Improved quasiparticle self-consistent electronic band structure and excitons in $\beta$-LiGaO$_2$

The band structure of $\beta$-LiGaO$_2$ is calculated using the quasiparticle self-consistent QS$G\hat W$ method where the screened Coulomb interaction $\hat W$ is evaluated including electron-hole interaction ladder diagrams and $G$ is the one-electron Green's function. Improved convergence compared to previous calculations leads to a significantly larger band gap of about 7.0 eV. However, exciton binding energies are found to be large and lead to an exciton gap of about 6.0 eV if also a zero-point-motion correction of about $-0.4$ eV is included. These results are in excellent agreement with recent experimental results on the onset of absorption. Besides the excitons observed thus far, the calculations indicate the existence of a Rydberg-like series of exciton excited states, which is however modified from the classical Wannier exciton model by the anisotropies of the material and the more complex mixing of Bloch states in the excitons resulting from the Bethe-Salpeter equation. The exciton fine structure and the exciton wave functions are visualized and analyzed in various ways.

==> anc/README.txt <==
- The digital data for Figs. 1 and 2 of the paper are provided here.

- The band structure files used to produce Fig. 1 are bnds.gga, bnds.qsgw, bnds.gwb for the GGA, QSGW with W in the RPA and QSGW with W with ladder diagrams, respectively. 

- The format of the bnds.xxx files is described in:
  https://www.questaal.org/docs/input/data_format/#bnds-file-output-from-symmetry-line-mode
  
  And uses the k-path given in the file syml.lgo, described in:
  https://www.questaal.org/docs/input/symfile/
  
  Each line  gives the number of points along the line between the initial k-point (3 numbers) and the final k-point (3 numbers) given in reduced coordinates (i.e. as fraction of the reciprocal lattice vectors), followed by the labels given to the start and end points.

- Fig. 2 was made with xmgrace (https://plasma-gate.weizmann.ac.il/Grace/) and the data file lgoeps.agr contains all data and formatting related to this figure.
 
- Data for other figures are available upon request from:
  walter.lambrecht@case.edu


==> anc/bnds.gga <==
  372  -0.03837     0  lbl=G,X,S,Y,G,Z,U,R,T,Z
   25
   0.00000   0.00000   0.00000
 -1.3192 -1.2783 -1.2771 -1.2606 -1.2564 -1.2547 -1.2533 -1.2499 -0.9355 -0.9352
 -0.9346 -0.9345 -0.9331 -0.9241 -0.9234 -0.9231 -0.9183 -0.9179 -0.9163 -0.9137
 -0.9137 -0.9112 -0.9062 -0.8782 -0.8765 -0.8742 -0.8722 -0.8717 -0.4671 -0.4257
 -0.3792 -0.3094 -0.3034 -0.2981 -0.2739 -0.2514 -0.2305 -0.2019 -0.1943 -0.1450
 -0.1384 -0.1279 -0.1247 -0.1186 -0.1154 -0.1131 -0.0786 -0.0780 -0.0771 -0.0486
 -0.0454 -0.0384  0.2052  0.4489  0.4821  0.5538  0.5756  0.5920  0.6206  0.6230
  0.6313  0.6667  0.7119  0.7761  0.7964  0.8020  0.8139  0.8723  0.8880  0.9186
  0.9279  0.9466  0.9624  1.0070  1.0128  1.0180  1.0225  1.0585  1.0609  1.1102
  1.1325  1.1673  1.2041  1.2095  1.2254  1.2275  1.2582  1.3581  1.3872  1.4169
  1.4286  1.4410  1.4923  1.5698  1.6101  1.6214  1.6742  1.6800  1.7152  1.7174
  1.7543  1.7894  1.8097  1.8727  1.9287  1.9308  1.9472  1.9667  1.9749  2.0065
  2.0128  2.0194  2.0317  2.0500  2.0575  2.0905  2.1290  2.1322  2.1466  2.1543
  2.1575  2.1821  2.2143  2.2508  2.2521  2.2966  2.3237  2.3268  2.3464  2.3540
  2.3763  2.3989  2.4292  2.4413  2.4790  2.4971  2.5095  2.5217  2.5631  2.6230
  2.6445  2.6623  2.6715  2.7115  2.7430  2.7458  2.8072  2.8102  2.8195  2.8207
  2.8606  2.8875  2.9487  2.9538  2.9646  3.0336  3.0417  3.0473  3.0682  3.1366
  3.1732  3.1990  3.2001  3.2142  3.2231  3.2538  3.2865  3.3190  3.3303  3.3392
  3.3834  3.3860  3.3941  3.4298  3.4440  3.4846  3.5073  3.5185  3.5266  3.5352
  3.5642  3.6054  3.6068  3.6324  3.6344  3.7168  3.7246  3.7337  3.7574  3.7662
  3.7672  3.7806  3.7895  3.8426  3.8572  3.8933  3.8959  3.9089  3.9371  3.9393
  3.9494  3.9906  3.9978  4.0115  4.0431  4.0485  4.0527  4.0531  4.0923  4.1120
  4.1275  4.1287  4.1309  4.1433  4.1613  4.1656  4.1958  4.2484  4.2516  4.2957
  4.3586  4.3679  4.4429  4.4816  4.4817  4.4875  4.5169  4.5242  4.5376  4.5787
  4.5958  4.6060  4.6312  4.6603  4.6691  4.6758  4.6764  4.6977  4.7041  4.7232
  4.7619  4.7667  4.8268  4.8347  4.8354  4.8901  4.9483  4.9585  4.9614  5.0230
  5.0345  5.0359  5.0908  5.1100  5.1228  5.1880  5.1968  5.2250  5.2898  5.3392
  5.3398  5.3924  5.4273  5.4337  5.4438  5.4521  5.4639  5.4767  5.5845  5.6097
  5.6209  5.6262  5.6758  5.7132  5.7331  5.7334  5.7437  5.8310  5.8468  5.8694
  5.8848  5.9013  5.9081  5.9475  5.9760  6.0239  6.0353  6.0735  6.0888  6.0971
  6.1032  6.1207  6.1432  6.2120  6.2162  6.2446  6.2645  6.2678  6.2704  6.2852
  6.3035  6.3223  6.3598  6.3766  6.3786  6.4140  6.4225  6.4498  6.4797  6.4884
  6.5300  6.5329  6.5386  6.5568  6.6218  6.6362  6.6413  6.6617  6.6853  6.7273
  6.7498  6.7825  6.7899  6.8041  6.8204  6.8360  6.8984  6.9008  6.9624  6.9723
  6.9978  7.0124  7.0281  7.0328  7.0787  7.0846  7.0983  7.1471  7.2082  7.2470
  7.2514  7.2903  7.3486  7.3674  7.4651  7.4679  7.4949  7.5642  7.5728  7.5950
  7.6607  7.6875  7.6897  7.6970  7.8795  7.9002  7.9250  7.9570  8.0156  8.0708
  8.0795  8.1215  8.1452  8.1649  8.2122  8.3160  8.3749  8.4507  8.5893  8.6233
  8.6620  8.7923
   0.02083   0.00000   0.00000
 -1.3192 -1.2783 -1.2771 -1.2606 -1.2564 -1.2547 -1.2533 -1.2499 -0.9355 -0.9352
 -0.9347 -0.9344 -0.9331 -0.9241 -0.9234 -0.9231 -0.9183 -0.9179 -0.9163 -0.9139
 -0.9135 -0.9112 -0.9062 -0.8782 -0.8765 -0.8743 -0.8722 -0.8718 -0.4670 -0.4257
 -0.3791 -0.3094 -0.3039 -0.2981 -0.2734 -0.2514 -0.2303 -0.2029 -0.1932 -0.1452
 -0.1386 -0.1278 -0.1246 -0.1187 -0.1155 -0.1126 -0.0788 -0.0780 -0.0772 -0.0486
 -0.0457 -0.0384  0.2056  0.4490  0.4816  0.5539  0.5758  0.5917  0.6207  0.6225
  0.6314  0.6668  0.7117  0.7759  0.7956  0.8021  0.8141  0.8725  0.8886  0.9185
  0.9274  0.9473  0.9630  1.0071  1.0130  1.0180  1.0224  1.0586  1.0608  1.1099
  1.1324  1.1670  1.2038  1.2093  1.2256  1.2277  1.2586  1.3563  1.3866  1.4187
  1.4289  1.4416  1.4925  1.5708  1.6088  1.6219  1.6715  1.6798  1.7120  1.7197
  1.7574  1.7865  1.8123  1.8724  1.9291  1.9303  1.9472  1.9669  1.9747  2.0059
  2.0107  2.0198  2.0349  2.0491  2.0553  2.0916  2.1276  2.1353  2.1469  2.1551
  2.1583  2.1816  2.2147  2.2503  2.2529  2.2962  2.3229  2.3282  2.3436  2.3564
  2.3763  2.3993  2.4286  2.4434  2.4788  2.4953  2.5092  2.5239  2.5627  2.6223
  2.6439  2.6622  2.6710  2.7110  2.7418  2.7456  2.8074  2.8112  2.8191  2.8211
  2.8601  2.8871  2.9404  2.9544  2.9704  3.0298  3.0445  3.0510  3.0681  3.1366
  3.1724  3.1983  3.2004  3.2146  3.2209  3.2555  3.2871  3.3175  3.3299  3.3386
  3.3827  3.3870  3.3950  3.4260  3.4491  3.4814  3.5102  3.5148  3.5321  3.5328
  3.5684  3.6035  3.6065  3.6320  3.6343  3.7155  3.7252  3.7310  3.7578  3.7662
  3.7666  3.7843  3.7889  3.8416  3.8574  3.8929  3.8969  3.9076  3.9315  3.9463
  3.9492  3.9878  3.9903  4.0186  4.0423  4.0507  4.0518  4.0545  4.0917  4.1098
  4.1199  4.1279  4.1351  4.1385  4.1697  4.1703  4.1978  4.2353  4.2656  4.2958
  4.3590  4.3681  4.4426  4.4781  4.4819  4.4904  4.5174  4.5195  4.5426  4.5781
  4.5920  4.6079  4.6276  4.6601  4.6666  4.6750  4.6806  4.6980  4.7076  4.7240
  4.7603  4.7687  4.8292  4.8319  4.8398  4.8897  4.9425  4.9579  4.9657  5.0225
  5.0345  5.0359  5.0898  5.1103  5.1220  5.1886  5.1960  5.2254  5.2909  5.3374
  5.3404  5.3885  5.4235  5.4330  5.4459  5.4522  5.4674  5.4789  5.5833  5.6100
  5.6203  5.6262  5.6775  5.7114  5.7219  5.7454  5.7462  5.8308  5.8446  5.8682
  5.8854  5.9021  5.9096  5.9480  5.9761  6.0212  6.0351  6.0703  6.0910  6.0984
  6.1058  6.1207  6.1434  6.2112  6.2157  6.2426  6.2595  6.2717  6.2728  6.2834
  6.3039  6.3226  6.3582  6.3770  6.3779  6.4170  6.4232  6.4513  6.4791  6.4885
  6.5272  6.5293  6.5422  6.5587  6.6212  6.6348  6.6406  6.6597  6.6881  6.7250
  6.7521  6.7803  6.7910  6.8014  6.8220  6.8387  6.8978  6.9004  6.9627  6.9713
  6.9984  7.0106  7.0264  7.0352  7.0798  7.0813  7.1007  7.1463  7.2093  7.2428
  7.2557  7.2905  7.3482  7.3673  7.4633  7.4674  7.4951  7.5649  7.5754  7.5954
  7.6576  7.6849  7.6923  7.7003  7.8757  7.9027  7.9251  7.9567  8.0138  8.0685
  8.0812  8.1221  8.1451  8.1677  8.2126  8.3160  8.3754  8.4504  8.5890  8.6228
  8.6618  8.7916
   0.04167   0.00000   0.00000
 -1.3191 -1.2782 -1.2772 -1.2607 -1.2564 -1.2546 -1.2533 -1.2499 -0.9355 -0.9351
 -0.9348 -0.9343 -0.9331 -0.9242 -0.9233 -0.9231 -0.9183 -0.9179 -0.9162 -0.9141
 -0.9134 -0.9113 -0.9062 -0.8784 -0.8765 -0.8744 -0.8721 -0.8718 -0.4666 -0.4257
 -0.3788 -0.3094 -0.3053 -0.2980 -0.2722 -0.2516 -0.2299 -0.2051 -0.1908 -0.1459
 -0.1393 -0.1276 -0.1245 -0.1187 -0.1155 -0.1113 -0.0792 -0.0778 -0.0773 -0.0487
 -0.0468 -0.0385  0.2069  0.4495  0.4804  0.5543  0.5762  0.5910  0.6209  0.6211
  0.6316  0.6671  0.7110  0.7756  0.7934  0.8020  0.8145  0.8731  0.8904  0.9181
  0.9262  0.9494  0.9643  1.0075  1.0135  1.0179  1.0223  1.0589  1.0604  1.1093
  1.1322  1.1660  1.2028  1.2087  1.2261  1.2283  1.2598  1.3517  1.3848  1.4233
  1.4297  1.4434  1.4930  1.5737  1.6056  1.6230  1.6650  1.6792  1.7043  1.7248
  1.7648  1.7805  1.8176  1.8716  1.9286  1.9302  1.9474  1.9677  1.9742  2.0043
  2.0070  2.0208  2.0420  2.0470  2.0498  2.0941  2.1249  2.1422  2.1474  2.1575
  2.1608  2.1804  2.2158  2.2499  2.2543  2.2947  2.3222  2.3307  2.3383  2.3602
  2.3761  2.4007  2.4278  2.4489  2.4780  2.4913  2.5085  2.5292  2.5614  2.6201
  2.6423  2.6619  2.6693  2.7098  2.7387  2.7447  2.8081  2.8126  2.8178  2.8232
  2.8581  2.8859  2.9269  2.9560  2.9777  3.0227  3.0516  3.0578  3.0678  3.1365
  3.1705  3.1962  3.2005  3.2157  3.2168  3.2591  3.2889  3.3134  3.3288  3.3364
  3.3820  3.3895  3.3943  3.4227  3.4576  3.4748  3.5084  3.5193  3.5257  3.5430
  3.5776  3.5990  3.6058  3.6258  3.6387  3.7101  3.7267  3.7272  3.7584  3.7645
  3.7675  3.7875  3.7919  3.8390  3.8579  3.8928  3.8990  3.9041  3.9263  3.9485
  3.9540  3.9733  3.9895  4.0265  4.0410  4.0498  4.0549  4.0568  4.0892  4.1032
  4.1112  4.1274  4.1342  4.1378  4.1795  4.1840  4.2036  4.2240  4.2808  4.2960
  4.3598  4.3689  4.4419  4.4721  4.4826  4.4943  4.5118  4.5189  4.5512  4.5764
  4.5840  4.6108  4.6183  4.6596  4.6630  4.6742  4.6882  4.6990  4.7149  4.7262
  4.7572  4.7732  4.8302  4.8359  4.8461  4.8885  4.9321  4.9560  4.9720  5.0206
  5.0345  5.0360  5.0872  5.1115  5.1195  5.1901  5.1938  5.2264  5.2939  5.3327
  5.3414  5.3788  5.4142  5.4311  5.4506  5.4544  5.4735  5.4847  5.5801  5.6099
  5.6184  5.6270  5.6823  5.7062  5.7126  5.7529  5.7575  5.8302  5.8383  5.8647
  5.8880  5.9045  5.9136  5.9494  5.9762  6.0146  6.0343  6.0631  6.0965  6.1020
  6.1109  6.1207  6.1445  6.2089  6.2141  6.2386  6.2511  6.2764  6.2790  6.2792
  6.3043  6.3233  6.3533  6.3760  6.3798  6.4243  6.4253  6.4552  6.4770  6.4892
  6.5214  6.5234  6.5478  6.5616  6.6196  6.6306  6.6386  6.6575  6.6935  6.7201
  6.7574  6.7756  6.7886  6.8012  6.8236  6.8455  6.8949  6.9005  6.9633  6.9682
  6.9999  7.0071  7.0220  7.0403  7.0742  7.0830  7.1051  7.1439  7.2112  7.2386
  7.2611  7.2910  7.3467  7.3669  7.4571  7.4673  7.4954  7.5677  7.5819  7.5967
  7.6507  7.6797  7.6994  7.7059  7.8675  7.9066  7.9255  7.9562  8.0085  8.0631
  8.0854  8.1237  8.1449  8.1755  8.2140  8.3157  8.3766  8.4494  8.5882  8.6212
  8.6612  8.7896
   0.06250   0.00000   0.00000
 -1.3188 -1.2781 -1.2774 -1.2609 -1.2563 -1.2546 -1.2533 -1.2500 -0.9356 -0.9350
 -0.9349 -0.9342 -0.9330 -0.9244 -0.9231 -0.9231 -0.9184 -0.9179 -0.9161 -0.9143
 -0.9132 -0.9114 -0.9061 -0.8786 -0.8765 -0.8746 -0.8721 -0.8718 -0.4661 -0.4256
 -0.3784 -0.3093 -0.3074 -0.2978 -0.2704 -0.2518 -0.2292 -0.2074 -0.1880 -0.1469
 -0.1402 -0.1275 -0.1242 -0.1188 -0.1151 -0.1096 -0.0798 -0.0776 -0.0775 -0.0489
 -0.0485 -0.0387  0.2090  0.4503  0.4783  0.5549  0.5768  0.5898  0.6190  0.6213
  0.6319  0.6675  0.7099  0.7752  0.7903  0.8017  0.8151  0.8740  0.8926  0.9177
  0.9250  0.9526  0.9663  1.0080  1.0145  1.0173  1.0224  1.0593  1.0597  1.1083
  1.1317  1.1646  1.2014  1.2077  1.2270  1.2290  1.2616  1.3455  1.3820  1.4291
  1.4310  1.4466  1.4940  1.5782  1.6007  1.6245  1.6565  1.6782  1.6949  1.7295
  1.7739  1.7753  1.8234  1.8702  1.9259  1.9319  1.9478  1.9689  1.9726  2.0019
  2.0041  2.0223  2.0414  2.0449  2.0520  2.0969  2.1215  2.1475  2.1503  2.1623
  2.1643  2.1792  2.2170  2.2502  2.2561  2.2921  2.3228  2.3325  2.3336  2.3638
  2.3758  2.4030  2.4274  2.4566  2.4754  2.4882  2.5072  2.5360  2.5594  2.6164
  2.6398  2.6614  2.6658  2.7086  2.7350  2.7429  2.8084  2.8123  2.8161  2.8276
  2.8532  2.8842  2.9153  2.9586  2.9828  3.0147  3.0596  3.0649  3.0687  3.1367
  3.1682  3.1928  3.1978  3.2150  3.2175  3.2623  3.2916  3.3077  3.3278  3.3329
  3.3823  3.3902  3.3932  3.4237  3.4659  3.4679  3.5052  3.5193  3.5283  3.5535
  3.5869  3.5939  3.6048  3.6189  3.6440  3.7002  3.7259  3.7287  3.7573  3.7626
  3.7697  3.7859  3.7997  3.8352  3.8584  3.8935  3.8985  3.9018  3.9221  3.9473
  3.9504  3.9707  3.9877  4.0299  4.0416  4.0450  4.0568  4.0593  4.0855  4.0966
  4.1063  4.1293  4.1318  4.1403  4.1828  4.1989  4.2143  4.2216  4.2952  4.2963
  4.3607  4.3699  4.4412  4.4657  4.4829  4.4976  4.5041  4.5212  4.5602  4.5731
  4.5751  4.6065  4.6137  4.6590  4.6596  4.6748  4.6945  4.7023  4.7221  4.7297
  4.7541  4.7791  4.8296  4.8460  4.8542  4.8868  4.9208  4.9531  4.9772  5.0166
  5.0347  5.0369  5.0836  5.1134  5.1156  5.1893  5.1932  5.2281  5.2981  5.3255
  5.3430  5.3661  5.4031  5.4289  5.4544  5.4590  5.4787  5.4933  5.5764  5.6080
  5.6144  5.6305  5.6899  5.6987  5.7065  5.7617  5.7692  5.8273  5.8305  5.8597
  5.8931  5.9079  5.9189  5.9514  5.9758  6.0064  6.0329  6.0549  6.1035  6.1062
  6.1158  6.1208  6.1478  6.2054  6.2116  6.2336  6.2412  6.2731  6.2809  6.2877
  6.3041  6.3242  6.3464  6.3738  6.3855  6.4283  6.4332  6.4608  6.4726  6.4906
  6.5155  6.5171  6.5538  6.5622  6.6169  6.6240  6.6352  6.6589  6.6972  6.7158
  6.7637  6.7689  6.7832  6.8057  6.8242  6.8537  6.8902  6.9016  6.9631  6.9642
  7.0014  7.0043  7.0163  7.0443  7.0681  7.0870  7.1098  7.1403  7.2105  7.2386
  7.2662  7.2917  7.3442  7.3665  7.4479  7.4675  7.4955  7.5728  7.5904  7.5987
  7.6427  7.6746  7.7081  7.7116  7.8579  7.9088  7.9261  7.9558  8.0000  8.0572
  8.0914  8.1258  8.1449  8.1864  8.2163  8.3154  8.3785  8.4478  8.5868  8.6187
  8.6603  8.7862
   0.08333   0.00000   0.00000
 -1.3185 -1.2779 -1.2777 -1.2611 -1.2563 -1.2546 -1.2533 -1.2500 -0.9356 -0.9350
 -0.9349 -0.9340 -0.9329 -0.9245 -0.9231 -0.9230 -0.9185 -0.9179 -0.9159 -0.9145
 -0.9130 -0.9115 -0.9060 -0.8789 -0.8765 -0.8749 -0.8720 -0.8719 -0.4653 -0.4255
 -0.3779 -0.3099 -0.3093 -0.2976 -0.2682 -0.2522 -0.2282 -0.2095 -0.1850 -0.1483
 -0.1412 -0.1275 -0.1239 -0.1189 -0.1142 -0.1076 -0.0806 -0.0778 -0.0774 -0.0508
 -0.0492 -0.0390  0.2118  0.4514  0.4755  0.5555  0.5775  0.5882  0.6166  0.6216
  0.6323  0.6676  0.7085  0.7750  0.7865  0.8013  0.8159  0.8753  0.8941  0.9175
  0.9248  0.9568  0.9686  1.0086  1.0160  1.0161  1.0229  1.0588  1.0599  1.1069
  1.1311  1.1629  1.1995  1.2062  1.2283  1.2299  1.2639  1.3384  1.3785  1.4328
  1.4348  1.4517  1.4955  1.5839  1.5946  1.6264  1.6474  1.6760  1.6858  1.7303
  1.7741  1.7834  1.8289  1.8683  1.9222  1.9339  1.9487  1.9698  1.9704  1.9988
  2.0028  2.0243  2.0331  2.0436  2.0621  2.0998  2.1175  2.1465  2.1559  2.1675
  2.1714  2.1791  2.2185  2.2516  2.2582  2.2883  2.3247  2.3266  2.3367  2.3671
  2.3756  2.4061  2.4277  2.4652  2.4709  2.4876  2.5052  2.5437  2.5569  2.6112
  2.6367  2.6602  2.6609  2.7082  2.7317  2.7399  2.8070  2.8108  2.8147  2.8323
  2.8445  2.8827  2.9082  2.9620  2.9863  3.0064  3.0622  3.0718  3.0740  3.1373
  3.1662  3.1881  3.1924  3.2167  3.2196  3.2645  3.2943  3.3020  3.3268  3.3283
  3.3793  3.3894  3.3974  3.4260  3.4616  3.4726  3.5035  3.5138  3.5377  3.5618
  3.5907  3.5910  3.5997  3.6212  3.6495  3.6891  3.7265  3.7306  3.7528  3.7614
  3.7725  3.7850  3.8058  3.8309  3.8585  3.8910  3.8957  3.9050  3.9181  3.9381
  3.9455  3.9787  3.9851  4.0272  4.0352  4.0457  4.0542  4.0615  4.0832  4.0958
  4.1051  4.1297  4.1332  4.1445  4.1774  4.2133  4.2234  4.2352  4.2963  4.3084
  4.3609  4.3711  4.4410  4.4593  4.4815  4.4976  4.5000  4.5242  4.5671  4.5672
  4.5689  4.5961  4.6170  4.6566  4.6584  4.6769  4.6971  4.7076  4.7271  4.7341
  4.7528  4.7858  4.8298  4.8583  4.8631  4.8850  4.9101  4.9495  4.9810  5.0102
  5.0352  5.0386  5.0801  5.1104  5.1162  5.1840  5.1961  5.2303  5.3019  5.3172
  5.3450  5.3521  5.3924  5.4273  5.4548  5.4649  5.4822  5.5036  5.5739  5.6038
  5.6075  5.6364  5.6904  5.6996  5.7044  5.7705  5.7805  5.8147  5.8295  5.8541
  5.9002  5.9119  5.9256  5.9531  5.9731  6.0002  6.0306  6.0468  6.1071  6.1116
  6.1206  6.1215  6.1536  6.2006  6.2085  6.2242  6.2353  6.2667  6.2846  6.2975
  6.3034  6.3247  6.3392  6.3719  6.3935  6.4319  6.4418  6.4654  6.4670  6.4921
  6.5104  6.5117  6.5597  6.5601  6.6133  6.6155  6.6310  6.6647  6.6958  6.7157
  6.7608  6.7697  6.7787  6.8112  6.8246  6.8610  6.8848  6.9033  6.9565  6.9651
  7.0002  7.0029  7.0130  7.0421  7.0680  7.0908  7.1145  7.1361  7.2060  7.2431
  7.2708  7.2925  7.3404  7.3660  7.4372  7.4677  7.4952  7.5796  7.5992  7.6013
  7.6351  7.6703  7.7167  7.7179  7.8479  7.9084  7.9270  7.9554  7.9889  8.0529
  8.0988  8.1277  8.1454  8.1990  8.2195  8.3149  8.3809  8.4456  8.5850  8.6152
  8.6589  8.7816
   0.10417   0.00000   0.00000
 -1.3181 -1.2780 -1.2777 -1.2614 -1.2563 -1.2546 -1.2533 -1.2500 -0.9357 -0.9351
 -0.9347 -0.9339 -0.9328 -0.9246 -0.9231 -0.9228 -0.9186 -0.9179 -0.9158 -0.9147
 -0.9129 -0.9117 -0.9059 -0.8793 -0.8765 -0.8753 -0.8720 -0.8720 -0.4643 -0.4254
 -0.3772 -0.3127 -0.3092 -0.2973 -0.2660 -0.2528 -0.2269 -0.2114 -0.1820 -0.1499
 -0.1423 -0.1277 -0.1235 -0.1191 -0.1130 -0.1054 -0.0815 -0.0782 -0.0772 -0.0537
 -0.0495 -0.0393  0.2154  0.4528  0.4721  0.5560  0.5782  0.5864  0.6140  0.6220
  0.6327  0.6675  0.7067  0.7751  0.7825  0.8006  0.8166  0.8769  0.8940  0.9174
  0.9267  0.9615  0.9709  1.0089  1.0142  1.0182  1.0239  1.0576  1.0607  1.1054
  1.1303  1.1610  1.1974  1.2043  1.2299  1.2307  1.2666  1.3311  1.3743  1.4349
  1.4397  1.4582  1.4975  1.5873  1.5902  1.6288  1.6385  1.6700  1.6806  1.7259
  1.7781  1.7928  1.8340  1.8657  1.9178  1.9358  1.9500  1.9658  1.9722  1.9955
  2.0028  2.0249  2.0267  2.0434  2.0727  2.1029  2.1133  2.1443  2.1591  2.1692
  2.1807  2.1834  2.2203  2.2539  2.2605  2.2835  2.3212  2.3275  2.3402  2.3699
  2.3758  2.4100  2.4287  2.4623  2.4772  2.4892  2.5023  2.5520  2.5540  2.6045
  2.6332  2.6527  2.6607  2.7085  2.7296  2.7355  2.8024  2.8088  2.8136  2.8336
  2.8346  2.8831  2.9060  2.9660  2.9885  2.9981  3.0616  3.0778  3.0798  3.1385
  3.1643  3.1826  3.1874  3.2205  3.2219  3.2660  3.2912  3.3019  3.3235  3.3256
  3.3734  3.3935  3.4018  3.4271  3.4564  3.4769  3.5031  3.5089  3.5466  3.5646
  3.5844  3.5923  3.5980  3.6328  3.6545  3.6798  3.7283  3.7317  3.7463  3.7595
  3.7751  3.7846  3.8099  3.8268  3.8577  3.8823  3.8989  3.9089  3.9137  3.9284
  3.9427  3.9821  3.9864  4.0204  4.0213  4.0496  4.0514  4.0636  4.0814  4.1007
  4.1055  4.1275  4.1383  4.1516  4.1705  4.2269  4.2309  4.2562  4.2958  4.3203
  4.3597  4.3726  4.4415  4.4536  4.4767  4.4931  4.5014  4.5272  4.5592  4.5619
  4.5745  4.5907  4.6206  4.6542  4.6575  4.6805  4.6982  4.7103  4.7297  4.7390
  4.7551  4.7923  4.8303  4.8689  4.8702  4.8861  4.9031  4.9459  4.9836  5.0021
  5.0363  5.0410  5.0775  5.1043  5.1196  5.1771  5.1992  5.2327  5.2983  5.3144
  5.3372  5.3465  5.3842  5.4269  5.4510  5.4712  5.4842  5.5147  5.5735  5.5971
  5.5980  5.6438  5.6833  5.7060  5.7106  5.7779  5.7913  5.7995  5.8295  5.8490
  5.9080  5.9159  5.9347  5.9534  5.9672  5.9986  6.0269  6.0394  6.1057  6.1185
  6.1215  6.1267  6.1607  6.1945  6.2058  6.2117  6.2337  6.2603  6.2864  6.3025
  6.3082  6.3242  6.3331  6.3705  6.4029  6.4354  6.4476  6.4573  6.4720  6.4924
  6.5049  6.5110  6.5559  6.5661  6.6050  6.6099  6.6260  6.6730  6.6913  6.7188
  6.7523  6.7744  6.7747  6.8162  6.8257  6.8662  6.8802  6.9057  6.9495  6.9656
  6.9940  7.0028  7.0146  7.0339  7.0742  7.0934  7.1190  7.1323  7.2001  7.2491
  7.2751  7.2934  7.3350  7.3656  7.4262  7.4675  7.4943  7.5874  7.6042  7.6055
  7.6305  7.6670  7.7221  7.7277  7.8381  7.9059  7.9282  7.9539  7.9756  8.0520
  8.1070  8.1287  8.1466  8.2123  8.2238  8.3143  8.3836  8.4429  8.5827  8.6109
  8.6570  8.7757
   0.12500   0.00000   0.00000
 -1.3177 -1.2785 -1.2775 -1.2618 -1.2562 -1.2545 -1.2533 -1.2500 -0.9357 -0.9351
 -0.9346 -0.9338 -0.9327 -0.9247 -0.9232 -0.9226 -0.9187 -0.9178 -0.9156 -0.9149
 -0.9128 -0.9119 -0.9058 -0.8797 -0.8765 -0.8757 -0.8721 -0.8719 -0.4631 -0.4252
 -0.3763 -0.3157 -0.3090 -0.2968 -0.2639 -0.2535 -0.2255 -0.2128 -0.1791 -0.1516
 -0.1433 -0.1281 -0.1230 -0.1193 -0.1115 -0.1032 -0.0826 -0.0785 -0.0770 -0.0571
 -0.0499 -0.0398  0.2196  0.4544  0.4682  0.5563  0.5788  0.5842  0.6117  0.6221
  0.6332  0.6669  0.7046  0.7758  0.7783  0.7998  0.8172  0.8788  0.8920  0.9176
  0.9306  0.9667  0.9731  1.0089  1.0121  1.0209  1.0251  1.0561  1.0616  1.1038
  1.1294  1.1591  1.1950  1.2019  1.2314  1.2318  1.2694  1.3239  1.3698  1.4374
  1.4440  1.4653  1.5002  1.5789  1.5964  1.6272  1.6347  1.6608  1.6796  1.7182
  1.7855  1.8019  1.8385  1.8626  1.9132  1.9371  1.9517  1.9615  1.9742  1.9922
  2.0031  2.0177  2.0292  2.0442  2.0829  2.1067  2.1090  2.1411  2.1614  2.1687
  2.1836  2.1959  2.2226  2.2567  2.2628  2.2782  2.3171  2.3306  2.3442  2.3722
  2.3768  2.4144  2.4304  2.4550  2.4853  2.4949  2.4982  2.5510  2.5608  2.5967
  2.6291  2.6438  2.6608  2.7093  2.7288  2.7295  2.7941  2.8067  2.8112  2.8250
  2.8324  2.8865  2.9067  2.9699  2.9896  2.9899  3.0606  3.0827  3.0829  3.1395
  3.1600  3.1771  3.1859  3.2243  3.2256  3.2674  3.2844  3.3031  3.3216  3.3237
  3.3686  3.3992  3.4062  3.4259  3.4522  3.4785  3.5033  3.5037  3.5534  3.5629
  3.5743  3.5977  3.6011  3.6468  3.6575  3.6756  3.7299  3.7310  3.7406  3.7565
  3.7766  3.7839  3.8128  3.8234  3.8554  3.8746  3.9017  3.9087  3.9142  3.9222
  3.9384  3.9794  3.9917  4.0057  4.0122  4.0496  4.0538  4.0659  4.0789  4.1064
  4.1085  4.1252  4.1445  4.1608  4.1660  4.2389  4.2399  4.2786  4.2948  4.3309
  4.3566  4.3746  4.4425  4.4490  4.4685  4.4898  4.5015  4.5297  4.5503  4.5605
  4.5750  4.5928  4.6249  4.6526  4.6565  4.6852  4.6987  4.7091  4.7299  4.7444
  4.7609  4.7978  4.8310  4.8695  4.8704  4.8961  4.9053  4.9437  4.9853  4.9935
  5.0381  5.0438  5.0761  5.0979  5.1236  5.1688  5.2021  5.2353  5.2865  5.3167
  5.3225  5.3462  5.3808  5.4276  5.4435  5.4764  5.4865  5.5254  5.5742  5.5866
  5.5891  5.6516  5.6792  5.7104  5.7216  5.7822  5.7830  5.8022  5.8304  5.8452
  5.9146  5.9187  5.9473  5.9501  5.9619  6.0003  6.0217  6.0327  6.1034  6.1219
  6.1253  6.1302  6.1669  6.1873  6.2016  6.2036  6.2341  6.2543  6.2856  6.3025
  6.3175  6.3225  6.3299  6.3696  6.4125  6.4380  6.4405  6.4586  6.4741  6.4915
  6.5021  6.5139  6.5529  6.5710  6.5952  6.6058  6.6203  6.6761  6.6929  6.7228
  6.7441  6.7709  6.7769  6.8190  6.8284  6.8691  6.8774  6.9084  6.9437  6.9653
  6.9859  7.0031  7.0182  7.0242  7.0822  7.0934  7.1233  7.1305  7.1944  7.2547
  7.2792  7.2939  7.3278  7.3659  7.4159  7.4668  7.4927  7.5948  7.6048  7.6075
  7.6327  7.6651  7.7270  7.7385  7.8287  7.9023  7.9298  7.9505  7.9604  8.0552
  8.1157  8.1287  8.1483  8.2248  8.2300  8.3137  8.3864  8.4399  8.5801  8.6058
  8.6546  8.7686
   0.14583   0.00000   0.00000
 -1.3171 -1.2790 -1.2773 -1.2621 -1.2562 -1.2545 -1.2533 -1.2500 -0.9357 -0.9352
 -0.9344 -0.9336 -0.9326 -0.9248 -0.9232 -0.9224 -0.9188 -0.9178 -0.9154 -0.9151
 -0.9127 -0.9122 -0.9057 -0.8802 -0.8765 -0.8761 -0.8723 -0.8719 -0.4617 -0.4251
 -0.3754 -0.3187 -0.3088 -0.2963 -0.2621 -0.2543 -0.2238 -0.2138 -0.1763 -0.1535
 -0.1442 -0.1286 -0.1227 -0.1196 -0.1099 -0.1009 -0.0836 -0.0789 -0.0767 -0.0608
 -0.0503 -0.0403  0.2245  0.4564  0.4638  0.5563  0.5792  0.5819  0.6098  0.6221
  0.6338  0.6659  0.7023  0.7741  0.7771  0.7990  0.8178  0.8809  0.8885  0.9181
  0.9360  0.9722  0.9752  1.0084  1.0098  1.0242  1.0265  1.0546  1.0628  1.1023
  1.1284  1.1574  1.1923  1.1989  1.2320  1.2340  1.2723  1.3168  1.3651  1.4401
  1.4481  1.4722  1.5035  1.5699  1.6015  1.6187  1.6394  1.6514  1.6806  1.7093
  1.7945  1.8102  1.8425  1.8591  1.9089  1.9370  1.9539  1.9582  1.9762  1.9893
  2.0015  2.0135  2.0319  2.0458  2.0911  2.1047  2.1121  2.1378  2.1631  2.1664
  2.1872  2.2081  2.2254  2.2587  2.2653  2.2725  2.3153  2.3331  2.3487  2.3739
  2.3797  2.4194  2.4326  2.4478  2.4897  2.4929  2.5062  2.5484  2.5696  2.5886
  2.6242  2.6341  2.6617  2.7098  2.7223  2.7291  2.7828  2.8048  2.8073  2.8202
  2.8259  2.8928  2.9085  2.9720  2.9836  2.9904  3.0597  3.0830  3.0864  3.1389
  3.1522  3.1731  3.1881  3.2267  3.2320  3.2693  3.2777  3.2996  3.3207  3.3257
  3.3653  3.4053  3.4104  3.4228  3.4488  3.4778  3.4959  3.5041  3.5543  3.5625
  3.5663  3.6038  3.6068  3.6580  3.6604  3.6782  3.7224  3.7344  3.7391  3.7522
  3.7759  3.7821  3.8157  3.8214  3.8519  3.8692  3.9028  3.9034  3.9186  3.9198
  3.9335  3.9775  3.9912  3.9939  4.0044  4.0510  4.0548  4.0687  4.0776  4.1077
  4.1164  4.1232  4.1514  4.1612  4.1741  4.2474  4.2520  4.2932  4.3005  4.3401
  4.3521  4.3774  4.4437  4.4458  4.4581  4.4866  4.5003  4.5318  4.5425  4.5627
  4.5723  4.5981  4.6298  4.6519  4.6556  4.6903  4.6980  4.7063  4.7286  4.7501
  4.7680  4.8016  4.8316  4.8623  4.8666  4.9072  4.9149  4.9461  4.9860  4.9866
  5.0409  5.0468  5.0762  5.0917  5.1281  5.1592  5.2044  5.2378  5.2726  5.3070
  5.3179  5.3450  5.3831  5.4269  5.4356  5.4783  5.4912  5.5341  5.5687  5.5744
  5.5873  5.6583  5.6794  5.7162  5.7316  5.7645  5.7853  5.8129  5.8324  5.8438
  5.9174  5.9196  5.9461  5.9596  5.9633  6.0026  6.0154  6.0262  6.1013  6.1235
  6.1289  6.1313  6.1684  6.1798  6.1994  6.2016  6.2358  6.2489  6.2818  6.3034
  6.3197  6.3203  6.3348  6.3684  6.4181  6.4299  6.4396  6.4642  6.4719  6.4908
  6.5037  6.5178  6.5522  6.5698  6.5907  6.6021  6.6139  6.6709  6.7035  6.7272
  6.7366  6.7669  6.7764  6.8189  6.8322  6.8700  6.8775  6.9101  6.9408  6.9635
  6.9780  7.0015  7.0167  7.0226  7.0900  7.0902  7.1273  7.1316  7.1899  7.2594
  7.2825  7.2936  7.3188  7.3670  7.4069  7.4653  7.4906  7.5963  7.6043  7.6109
  7.6391  7.6643  7.7316  7.7503  7.8203  7.8983  7.9314  7.9441  7.9453  8.0626
  8.1245  8.1277  8.1500  8.2333  8.2408  8.3133  8.3888  8.4367  8.5773  8.6001
  8.6516  8.7604
   0.16667   0.00000   0.00000
 -1.3165 -1.2795 -1.2769 -1.2625 -1.2561 -1.2545 -1.2533 -1.2501 -0.9357 -0.9353
 -0.9342 -0.9335 -0.9324 -0.9249 -0.9232 -0.9223 -0.9189 -0.9178 -0.9154 -0.9152
 -0.9126 -0.9125 -0.9055 -0.8808 -0.8766 -0.8766 -0.8724 -0.8718 -0.4602 -0.4250
 -0.3744 -0.3218 -0.3086 -0.2955 -0.2609 -0.2548 -0.2219 -0.2142 -0.1735 -0.1554
 -0.1450 -0.1292 -0.1224 -0.1200 -0.1081 -0.0986 -0.0846 -0.0792 -0.0766 -0.0647
 -0.0509 -0.0408  0.2299  0.4585  0.4590  0.5558  0.5791  0.5793  0.6085  0.6219
  0.6345  0.6648  0.6999  0.7699  0.7791  0.7983  0.8183  0.8832  0.8844  0.9188
  0.9420  0.9772  0.9778  1.0073  1.0075  1.0278  1.0280  1.0534  1.0643  1.1010
  1.1271  1.1560  1.1896  1.1954  1.2323  1.2362  1.2750  1.3101  1.3605  1.4428
  1.4521  1.4784  1.5074  1.5603  1.6044  1.6097  1.6429  1.6464  1.6838  1.7003
  1.8039  1.8175  1.8458  1.8556  1.9051  1.9343  1.9564  1.9570  1.9779  1.9872
  1.9970  2.0131  2.0345  2.0479  2.0962  2.1007  2.1190  2.1354  2.1627  2.1646
  2.1911  2.2192  2.2281  2.2577  2.2666  2.2692  2.3164  2.3344  2.3529  2.3753
  2.3852  2.4249  2.4340  2.4424  2.4861  2.4933  2.5194  2.5466  2.5735  2.5857
  2.6180  2.6241  2.6636  2.7071  2.7166  2.7304  2.7712  2.8026  2.8030  2.8167
  2.8168  2.9009  2.9102  2.9674  2.9836  2.9914  3.0588  3.0814  3.0889  3.1349
  3.1424  3.1718  3.1911  3.2286  3.2394  3.2724  3.2725  3.2939  3.3168  3.3333
  3.3627  3.4093  3.4142  3.4199  3.4461  3.4758  3.4864  3.5035  3.5511  3.5611
  3.5628  3.6102  3.6144  3.6587  3.6706  3.6845  3.7140  3.7386  3.7389  3.7469
  3.7731  3.7797  3.8166  3.8239  3.8488  3.8647  3.8986  3.9017  3.9171  3.9189
  3.9345  3.9738  3.9818  3.9926  3.9994  4.0500  4.0556  4.0719  4.0798  4.1095
  4.1183  4.1264  4.1585  4.1597  4.1856  4.2565  4.2633  4.2912  4.3193  4.3458
  4.3512  4.3809  4.4436  4.4441  4.4480  4.4828  4.4984  4.5338  4.5364  4.5673
  4.5691  4.6029  4.6355  4.6519  4.6550  4.6946  4.6956  4.7043  4.7276  4.7561
  4.7743  4.8036  4.8325  4.8533  4.8613  4.9120  4.9260  4.9559  4.9822  4.9873
  5.0449  5.0500  5.0772  5.0866  5.1334  5.1486  5.2056  5.2399  5.2582  5.2932
  5.3127  5.3462  5.3898  5.4166  5.4363  5.4780  5.4975  5.5361  5.5609  5.5622
  5.5925  5.6622  5.6840  5.7228  5.7396  5.7463  5.7864  5.8228  5.8366  5.8448
  5.9097  5.9233  5.9474  5.9576  5.9810  6.0039  6.0084  6.0197  6.0994  6.1239
  6.1253  6.1357  6.1659  6.1730  6.1996  6.2046  6.2377  6.2445  6.2760  6.3058
  6.3163  6.3192  6.3432  6.3663  6.4076  6.4343  6.4387  6.4676  6.4706  6.4913
  6.5079  6.5210  6.5544  6.5600  6.5941  6.5999  6.6069  6.6644  6.7150  6.7299
  6.7330  6.7625  6.7731  6.8170  6.8351  6.8702  6.8805  6.9100  6.9414  6.9593
  6.9713  6.9951  7.0149  7.0273  7.0845  7.0964  7.1309  7.1355  7.1875  7.2633
  7.2846  7.2911  7.3093  7.3696  7.3991  7.4628  7.4878  7.5892  7.6099  7.6147
  7.6454  7.6647  7.7361  7.7633  7.8133  7.8942  7.9241  7.9363  7.9389  8.0734
  8.1256  8.1332  8.1515  8.2406  8.2530  8.3133  8.3907  8.4337  8.5742  8.5938
  8.6479  8.7511
   0.18750   0.00000   0.00000
 -1.3157 -1.2802 -1.2766 -1.2629 -1.2561 -1.2545 -1.2532 -1.2501 -0.9357 -0.9353
 -0.9340 -0.9333 -0.9322 -0.9250 -0.9233 -0.9221 -0.9190 -0.9177 -0.9156 -0.9150
 -0.9128 -0.9125 -0.9053 -0.8814 -0.8771 -0.8766 -0.8725 -0.8718 -0.4585 -0.4248
 -0.3733 -0.3248 -0.3083 -0.2947 -0.2610 -0.2547 -0.2199 -0.2141 -0.1709 -0.1572
 -0.1458 -0.1299 -0.1225 -0.1204 -0.1064 -0.0964 -0.0855 -0.0795 -0.0767 -0.0685
 -0.0514 -0.0415  0.2357  0.4539  0.4609  0.5547  0.5767  0.5787  0.6079  0.6214
  0.6351  0.6636  0.6975  0.7658  0.7816  0.7977  0.8187  0.8798  0.8856  0.9197
  0.9482  0.9790  0.9834  1.0054  1.0054  1.0293  1.0314  1.0528  1.0661  1.1000
  1.1258  1.1549  1.1867  1.1912  1.2324  1.2386  1.2775  1.3036  1.3561  1.4456
  1.4558  1.4835  1.5118  1.5507  1.6009  1.6042  1.6357  1.6547  1.6895  1.6923
  1.8133  1.8228  1.8482  1.8530  1.9021  1.9295  1.9580  1.9593  1.9782  1.9869
  1.9918  2.0143  2.0367  2.0503  2.0971  2.0985  2.1236  2.1375  2.1581  2.1658
  2.1950  2.2289  2.2300  2.2540  2.2608  2.2745  2.3198  2.3343  2.3567  2.3763
  2.3933  2.4308  2.4311  2.4429  2.4778  2.4974  2.5330  2.5457  2.5667  2.5943
  2.6099  2.6144  2.6667  2.6977  2.7159  2.7322  2.7615  2.7978  2.7984  2.8088
  2.8133  2.9099  2.9109  2.9590  2.9868  2.9933  3.0573  3.0788  3.0903  3.1280
  3.1323  3.1723  3.1922  3.2292  3.2472  3.2701  3.2775  3.2881  3.3119  3.3424
  3.3596  3.4061  3.4173  3.4231  3.4441  3.4719  3.4771  3.5004  3.5481  3.5582
  3.5620  3.6175  3.6223  3.6601  3.6729  3.6913  3.7112  3.7343  3.7436  3.7437
  3.7689  3.7781  3.8161  3.8306  3.8454  3.8604  3.8955  3.8970  3.9136  3.9174
  3.9399  3.9661  3.9815  3.9890  3.9971  4.0460  4.0570  4.0755  4.0852  4.1119
  4.1154  4.1328  4.1587  4.1651  4.1954  4.2660  4.2740  4.2894  4.3264  4.3529
  4.3582  4.3851  4.4348  4.4437  4.4464  4.4787  4.4964  4.5314  4.5357  4.5659
  4.5730  4.6060  4.6419  4.6517  4.6544  4.6931  4.6970  4.7030  4.7287  4.7620
  4.7781  4.8043  4.8338  4.8446  4.8553  4.9123  4.9357  4.9657  4.9871  4.9875
  5.0505  5.0539  5.0787  5.0833  5.1371  5.1398  5.2054  5.2411  5.2437  5.2809
  5.3035  5.3495  5.3990  5.4021  5.4404  5.4771  5.5037  5.5258  5.5505  5.5620
  5.5994  5.6631  5.6912  5.7281  5.7293  5.7459  5.7878  5.8296  5.8445  5.8480
  5.8991  5.9261  5.9523  5.9552  5.9960  6.0021  6.0036  6.0149  6.0954  6.1182
  6.1263  6.1398  6.1635  6.1682  6.1971  6.2099  6.2386  6.2414  6.2710  6.3088
  6.3132  6.3183  6.3502  6.3624  6.3943  6.4359  6.4413  6.4635  6.4782  6.4929
  6.5125  6.5233  6.5475  6.5589  6.5967  6.5997  6.6030  6.6584  6.7235  6.7245
  6.7419  6.7576  6.7677  6.8131  6.8361  6.8709  6.8858  6.9084  6.9437  6.9530
  6.9657  6.9877  7.0162  7.0321  7.0780  7.0999  7.1341  7.1410  7.1876  7.2670
  7.2830  7.2855  7.3027  7.3737  7.3923  7.4591  7.4845  7.5813  7.6150  7.6188
  7.6499  7.6658  7.7404  7.7773  7.8081  7.8899  7.9060  7.9320  7.9392  8.0869
  8.1226  8.1415  8.1523  8.2484  8.2643  8.3143  8.3916  8.4314  8.5711  8.5872
  8.6434  8.7409
   0.20833   0.00000   0.00000
 -1.3149 -1.2810 -1.2762 -1.2633 -1.2560 -1.2545 -1.2532 -1.2502 -0.9358 -0.9354
 -0.9338 -0.9332 -0.9319 -0.9251 -0.9233 -0.9220 -0.9190 -0.9176 -0.9158 -0.9149
 -0.9132 -0.9124 -0.9051 -0.8821 -0.8776 -0.8767 -0.8727 -0.8718 -0.4567 -0.4247
 -0.3721 -0.3277 -0.3079 -0.2936 -0.2622 -0.2539 -0.2178 -0.2134 -0.1684 -0.1591
 -0.1464 -0.1307 -0.1233 -0.1204 -0.1047 -0.0943 -0.0862 -0.0795 -0.0778 -0.0714
 -0.0521 -0.0422  0.2420  0.4485  0.4635  0.5530  0.5739  0.5779  0.6079  0.6206
  0.6357  0.6627  0.6951  0.7617  0.7847  0.7973  0.8191  0.8751  0.8879  0.9208
  0.9540  0.9807  0.9887  1.0026  1.0038  1.0304  1.0346  1.0537  1.0684  1.0994
  1.1243  1.1541  1.1837  1.1864  1.2323  1.2410  1.2796  1.2975  1.3521  1.4482
  1.4591  1.4875  1.5167  1.5415  1.5923  1.6010  1.6300  1.6625  1.6870  1.6979
  1.8223  1.8250  1.8498  1.8527  1.8998  1.9239  1.9601  1.9623  1.9768  1.9871
  1.9887  2.0155  2.0384  2.0528  2.0940  2.0989  2.1234  2.1447  2.1536  2.1669
  2.1988  2.2303  2.2367  2.2492  2.2556  2.2807  2.3244  2.3328  2.3604  2.3775
  2.4027  2.4264  2.4374  2.4468  2.4681  2.5023  2.5461  2.5462  2.5587  2.6003
  2.6049  2.6058  2.6712  2.6858  2.7167  2.7342  2.7545  2.7867  2.7924  2.8064
  2.8100  2.9103  2.9188  2.9503  2.9898  2.9966  3.0552  3.0751  3.0904  3.1200
  3.1235  3.1724  3.1907  3.2272  3.2549  3.2726  3.2831  3.2835  3.3062  3.3522
  3.3552  3.4006  3.4192  3.4289  3.4432  3.4632  3.4728  3.4938  3.5461  3.5569
  3.5623  3.6254  3.6278  3.6615  3.6678  3.6961  3.7135  3.7266  3.7436  3.7497
  3.7645  3.7785  3.8162  3.8382  3.8390  3.8591  3.8883  3.8944  3.9096  3.9195
  3.9416  3.9635  3.9844  3.9857  3.9954  4.0424  4.0574  4.0794  4.0919  4.1118
  4.1156  4.1379  4.1581  4.1701  4.2025  4.2746  4.2832  4.2887  4.3244  4.3654
  4.3684  4.3895  4.4255  4.4449  4.4464  4.4741  4.4949  4.5271  4.5374  4.5628
  4.5789  4.6067  4.6479  4.6515  4.6533  4.6927  4.6979  4.7013  4.7327  4.7677
  4.7786  4.8044  4.8322  4.8405  4.8492  4.9117  4.9427  4.9698  4.9856  5.0031
  5.0577  5.0591  5.0800  5.0820  5.1254  5.1477  5.2036  5.2295  5.2411  5.2711
  5.2930  5.3532  5.3856  5.4102  5.4451  5.4761  5.5084  5.5108  5.5410  5.5664
  5.6063  5.6613  5.6973  5.7131  5.7351  5.7499  5.7911  5.8335  5.8526  5.8537
  5.8897  5.9285  5.9504  5.9605  5.9918  6.0013  6.0024  6.0214  6.0870  6.1176
  6.1250  6.1437  6.1617  6.1669  6.1940  6.2076  6.2393  6.2402  6.2698  6.3063
  6.3166  6.3183  6.3539  6.3564  6.3837  6.4324  6.4468  6.4593  6.4864  6.4959
  6.5165  6.5255  6.5347  6.5642  6.5929  6.5982  6.6098  6.6536  6.7195  6.7290
  6.7522  6.7534  6.7626  6.8074  6.8353  6.8724  6.8920  6.9059  6.9442  6.9459
  6.9602  6.9842  7.0180  7.0371  7.0717  7.1000  7.1371  7.1475  7.1901  7.2699
  7.2711  7.2844  7.2993  7.3795  7.3863  7.4542  7.4808  7.5736  7.6191  7.6235
  7.6520  7.6673  7.7446  7.7916  7.8054  7.8852  7.8869  7.9260  7.9430  8.1024
  8.1181  8.1494  8.1525  8.2570  8.2735  8.3170  8.3912  8.4302  8.5679  8.5804
  8.6382  8.7299
   0.22917   0.00000   0.00000
 -1.3141 -1.2818 -1.2758 -1.2637 -1.2559 -1.2545 -1.2532 -1.2503 -0.9358 -0.9354
 -0.9337 -0.9330 -0.9317 -0.9252 -0.9234 -0.9219 -0.9191 -0.9176 -0.9161 -0.9148
 -0.9135 -0.9123 -0.9048 -0.8828 -0.8781 -0.8767 -0.8728 -0.8719 -0.4547 -0.4246
 -0.3710 -0.3306 -0.3074 -0.2924 -0.2641 -0.2530 -0.2155 -0.2124 -0.1661 -0.1608
 -0.1468 -0.1315 -0.1246 -0.1202 -0.1033 -0.0923 -0.0866 -0.0808 -0.0794 -0.0724
 -0.0528 -0.0430  0.2486  0.4427  0.4662  0.5506  0.5710  0.5768  0.6082  0.6196
  0.6361  0.6624  0.6929  0.7577  0.7882  0.7972  0.8194  0.8705  0.8900  0.9220
  0.9590  0.9824  0.9932  0.9992  1.0033  1.0312  1.0368  1.0566  1.0712  1.0992
  1.1227  1.1536  1.1806  1.1811  1.2319  1.2434  1.2813  1.2917  1.3486  1.4507
  1.4612  1.4903  1.5219  1.5335  1.5843  1.5960  1.6252  1.6649  1.6896  1.7085
  1.8237  1.8308  1.8503  1.8553  1.8982  1.9184  1.9626  1.9652  1.9750  1.9834
  1.9915  2.0164  2.0392  2.0553  2.0917  2.0978  2.1218  2.1470  2.1557  2.1680
  2.2022  2.2276  2.2409  2.2455  2.2531  2.2874  2.3285  2.3302  2.3642  2.3792
  2.4114  2.4228  2.4439  2.4515  2.4585  2.5078  2.5479  2.5496  2.5609  2.5903
  2.5951  2.6184  2.6732  2.6773  2.7179  2.7358  2.7502  2.7734  2.7846  2.8067
  2.8072  2.9087  2.9259  2.9434  2.9918  3.0010  3.0527  3.0693  3.0886  3.1128
  3.1170  3.1711  3.1867  3.2230  3.2612  3.2776  3.2812  3.2863  3.3021  3.3500
  3.3622  3.3966  3.4194  3.4333  3.4438  3.4548  3.4706  3.4843  3.5448  3.5562
  3.5652  3.6278  3.6330  3.6625  3.6637  3.6965  3.7070  3.7278  3.7439  3.7569
  3.7614  3.7806  3.8171  3.8279  3.8481  3.8607  3.8788  3.8946  3.9064  3.9233
  3.9391  3.9668  3.9833  3.9893  3.9935  4.0406  4.0568  4.0836  4.0976  4.1081
  4.1210  4.1416  4.1574  4.1723  4.2068  4.2803  4.2860  4.2947  4.3236  4.3737
  4.3826  4.3932  4.4186  4.4462  4.4475  4.4691  4.4944  4.5232  4.5387  4.5597
  4.5841  4.6049  4.6461  4.6510  4.6582  4.6946  4.6991  4.6994  4.7385  4.7727
  4.7768  4.8035  4.8248  4.8439  4.8451  4.9120  4.9466  4.9735  4.9829  5.0197
  5.0654  5.0668  5.0806  5.0820  5.1149  5.1574  5.2001  5.2157  5.2396  5.2645
  5.2829  5.3561  5.3684  5.4221  5.4489  5.4750  5.4966  5.5093  5.5365  5.5701
  5.6123  5.6573  5.6898  5.7130  5.7399  5.7524  5.7970  5.8355  5.8578  5.8585
  5.8863  5.9304  5.9459  5.9685  5.9841  5.9972  5.9984  6.0319  6.0785  6.1205
  6.1217  6.1479  6.1602  6.1692  6.1901  6.1951  6.2386  6.2434  6.2719  6.3014
  6.3195  6.3229  6.3482  6.3542  6.3776  6.4292  6.4506  6.4545  6.4907  6.5031
  6.5194  6.5226  6.5289  6.5694  6.5867  6.6015  6.6170  6.6503  6.7156  6.7319
  6.7468  6.7549  6.7698  6.8002  6.8329  6.8746  6.8978  6.9026  6.9388  6.9416
  6.9539  6.9864  7.0194  7.0422  7.0661  7.0969  7.1396  7.1546  7.1942  7.2544
  7.2758  7.2828  7.2962  7.3806  7.3869  7.4480  7.4768  7.5664  7.6222  7.6287
  7.6519  7.6689  7.7487  7.8002  7.8106  7.8676  7.8796  7.9210  7.9475  8.1120
  8.1197  8.1521  8.1567  8.2662  8.2802  8.3221  8.3893  8.4303  8.5647  8.5735
  8.6322  8.7183
   0.25000   0.00000   0.00000
 -1.3131 -1.2827 -1.2754 -1.2641 -1.2559 -1.2545 -1.2532 -1.2504 -0.9358 -0.9355
 -0.9335 -0.9329 -0.9314 -0.9253 -0.9235 -0.9218 -0.9191 -0.9175 -0.9163 -0.9148
 -0.9137 -0.9122 -0.9045 -0.8836 -0.8786 -0.8768 -0.8729 -0.8719 -0.4527 -0.4245
 -0.3698 -0.3333 -0.3069 -0.2910 -0.2663 -0.2521 -0.2132 -0.2110 -0.1640 -0.1625
 -0.1472 -0.1323 -0.1265 -0.1198 -0.1021 -0.0906 -0.0868 -0.0849 -0.0789 -0.0723
 -0.0535 -0.0439  0.2556  0.4367  0.4692  0.5479  0.5680  0.5754  0.6086  0.6184
  0.6364  0.6630  0.6908  0.7537  0.7921  0.7973  0.8198  0.8659  0.8916  0.9236
  0.9626  0.9842  0.9956  0.9962  1.0048  1.0316  1.0381  1.0612  1.0746  1.0992
  1.1209  1.1533  1.1752  1.1776  1.2314  1.2457  1.2824  1.2861  1.3458  1.4528
  1.4616  1.4917  1.5271  1.5273  1.5769  1.5907  1.6205  1.6613  1.7002  1.7208
  1.8204  1.8384  1.8498  1.8593  1.8972  1.9137  1.9652  1.9672  1.9741  1.9808
  1.9948  2.0166  2.0392  2.0576  2.0901  2.0959  2.1194  2.1436  2.1635  2.1692
  2.2054  2.2219  2.2388  2.2440  2.2559  2.2939  2.3266  2.3318  2.3685  2.3817
  2.4168  2.4209  2.4422  2.4562  2.4585  2.5129  2.5457  2.5499  2.5722  2.5802
  2.5868  2.6318  2.6606  2.6852  2.7193  2.7357  2.7479  2.7607  2.7752  2.8050
  2.8082  2.9066  2.9247  2.9447  2.9927  3.0052  3.0506  3.0614  3.0842  3.1076
  3.1131  3.1688  3.1810  3.2178  3.2635  3.2753  3.2793  3.2906  3.3053  3.3471
  3.3716  3.3940  3.4177  3.4325  3.4459  3.4513  3.4697  3.4739  3.5444  3.5550
  3.5704  3.6225  3.6399  3.6629  3.6635  3.6917  3.6950  3.7334  3.7444  3.7580
  3.7677  3.7821  3.8182  3.8188  3.8541  3.8631  3.8731  3.8956  3.9029  3.9285
  3.9370  3.9716  3.9820  3.9918  3.9962  4.0409  4.0557  4.0880  4.1010  4.1043
  4.1283  4.1440  4.1563  4.1710  4.2091  4.2826  4.2865  4.3032  4.3258  4.3827
  4.3938  4.3952  4.4145  4.4469  4.4512  4.4636  4.4955  4.5196  4.5397  4.5567
  4.5882  4.6007  4.6422  4.6479  4.6658  4.6939  4.7013  4.7023  4.7446  4.7748
  4.7764  4.8009  4.8175  4.8409  4.8527  4.9135  4.9467  4.9783  4.9802  5.0326
  5.0717  5.0781  5.0793  5.0807  5.1099  5.1689  5.1951  5.2024  5.2373  5.2604
  5.2747  5.3504  5.3582  5.4337  5.4500  5.4734  5.4866  5.5064  5.5384  5.5720
  5.6169  5.6516  5.6758  5.7208  5.7435  5.7536  5.8052  5.8349  5.8575  5.8633
  5.8892  5.9316  5.9421  5.9768  5.9778  5.9915  5.9943  6.0326  6.0774  6.1140
  6.1284  6.1524  6.1584  6.1733  6.1781  6.1867  6.2382  6.2460  6.2754  6.2962
  6.3216  6.3275  6.3419  6.3522  6.3755  6.4261  6.4493  6.4532  6.4907  6.5106
  6.5121  6.5224  6.5355  6.5734  6.5818  6.6066  6.6238  6.6489  6.7122  6.7324
  6.7419  6.7526  6.7841  6.7921  6.8290  6.8768  6.8987  6.9015  6.9336  6.9371
  6.9472  6.9924  7.0205  7.0476  7.0615  7.0911  7.1420  7.1617  7.1984  7.2385
  7.2775  7.2854  7.2923  7.3753  7.3954  7.4407  7.4725  7.5597  7.6245  7.6343
  7.6502  7.6705  7.7525  7.8017  7.8241  7.8489  7.8732  7.9174  7.9525  8.1038
  8.1382  8.1515  8.1632  8.2758  8.2845  8.3296  8.3862  8.4317  8.5612  8.5670
  8.6253  8.7060
   0.27083   0.00000   0.00000
 -1.3121 -1.2837 -1.2750 -1.2646 -1.2558 -1.2545 -1.2532 -1.2505 -0.9358 -0.9355
 -0.9333 -0.9328 -0.9311 -0.9253 -0.9235 -0.9217 -0.9191 -0.9174 -0.9165 -0.9150
 -0.9138 -0.9122 -0.9041 -0.8845 -0.8790 -0.8770 -0.8731 -0.8719 -0.4507 -0.4245
 -0.3686 -0.3359 -0.3063 -0.2893 -0.2687 -0.2515 -0.2109 -0.2094 -0.1640 -0.1621
 -0.1474 -0.1331 -0.1288 -0.1194 -0.1012 -0.0895 -0.0890 -0.0867 -0.0780 -0.0718
 -0.0543 -0.0448  0.2628  0.4305  0.4722  0.5447  0.5651  0.5738  0.6089  0.6171
  0.6367  0.6644  0.6887  0.7496  0.7962  0.7978  0.8202  0.8615  0.8925  0.9258
  0.9637  0.9863  0.9926  0.9977  1.0081  1.0317  1.0391  1.0672  1.0784  1.0995
  1.1190  1.1532  1.1689  1.1745  1.2306  1.2479  1.2806  1.2831  1.3436  1.4546
  1.4596  1.4919  1.5238  1.5320  1.5707  1.5861  1.6159  1.6563  1.7138  1.7340
  1.8165  1.8448  1.8487  1.8635  1.8969  1.9101  1.9672  1.9676  1.9755  1.9794
  1.9985  2.0161  2.0382  2.0595  2.0892  2.0935  2.1158  2.1408  2.1701  2.1704
  2.2084  2.2152  2.2342  2.2436  2.2606  2.2994  2.3223  2.3347  2.3731  2.3852
  2.4146  2.4210  2.4362  2.4606  2.4680  2.5152  2.5472  2.5494  2.5694  2.5827
  2.5842  2.6455  2.6481  2.6949  2.7206  2.7312  2.7465  2.7524  2.7653  2.8031
  2.8104  2.9044  2.9175  2.9522  2.9922  3.0074  3.0484  3.0538  3.0779  3.1037
  3.1109  3.1663  3.1743  3.2123  3.2538  3.2731  3.2744  3.3018  3.3094  3.3491
  3.3788  3.3915  3.4157  3.4274  3.4489  3.4511  3.4649  3.4714  3.5446  3.5524
  3.5770  3.6161  3.6457  3.6624  3.6634  3.6831  3.6840  3.7374  3.7457  3.7570
  3.7784  3.7796  3.8155  3.8187  3.8510  3.8647  3.8777  3.8976  3.8993  3.9335
  3.9375  3.9760  3.9818  3.9910  4.0049  4.0432  4.0541  4.0923  4.1011  4.1022
  4.1362  4.1456  4.1553  4.1662  4.2105  4.2829  4.2871  4.3113  4.3289  4.3931
  4.3939  4.4014  4.4130  4.4494  4.4549  4.4580  4.4988  4.5162  4.5402  4.5538
  4.5905  4.5947  4.6389  4.6445  4.6700  4.6935  4.7063  4.7066  4.7506  4.7740
  4.7780  4.7970  4.8121  4.8400  4.8624  4.9162  4.9432  4.9788  4.9842  5.0406
  5.0698  5.0756  5.0780  5.0944  5.1136  5.1813  5.1894  5.1896  5.2353  5.2575
  5.2702  5.3325  5.3591  5.4425  5.4464  5.4714  5.4829  5.5042  5.5439  5.5714
  5.6201  5.6453  5.6632  5.7292  5.7456  5.7537  5.8148  5.8311  5.8571  5.8683
  5.8907  5.9317  5.9413  5.9739  5.9841  5.9853  5.9904  6.0243  6.0833  6.1063
  6.1346  6.1527  6.1569  6.1666  6.1745  6.1871  6.2372  6.2460  6.2789  6.2910
  6.3225  6.3236  6.3448  6.3519  6.3756  6.4213  6.4455  6.4548  6.4891  6.5003
  6.5169  6.5244  6.5473  6.5747  6.5799  6.6127  6.6299  6.6495  6.7081  6.7305
  6.7387  6.7530  6.7836  6.7988  6.8237  6.8769  6.8962  6.9016  6.9304  6.9328
  6.9413  6.9989  7.0217  7.0533  7.0578  7.0833  7.1439  7.1681  7.2019  7.2234
  7.2746  7.2866  7.2945  7.3704  7.4047  7.4325  7.4682  7.5537  7.6261  7.6401
  7.6477  7.6718  7.7555  7.8035  7.8312  7.8370  7.8669  7.9149  7.9579  8.0934
  8.1497  8.1587  8.1692  8.2845  8.2883  8.3385  8.3822  8.4342  8.5567  8.5615
  8.6177  8.6933
   0.29167   0.00000   0.00000
 -1.3111 -1.2848 -1.2745 -1.2650 -1.2557 -1.2545 -1.2531 -1.2506 -0.9358 -0.9356
 -0.9331 -0.9326 -0.9307 -0.9253 -0.9236 -0.9217 -0.9190 -0.9174 -0.9167 -0.9154
 -0.9137 -0.9122 -0.9037 -0.8854 -0.8793 -0.8771 -0.8731 -0.8720 -0.4486 -0.4245
 -0.3674 -0.3384 -0.3056 -0.2875 -0.2712 -0.2511 -0.2085 -0.2077 -0.1654 -0.1604
 -0.1476 -0.1338 -0.1314 -0.1189 -0.1006 -0.0939 -0.0877 -0.0864 -0.0768 -0.0711
 -0.0551 -0.0458  0.2702  0.4241  0.4754  0.5414  0.5621  0.5717  0.6091  0.6158
  0.6372  0.6665  0.6868  0.7456  0.7986  0.8004  0.8208  0.8573  0.8925  0.9287
  0.9618  0.9884  0.9912  0.9990  1.0121  1.0316  1.0400  1.0738  1.0827  1.0999
  1.1169  1.1531  1.1627  1.1715  1.2297  1.2501  1.2752  1.2833  1.3423  1.4550
  1.4558  1.4908  1.5229  1.5360  1.5659  1.5831  1.6114  1.6513  1.7281  1.7477
  1.8129  1.8460  1.8511  1.8670  1.8972  1.9080  1.9661  1.9698  1.9783  1.9792
  2.0025  2.0148  2.0365  2.0608  2.0889  2.0910  2.1108  2.1383  2.1717  2.1745
  2.2092  2.2111  2.2294  2.2438  2.2651  2.3026  2.3174  2.3386  2.3780  2.3892
  2.4030  2.4229  2.4354  2.4642  2.4788  2.5142  2.5445  2.5552  2.5586  2.5893
  2.5915  2.6360  2.6587  2.7064  2.7205  2.7219  2.7454  2.7497  2.7572  2.8011
  2.8129  2.9027  2.9099  2.9598  2.9912  3.0058  3.0400  3.0551  3.0709  3.0999
  3.1091  3.1645  3.1673  3.2068  3.2343  3.2719  3.2728  3.3109  3.3126  3.3558
  3.3803  3.3879  3.4172  3.4223  3.4504  3.4514  3.4599  3.4758  3.5453  3.5483
  3.5842  3.6115  3.6503  3.6593  3.6593  3.6738  3.6771  3.7386  3.7466  3.7568
  3.7748  3.7899  3.8171  3.8180  3.8455  3.8648  3.8857  3.8957  3.9014  3.9366
  3.9418  3.9801  3.9824  3.9923  4.0145  4.0470  4.0523  4.0945  4.1005  4.1021
  4.1423  4.1467  4.1556  4.1585  4.2124  4.2826  4.2872  4.3190  4.3309  4.3883
  4.4039  4.4056  4.4135  4.4508  4.4561  4.4575  4.5048  4.5129  4.5402  4.5506
  4.5882  4.5911  4.6368  4.6415  4.6681  4.6982  4.7109  4.7122  4.7562  4.7746
  4.7768  4.7937  4.8096  4.8411  4.8732  4.9199  4.9370  4.9791  4.9908  5.0450
  5.0574  5.0746  5.0760  5.1115  5.1214  5.1773  5.1839  5.1927  5.2341  5.2544
  5.2716  5.3152  5.3592  5.4396  5.4436  5.4727  5.4840  5.5056  5.5511  5.5678
  5.6219  5.6393  5.6534  5.7374  5.7462  5.7528  5.8240  5.8263  5.8582  5.8727
  5.8868  5.9299  5.9444  5.9717  5.9762  5.9860  5.9941  6.0145  6.0902  6.0981
  6.1301  6.1472  6.1602  6.1683  6.1719  6.1928  6.2347  6.2436  6.2821  6.2856
  6.3179  6.3203  6.3520  6.3558  6.3766  6.4133  6.4448  6.4559  6.4867  6.4912
  6.5180  6.5261  6.5621  6.5736  6.5815  6.6188  6.6352  6.6522  6.7025  6.7276
  6.7385  6.7550  6.7750  6.8131  6.8172  6.8735  6.8971  6.8988  6.9263  6.9294
  6.9393  7.0031  7.0247  7.0543  7.0598  7.0741  7.1451  7.1719  7.2048  7.2114
  7.2711  7.2791  7.3061  7.3661  7.4124  7.4256  7.4639  7.5484  7.6270  7.6452
  7.6456  7.6727  7.7569  7.8060  7.8163  7.8442  7.8644  7.9137  7.9635  8.0808
  8.1490  8.1726  8.1810  8.2879  8.2970  8.3479  8.3776  8.4373  8.5509  8.5576
  8.6096  8.6804
   0.31250   0.00000   0.00000
 -1.3099 -1.2859 -1.2740 -1.2654 -1.2556 -1.2545 -1.2531 -1.2507 -0.9358 -0.9356
 -0.9329 -0.9325 -0.9303 -0.9253 -0.9237 -0.9218 -0.9190 -0.9174 -0.9169 -0.9158
 -0.9135 -0.9121 -0.9032 -0.8864 -0.8796 -0.8773 -0.8732 -0.8721 -0.4465 -0.4246
 -0.3663 -0.3408 -0.3049 -0.2854 -0.2738 -0.2509 -0.2062 -0.2058 -0.1666 -0.1590
 -0.1476 -0.1345 -0.1341 -0.1183 -0.1005 -0.0984 -0.0864 -0.0859 -0.0753 -0.0704
 -0.0559 -0.0469  0.2778  0.4174  0.4787  0.5380  0.5592  0.5693  0.6092  0.6144
  0.6382  0.6694  0.6848  0.7415  0.7999  0.8045  0.8215  0.8533  0.8916  0.9324
  0.9572  0.9887  0.9930  1.0006  1.0158  1.0316  1.0409  1.0807  1.0872  1.1004
  1.1146  1.1529  1.1567  1.1686  1.2286  1.2522  1.2698  1.2830  1.3418  1.4482
  1.4566  1.4888  1.5235  1.5386  1.5631  1.5823  1.6071  1.6468  1.7421  1.7610
  1.8105  1.8443  1.8554  1.8692  1.8983  1.9076  1.9651  1.9715  1.9801  1.9814
  2.0066  2.0129  2.0345  2.0614  2.0885  2.0890  2.1049  2.1351  2.1731  2.1765
  2.2053  2.2135  2.2247  2.2445  2.2690  2.3034  2.3118  2.3443  2.3817  2.3893
  2.3937  2.4263  2.4359  2.4670  2.4892  2.5122  2.5368  2.5483  2.5674  2.5983
  2.5998  2.6243  2.6694  2.7131  2.7163  2.7196  2.7453  2.7496  2.7530  2.7986
  2.8153  2.9018  2.9035  2.9647  2.9915  2.9998  3.0306  3.0606  3.0638  3.0957
  3.1070  3.1601  3.1639  3.2017  3.2118  3.2702  3.2716  3.3100  3.3206  3.3643
  3.3757  3.3833  3.4183  3.4249  3.4503  3.4513  3.4610  3.4814  3.5437  3.5464
  3.5915  3.6086  3.6503  3.6513  3.6537  3.6686  3.6739  3.7366  3.7454  3.7571
  3.7735  3.8011  3.8124  3.8225  3.8426  3.8634  3.8905  3.8934  3.9075  3.9363
  3.9503  3.9823  3.9843  3.9970  4.0247  4.0502  4.0519  4.0929  4.1021  4.1042
  4.1445  4.1465  4.1504  4.1589  4.2155  4.2820  4.2862  4.3264  4.3315  4.3790
  4.4045  4.4139  4.4172  4.4474  4.4580  4.4626  4.5093  4.5125  4.5400  4.5466
  4.5832  4.5903  4.6355  4.6386  4.6645  4.7033  4.7152  4.7193  4.7612  4.7726
  4.7760  4.7928  4.8103  4.8440  4.8831  4.9242  4.9307  4.9808  4.9979  5.0440
  5.0471  5.0704  5.0732  5.1281  5.1297  5.1659  5.1797  5.2012  5.2330  5.2506
  5.2799  5.2993  5.3592  5.4329  5.4363  5.4780  5.4868  5.5108  5.5592  5.5613
  5.6220  5.6346  5.6472  5.7452  5.7454  5.7514  5.8211  5.8322  5.8590  5.8768
  5.8795  5.9264  5.9483  5.9582  5.9776  5.9838  6.0022  6.0078  6.0901  6.0952
  6.1191  6.1457  6.1586  6.1725  6.1762  6.1993  6.2303  6.2399  6.2802  6.2852
  6.3156  6.3161  6.3590  6.3623  6.3783  6.4032  6.4458  6.4565  6.4840  6.4845
  6.5173  6.5273  6.5700  6.5774  6.5866  6.6236  6.6397  6.6567  6.6955  6.7248
  6.7412  6.7570  6.7665  6.8097  6.8264  6.8681  6.8947  6.9013  6.9203  6.9266
  6.9411  7.0035  7.0300  7.0510  7.0642  7.0667  7.1445  7.1698  7.2059  7.2083
  7.2674  7.2696  7.3194  7.3624  7.4088  7.4297  7.4598  7.5436  7.6268  7.6435
  7.6506  7.6731  7.7552  7.8058  7.8087  7.8414  7.8699  7.9138  7.9691  8.0661
  8.1482  8.1768  8.2024  8.2900  8.3070  8.3570  8.3730  8.4408  8.5449  8.5541
  8.6010  8.6674
   0.33333   0.00000   0.00000
 -1.3088 -1.2871 -1.2735 -1.2658 -1.2556 -1.2546 -1.2530 -1.2509 -0.9358 -0.9356
 -0.9327 -0.9324 -0.9299 -0.9254 -0.9238 -0.9219 -0.9189 -0.9174 -0.9170 -0.9162
 -0.9134 -0.9121 -0.9027 -0.8875 -0.8798 -0.8775 -0.8732 -0.8721 -0.4444 -0.4248
 -0.3651 -0.3430 -0.3040 -0.2831 -0.2763 -0.2509 -0.2040 -0.2038 -0.1677 -0.1580
 -0.1476 -0.1370 -0.1350 -0.1176 -0.1027 -0.1006 -0.0855 -0.0852 -0.0737 -0.0695
 -0.0568 -0.0480  0.2856  0.4105  0.4820  0.5347  0.5563  0.5666  0.6090  0.6131
  0.6395  0.6727  0.6828  0.7374  0.8014  0.8084  0.8225  0.8496  0.8899  0.9368
  0.9509  0.9885  0.9960  1.0028  1.0186  1.0321  1.0418  1.0871  1.0919  1.1007
  1.1123  1.1514  1.1525  1.1658  1.2274  1.2541  1.2644  1.2823  1.3420  1.4400
  1.4569  1.4861  1.5244  1.5398  1.5626  1.5837  1.6031  1.6427  1.7547  1.7723
  1.8108  1.8431  1.8589  1.8700  1.9001  1.9088  1.9647  1.9724  1.9821  1.9844
  2.0103  2.0106  2.0325  2.0610  2.0860  2.0893  2.0984  2.1303  2.1744  2.1768
  2.2034  2.2153  2.2204  2.2461  2.2723  2.3025  2.3056  2.3514  2.3699  2.3905
  2.3986  2.4307  2.4361  2.4689  2.4982  2.5111  2.5286  2.5394  2.5815  2.6027
  2.6104  2.6159  2.6745  2.7075  2.7100  2.7341  2.7484  2.7510  2.7512  2.7955
  2.8167  2.8993  2.9020  2.9646  2.9904  2.9955  3.0220  3.0566  3.0672  3.0917
  3.1042  3.1527  3.1638  3.1889  3.1974  3.2662  3.2719  3.3067  3.3237  3.3699
  3.3700  3.3802  3.4152  3.4366  3.4506  3.4524  3.4653  3.4867  3.5402  3.5475
  3.5983  3.6064  3.6379  3.6425  3.6555  3.6668  3.6716  3.7300  3.7454  3.7578
  3.7756  3.8041  3.8130  3.8275  3.8427  3.8609  3.8879  3.8958  3.9155  3.9330
  3.9626  3.9809  3.9885  4.0035  4.0348  4.0484  4.0574  4.0910  4.1037  4.1086
  4.1384  4.1449  4.1505  4.1636  4.2200  4.2812  4.2833  4.3305  4.3336  4.3671
  4.4012  4.4112  4.4295  4.4465  4.4568  4.4707  4.5054  4.5193  4.5411  4.5420
  4.5811  4.5890  4.6338  4.6355  4.6632  4.7046  4.7187  4.7287  4.7657  4.7668
  4.7776  4.7955  4.8130  4.8484  4.8889  4.9272  4.9289  4.9839  5.0051  5.0308
  5.0472  5.0661  5.0670  5.1363  5.1424  5.1569  5.1778  5.2068  5.2310  5.2457
  5.2858  5.2941  5.3598  5.4251  5.4278  5.4833  5.4891  5.5188  5.5529  5.5683
  5.6188  5.6331  5.6449  5.7432  5.7493  5.7528  5.8175  5.8365  5.8567  5.8733
  5.8810  5.9219  5.9383  5.9493  5.9823  5.9842  6.0054  6.0107  6.0829  6.0953
  6.1147  6.1426  6.1533  6.1758  6.1845  6.2034  6.2257  6.2357  6.2751  6.2884
  6.3103  6.3189  6.3641  6.3695  6.3800  6.3935  6.4454  6.4570  6.4812  6.4824
  6.5168  6.5280  6.5694  6.5798  6.6013  6.6266  6.6429  6.6629  6.6883  6.7228
  6.7457  6.7573  6.7589  6.8021  6.8379  6.8626  6.8923  6.9059  6.9141  6.9244
  6.9444  7.0015  7.0348  7.0472  7.0560  7.0739  7.1415  7.1624  7.2072  7.2129
  7.2585  7.2638  7.3334  7.3593  7.3990  7.4398  7.4561  7.5394  7.6255  7.6431
  7.6547  7.6728  7.7499  7.8011  7.8108  7.8350  7.8765  7.9161  7.9743  8.0498
  8.1476  8.1796  8.2246  8.2925  8.3168  8.3643  8.3696  8.4446  8.5390  8.5503
  8.5924  8.6544
   0.35417   0.00000   0.00000
 -1.3075 -1.2884 -1.2730 -1.2662 -1.2555 -1.2546 -1.2530 -1.2510 -0.9357 -0.9356
 -0.9326 -0.9323 -0.9294 -0.9254 -0.9239 -0.9221 -0.9189 -0.9176 -0.9170 -0.9165
 -0.9132 -0.9121 -0.9021 -0.8886 -0.8799 -0.8777 -0.8733 -0.8722 -0.4424 -0.4251
 -0.3640 -0.3450 -0.3031 -0.2807 -0.2788 -0.2513 -0.2021 -0.2017 -0.1685 -0.1575
 -0.1475 -0.1397 -0.1353 -0.1168 -0.1069 -0.1011 -0.0848 -0.0842 -0.0719 -0.0687
 -0.0576 -0.0492  0.2935  0.4034  0.4855  0.5314  0.5537  0.5635  0.6088  0.6120
  0.6413  0.6764  0.6807  0.7334  0.8034  0.8120  0.8239  0.8461  0.8877  0.9418
  0.9436  0.9883  0.9990  1.0055  1.0203  1.0334  1.0427  1.0911  1.0964  1.1019
  1.1108  1.1473  1.1518  1.1633  1.2261  1.2553  1.2597  1.2814  1.3431  1.4311
  1.4568  1.4828  1.5250  1.5397  1.5644  1.5870  1.5997  1.6390  1.7647  1.7793
  1.8161  1.8431  1.8623  1.8694  1.9023  1.9116  1.9650  1.9724  1.9849  1.9872
  2.0075  2.0141  2.0311  2.0597  2.0832  2.0898  2.0917  2.1239  2.1755  2.1765
  2.2028  2.2163  2.2165  2.2486  2.2749  2.2984  2.3009  2.3544  2.3590  2.3963
  2.4040  2.4355  2.4358  2.4705  2.5042  2.5113  2.5203  2.5332  2.5932  2.6018
  2.6067  2.6283  2.6744  2.6973  2.7116  2.7491  2.7494  2.7543  2.7554  2.7916
  2.8168  2.8979  2.9036  2.9606  2.9790  3.0025  3.0140  3.0491  3.0730  3.0886
  3.1011  3.1428  3.1633  3.1691  3.1945  3.2610  3.2727  3.3012  3.3205  3.3672
  3.3676  3.3812  3.4147  3.4500  3.4512  3.4574  3.4707  3.4909  3.5390  3.5483
  3.6035  3.6042  3.6254  3.6336  3.6564  3.6662  3.6692  3.7216  3.7470  3.7586
  3.7778  3.7970  3.8218  3.8333  3.8452  3.8583  3.8842  3.8972  3.9242  3.9273
  3.9768  3.9780  3.9929  4.0098  4.0439  4.0477  4.0629  4.0893  4.1077  4.1125
  4.1303  4.1456  4.1536  4.1681  4.2250  4.2783  4.2800  4.3288  4.3399  4.3537
  4.3951  4.4047  4.4406  4.4481  4.4549  4.4784  4.5021  4.5230  4.5374  4.5448
  4.5821  4.5882  4.6308  4.6319  4.6653  4.7029  4.7213  4.7391  4.7599  4.7698
  4.7800  4.8011  4.8167  4.8543  4.8880  4.9288  4.9335  4.9886  5.0114  5.0185
  5.0461  5.0578  5.0629  5.1396  5.1443  5.1597  5.1797  5.2106  5.2266  5.2396
  5.2757  5.3108  5.3623  5.4124  5.4246  5.4872  5.4895  5.5284  5.5448  5.5782
  5.6128  5.6351  5.6461  5.7401  5.7475  5.7591  5.8149  5.8370  5.8493  5.8716
  5.8846  5.9119  5.9206  5.9455  5.9871  5.9879  6.0071  6.0192  6.0770  6.0920
  6.1173  6.1381  6.1475  6.1782  6.1901  6.2015  6.2252  6.2321  6.2709  6.2908
  6.3063  6.3256  6.3648  6.3758  6.3815  6.3881  6.4412  6.4574  6.4810  6.4835
  6.5177  6.5278  6.5677  6.5801  6.6178  6.6274  6.6437  6.6702  6.6823  6.7216
  6.7470  6.7531  6.7581  6.7956  6.8468  6.8577  6.8924  6.9084  6.9100  6.9231
  6.9485  6.9986  7.0325  7.0425  7.0551  7.0813  7.1361  7.1543  7.2101  7.2190
  7.2471  7.2602  7.3467  7.3566  7.3889  7.4502  7.4531  7.5355  7.6233  7.6441
  7.6573  7.6715  7.7432  7.8010  7.8106  7.8302  7.8803  7.9214  7.9789  8.0322
  8.1474  8.1812  8.2465  8.2962  8.3260  8.3628  8.3746  8.4481  8.5337  8.5458
  8.5845  8.6416
   0.37500   0.00000   0.00000
 -1.3063 -1.2897 -1.2725 -1.2666 -1.2554 -1.2547 -1.2529 -1.2512 -0.9357 -0.9356
 -0.9325 -0.9322 -0.9289 -0.9253 -0.9240 -0.9223 -0.9188 -0.9177 -0.9170 -0.9168
 -0.9131 -0.9121 -0.9015 -0.8897 -0.8800 -0.8780 -0.8732 -0.8723 -0.4404 -0.4255
 -0.3629 -0.3470 -0.3021 -0.2813 -0.2781 -0.2519 -0.2003 -0.1996 -0.1692 -0.1575
 -0.1473 -0.1420 -0.1355 -0.1160 -0.1108 -0.1018 -0.0841 -0.0833 -0.0701 -0.0678
 -0.0584 -0.0505  0.3014  0.3962  0.4890  0.5282  0.5513  0.5603  0.6086  0.6109
  0.6436  0.6785  0.6803  0.7294  0.8057  0.8149  0.8256  0.8429  0.8855  0.9359
  0.9472  0.9880  1.0019  1.0088  1.0207  1.0356  1.0435  1.0899  1.1007  1.1060
  1.1105  1.1446  1.1507  1.1610  1.2248  1.2522  1.2592  1.2801  1.3450  1.4220
  1.4565  1.4790  1.5252  1.5389  1.5680  1.5912  1.5971  1.6356  1.7716  1.7815
  1.8263  1.8439  1.8666  1.8680  1.9046  1.9159  1.9661  1.9714  1.9882  1.9897
  2.0045  2.0163  2.0313  2.0574  2.0800  2.0849  2.0904  2.1167  2.1763  2.1764
  2.2023  2.2130  2.2169  2.2519  2.2768  2.2901  2.2995  2.3403  2.3666  2.4021
  2.4100  2.4355  2.4403  2.4723  2.5052  2.5120  2.5127  2.5315  2.5923  2.5929
  2.6191  2.6416  2.6745  2.6887  2.7120  2.7470  2.7608  2.7611  2.7674  2.7873
  2.8159  2.8992  2.9066  2.9554  2.9663  3.0062  3.0103  3.0413  3.0756  3.0870
  3.0992  3.1259  3.1576  3.1614  3.1937  3.2550  3.2734  3.2942  3.3136  3.3625
  3.3672  3.3791  3.4187  3.4519  3.4644  3.4648  3.4773  3.4938  3.5404  3.5485
  3.6018  3.6039  3.6170  3.6245  3.6566  3.6659  3.6668  3.7136  3.7491  3.7587
  3.7787  3.7911  3.8285  3.8405  3.8493  3.8557  3.8806  3.8979  3.9197  3.9323
  3.9734  3.9895  3.9989  4.0149  4.0488  4.0512  4.0675  4.0873  4.1135  4.1157
  4.1261  4.1480  4.1591  4.1725  4.2296  4.2713  4.2779  4.3267  4.3387  4.3457
  4.3869  4.3961  4.4458  4.4492  4.4567  4.4832  4.5026  4.5257  4.5344  4.5489
  4.5853  4.5884  4.6271  4.6276  4.6696  4.7002  4.7228  4.7487  4.7524  4.7733
  4.7838  4.8086  4.8206  4.8612  4.8828  4.9325  4.9379  4.9951  5.0077  5.0147
  5.0457  5.0466  5.0616  5.1387  5.1388  5.1694  5.1857  5.2136  5.2197  5.2316
  5.2697  5.3266  5.3679  5.3996  5.4230  5.4858  5.4905  5.5384  5.5395  5.5890
  5.6055  5.6392  5.6502  5.7361  5.7458  5.7645  5.8129  5.8346  5.8399  5.8719
  5.8847  5.8872  5.9181  5.9381  5.9918  5.9931  6.0120  6.0276  6.0726  6.0894
  6.1221  6.1331  6.1424  6.1779  6.1919  6.1954  6.2278  6.2291  6.2686  6.2902
  6.3074  6.3334  6.3613  6.3786  6.3844  6.3891  6.4341  6.4580  6.4808  6.4894
  6.5205  6.5266  6.5647  6.5806  6.6258  6.6335  6.6412  6.6777  6.6788  6.7218
  6.7387  6.7566  6.7571  6.7914  6.8531  6.8535  6.8934  6.9049  6.9119  6.9240
  6.9533  6.9956  7.0237  7.0365  7.0613  7.0876  7.1287  7.1490  7.2096  7.2258
  7.2388  7.2571  7.3532  7.3567  7.3822  7.4498  7.4612  7.5319  7.6207  7.6461
  7.6574  7.6693  7.7378  7.8034  7.8060  7.8295  7.8813  7.9290  7.9823  8.0139
  8.1478  8.1817  8.2668  8.3022  8.3334  8.3600  8.3809  8.4510  8.5290  8.5402
  8.5778  8.6291
   0.39583   0.00000   0.00000
 -1.3049 -1.2910 -1.2720 -1.2671 -1.2553 -1.2547 -1.2528 -1.2514 -0.9357 -0.9357
 -0.9323 -0.9322 -0.9284 -0.9253 -0.9241 -0.9227 -0.9188 -0.9179 -0.9170 -0.9170
 -0.9130 -0.9121 -0.9008 -0.8908 -0.8800 -0.8782 -0.8732 -0.8724 -0.4385 -0.4260
 -0.3618 -0.3488 -0.3010 -0.2837 -0.2754 -0.2529 -0.1987 -0.1978 -0.1695 -0.1581
 -0.1471 -0.1437 -0.1354 -0.1157 -0.1139 -0.1027 -0.0834 -0.0825 -0.0682 -0.0669
 -0.0592 -0.0519  0.3095  0.3888  0.4925  0.5251  0.5492  0.5571  0.6083  0.6100
  0.6461  0.6760  0.6844  0.7254  0.8083  0.8173  0.8275  0.8399  0.8836  0.9280
  0.9528  0.9874  1.0044  1.0125  1.0202  1.0384  1.0439  1.0851  1.1046  1.1095
  1.1132  1.1432  1.1493  1.1590  1.2237  1.2470  1.2609  1.2787  1.3478  1.4128
  1.4561  1.4751  1.5253  1.5376  1.5725  1.5944  1.5967  1.6323  1.7754  1.7812
  1.8385  1.8447  1.8668  1.8725  1.9066  1.9215  1.9680  1.9689  1.9915  1.9916
  2.0019  2.0167  2.0334  2.0546  2.0759  2.0785  2.0909  2.1095  2.1763  2.1767
  2.2016  2.2098  2.2178  2.2558  2.2765  2.2819  2.2984  2.3286  2.3738  2.4070
  2.4166  2.4361  2.4445  2.4752  2.5010  2.5049  2.5148  2.5326  2.5843  2.5853
  2.6356  2.6507  2.6770  2.6858  2.7090  2.7438  2.7662  2.7691  2.7840  2.7846
  2.8156  2.9018  2.9106  2.9514  2.9530  2.9986  3.0173  3.0338  3.0733  3.0871
  3.0968  3.1073  3.1527  3.1583  3.1947  3.2481  3.2730  3.2866  3.3073  3.3571
  3.3676  3.3734  3.4255  3.4531  3.4739  3.4759  3.4873  3.4959  3.5439  3.5477
  3.5964  3.5996  3.6150  3.6160  3.6568  3.6648  3.6661  3.7064  3.7507  3.7571
  3.7785  3.7883  3.8331  3.8493  3.8525  3.8535  3.8793  3.8985  3.9108  3.9378
  3.9684  3.9944  4.0104  4.0194  4.0521  4.0556  4.0709  4.0847  4.1176  4.1193
  4.1274  4.1533  4.1671  4.1780  4.2333  4.2628  4.2743  4.3241  4.3246  4.3468
  4.3779  4.3880  4.4434  4.4477  4.4641  4.4848  4.5081  4.5300  4.5337  4.5511
  4.5895  4.5898  4.6222  4.6230  4.6749  4.6983  4.7230  4.7446  4.7566  4.7761
  4.7890  4.8179  4.8239  4.8687  4.8769  4.9344  4.9417  4.9973  5.0044  5.0136
  5.0346  5.0467  5.0640  5.1347  5.1352  5.1771  5.1938  5.2121  5.2161  5.2210
  5.2673  5.3390  5.3737  5.3909  5.4224  5.4775  5.4935  5.5387  5.5480  5.5975
  5.6011  5.6446  5.6573  5.7305  5.7450  5.7683  5.8110  5.8309  5.8312  5.8582
  5.8722  5.8836  5.9184  5.9290  5.9971  5.9987  6.0187  6.0355  6.0691  6.0874
  6.1265  6.1297  6.1389  6.1736  6.1903  6.1908  6.2257  6.2285  6.2697  6.2876
  6.3126  6.3358  6.3626  6.3777  6.3887  6.3935  6.4256  6.4591  6.4817  6.4968
  6.5233  6.5258  6.5603  6.5820  6.6225  6.6357  6.6471  6.6774  6.6838  6.7246
  6.7293  6.7551  6.7598  6.7906  6.8490  6.8586  6.8910  6.9065  6.9111  6.9277
  6.9590  6.9923  7.0143  7.0294  7.0695  7.0915  7.1203  7.1488  7.2015  7.2316
  7.2373  7.2551  7.3504  7.3549  7.3862  7.4476  7.4711  7.5285  7.6183  7.6486
  7.6537  7.6676  7.7356  7.7986  7.8072  7.8315  7.8809  7.9377  7.9828  7.9968
  8.1490  8.1810  8.2826  8.3130  8.3374  8.3601  8.3860  8.4527  8.5248  8.5339
  8.5727  8.6172
   0.41667   0.00000   0.00000
 -1.3036 -1.2924 -1.2715 -1.2675 -1.2553 -1.2547 -1.2527 -1.2515 -0.9357 -0.9357
 -0.9322 -0.9321 -0.9279 -0.9253 -0.9242 -0.9230 -0.9187 -0.9180 -0.9171 -0.9170
 -0.9128 -0.9122 -0.9000 -0.8919 -0.8800 -0.8785 -0.8732 -0.8725 -0.4367 -0.4266
 -0.3607 -0.3505 -0.2998 -0.2859 -0.2726 -0.2541 -0.1972 -0.1962 -0.1696 -0.1594
 -0.1470 -0.1449 -0.1350 -0.1185 -0.1134 -0.1037 -0.0828 -0.0818 -0.0664 -0.0661
 -0.0600 -0.0532  0.3176  0.3812  0.4961  0.5221  0.5475  0.5540  0.6081  0.6093
  0.6489  0.6734  0.6886  0.7214  0.8111  0.8191  0.8291  0.8372  0.8826  0.9201
  0.9585  0.9864  1.0067  1.0164  1.0195  1.0414  1.0438  1.0788  1.1079  1.1106
  1.1188  1.1431  1.1475  1.1571  1.2229  1.2418  1.2627  1.2771  1.3513  1.4039
  1.4558  1.4712  1.5254  1.5361  1.5773  1.5936  1.6009  1.6291  1.7769  1.7801
  1.8450  1.8483  1.8686  1.8796  1.9082  1.9285  1.9652  1.9703  1.9928  1.9943
  1.9998  2.0155  2.0366  2.0519  2.0702  2.0734  2.0914  2.1032  2.1762  2.1767
  2.2005  2.2070  2.2193  2.2600  2.2683  2.2802  2.2979  2.3196  2.3805  2.4099
  2.4237  2.4384  2.4480  2.4795  2.4931  2.5006  2.5170  2.5326  2.5755  2.5780
  2.6527  2.6532  2.6814  2.6914  2.7034  2.7398  2.7646  2.7733  2.7885  2.8009
  2.8191  2.9037  2.9147  2.9394  2.9511  2.9916  3.0197  3.0298  3.0676  3.0784
  3.0887  3.1052  3.1503  3.1548  3.1968  3.2405  3.2707  3.2792  3.3046  3.3516
  3.3668  3.3674  3.4328  3.4541  3.4830  3.4839  3.4977  3.5015  3.5460  3.5485
  3.5876  3.5974  3.6054  3.6157  3.6573  3.6631  3.6669  3.6999  3.7509  3.7536
  3.7789  3.7889  3.8369  3.8504  3.8515  3.8603  3.8826  3.8994  3.9010  3.9390
  3.9648  3.9941  4.0227  4.0241  4.0568  4.0577  4.0728  4.0829  4.1179  4.1218
  4.1351  4.1602  4.1776  4.1868  4.2358  4.2535  4.2693  4.3104  4.3190  4.3416
  4.3709  4.3839  4.4397  4.4433  4.4706  4.4857  4.5153  4.5360  4.5368  4.5511
  4.5908  4.5946  4.6161  4.6183  4.6802  4.6984  4.7218  4.7369  4.7626  4.7782
  4.7950  4.8253  4.8293  4.8726  4.8761  4.9328  4.9449  4.9902  5.0094  5.0109
  5.0256  5.0465  5.0714  5.1304  5.1327  5.1822  5.1973  5.2083  5.2101  5.2182
  5.2676  5.3463  5.3690  5.3977  5.4222  5.4655  5.4973  5.5414  5.5559  5.5887
  5.6150  5.6507  5.6671  5.7236  5.7449  5.7705  5.8081  5.8242  5.8262  5.8311
  5.8715  5.8793  5.9191  5.9203  6.0033  6.0049  6.0262  6.0421  6.0662  6.0838
  6.1268  6.1328  6.1373  6.1666  6.1875  6.1882  6.2210  6.2252  6.2747  6.2861
  6.3186  6.3308  6.3715  6.3757  6.3922  6.4000  6.4168  6.4609  6.4833  6.5040
  6.5199  6.5298  6.5562  6.5846  6.6169  6.6292  6.6586  6.6770  6.6865  6.7196
  6.7314  6.7541  6.7604  6.7926  6.8450  6.8628  6.8863  6.9082  6.9121  6.9326
  6.9650  6.9875  7.0075  7.0215  7.0785  7.0922  7.1115  7.1536  7.1890  7.2337
  7.2403  7.2556  7.3461  7.3476  7.3966  7.4455  7.4803  7.5250  7.6163  7.6468
  7.6514  7.6669  7.7365  7.7902  7.8116  7.8341  7.8809  7.9467  7.9719  7.9897
  8.1510  8.1794  8.2924  8.3283  8.3382  8.3641  8.3895  8.4519  8.5211  8.5280
  8.5695  8.6061
   0.43750   0.00000   0.00000
 -1.3022 -1.2937 -1.2709 -1.2680 -1.2552 -1.2548 -1.2526 -1.2517 -0.9357 -0.9357
 -0.9322 -0.9321 -0.9274 -0.9253 -0.9243 -0.9235 -0.9187 -0.9182 -0.9172 -0.9170
 -0.9127 -0.9122 -0.8991 -0.8930 -0.8799 -0.8787 -0.8731 -0.8726 -0.4349 -0.4274
 -0.3596 -0.3520 -0.2985 -0.2881 -0.2699 -0.2557 -0.1960 -0.1950 -0.1694 -0.1611
 -0.1468 -0.1456 -0.1343 -0.1217 -0.1123 -0.1048 -0.0822 -0.0814 -0.0652 -0.0646
 -0.0607 -0.0547  0.3257  0.3736  0.4996  0.5192  0.5463  0.5512  0.6079  0.6088
  0.6519  0.6706  0.6928  0.7174  0.8141  0.8205  0.8301  0.8348  0.8829  0.9125
  0.9639  0.9850  1.0088  1.0177  1.0215  1.0431  1.0445  1.0721  1.1105  1.1116
  1.1242  1.1439  1.1454  1.1552  1.2226  1.2370  1.2645  1.2754  1.3555  1.3954
  1.4558  1.4674  1.5259  1.5344  1.5819  1.5930  1.6052  1.6259  1.7773  1.7789
  1.8451  1.8513  1.8771  1.8864  1.9094  1.9355  1.9608  1.9729  1.9933  1.9956
  1.9989  2.0130  2.0397  2.0506  2.0642  2.0689  2.0917  2.0983  2.1758  2.1763
  2.1994  2.2045  2.2216  2.2580  2.2641  2.2799  2.2979  2.3128  2.3865  2.4100
  2.4314  2.4427  2.4507  2.4843  2.4853  2.4981  2.5182  2.5297  2.5664  2.5732
  2.6535  2.6695  2.6860  2.6974  2.7013  2.7353  2.7575  2.7715  2.7973  2.8160
  2.8278  2.9040  2.9162  2.9269  2.9562  2.9861  3.0140  3.0329  3.0546  3.0626
  3.0915  3.1066  3.1492  3.1518  3.1995  3.2324  3.2671  3.2729  3.3059  3.3454
  3.3617  3.3663  3.4393  3.4546  3.4883  3.4928  3.5007  3.5164  3.5433  3.5532
  3.5800  3.5927  3.5989  3.6138  3.6578  3.6618  3.6688  3.6941  3.7490  3.7495
  3.7811  3.7915  3.8402  3.8477  3.8481  3.8709  3.8889  3.8906  3.9007  3.9353
  3.9640  3.9905  4.0281  4.0336  4.0572  4.0640  4.0733  4.0834  4.1164  4.1217
  4.1464  4.1663  4.1899  4.2000  4.2366  4.2450  4.2646  4.2967  4.3089  4.3295
  4.3689  4.3838  4.4362  4.4377  4.4754  4.4862  4.5219  4.5418  4.5452  4.5500
  4.5907  4.5987  4.6094  4.6135  4.6852  4.7007  4.7186  4.7300  4.7672  4.7793
  4.8008  4.8250  4.8416  4.8711  4.8827  4.9278  4.9474  4.9831  5.0058  5.0076
  5.0278  5.0453  5.0819  5.1254  5.1329  5.1848  5.1889  5.1982  5.2165  5.2202
  5.2703  5.3412  5.3705  5.4088  5.4221  5.4519  5.5032  5.5459  5.5613  5.5787
  5.6314  5.6572  5.6791  5.7159  5.7447  5.7714  5.8009  5.8032  5.8199  5.8257
  5.8699  5.8746  5.9138  5.9189  6.0103  6.0117  6.0338  6.0465  6.0632  6.0774
  6.1288  6.1367  6.1381  6.1596  6.1854  6.1863  6.2146  6.2188  6.2818  6.2866
  6.3231  6.3244  6.3743  6.3808  6.3944  6.4057  6.4119  6.4632  6.4849  6.5102
  6.5149  6.5308  6.5562  6.5884  6.6091  6.6229  6.6681  6.6768  6.6858  6.7107
  6.7411  6.7547  6.7598  6.7946  6.8422  6.8650  6.8825  6.9049  6.9183  6.9379
  6.9705  6.9805  7.0047  7.0138  7.0882  7.0908  7.1034  7.1583  7.1793  7.2314
  7.2445  7.2581  7.3384  7.3433  7.4075  7.4434  7.4887  7.5215  7.6151  7.6387
  7.6543  7.6661  7.7397  7.7816  7.8164  7.8358  7.8827  7.9542  7.9558  7.9882
  8.1538  8.1768  8.2992  8.3309  8.3518  8.3701  8.3913  8.4476  8.5178  8.5239
  8.5680  8.5959
   0.45833   0.00000   0.00000
 -1.3008 -1.2952 -1.2704 -1.2685 -1.2551 -1.2548 -1.2525 -1.2518 -0.9357 -0.9357
 -0.9321 -0.9320 -0.9268 -0.9254 -0.9244 -0.9239 -0.9187 -0.9183 -0.9172 -0.9170
 -0.9126 -0.9123 -0.8982 -0.8941 -0.8798 -0.8790 -0.8730 -0.8727 -0.4334 -0.4283
 -0.3585 -0.3535 -0.2970 -0.2901 -0.2671 -0.2575 -0.1949 -0.1942 -0.1687 -0.1629
 -0.1466 -0.1460 -0.1331 -0.1247 -0.1111 -0.1060 -0.0818 -0.0811 -0.0645 -0.0629
 -0.0614 -0.0562  0.3338  0.3658  0.5031  0.5161  0.5455  0.5489  0.6078  0.6083
  0.6551  0.6677  0.6970  0.7134  0.8170  0.8216  0.8303  0.8328  0.8847  0.9053
  0.9689  0.9831  1.0106  1.0166  1.0261  1.0416  1.0476  1.0656  1.1123  1.1125
  1.1291  1.1430  1.1454  1.1534  1.2229  1.2326  1.2663  1.2737  1.3606  1.3873
  1.4563  1.4641  1.5266  1.5326  1.5858  1.5925  1.6092  1.6227  1.7771  1.7779
  1.8453  1.8502  1.8883  1.8922  1.9109  1.9384  1.9597  1.9750  1.9930  1.9949
  1.9996  2.0094  2.0424  2.0516  2.0585  2.0647  2.0917  2.0949  2.1754  2.1757
  2.1987  2.2024  2.2248  2.2485  2.2681  2.2790  2.2984  2.3077  2.3920  2.4082
  2.4394  2.4475  2.4529  2.4754  2.4920  2.4977  2.5170  2.5242  2.5603  2.5688
  2.6557  2.6835  2.6861  2.6976  2.7099  2.7307  2.7494  2.7657  2.8073  2.8254
  2.8419  2.9042  2.9068  2.9220  2.9660  2.9838  3.0062  3.0336  3.0369  3.0557
  3.0952  3.1068  3.1487  3.1498  3.2024  3.2243  3.2639  3.2679  3.3100  3.3381
  3.3592  3.3644  3.4446  3.4544  3.4924  3.4967  3.5081  3.5297  3.5404  3.5570
  3.5742  3.5836  3.5982  3.6105  3.6582  3.6607  3.6718  3.6888  3.7456  3.7467
  3.7849  3.7942  3.8403  3.8447  3.8486  3.8797  3.8813  3.8947  3.9030  3.9290
  3.9652  3.9847  4.0324  4.0398  4.0581  4.0699  4.0740  4.0855  4.1141  4.1196
  4.1585  4.1709  4.2018  4.2147  4.2353  4.2398  4.2636  4.2836  4.2942  4.3136
  4.3716  4.3847  4.4327  4.4331  4.4789  4.4860  4.5276  4.5457  4.5503  4.5567
  4.5879  4.5981  4.6055  4.6100  4.6901  4.7048  4.7132  4.7246  4.7709  4.7794
  4.8062  4.8225  4.8545  4.8720  4.8884  4.9199  4.9498  4.9750  5.0019  5.0038
  5.0342  5.0442  5.0932  5.1207  5.1353  5.1758  5.1854  5.1914  5.2225  5.2230
  5.2761  5.3276  5.3805  5.4172  5.4217  5.4379  5.5122  5.5503  5.5638  5.5678
  5.6495  5.6640  5.6917  5.7083  5.7435  5.7720  5.7746  5.7957  5.8183  5.8241
  5.8676  5.8702  5.9108  5.9174  6.0174  6.0188  6.0409  6.0484  6.0602  6.0690
  6.1331  6.1389  6.1406  6.1539  6.1849  6.1854  6.2072  6.2109  6.2874  6.2902
  6.3189  6.3249  6.3749  6.3873  6.3953  6.3984  6.4237  6.4642  6.4866  6.5087
  6.5152  6.5276  6.5617  6.5931  6.5999  6.6169  6.6755  6.6769  6.6835  6.7027
  6.7499  6.7587  6.7589  6.7936  6.8420  6.8629  6.8826  6.9007  6.9251  6.9423
  6.9735  6.9742  7.0041  7.0075  7.0888  7.0947  7.1006  7.1509  7.1839  7.2257
  7.2489  7.2599  7.3329  7.3392  7.4174  7.4408  7.4961  7.5176  7.6150  7.6309
  7.6571  7.6651  7.7447  7.7733  7.8212  7.8357  7.8875  7.9372  7.9637  7.9859
  8.1573  8.1735  8.3049  8.3267  8.3715  8.3762  8.3914  8.4390  8.5155  8.5215
  8.5681  8.5871
   0.47917   0.00000   0.00000
 -1.2994 -1.2966 -1.2699 -1.2689 -1.2551 -1.2549 -1.2524 -1.2520 -0.9357 -0.9357
 -0.9321 -0.9320 -0.9263 -0.9255 -0.9244 -0.9242 -0.9186 -0.9184 -0.9171 -0.9170
 -0.9125 -0.9123 -0.8973 -0.8952 -0.8796 -0.8792 -0.8730 -0.8728 -0.4319 -0.4294
 -0.3574 -0.3548 -0.2955 -0.2920 -0.2644 -0.2596 -0.1942 -0.1938 -0.1677 -0.1647
 -0.1465 -0.1462 -0.1316 -0.1274 -0.1098 -0.1072 -0.0814 -0.0810 -0.0637 -0.0623
 -0.0610 -0.0578  0.3419  0.3579  0.5065  0.5131  0.5454  0.5471  0.6078  0.6080
  0.6583  0.6646  0.7011  0.7093  0.8196  0.8221  0.8301  0.8311  0.8881  0.8987
  0.9735  0.9806  1.0123  1.0153  1.0309  1.0390  1.0510  1.0598  1.1132  1.1133
  1.1334  1.1403  1.1472  1.1514  1.2240  1.2289  1.2682  1.2718  1.3663  1.3797
  1.4573  1.4613  1.5277  1.5308  1.5888  1.5919  1.6128  1.6195  1.7769  1.7772
  1.8458  1.8484  1.8962  1.8965  1.9151  1.9330  1.9651  1.9752  1.9925  1.9937
  2.0007  2.0054  2.0452  2.0533  2.0542  2.0609  2.0917  2.0929  2.1750  2.1751
  2.1987  2.2006  2.2288  2.2405  2.2717  2.2773  2.2996  2.3040  2.3970  2.4052
  2.4472  2.4511  2.4548  2.4668  2.4991  2.4998  2.5131  2.5173  2.5586  2.5645
  2.6607  2.6760  2.7006  2.7037  2.7125  2.7252  2.7455  2.7580  2.8169  2.8278
  2.8586  2.8917  2.9070  2.9182  2.9794  2.9856  2.9983  3.0137  3.0408  3.0499
  3.0992  3.1055  3.1485  3.1488  3.2061  3.2169  3.2623  3.2644  3.3158  3.3303
  3.3589  3.3622  3.4487  3.4535  3.4953  3.4975  3.5174  3.5321  3.5456  3.5587
  3.5704  3.5746  3.5996  3.6065  3.6586  3.6598  3.6755  3.6840  3.7433  3.7442
  3.7893  3.7951  3.8387  3.8416  3.8539  3.8701  3.8892  3.8966  3.9082  3.9220
  3.9678  3.9781  4.0361  4.0411  4.0614  4.0689  4.0800  4.0871  4.1126  4.1164
  4.1686  4.1742  4.2100  4.2196  4.2407  4.2428  4.2668  4.2710  4.2794  4.2969
  4.3763  4.3841  4.4297  4.4306  4.4814  4.4850  4.5328  4.5421  4.5597  4.5659
  4.5828  4.5906  4.6066  4.6085  4.6951  4.7068  4.7098  4.7198  4.7740  4.7784
  4.8108  4.8191  4.8656  4.8732  4.8936  4.9103  4.9533  4.9664  4.9999  5.0018
  5.0390  5.0432  5.1033  5.1161  5.1407  5.1621  5.1851  5.1873  5.2249  5.2263
  5.2855  5.3125  5.3929  5.4178  5.4220  5.4273  5.5241  5.5492  5.5605  5.5638
  5.6663  5.6704  5.7014  5.7032  5.7411  5.7519  5.7745  5.7870  5.8190  5.8226
  5.8659  5.8671  5.9107  5.9150  6.0235  6.0248  6.0469  6.0493  6.0569  6.0601
  6.1374  6.1401  6.1429  6.1497  6.1862  6.1867  6.2004  6.2030  6.2905  6.2945
  6.3169  6.3231  6.3781  6.3905  6.3912  6.3952  6.4379  6.4605  6.4899  6.5021
  6.5185  6.5239  6.5702  6.5898  6.5988  6.6110  6.6768  6.6799  6.6836  6.6956
  6.7536  6.7574  6.7687  6.7883  6.8453  6.8574  6.8860  6.8961  6.9322  6.9432
  6.9700  6.9743  7.0040  7.0042  7.0875  7.0905  7.1114  7.1376  7.1954  7.2176
  7.2531  7.2594  7.3309  7.3352  7.4256  7.4373  7.5027  7.5133  7.6163  7.6244
  7.6596  7.6637  7.7507  7.7653  7.8258  7.8337  7.8958  7.9213  7.9710  7.9822
  8.1612  8.1696  8.3104  8.3217  8.3814  8.3895  8.3911  8.4266  8.5146  8.5203
  8.5698  8.5798
   0.50000   0.00000   0.00000
 -1.2981 -1.2979 -1.2694 -1.2694 -1.2551 -1.2549 -1.2523 -1.2520 -0.9357 -0.9357
 -0.9320 -0.9320 -0.9258 -0.9258 -0.9244 -0.9244 -0.9185 -0.9185 -0.9171 -0.9171
 -0.9124 -0.9124 -0.8963 -0.8963 -0.8795 -0.8794 -0.8729 -0.8728 -0.4306 -0.4306
 -0.3562 -0.3561 -0.2938 -0.2938 -0.2620 -0.2619 -0.1939 -0.1937 -0.1664 -0.1663
 -0.1464 -0.1463 -0.1297 -0.1296 -0.1085 -0.1084 -0.0813 -0.0810 -0.0630 -0.0630
 -0.0595 -0.0593  0.3499  0.3499  0.5098  0.5099  0.5459  0.5459  0.6079  0.6079
  0.6614  0.6615  0.7052  0.7053  0.8214  0.8215  0.8302  0.8302  0.8928  0.8929
  0.9773  0.9774  1.0138  1.0138  1.0353  1.0354  1.0549  1.0550  1.1135  1.1135
  1.1371  1.1371  1.1493  1.1493  1.2260  1.2260  1.2700  1.2700  1.3727  1.3727
  1.4590  1.4590  1.5291  1.5292  1.5907  1.5908  1.6162  1.6162  1.7768  1.7769
  1.8468  1.8469  1.8982  1.8984  1.9237  1.9238  1.9717  1.9718  1.9926  1.9926
  2.0024  2.0024  2.0488  2.0489  2.0575  2.0575  2.0919  2.0920  2.1748  2.1749
  2.1994  2.1994  2.2340  2.2340  2.2748  2.2748  2.3013  2.3014  2.4013  2.4014
  2.4518  2.4519  2.4589  2.4589  2.5028  2.5029  2.5114  2.5114  2.5606  2.5607
  2.6678  2.6678  2.7088  2.7088  2.7150  2.7150  2.7501  2.7501  2.8242  2.8245
  2.8754  2.8754  2.9124  2.9124  2.9906  2.9906  2.9958  2.9959  3.0449  3.0452
  3.1028  3.1029  3.1484  3.1486  3.2108  3.2109  3.2624  3.2627  3.3226  3.3229
  3.3601  3.3601  3.4516  3.4516  3.4969  3.4971  3.5257  3.5258  3.5550  3.5553
  3.5696  3.5696  3.6026  3.6026  3.6590  3.6591  3.6795  3.6796  3.7426  3.7432
  3.7931  3.7933  3.8392  3.8393  3.8612  3.8612  3.8942  3.8948  3.9148  3.9150
  3.9721  3.9722  4.0388  4.0398  4.0654  4.0657  4.0847  4.0859  4.1131  4.1137
  4.1735  4.1747  4.2148  4.2148  4.2504  4.2504  4.2621  4.2621  4.2822  4.2824
  4.3804  4.3817  4.4291  4.4294  4.4834  4.4834  4.5376  4.5379  4.5676  4.5676
  4.5824  4.5830  4.6074  4.6080  4.7006  4.7007  4.7148  4.7150  4.7762  4.7768
  4.8145  4.8158  4.8719  4.8723  4.9003  4.9012  4.9579  4.9598  4.9996  5.0010
  5.0416  5.0419  5.1107  5.1110  5.1493  5.1503  5.1853  5.1856  5.2264  5.2269
  5.2979  5.2983  5.4059  5.4062  5.4238  5.4248  5.5372  5.5377  5.5618  5.5622
  5.6736  5.6737  5.7027  5.7044  5.7406  5.7408  5.7785  5.7802  5.8207  5.8209
  5.8654  5.8659  5.9124  5.9126  6.0267  6.0269  6.0500  6.0523  6.0539  6.0541
  6.1398  6.1399  6.1445  6.1474  6.1879  6.1882  6.1979  6.1980  6.2924  6.2951
  6.3187  6.3200  6.3834  6.3836  6.3929  6.3947  6.4509  6.4513  6.4946  6.4963
  6.5205  6.5218  6.5796  6.5801  6.6041  6.6056  6.6775  6.6786  6.6891  6.6895
  6.7557  6.7557  6.7787  6.7802  6.8505  6.8513  6.8895  6.8923  6.9388  6.9392
  6.9713  6.9718  7.0036  7.0038  7.0876  7.0882  7.1237  7.1245  7.2067  7.2077
  7.2568  7.2569  7.3320  7.3321  7.4318  7.4327  7.5080  7.5087  7.6189  7.6200
  7.6616  7.6621  7.7572  7.7581  7.8300  7.8303  7.9065  7.9080  7.9771  7.9772
  8.1652  8.1657  8.3145  8.3177  8.3844  8.3881  8.4043  8.4153  8.5144  8.5199
  8.5722  8.5755
   25
   0.50000   0.00000   0.00000
 -1.2981 -1.2979 -1.2694 -1.2694 -1.2551 -1.2549 -1.2523 -1.2520 -0.9357 -0.9357
 -0.9320 -0.9320 -0.9258 -0.9258 -0.9244 -0.9244 -0.9185 -0.9185 -0.9171 -0.9171
 -0.9124 -0.9124 -0.8963 -0.8963 -0.8795 -0.8794 -0.8729 -0.8728 -0.4306 -0.4306
 -0.3562 -0.3561 -0.2938 -0.2938 -0.2620 -0.2619 -0.1939 -0.1937 -0.1664 -0.1663
 -0.1464 -0.1463 -0.1297 -0.1296 -0.1085 -0.1084 -0.0813 -0.0810 -0.0630 -0.0630
 -0.0595 -0.0593  0.3499  0.3499  0.5098  0.5099  0.5459  0.5459  0.6079  0.6079
  0.6614  0.6615  0.7052  0.7053  0.8214  0.8215  0.8302  0.8302  0.8928  0.8929
  0.9773  0.9774  1.0138  1.0138  1.0353  1.0354  1.0549  1.0550  1.1135  1.1135
  1.1371  1.1371  1.1493  1.1493  1.2260  1.2260  1.2700  1.2700  1.3727  1.3727
  1.4590  1.4590  1.5291  1.5292  1.5907  1.5908  1.6162  1.6162  1.7768  1.7769
  1.8468  1.8469  1.8982  1.8984  1.9237  1.9238  1.9717  1.9718  1.9926  1.9926
  2.0024  2.0024  2.0488  2.0489  2.0575  2.0575  2.0919  2.0920  2.1748  2.1749
  2.1994  2.1994  2.2340  2.2340  2.2748  2.2748  2.3013  2.3014  2.4013  2.4014
  2.4518  2.4519  2.4589  2.4589  2.5028  2.5029  2.5114  2.5114  2.5606  2.5607
  2.6678  2.6678  2.7088  2.7088  2.7150  2.7150  2.7501  2.7501  2.8242  2.8245
  2.8754  2.8754  2.9124  2.9124  2.9906  2.9906  2.9958  2.9959  3.0449  3.0452
  3.1028  3.1029  3.1484  3.1486  3.2108  3.2109  3.2624  3.2627  3.3226  3.3229
  3.3601  3.3601  3.4516  3.4516  3.4969  3.4971  3.5257  3.5258  3.5550  3.5553
  3.5696  3.5696  3.6026  3.6026  3.6590  3.6591  3.6795  3.6796  3.7426  3.7432
  3.7931  3.7933  3.8392  3.8393  3.8612  3.8612  3.8942  3.8948  3.9148  3.9150
  3.9721  3.9722  4.0388  4.0398  4.0654  4.0657  4.0847  4.0859  4.1131  4.1137
  4.1735  4.1747  4.2148  4.2148  4.2504  4.2504  4.2621  4.2621  4.2822  4.2824
  4.3804  4.3817  4.4291  4.4294  4.4834  4.4834  4.5376  4.5379  4.5676  4.5676
  4.5824  4.5830  4.6074  4.6080  4.7006  4.7007  4.7148  4.7150  4.7762  4.7768
  4.8145  4.8158  4.8719  4.8723  4.9003  4.9012  4.9579  4.9598  4.9996  5.0010
  5.0416  5.0419  5.1107  5.1110  5.1493  5.1503  5.1853  5.1856  5.2264  5.2269
  5.2979  5.2983  5.4059  5.4062  5.4238  5.4248  5.5372  5.5377  5.5618  5.5622
  5.6736  5.6737  5.7027  5.7044  5.7406  5.7408  5.7785  5.7802  5.8207  5.8209
  5.8654  5.8659  5.9124  5.9126  6.0267  6.0269  6.0500  6.0523  6.0539  6.0541
  6.1398  6.1399  6.1445  6.1474  6.1879  6.1882  6.1979  6.1980  6.2924  6.2951
  6.3187  6.3200  6.3834  6.3836  6.3929  6.3947  6.4509  6.4513  6.4946  6.4963
  6.5205  6.5218  6.5796  6.5801  6.6041  6.6056  6.6775  6.6786  6.6891  6.6895
  6.7557  6.7557  6.7787  6.7802  6.8505  6.8513  6.8895  6.8923  6.9388  6.9392
  6.9713  6.9718  7.0036  7.0038  7.0876  7.0882  7.1237  7.1245  7.2067  7.2077
  7.2568  7.2569  7.3320  7.3321  7.4318  7.4327  7.5080  7.5087  7.6189  7.6200
  7.6616  7.6621  7.7572  7.7581  7.8300  7.8303  7.9065  7.9080  7.9771  7.9772
  8.1652  8.1657  8.3145  8.3177  8.3844  8.3881  8.4043  8.4153  8.5144  8.5199
  8.5722  8.5755
   0.50000   0.01766   0.00000
 -1.2981 -1.2979 -1.2694 -1.2694 -1.2551 -1.2549 -1.2523 -1.2520 -0.9357 -0.9357
 -0.9320 -0.9320 -0.9258 -0.9258 -0.9244 -0.9244 -0.9186 -0.9186 -0.9171 -0.9171
 -0.9124 -0.9124 -0.8963 -0.8963 -0.8794 -0.8794 -0.8729 -0.8728 -0.4305 -0.4305
 -0.3561 -0.3560 -0.2938 -0.2938 -0.2620 -0.2619 -0.1939 -0.1938 -0.1668 -0.1667
 -0.1462 -0.1461 -0.1296 -0.1295 -0.1085 -0.1084 -0.0813 -0.0811 -0.0630 -0.0630
 -0.0595 -0.0593  0.3500  0.3501  0.5095  0.5096  0.5463  0.5464  0.6079  0.6079
  0.6615  0.6616  0.7052  0.7052  0.8214  0.8215  0.8302  0.8302  0.8929  0.8929
  0.9771  0.9772  1.0135  1.0135  1.0337  1.0337  1.0565  1.0566  1.1135  1.1136
  1.1371  1.1372  1.1496  1.1496  1.2258  1.2259  1.2701  1.2701  1.3717  1.3717
  1.4596  1.4597  1.5295  1.5296  1.5907  1.5907  1.6165  1.6165  1.7768  1.7770
  1.8463  1.8464  1.8979  1.8981  1.9236  1.9236  1.9720  1.9721  1.9919  1.9919
  2.0033  2.0033  2.0481  2.0482  2.0589  2.0589  2.0922  2.0923  2.1746  2.1747
  2.1994  2.1994  2.2339  2.2339  2.2745  2.2746  2.3014  2.3015  2.4001  2.4002
  2.4517  2.4518  2.4596  2.4596  2.5024  2.5025  2.5116  2.5116  2.5612  2.5613
  2.6671  2.6672  2.7036  2.7037  2.7200  2.7201  2.7505  2.7506  2.8242  2.8244
  2.8746  2.8746  2.9122  2.9122  2.9841  2.9841  3.0020  3.0021  3.0455  3.0458
  3.1029  3.1030  3.1498  3.1500  3.2109  3.2110  3.2628  3.2631  3.3226  3.3229
  3.3602  3.3603  3.4509  3.4510  3.4969  3.4971  3.5252  3.5253  3.5524  3.5527
  3.5701  3.5702  3.6039  3.6040  3.6584  3.6585  3.6796  3.6796  3.7410  3.7416
  3.7926  3.7927  3.8404  3.8404  3.8610  3.8611  3.8931  3.8936  3.9175  3.9178
  3.9712  3.9713  4.0393  4.0403  4.0659  4.0663  4.0851  4.0862  4.1128  4.1135
  4.1741  4.1753  4.2146  4.2146  4.2435  4.2436  4.2656  4.2657  4.2863  4.2865
  4.3801  4.3814  4.4286  4.4289  4.4837  4.4837  4.5373  4.5375  4.5644  4.5646
  4.5850  4.5856  4.6082  4.6088  4.7006  4.7008  4.7153  4.7155  4.7761  4.7767
  4.8144  4.8157  4.8719  4.8725  4.9009  4.9017  4.9575  4.9595  4.9996  5.0010
  5.0405  5.0410  5.1116  5.1119  5.1490  5.1500  5.1847  5.1851  5.2260  5.2265
  5.2984  5.2988  5.4056  5.4059  5.4248  5.4258  5.5371  5.5375  5.5618  5.5622
  5.6710  5.6711  5.7037  5.7051  5.7417  5.7419  5.7790  5.7807  5.8209  5.8213
  5.8650  5.8655  5.9122  5.9124  6.0225  6.0230  6.0494  6.0513  6.0565  6.0569
  6.1341  6.1354  6.1501  6.1527  6.1881  6.1884  6.1993  6.1998  6.2916  6.2944
  6.3186  6.3199  6.3816  6.3819  6.3948  6.3965  6.4513  6.4518  6.4949  6.4967
  6.5206  6.5219  6.5793  6.5798  6.6041  6.6055  6.6769  6.6781  6.6891  6.6894
  6.7564  6.7565  6.7788  6.7802  6.8500  6.8509  6.8899  6.8927  6.9359  6.9364
  6.9740  6.9746  7.0040  7.0043  7.0875  7.0880  7.1240  7.1248  7.2066  7.2076
  7.2566  7.2567  7.3323  7.3325  7.4318  7.4327  7.5079  7.5086  7.6182  7.6193
  7.6612  7.6617  7.7570  7.7579  7.8303  7.8307  7.9064  7.9079  7.9772  7.9773
  8.1653  8.1658  8.3141  8.3174  8.3840  8.3878  8.4041  8.4151  8.5142  8.5199
  8.5729  8.5763
   0.50000   0.03532   0.00000
 -1.2980 -1.2979 -1.2695 -1.2695 -1.2550 -1.2549 -1.2523 -1.2520 -0.9357 -0.9357
 -0.9321 -0.9321 -0.9258 -0.9258 -0.9243 -0.9243 -0.9186 -0.9186 -0.9170 -0.9170
 -0.9124 -0.9124 -0.8964 -0.8964 -0.8794 -0.8793 -0.8729 -0.8728 -0.4304 -0.4304
 -0.3560 -0.3559 -0.2938 -0.2938 -0.2621 -0.2620 -0.1940 -0.1938 -0.1679 -0.1678
 -0.1457 -0.1456 -0.1292 -0.1291 -0.1083 -0.1083 -0.0815 -0.0812 -0.0631 -0.0631
 -0.0596 -0.0594  0.3504  0.3505  0.5086  0.5087  0.5475  0.5475  0.6082  0.6082
  0.6618  0.6619  0.7049  0.7050  0.8212  0.8213  0.8302  0.8303  0.8930  0.8930
  0.9765  0.9765  1.0124  1.0125  1.0300  1.0301  1.0602  1.0602  1.1137  1.1137
  1.1373  1.1373  1.1506  1.1506  1.2255  1.2255  1.2703  1.2703  1.3688  1.3689
  1.4615  1.4616  1.5307  1.5308  1.5905  1.5906  1.6175  1.6175  1.7769  1.7770
  1.8448  1.8449  1.8967  1.8969  1.9236  1.9236  1.9728  1.9728  1.9903  1.9904
  2.0055  2.0055  2.0469  2.0470  2.0623  2.0624  2.0931  2.0932  2.1740  2.1740
  2.1994  2.1994  2.2335  2.2336  2.2738  2.2739  2.3016  2.3017  2.3967  2.3969
  2.4508  2.4508  2.4621  2.4622  2.5010  2.5011  2.5123  2.5124  2.5632  2.5633
  2.6650  2.6651  2.6972  2.6973  2.7259  2.7259  2.7519  2.7520  2.8241  2.8243
  2.8721  2.8722  2.9115  2.9115  2.9761  2.9762  3.0092  3.0093  3.0472  3.0475
  3.1033  3.1034  3.1539  3.1541  3.2113  3.2115  3.2639  3.2642  3.3225  3.3228
  3.3607  3.3609  3.4491  3.4492  3.4967  3.4969  3.5239  3.5240  3.5467  3.5470
  3.5705  3.5706  3.6074  3.6075  3.6567  3.6569  3.6797  3.6798  3.7365  3.7371
  3.7911  3.7912  3.8432  3.8433  3.8607  3.8608  3.8910  3.8914  3.9242  3.9245
  3.9688  3.9689  4.0408  4.0417  4.0673  4.0679  4.0862  4.0872  4.1121  4.1129
  4.1754  4.1767  4.2132  4.2132  4.2339  4.2340  4.2676  4.2678  4.2967  4.2969
  4.3793  4.3805  4.4272  4.4275  4.4846  4.4846  4.5364  4.5366  4.5581  4.5584
  4.5896  4.5901  4.6104  4.6110  4.7005  4.7010  4.7169  4.7172  4.7758  4.7764
  4.8143  4.8157  4.8722  4.8729  4.9024  4.9032  4.9566  4.9586  4.9996  5.0009
  5.0376  5.0383  5.1137  5.1142  5.1482  5.1493  5.1834  5.1840  5.2250  5.2256
  5.3001  5.3006  5.4045  5.4049  5.4273  5.4284  5.5366  5.5369  5.5619  5.5623
  5.6641  5.6646  5.7062  5.7071  5.7443  5.7444  5.7805  5.7822  5.8215  5.8223
  5.8639  5.8644  5.9118  5.9119  6.0140  6.0146  6.0448  6.0467  6.0631  6.0640
  6.1278  6.1289  6.1571  6.1596  6.1894  6.1895  6.2036  6.2043  6.2892  6.2923
  6.3184  6.3198  6.3779  6.3784  6.3987  6.4002  6.4526  6.4531  6.4957  6.4976
  6.5212  6.5224  6.5785  6.5790  6.6039  6.6054  6.6754  6.6768  6.6891  6.6893
  6.7583  6.7585  6.7789  6.7802  6.8487  6.8496  6.8908  6.8936  6.9293  6.9298
  6.9802  6.9809  7.0051  7.0056  7.0872  7.0877  7.1250  7.1258  7.2064  7.2075
  7.2561  7.2563  7.3335  7.3339  7.4316  7.4325  7.5076  7.5083  7.6161  7.6172
  7.6599  7.6605  7.7564  7.7572  7.8312  7.8317  7.9061  7.9077  7.9774  7.9776
  8.1655  8.1661  8.3131  8.3164  8.3829  8.3869  8.4037  8.4145  8.5136  8.5198
  8.5749  8.5787
   0.50000   0.05299   0.00000
 -1.2980 -1.2978 -1.2696 -1.2696 -1.2550 -1.2548 -1.2523 -1.2520 -0.9357 -0.9357
 -0.9321 -0.9321 -0.9258 -0.9258 -0.9243 -0.9243 -0.9187 -0.9187 -0.9169 -0.9169
 -0.9124 -0.9124 -0.8965 -0.8965 -0.8793 -0.8792 -0.8729 -0.8728 -0.4302 -0.4301
 -0.3557 -0.3556 -0.2937 -0.2937 -0.2623 -0.2622 -0.1942 -0.1940 -0.1694 -0.1693
 -0.1451 -0.1449 -0.1285 -0.1285 -0.1081 -0.1080 -0.0818 -0.0815 -0.0633 -0.0632
 -0.0598 -0.0595  0.3510  0.3511  0.5072  0.5073  0.5494  0.5494  0.6086  0.6086
  0.6623  0.6624  0.7046  0.7046  0.8209  0.8210  0.8303  0.8303  0.8931  0.8931
  0.9754  0.9754  1.0106  1.0106  1.0258  1.0258  1.0645  1.0645  1.1138  1.1139
  1.1377  1.1378  1.1521  1.1522  1.2249  1.2249  1.2707  1.2707  1.3645  1.3646
  1.4643  1.4644  1.5326  1.5327  1.5904  1.5905  1.6191  1.6192  1.7770  1.7771
  1.8424  1.8425  1.8943  1.8945  1.9241  1.9241  1.9738  1.9739  1.9885  1.9886
  2.0081  2.0081  2.0463  2.0464  2.0667  2.0668  2.0945  2.0946  2.1729  2.1730
  2.1994  2.1994  2.2330  2.2330  2.2727  2.2728  2.3019  2.3020  2.3919  2.3920
  2.4486  2.4487  2.4663  2.4664  2.4985  2.4986  2.5139  2.5139  2.5661  2.5662
  2.6612  2.6612  2.6926  2.6928  2.7295  2.7295  2.7548  2.7549  2.8238  2.8241
  2.8682  2.8683  2.9100  2.9100  2.9697  2.9698  3.0154  3.0155  3.0499  3.0502
  3.1042  3.1043  3.1600  3.1602  3.2120  3.2122  3.2656  3.2659  3.3224  3.3227
  3.3617  3.3618  3.4462  3.4464  3.4958  3.4961  3.5220  3.5220  3.5399  3.5403
  3.5697  3.5699  3.6114  3.6115  3.6549  3.6552  3.6798  3.6799  3.7302  3.7307
  3.7888  3.7889  3.8463  3.8464  3.8611  3.8612  3.8890  3.8893  3.9327  3.9332
  3.9653  3.9655  4.0428  4.0436  4.0693  4.0701  4.0881  4.0888  4.1115  4.1124
  4.1769  4.1782  4.2091  4.2091  4.2282  4.2282  4.2679  4.2682  4.3091  4.3093
  4.3782  4.3794  4.4250  4.4253  4.4859  4.4859  4.5351  4.5353  4.5514  4.5517
  4.5937  4.5941  4.6139  4.6145  4.7006  4.7012  4.7195  4.7199  4.7753  4.7759
  4.8140  4.8156  4.8725  4.8734  4.9048  4.9055  4.9553  4.9573  4.9995  5.0008
  5.0338  5.0347  5.1158  5.1163  5.1472  5.1485  5.1817  5.1825  5.2234  5.2242
  5.3031  5.3035  5.4028  5.4032  5.4309  5.4320  5.5360  5.5363  5.5621  5.5625
  5.6547  5.6556  5.7095  5.7099  5.7471  5.7472  5.7823  5.7840  5.8229  5.8242
  5.8623  5.8629  5.9108  5.9110  6.0045  6.0050  6.0374  6.0396  6.0699  6.0710
  6.1227  6.1235  6.1630  6.1652  6.1922  6.1924  6.2102  6.2109  6.2855  6.2889
  6.3187  6.3201  6.3740  6.3745  6.4028  6.4043  6.4542  6.4549  6.4964  6.4985
  6.5229  6.5240  6.5770  6.5776  6.6037  6.6051  6.6733  6.6748  6.6889  6.6889
  6.7614  6.7616  6.7789  6.7802  6.8467  6.8478  6.8920  6.8948  6.9215  6.9221
  6.9875  6.9884  7.0070  7.0077  7.0867  7.0873  7.1264  7.1272  7.2059  7.2072
  7.2552  7.2555  7.3355  7.3360  7.4313  7.4322  7.5070  7.5078  7.6127  7.6139
  7.6579  7.6585  7.7552  7.7559  7.8329  7.8334  7.9056  7.9073  7.9779  7.9782
  8.1658  8.1665  8.3114  8.3147  8.3810  8.3854  8.4030  8.4137  8.5129  8.5196
  8.5782  8.5824
   0.50000   0.07065   0.00000
 -1.2979 -1.2978 -1.2698 -1.2697 -1.2550 -1.2548 -1.2523 -1.2520 -0.9357 -0.9357
 -0.9321 -0.9321 -0.9258 -0.9258 -0.9243 -0.9243 -0.9188 -0.9188 -0.9168 -0.9168
 -0.9124 -0.9124 -0.8967 -0.8967 -0.8791 -0.8791 -0.8729 -0.8728 -0.4298 -0.4298
 -0.3553 -0.3552 -0.2936 -0.2936 -0.2626 -0.2625 -0.1944 -0.1942 -0.1714 -0.1713
 -0.1444 -0.1442 -0.1276 -0.1276 -0.1078 -0.1077 -0.0822 -0.0819 -0.0636 -0.0635
 -0.0599 -0.0597  0.3519  0.3520  0.5054  0.5055  0.5518  0.5519  0.6091  0.6091
  0.6630  0.6631  0.7041  0.7041  0.8204  0.8205  0.8304  0.8305  0.8933  0.8933
  0.9738  0.9739  1.0078  1.0079  1.0218  1.0218  1.0688  1.0688  1.1140  1.1140
  1.1385  1.1386  1.1542  1.1543  1.2241  1.2241  1.2712  1.2713  1.3592  1.3592
  1.4675  1.4675  1.5347  1.5348  1.5905  1.5905  1.6217  1.6218  1.7770  1.7771
  1.8393  1.8395  1.8906  1.8908  1.9257  1.9257  1.9747  1.9748  1.9868  1.9869
  2.0109  2.0109  2.0466  2.0467  2.0717  2.0718  2.0965  2.0965  2.1715  2.1716
  2.1995  2.1995  2.2322  2.2322  2.2712  2.2713  2.3023  2.3023  2.3861  2.3863
  2.4455  2.4456  2.4709  2.4711  2.4952  2.4953  2.5162  2.5162  2.5698  2.5699
  2.6558  2.6559  2.6902  2.6905  2.7305  2.7305  2.7587  2.7588  2.8234  2.8236
  2.8633  2.8634  2.9075  2.9076  2.9656  2.9657  3.0205  3.0208  3.0535  3.0537
  3.1056  3.1057  3.1672  3.1674  3.2128  3.2130  3.2677  3.2681  3.3224  3.3227
  3.3631  3.3633  3.4426  3.4428  3.4935  3.4938  3.5199  3.5199  3.5332  3.5336
  3.5680  3.5681  3.6139  3.6141  3.6544  3.6547  3.6798  3.6800  3.7232  3.7236
  3.7858  3.7859  3.8485  3.8486  3.8623  3.8624  3.8879  3.8882  3.9415  3.9421
  3.9618  3.9619  4.0451  4.0457  4.0714  4.0725  4.0905  4.0909  4.1118  4.1127
  4.1772  4.1787  4.2031  4.2031  4.2271  4.2272  4.2680  4.2684  4.3206  4.3210
  4.3776  4.3787  4.4222  4.4226  4.4873  4.4873  4.5334  4.5336  4.5452  4.5455
  4.5968  4.5971  4.6181  4.6187  4.7009  4.7016  4.7232  4.7236  4.7748  4.7754
  4.8138  4.8154  4.8728  4.8739  4.9079  4.9085  4.9537  4.9557  4.9992  5.0003
  5.0300  5.0312  5.1163  5.1170  5.1464  5.1478  5.1801  5.1811  5.2218  5.2228
  5.3071  5.3074  5.4004  5.4008  5.4348  5.4360  5.5355  5.5357  5.5624  5.5630
  5.6443  5.6456  5.7131  5.7134  5.7492  5.7495  5.7838  5.7853  5.8254  5.8270
  5.8608  5.8615  5.9092  5.9094  5.9951  5.9955  6.0285  6.0310  6.0750  6.0763
  6.1190  6.1196  6.1678  6.1694  6.1964  6.1967  6.2186  6.2190  6.2810  6.2846
  6.3197  6.3210  6.3700  6.3707  6.4069  6.4081  6.4558  6.4565  6.4963  6.4985
  6.5263  6.5273  6.5749  6.5755  6.6033  6.6046  6.6710  6.6724  6.6886  6.6888
  6.7653  6.7656  6.7788  6.7799  6.8444  6.8457  6.8926  6.8955  6.9141  6.9152
  6.9945  6.9956  7.0099  7.0108  7.0863  7.0868  7.1281  7.1290  7.2053  7.2067
  7.2542  7.2545  7.3384  7.3390  7.4309  7.4318  7.5063  7.5071  7.6082  7.6095
  7.6551  7.6559  7.7534  7.7539  7.8355  7.8360  7.9047  7.9066  7.9786  7.9790
  8.1661  8.1669  8.3091  8.3125  8.3785  8.3834  8.4023  8.4129  8.5122  8.5193
  8.5825  8.5869
   0.50000   0.08831   0.00000
 -1.2978 -1.2977 -1.2699 -1.2698 -1.2549 -1.2547 -1.2523 -1.2520 -0.9356 -0.9356
 -0.9322 -0.9322 -0.9258 -0.9258 -0.9242 -0.9242 -0.9189 -0.9189 -0.9167 -0.9167
 -0.9125 -0.9125 -0.8969 -0.8969 -0.8790 -0.8789 -0.8729 -0.8728 -0.4295 -0.4294
 -0.3549 -0.3548 -0.2935 -0.2935 -0.2629 -0.2628 -0.1947 -0.1946 -0.1735 -0.1734
 -0.1438 -0.1436 -0.1265 -0.1264 -0.1074 -0.1073 -0.0826 -0.0823 -0.0639 -0.0637
 -0.0602 -0.0600  0.3531  0.3531  0.5034  0.5034  0.5548  0.5548  0.6098  0.6098
  0.6638  0.6639  0.7034  0.7035  0.8199  0.8200  0.8305  0.8306  0.8935  0.8935
  0.9719  0.9719  1.0043  1.0043  1.0183  1.0183  1.0728  1.0728  1.1141  1.1141
  1.1397  1.1398  1.1569  1.1569  1.2231  1.2231  1.2719  1.2719  1.3532  1.3532
  1.4706  1.4707  1.5368  1.5369  1.5911  1.5911  1.6252  1.6253  1.7770  1.7771
  1.8357  1.8358  1.8858  1.8860  1.9282  1.9282  1.9750  1.9751  1.9855  1.9857
  2.0136  2.0136  2.0478  2.0479  2.0771  2.0772  2.0989  2.0990  2.1697  2.1697
  2.1996  2.1996  2.2311  2.2311  2.2694  2.2695  2.3027  2.3027  2.3799  2.3801
  2.4419  2.4420  2.4743  2.4745  2.4923  2.4925  2.5192  2.5193  2.5736  2.5737
  2.6500  2.6500  2.6897  2.6899  2.7297  2.7298  2.7625  2.7626  2.8226  2.8227
  2.8577  2.8578  2.9045  2.9046  2.9640  2.9640  3.0251  3.0254  3.0576  3.0578
  3.1076  3.1078  3.1747  3.1750  3.2138  3.2140  3.2697  3.2701  3.3227  3.3230
  3.3651  3.3653  3.4385  3.4387  3.4894  3.4897  3.5172  3.5173  3.5277  3.5281
  3.5656  3.5657  3.6135  3.6137  3.6564  3.6567  3.6796  3.6797  3.7164  3.7168
  3.7822  3.7824  3.8496  3.8497  3.8629  3.8631  3.8884  3.8886  3.9483  3.9487
  3.9600  3.9601  4.0473  4.0477  4.0734  4.0746  4.0928  4.0930  4.1136  4.1145
  4.1757  4.1774  4.1980  4.1981  4.2286  4.2288  4.2688  4.2692  4.3295  4.3301
  4.3785  4.3793  4.4192  4.4195  4.4885  4.4887  4.5314  4.5315  4.5401  4.5405
  4.5993  4.5995  4.6224  4.6230  4.7016  4.7024  4.7277  4.7281  4.7743  4.7749
  4.8134  4.8153  4.8729  4.8741  4.9114  4.9118  4.9521  4.9542  4.9984  4.9994
  5.0270  5.0284  5.1148  5.1155  5.1456  5.1470  5.1789  5.1799  5.2211  5.2221
  5.3118  5.3120  5.3973  5.3978  5.4383  5.4394  5.5355  5.5358  5.5631  5.5637
  5.6337  5.6352  5.7166  5.7171  5.7504  5.7508  5.7839  5.7853  5.8288  5.8305
  5.8600  5.8609  5.9069  5.9071  5.9864  5.9866  6.0191  6.0218  6.0777  6.0793
  6.1167  6.1174  6.1718  6.1728  6.2015  6.2019  6.2280  6.2283  6.2765  6.2803
  6.3217  6.3229  6.3660  6.3669  6.4106  6.4115  6.4572  6.4578  6.4952  6.4975
  6.5316  6.5323  6.5721  6.5729  6.6027  6.6039  6.6683  6.6696  6.6888  6.6892
  6.7692  6.7696  6.7788  6.7797  6.8421  6.8435  6.8913  6.8941  6.9092  6.9111
  7.0004  7.0016  7.0141  7.0151  7.0858  7.0862  7.1300  7.1309  7.2044  7.2059
  7.2529  7.2533  7.3420  7.3427  7.4304  7.4314  7.5055  7.5064  7.6029  7.6043
  7.6517  7.6525  7.7509  7.7513  7.8389  7.8394  7.9035  7.9054  7.9796  7.9801
  8.1662  8.1671  8.3062  8.3097  8.3753  8.3807  8.4016  8.4120  8.5117  8.5191
  8.5876  8.5922
   0.50000   0.10597   0.00000
 -1.2977 -1.2976 -1.2701 -1.2700 -1.2548 -1.2547 -1.2523 -1.2520 -0.9356 -0.9356
 -0.9322 -0.9322 -0.9257 -0.9257 -0.9241 -0.9241 -0.9191 -0.9191 -0.9165 -0.9165
 -0.9125 -0.9125 -0.8972 -0.8971 -0.8788 -0.8788 -0.8729 -0.8729 -0.4290 -0.4290
 -0.3543 -0.3542 -0.2934 -0.2933 -0.2632 -0.2631 -0.1952 -0.1950 -0.1757 -0.1756
 -0.1433 -0.1431 -0.1252 -0.1251 -0.1070 -0.1069 -0.0832 -0.0829 -0.0642 -0.0641
 -0.0605 -0.0603  0.3544  0.3545  0.5011  0.5011  0.5580  0.5581  0.6106  0.6107
  0.6648  0.6649  0.7026  0.7027  0.8193  0.8194  0.8307  0.8307  0.8937  0.8937
  0.9694  0.9695  1.0002  1.0002  1.0152  1.0153  1.0763  1.0764  1.1140  1.1140
  1.1414  1.1414  1.1602  1.1602  1.2218  1.2219  1.2727  1.2727  1.3469  1.3469
  1.4734  1.4735  1.5385  1.5386  1.5925  1.5925  1.6299  1.6300  1.7769  1.7770
  1.8317  1.8318  1.8804  1.8807  1.9314  1.9314  1.9743  1.9743  1.9851  1.9852
  2.0162  2.0162  2.0499  2.0500  2.0826  2.0827  2.1020  2.1021  2.1674  2.1675
  2.1996  2.1997  2.2298  2.2298  2.2675  2.2676  2.3031  2.3031  2.3734  2.3736
  2.4379  2.4380  2.4735  2.4736  2.4926  2.4927  2.5230  2.5230  2.5770  2.5771
  2.6447  2.6447  2.6904  2.6906  2.7279  2.7279  2.7651  2.7653  2.8210  2.8211
  2.8525  2.8526  2.9016  2.9018  2.9642  2.9642  3.0294  3.0297  3.0619  3.0621
  3.1103  3.1105  3.1818  3.1821  3.2149  3.2151  3.2711  3.2714  3.3235  3.3238
  3.3676  3.3679  3.4343  3.4345  3.4836  3.4839  3.5129  3.5131  3.5247  3.5249
  3.5626  3.5627  3.6105  3.6107  3.6603  3.6607  3.6792  3.6794  3.7109  3.7112
  3.7781  3.7784  3.8496  3.8498  3.8622  3.8625  3.8904  3.8905  3.9490  3.9491
  3.9633  3.9640  4.0491  4.0493  4.0751  4.0763  4.0947  4.0947  4.1172  4.1181
  4.1732  4.1749  4.1946  4.1948  4.2313  4.2316  4.2709  4.2714  4.3343  4.3352
  4.3815  4.3821  4.4160  4.4163  4.4894  4.4897  4.5291  4.5292  4.5366  4.5369
  4.6013  4.6014  4.6263  4.6268  4.7029  4.7037  4.7330  4.7334  4.7739  4.7744
  4.8131  4.8152  4.8729  4.8741  4.9147  4.9151  4.9507  4.9529  4.9968  4.9977
  5.0255  5.0269  5.1116  5.1123  5.1441  5.1453  5.1781  5.1788  5.2221  5.2231
  5.3167  5.3169  5.3934  5.3939  5.4406  5.4418  5.5361  5.5365  5.5642  5.5649
  5.6235  5.6252  5.7196  5.7202  5.7509  5.7512  5.7823  5.7836  5.8323  5.8338
  5.8607  5.8617  5.9040  5.9042  5.9785  5.9787  6.0100  6.0129  6.0779  6.0797
  6.1159  6.1167  6.1749  6.1756  6.2070  6.2075  6.2377  6.2380  6.2728  6.2767
  6.3245  6.3256  6.3622  6.3632  6.4137  6.4144  6.4581  6.4586  6.4932  6.4956
  6.5380  6.5386  6.5688  6.5697  6.6022  6.6032  6.6655  6.6666  6.6898  6.6903
  6.7711  6.7718  6.7802  6.7810  6.8398  6.8414  6.8875  6.8899  6.9082  6.9105
  7.0046  7.0059  7.0197  7.0208  7.0853  7.0856  7.1319  7.1328  7.2032  7.2049
  7.2517  7.2520  7.3463  7.3471  7.4298  7.4308  7.5046  7.5056  7.5970  7.5984
  7.6477  7.6486  7.7477  7.7480  7.8430  7.8436  7.9017  7.9037  7.9809  7.9815
  8.1660  8.1669  8.3028  8.3064  8.3718  8.3777  8.4009  8.4113  8.5115  8.5190
  8.5931  8.5978
   0.50000   0.12363   0.00000
 -1.2976 -1.2974 -1.2704 -1.2702 -1.2548 -1.2546 -1.2523 -1.2520 -0.9356 -0.9356
 -0.9323 -0.9323 -0.9257 -0.9257 -0.9241 -0.9241 -0.9192 -0.9192 -0.9164 -0.9164
 -0.9125 -0.9125 -0.8974 -0.8974 -0.8786 -0.8785 -0.8729 -0.8729 -0.4284 -0.4284
 -0.3537 -0.3536 -0.2932 -0.2932 -0.2636 -0.2635 -0.1959 -0.1957 -0.1778 -0.1778
 -0.1429 -0.1427 -0.1237 -0.1236 -0.1065 -0.1064 -0.0838 -0.0835 -0.0646 -0.0644
 -0.0609 -0.0606  0.3560  0.3561  0.4987  0.4987  0.5616  0.5617  0.6116  0.6116
  0.6659  0.6660  0.7017  0.7018  0.8186  0.8187  0.8309  0.8309  0.8939  0.8939
  0.9665  0.9666  0.9959  0.9959  1.0123  1.0124  1.0794  1.0795  1.1138  1.1138
  1.1432  1.1433  1.1642  1.1642  1.2204  1.2204  1.2736  1.2736  1.3405  1.3405
  1.4755  1.4756  1.5396  1.5397  1.5949  1.5949  1.6357  1.6358  1.7766  1.7766
  1.8274  1.8275  1.8749  1.8751  1.9351  1.9351  1.9725  1.9726  1.9855  1.9856
  2.0188  2.0188  2.0527  2.0528  2.0877  2.0879  2.1059  2.1060  2.1649  2.1650
  2.1995  2.1996  2.2283  2.2284  2.2655  2.2656  2.3033  2.3034  2.3669  2.3671
  2.4335  2.4336  2.4683  2.4685  2.4959  2.4961  2.5272  2.5273  2.5797  2.5798
  2.6407  2.6408  2.6916  2.6918  2.7255  2.7256  2.7660  2.7662  2.8181  2.8183
  2.8486  2.8488  2.8994  2.8995  2.9657  2.9658  3.0338  3.0341  3.0661  3.0663
  3.1136  3.1138  3.1879  3.1883  3.2162  3.2164  3.2714  3.2716  3.3248  3.3250
  3.3706  3.3709  3.4303  3.4306  3.4764  3.4767  3.5077  3.5079  3.5232  3.5234
  3.5592  3.5593  3.6066  3.6068  3.6640  3.6644  3.6796  3.6799  3.7071  3.7074
  3.7738  3.7742  3.8480  3.8483  3.8610  3.8615  3.8931  3.8933  3.9466  3.9467
  3.9685  3.9695  4.0502  4.0504  4.0766  4.0777  4.0961  4.0962  4.1223  4.1232
  4.1712  4.1730  4.1923  4.1925  4.2345  4.2350  4.2743  4.2749  4.3354  4.3364
  4.3861  4.3865  4.4132  4.4136  4.4896  4.4900  4.5272  4.5274  4.5346  4.5349
  4.6029  4.6030  4.6297  4.6302  4.7048  4.7057  4.7386  4.7391  4.7735  4.7740
  4.8129  4.8151  4.8727  4.8739  4.9177  4.9180  4.9497  4.9519  4.9943  4.9951
  5.0257  5.0271  5.1074  5.1081  5.1415  5.1426  5.1775  5.1778  5.2250  5.2260
  5.3213  5.3215  5.3887  5.3893  5.4416  5.4429  5.5376  5.5381  5.5659  5.5665
  5.6140  5.6159  5.7216  5.7222  5.7509  5.7512  5.7789  5.7801  5.8347  5.8359
  5.8634  5.8646  5.9008  5.9011  5.9716  5.9720  6.0018  6.0049  6.0763  6.0781
  6.1159  6.1171  6.1768  6.1774  6.2128  6.2133  6.2470  6.2474  6.2712  6.2751
  6.3282  6.3292  6.3586  6.3597  6.4159  6.4163  6.4584  6.4589  6.4909  6.4934
  6.5446  6.5450  6.5654  6.5663  6.6018  6.6026  6.6625  6.6635  6.6916  6.6922
  6.7695  6.7702  6.7840  6.7850  6.8376  6.8393  6.8830  6.8849  6.9097  6.9122
  7.0075  7.0086  7.0260  7.0271  7.0847  7.0849  7.1337  7.1346  7.2018  7.2035
  7.2505  7.2508  7.3513  7.3521  7.4292  7.4302  7.5037  7.5047  7.5907  7.5922
  7.6431  7.6441  7.7439  7.7442  7.8479  7.8484  7.8994  7.9015  7.9826  7.9833
  8.1652  8.1661  8.2990  8.3026  8.3679  8.3743  8.4004  8.4108  8.5116  8.5191
  8.5989  8.6037
   0.50000   0.14130   0.00000
 -1.2975 -1.2973 -1.2706 -1.2705 -1.2547 -1.2545 -1.2523 -1.2520 -0.9356 -0.9356
 -0.9324 -0.9324 -0.9256 -0.9256 -0.9240 -0.9240 -0.9193 -0.9193 -0.9163 -0.9163
 -0.9125 -0.9125 -0.8978 -0.8977 -0.8783 -0.8783 -0.8729 -0.8729 -0.4278 -0.4278
 -0.3530 -0.3529 -0.2931 -0.2931 -0.2640 -0.2639 -0.1968 -0.1966 -0.1798 -0.1798
 -0.1425 -0.1423 -0.1223 -0.1222 -0.1059 -0.1058 -0.0844 -0.0841 -0.0650 -0.0649
 -0.0613 -0.0611  0.3577  0.3578  0.4961  0.4962  0.5655  0.5655  0.6127  0.6127
  0.6671  0.6672  0.7007  0.7007  0.8178  0.8179  0.8311  0.8311  0.8941  0.8941
  0.9633  0.9633  0.9917  0.9917  1.0094  1.0095  1.0820  1.0820  1.1135  1.1135
  1.1452  1.1453  1.1689  1.1690  1.2187  1.2187  1.2746  1.2746  1.3343  1.3343
  1.4766  1.4766  1.5401  1.5403  1.5982  1.5983  1.6428  1.6428  1.7759  1.7760
  1.8229  1.8230  1.8694  1.8697  1.9390  1.9390  1.9700  1.9702  1.9863  1.9864
  2.0214  2.0215  2.0559  2.0560  2.0923  2.0924  2.1107  2.1109  2.1621  2.1621
  2.1992  2.1992  2.2269  2.2270  2.2635  2.2636  2.3035  2.3035  2.3604  2.3606
  2.4287  2.4288  2.4612  2.4613  2.5001  2.5003  2.5318  2.5318  2.5815  2.5817
  2.6386  2.6386  2.6928  2.6929  2.7234  2.7236  2.7651  2.7652  2.8139  2.8141
  2.8469  2.8471  2.8980  2.8982  2.9681  2.9681  3.0382  3.0386  3.0703  3.0705
  3.1176  3.1177  3.1925  3.1930  3.2177  3.2179  3.2703  3.2705  3.3263  3.3264
  3.3736  3.3739  3.4271  3.4274  3.4683  3.4686  3.5025  3.5027  3.5220  3.5222
  3.5557  3.5558  3.6029  3.6031  3.6649  3.6651  3.6828  3.6830  3.7052  3.7054
  3.7694  3.7700  3.8443  3.8447  3.8604  3.8609  3.8957  3.8959  3.9442  3.9443
  3.9725  3.9735  4.0506  4.0510  4.0776  4.0785  4.0976  4.0978  4.1281  4.1291
  4.1705  4.1723  4.1910  4.1913  4.2379  4.2384  4.2789  4.2795  4.3341  4.3351
  4.3901  4.3903  4.4118  4.4121  4.4886  4.4891  4.5264  4.5267  4.5341  4.5343
  4.6040  4.6042  4.6326  4.6332  4.7076  4.7085  4.7443  4.7447  4.7731  4.7737
  4.8129  4.8152  4.8722  4.8734  4.9201  4.9204  4.9490  4.9512  4.9912  4.9919
  5.0276  5.0288  5.1028  5.1035  5.1380  5.1390  5.1765  5.1769  5.2296  5.2304
  5.3250  5.3253  5.3832  5.3839  5.4413  5.4428  5.5399  5.5403  5.5682  5.5688
  5.6051  5.6072  5.7219  5.7224  5.7506  5.7511  5.7741  5.7751  5.8355  5.8369
  5.8674  5.8688  5.8981  5.8986  5.9659  5.9664  5.9953  5.9984  6.0738  6.0755
  6.1164  6.1178  6.1770  6.1777  6.2184  6.2191  6.2550  6.2558  6.2729  6.2764
  6.3323  6.3332  6.3559  6.3568  6.4170  6.4174  6.4577  6.4586  6.4890  6.4914
  6.5497  6.5503  6.5626  6.5636  6.6019  6.6025  6.6596  6.6606  6.6941  6.6948
  6.7657  6.7664  6.7886  6.7899  6.8357  6.8373  6.8793  6.8808  6.9123  6.9149
  7.0093  7.0103  7.0325  7.0335  7.0838  7.0840  7.1354  7.1362  7.2000  7.2018
  7.2495  7.2499  7.3566  7.3574  7.4285  7.4296  7.5028  7.5039  7.5844  7.5859
  7.6380  7.6392  7.7396  7.7401  7.8531  7.8536  7.8967  7.8988  7.9847  7.9855
  8.1638  8.1646  8.2948  8.2984  8.3639  8.3708  8.4001  8.4106  8.5120  8.5194
  8.6046  8.6095
   0.50000   0.15896   0.00000
 -1.2973 -1.2971 -1.2709 -1.2707 -1.2546 -1.2544 -1.2523 -1.2520 -0.9355 -0.9355
 -0.9325 -0.9325 -0.9256 -0.9256 -0.9239 -0.9239 -0.9195 -0.9195 -0.9161 -0.9161
 -0.9125 -0.9125 -0.8981 -0.8981 -0.8781 -0.8781 -0.8729 -0.8729 -0.4272 -0.4271
 -0.3522 -0.3521 -0.2930 -0.2930 -0.2645 -0.2643 -0.1980 -0.1978 -0.1816 -0.1816
 -0.1423 -0.1421 -0.1209 -0.1208 -0.1053 -0.1052 -0.0851 -0.0847 -0.0655 -0.0653
 -0.0617 -0.0615  0.3597  0.3598  0.4935  0.4936  0.5695  0.5696  0.6139  0.6139
  0.6684  0.6685  0.6996  0.6996  0.8169  0.8170  0.8312  0.8313  0.8942  0.8942
  0.9597  0.9598  0.9877  0.9877  1.0065  1.0066  1.0842  1.0842  1.1132  1.1133
  1.1472  1.1472  1.1743  1.1744  1.2168  1.2168  1.2756  1.2756  1.3284  1.3284
  1.4763  1.4763  1.5406  1.5407  1.6023  1.6023  1.6510  1.6510  1.7749  1.7750
  1.8184  1.8185  1.8644  1.8647  1.9431  1.9431  1.9672  1.9674  1.9872  1.9873
  2.0241  2.0242  2.0592  2.0593  2.0961  2.0963  2.1166  2.1168  2.1589  2.1590
  2.1983  2.1984  2.2258  2.2258  2.2616  2.2617  2.3033  2.3034  2.3540  2.3542
  2.4234  2.4235  2.4533  2.4534  2.5040  2.5042  2.5361  2.5361  2.5832  2.5833
  2.6381  2.6381  2.6931  2.6932  2.7224  2.7226  2.7626  2.7627  2.8088  2.8092
  2.8470  2.8472  2.8975  2.8977  2.9709  2.9710  3.0426  3.0430  3.0742  3.0744
  3.1220  3.1222  3.1954  3.1959  3.2194  3.2196  3.2683  3.2684  3.3274  3.3276
  3.3759  3.3762  3.4250  3.4253  3.4600  3.4603  3.4980  3.4982  3.5201  3.5203
  3.5526  3.5527  3.6001  3.6003  3.6631  3.6632  3.6884  3.6885  3.7047  3.7049
  3.7652  3.7659  3.8389  3.8393  3.8604  3.8608  3.8974  3.8977  3.9422  3.9423
  3.9746  3.9757  4.0502  4.0508  4.0778  4.0784  4.0995  4.0999  4.1345  4.1355
  4.1703  4.1717  4.1921  4.1927  4.2412  4.2418  4.2841  4.2847  4.3318  4.3328
  4.3913  4.3915  4.4127  4.4129  4.4860  4.4867  4.5260  4.5262  4.5363  4.5364
  4.6046  4.6050  4.6355  4.6361  4.7111  4.7120  4.7493  4.7497  4.7731  4.7736
  4.8133  4.8157  4.8716  4.8727  4.9217  4.9219  4.9484  4.9506  4.9882  4.9888
  5.0306  5.0318  5.0982  5.0989  5.1344  5.1352  5.1755  5.1762  5.2349  5.2358
  5.3273  5.3277  5.3773  5.3782  5.4402  5.4419  5.5427  5.5431  5.5709  5.5716
  5.5969  5.5991  5.7204  5.7208  5.7500  5.7505  5.7685  5.7693  5.8352  5.8370
  5.8708  5.8720  5.8973  5.8983  5.9611  5.9615  5.9907  5.9940  6.0711  6.0727
  6.1167  6.1183  6.1755  6.1763  6.2238  6.2246  6.2608  6.2619  6.2788  6.2815
  6.3358  6.3368  6.3549  6.3555  6.4169  6.4174  6.4559  6.4572  6.4879  6.4900
  6.5507  6.5525  6.5623  6.5637  6.6028  6.6033  6.6570  6.6580  6.6971  6.6978
  6.7605  6.7610  6.7927  6.7943  6.8343  6.8358  6.8771  6.8782  6.9156  6.9182
  7.0102  7.0111  7.0384  7.0394  7.0825  7.0826  7.1371  7.1378  7.1980  7.1998
  7.2490  7.2494  7.3620  7.3628  7.4278  7.4290  7.5019  7.5032  7.5783  7.5798
  7.6326  7.6339  7.7351  7.7357  7.8583  7.8588  7.8939  7.8960  7.9870  7.9879
  8.1617  8.1624  8.2902  8.2938  8.3599  8.3672  8.3999  8.4106  8.5128  8.5201
  8.6102  8.6152
   0.50000   0.17662   0.00000
 -1.2972 -1.2970 -1.2712 -1.2710 -1.2545 -1.2543 -1.2523 -1.2520 -0.9355 -0.9355
 -0.9326 -0.9326 -0.9255 -0.9255 -0.9238 -0.9238 -0.9196 -0.9196 -0.9160 -0.9160
 -0.9126 -0.9126 -0.8984 -0.8984 -0.8778 -0.8778 -0.8730 -0.8729 -0.4265 -0.4264
 -0.3514 -0.3513 -0.2929 -0.2929 -0.2649 -0.2648 -0.1995 -0.1993 -0.1831 -0.1831
 -0.1420 -0.1418 -0.1197 -0.1195 -0.1046 -0.1044 -0.0857 -0.0853 -0.0660 -0.0658
 -0.0622 -0.0620  0.3618  0.3619  0.4909  0.4910  0.5737  0.5738  0.6152  0.6152
  0.6697  0.6698  0.6983  0.6984  0.8161  0.8162  0.8314  0.8315  0.8943  0.8943
  0.9561  0.9562  0.9839  0.9840  1.0035  1.0036  1.0859  1.0860  1.1130  1.1130
  1.1490  1.1490  1.1804  1.1804  1.2147  1.2147  1.2766  1.2766  1.3230  1.3231
  1.4744  1.4745  1.5414  1.5416  1.6068  1.6068  1.6602  1.6602  1.7735  1.7736
  1.8140  1.8140  1.8599  1.8603  1.9473  1.9473  1.9644  1.9646  1.9881  1.9882
  2.0269  2.0269  2.0623  2.0624  2.0995  2.0996  2.1234  2.1235  2.1556  2.1556
  2.1968  2.1969  2.2251  2.2251  2.2598  2.2599  2.3027  2.3028  2.3478  2.3480
  2.4175  2.4176  2.4453  2.4455  2.5072  2.5073  2.5396  2.5397  2.5855  2.5856
  2.6388  2.6388  2.6918  2.6919  2.7231  2.7234  2.7592  2.7593  2.8036  2.8040
  2.8483  2.8486  2.8977  2.8979  2.9740  2.9741  3.0466  3.0470  3.0779  3.0781
  3.1269  3.1270  3.1966  3.1970  3.2213  3.2215  3.2657  3.2658  3.3280  3.3281
  3.3764  3.3767  3.4238  3.4241  3.4527  3.4531  3.4940  3.4942  3.5174  3.5177
  3.5505  3.5506  3.5983  3.5985  3.6608  3.6608  3.6944  3.6945  3.7051  3.7054
  3.7615  3.7622  3.8327  3.8331  3.8603  3.8608  3.8982  3.8985  3.9408  3.9408
  3.9751  3.9762  4.0493  4.0500  4.0767  4.0771  4.1019  4.1025  4.1411  4.1421
  4.1693  4.1704  4.1968  4.1977  4.2445  4.2451  4.2890  4.2897  4.3295  4.3304
  4.3898  4.3901  4.4156  4.4156  4.4822  4.4830  4.5250  4.5251  4.5417  4.5417
  4.6048  4.6052  4.6388  4.6393  4.7153  4.7162  4.7528  4.7531  4.7738  4.7743
  4.8142  4.8167  4.8708  4.8718  4.9224  4.9227  4.9476  4.9497  4.9856  4.9862
  5.0345  5.0354  5.0940  5.0948  5.1311  5.1318  5.1746  5.1755  5.2403  5.2411
  5.3275  5.3282  5.3714  5.3724  5.4389  5.4408  5.5459  5.5462  5.5734  5.5741
  5.5896  5.5917  5.7174  5.7177  5.7478  5.7481  5.7638  5.7642  5.8345  5.8364
  5.8719  5.8725  5.8997  5.9013  5.9569  5.9572  5.9887  5.9919  6.0688  6.0703
  6.1167  6.1184  6.1727  6.1736  6.2288  6.2299  6.2651  6.2662  6.2877  6.2896
  6.3371  6.3385  6.3569  6.3575  6.4156  6.4165  6.4527  6.4545  6.4880  6.4897
  6.5486  6.5508  6.5645  6.5659  6.6045  6.6052  6.6549  6.6558  6.7001  6.7008
  6.7543  6.7548  6.7959  6.7977  6.8340  6.8351  6.8764  6.8772  6.9194  6.9221
  7.0105  7.0112  7.0434  7.0445  7.0805  7.0808  7.1386  7.1392  7.1957  7.1975
  7.2491  7.2494  7.3673  7.3679  7.4272  7.4287  7.5011  7.5025  7.5728  7.5741
  7.6270  7.6284  7.7304  7.7311  7.8624  7.8631  7.8920  7.8938  7.9896  7.9906
  8.1588  8.1593  8.2852  8.2888  8.3560  8.3637  8.4000  8.4109  8.5140  8.5211
  8.6155  8.6206
   0.50000   0.19428   0.00000
 -1.2970 -1.2968 -1.2715 -1.2713 -1.2544 -1.2542 -1.2523 -1.2520 -0.9354 -0.9354
 -0.9327 -0.9327 -0.9255 -0.9255 -0.9237 -0.9237 -0.9197 -0.9197 -0.9159 -0.9158
 -0.9126 -0.9126 -0.8988 -0.8988 -0.8776 -0.8775 -0.8730 -0.8729 -0.4257 -0.4257
 -0.3505 -0.3504 -0.2928 -0.2928 -0.2653 -0.2651 -0.2012 -0.2010 -0.1843 -0.1843
 -0.1418 -0.1415 -0.1187 -0.1185 -0.1037 -0.1035 -0.0862 -0.0859 -0.0665 -0.0662
 -0.0628 -0.0626  0.3640  0.3641  0.4882  0.4883  0.5781  0.5781  0.6166  0.6166
  0.6709  0.6710  0.6970  0.6970  0.8152  0.8153  0.8316  0.8317  0.8942  0.8942
  0.9525  0.9525  0.9803  0.9804  1.0004  1.0005  1.0873  1.0874  1.1129  1.1129
  1.1507  1.1507  1.1869  1.1869  1.2124  1.2124  1.2775  1.2775  1.3184  1.3184
  1.4709  1.4709  1.5430  1.5431  1.6114  1.6115  1.6701  1.6702  1.7718  1.7718
  1.8097  1.8097  1.8562  1.8566  1.9513  1.9513  1.9617  1.9619  1.9889  1.9889
  2.0296  2.0297  2.0650  2.0651  2.1026  2.1027  2.1305  2.1306  2.1521  2.1521
  2.1946  2.1947  2.2250  2.2250  2.2582  2.2583  2.3016  2.3017  2.3420  2.3422
  2.4107  2.4108  2.4377  2.4379  2.5093  2.5094  2.5423  2.5424  2.5893  2.5894
  2.6402  2.6402  2.6888  2.6890  2.7251  2.7254  2.7559  2.7561  2.7986  2.7990
  2.8504  2.8507  2.8986  2.8988  2.9774  2.9775  3.0500  3.0504  3.0814  3.0816
  3.1320  3.1322  3.1962  3.1966  3.2231  3.2233  3.2631  3.2632  3.3279  3.3281
  3.3746  3.3748  3.4219  3.4223  3.4481  3.4486  3.4905  3.4907  3.5144  3.5146
  3.5499  3.5500  3.5971  3.5974  3.6588  3.6589  3.6991  3.6994  3.7069  3.7071
  3.7584  3.7591  3.8262  3.8266  3.8600  3.8604  3.8978  3.8982  3.9395  3.9396
  3.9745  3.9755  4.0478  4.0486  4.0742  4.0743  4.1050  4.1058  4.1478  4.1488
  4.1678  4.1687  4.2044  4.2055  4.2475  4.2482  4.2933  4.2940  4.3278  4.3286
  4.3870  4.3874  4.4188  4.4189  4.4777  4.4785  4.5237  4.5238  4.5492  4.5494
  4.6046  4.6050  4.6425  4.6429  4.7199  4.7208  4.7539  4.7540  4.7761  4.7764
  4.8156  4.8180  4.8698  4.8707  4.9225  4.9228  4.9462  4.9482  4.9842  4.9847
  5.0385  5.0394  5.0903  5.0912  5.1288  5.1293  5.1739  5.1749  5.2449  5.2457
  5.3254  5.3264  5.3663  5.3674  5.4379  5.4399  5.5493  5.5496  5.5724  5.5738
  5.5857  5.5869  5.7135  5.7137  5.7423  5.7426  5.7609  5.7617  5.8334  5.8354
  5.8707  5.8711  5.9047  5.9068  5.9530  5.9531  5.9891  5.9922  6.0673  6.0686
  6.1160  6.1178  6.1688  6.1699  6.2337  6.2349  6.2686  6.2697  6.2977  6.2988
  6.3363  6.3380  6.3619  6.3628  6.4136  6.4146  6.4483  6.4505  6.4890  6.4904
  6.5459  6.5482  6.5666  6.5679  6.6071  6.6080  6.6533  6.6542  6.7027  6.7035
  6.7476  6.7481  6.7979  6.8000  6.8348  6.8358  6.8768  6.8774  6.9238  6.9264
  7.0100  7.0106  7.0472  7.0484  7.0779  7.0783  7.1401  7.1406  7.1933  7.1950
  7.2500  7.2503  7.3720  7.3725  7.4268  7.4285  7.5003  7.5018  7.5682  7.5693
  7.6213  7.6228  7.7257  7.7265  7.8639  7.8650  7.8925  7.8938  7.9923  7.9934
  8.1550  8.1555  8.2797  8.2833  8.3524  8.3603  8.4002  8.4114  8.5155  8.5225
  8.6204  8.6257
   0.50000   0.21194   0.00000
 -1.2968 -1.2966 -1.2718 -1.2716 -1.2543 -1.2541 -1.2523 -1.2520 -0.9354 -0.9354
 -0.9328 -0.9327 -0.9254 -0.9254 -0.9236 -0.9236 -0.9198 -0.9198 -0.9157 -0.9157
 -0.9126 -0.9126 -0.8991 -0.8991 -0.8773 -0.8773 -0.8730 -0.8729 -0.4250 -0.4249
 -0.3496 -0.3495 -0.2928 -0.2927 -0.2656 -0.2655 -0.2032 -0.2030 -0.1853 -0.1853
 -0.1414 -0.1412 -0.1181 -0.1179 -0.1028 -0.1025 -0.0867 -0.0863 -0.0670 -0.0667
 -0.0634 -0.0632  0.3663  0.3664  0.4856  0.4857  0.5825  0.5826  0.6180  0.6181
  0.6721  0.6722  0.6956  0.6957  0.8144  0.8145  0.8317  0.8317  0.8940  0.8940
  0.9490  0.9491  0.9769  0.9770  0.9973  0.9973  1.0884  1.0885  1.1130  1.1130
  1.1522  1.1522  1.1936  1.1937  1.2100  1.2100  1.2781  1.2782  1.3146  1.3146
  1.4658  1.4658  1.5453  1.5454  1.6160  1.6161  1.6803  1.6804  1.7699  1.7699
  1.8056  1.8057  1.8533  1.8537  1.9545  1.9545  1.9597  1.9600  1.9895  1.9895
  2.0324  2.0325  2.0670  2.0671  2.1059  2.1059  2.1372  2.1373  2.1490  2.1491
  2.1918  2.1919  2.2253  2.2254  2.2569  2.2569  2.2998  2.2999  2.3366  2.3367
  2.4030  2.4032  2.4308  2.4309  2.5100  2.5101  2.5446  2.5447  2.5947  2.5948
  2.6419  2.6419  2.6849  2.6851  2.7267  2.7269  2.7544  2.7545  2.7939  2.7943
  2.8529  2.8531  2.9000  2.9002  2.9810  2.9811  3.0522  3.0526  3.0849  3.0850
  3.1372  3.1373  3.1947  3.1951  3.2245  3.2247  3.2607  3.2607  3.3274  3.3276
  3.3704  3.3707  3.4183  3.4187  3.4471  3.4476  3.4872  3.4874  3.5118  3.5121
  3.5506  3.5507  3.5966  3.5969  3.6577  3.6578  3.7009  3.7012  3.7110  3.7112
  3.7561  3.7568  3.8199  3.8203  3.8592  3.8596  3.8967  3.8972  3.9382  3.9385
  3.9733  3.9741  4.0458  4.0466  4.0700  4.0703  4.1088  4.1098  4.1537  4.1547
  4.1672  4.1678  4.2136  4.2147  4.2504  4.2512  4.2968  4.2976  4.3267  4.3273
  4.3837  4.3841  4.4219  4.4221  4.4728  4.4736  4.5225  4.5226  4.5579  4.5581
  4.6044  4.6049  4.6466  4.6470  4.7246  4.7256  4.7526  4.7527  4.7797  4.7800
  4.8173  4.8195  4.8688  4.8694  4.9222  4.9225  4.9439  4.9455  4.9841  4.9847
  5.0424  5.0431  5.0874  5.0884  5.1278  5.1282  5.1734  5.1744  5.2480  5.2487
  5.3215  5.3226  5.3622  5.3633  5.4374  5.4396  5.5524  5.5529  5.5654  5.5673
  5.5872  5.5877  5.7094  5.7094  5.7346  5.7350  5.7596  5.7606  5.8321  5.8338
  5.8688  5.8692  5.9108  5.9131  5.9495  5.9497  5.9917  5.9946  6.0668  6.0679
  6.1145  6.1163  6.1645  6.1660  6.2384  6.2397  6.2714  6.2725  6.3074  6.3080
  6.3352  6.3369  6.3686  6.3697  6.4111  6.4120  6.4435  6.4458  6.4906  6.4916
  6.5439  6.5461  6.5677  6.5690  6.6101  6.6111  6.6524  6.6532  6.7045  6.7052
  6.7411  6.7417  6.7989  6.8012  6.8367  6.8377  6.8780  6.8786  6.9286  6.9312
  7.0091  7.0095  7.0493  7.0506  7.0748  7.0754  7.1414  7.1418  7.1908  7.1926
  7.2517  7.2519  7.3760  7.3763  7.4268  7.4288  7.4993  7.5010  7.5646  7.5655
  7.6157  7.6173  7.7210  7.7219  7.8618  7.8634  7.8962  7.8969  7.9950  7.9963
  8.1506  8.1510  8.2738  8.2775  8.3490  8.3571  8.4006  8.4121  8.5175  8.5243
  8.6248  8.6302
   0.50000   0.22960   0.00000
 -1.2966 -1.2965 -1.2721 -1.2719 -1.2542 -1.2540 -1.2523 -1.2520 -0.9353 -0.9353
 -0.9329 -0.9329 -0.9254 -0.9254 -0.9235 -0.9235 -0.9200 -0.9199 -0.9156 -0.9156
 -0.9127 -0.9126 -0.8995 -0.8995 -0.8771 -0.8770 -0.8730 -0.8730 -0.4242 -0.4241
 -0.3487 -0.3486 -0.2928 -0.2927 -0.2659 -0.2658 -0.2053 -0.2051 -0.1861 -0.1860
 -0.1411 -0.1409 -0.1178 -0.1176 -0.1016 -0.1014 -0.0870 -0.0867 -0.0675 -0.0672
 -0.0641 -0.0639  0.3686  0.3688  0.4829  0.4830  0.5870  0.5871  0.6195  0.6196
  0.6732  0.6733  0.6942  0.6943  0.8137  0.8138  0.8317  0.8318  0.8937  0.8937
  0.9459  0.9460  0.9737  0.9737  0.9941  0.9942  1.0893  1.0893  1.1132  1.1133
  1.1535  1.1536  1.1999  1.2000  1.2081  1.2082  1.2785  1.2785  1.3118  1.3119
  1.4594  1.4594  1.5484  1.5485  1.6204  1.6205  1.6903  1.6904  1.7684  1.7684
  1.8018  1.8018  1.8513  1.8517  1.9545  1.9546  1.9611  1.9612  1.9900  1.9900
  2.0350  2.0351  2.0681  2.0682  2.1095  2.1095  2.1399  2.1400  2.1499  2.1500
  2.1887  2.1888  2.2260  2.2260  2.2557  2.2558  2.2972  2.2974  2.3317  2.3319
  2.3947  2.3948  2.4246  2.4247  2.5095  2.5095  2.5470  2.5471  2.6011  2.6012
  2.6438  2.6439  2.6806  2.6808  2.7261  2.7264  2.7558  2.7559  2.7898  2.7902
  2.8556  2.8558  2.9018  2.9020  2.9846  2.9847  3.0531  3.0535  3.0881  3.0882
  3.1421  3.1423  3.1927  3.1931  3.2251  3.2254  3.2586  3.2586  3.3267  3.3268
  3.3645  3.3648  3.4138  3.4141  3.4477  3.4481  3.4840  3.4842  3.5103  3.5105
  3.5526  3.5527  3.5966  3.5968  3.6572  3.6574  3.7006  3.7009  3.7163  3.7165
  3.7545  3.7552  3.8144  3.8149  3.8578  3.8582  3.8949  3.8956  3.9368  3.9371
  3.9718  3.9723  4.0432  4.0439  4.0647  4.0654  4.1134  4.1144  4.1572  4.1581
  4.1690  4.1694  4.2233  4.2242  4.2532  4.2542  4.3000  4.3008  4.3260  4.3265
  4.3800  4.3806  4.4246  4.4249  4.4680  4.4688  4.5218  4.5220  4.5665  4.5667
  4.6048  4.6054  4.6513  4.6515  4.7290  4.7300  4.7500  4.7502  4.7838  4.7841
  4.8190  4.8210  4.8679  4.8683  4.9219  4.9223  4.9403  4.9417  4.9856  4.9863
  5.0456  5.0463  5.0854  5.0865  5.1283  5.1286  5.1729  5.1740  5.2488  5.2494
  5.3170  5.3181  5.3589  5.3600  5.4375  5.4398  5.5514  5.5537  5.5595  5.5601
  5.5904  5.5907  5.7051  5.7053  5.7266  5.7271  5.7585  5.7595  5.8302  5.8316
  5.8674  5.8680  5.9165  5.9189  5.9470  5.9473  5.9957  5.9985  6.0673  6.0682
  6.1123  6.1139  6.1604  6.1623  6.2427  6.2441  6.2734  6.2746  6.3155  6.3160
  6.3352  6.3368  6.3756  6.3768  6.4081  6.4090  6.4391  6.4413  6.4921  6.4929
  6.5428  6.5449  6.5681  6.5694  6.6127  6.6138  6.6522  6.6530  6.7047  6.7053
  6.7358  6.7365  6.7994  6.8018  6.8392  6.8405  6.8799  6.8804  6.9337  6.9363
  7.0078  7.0081  7.0490  7.0505  7.0717  7.0724  7.1425  7.1429  7.1884  7.1903
  7.2542  7.2544  7.3789  7.3792  7.4271  7.4294  7.4980  7.5000  7.5625  7.5630
  7.6106  7.6123  7.7164  7.7174  7.8570  7.8589  7.9024  7.9027  7.9977  7.9990
  8.1456  8.1460  8.2675  8.2712  8.3459  8.3542  8.4011  8.4128  8.5199  8.5265
  8.6286  8.6343
   0.50000   0.24727   0.00000
 -1.2965 -1.2963 -1.2724 -1.2722 -1.2541 -1.2539 -1.2523 -1.2520 -0.9353 -0.9353
 -0.9330 -0.9330 -0.9253 -0.9253 -0.9234 -0.9234 -0.9200 -0.9200 -0.9155 -0.9155
 -0.9127 -0.9127 -0.8998 -0.8998 -0.8768 -0.8768 -0.8730 -0.8730 -0.4234 -0.4234
 -0.3478 -0.3476 -0.2928 -0.2928 -0.2662 -0.2660 -0.2075 -0.2072 -0.1867 -0.1866
 -0.1406 -0.1404 -0.1179 -0.1176 -0.1004 -0.1001 -0.0872 -0.0869 -0.0680 -0.0677
 -0.0647 -0.0645  0.3711  0.3712  0.4803  0.4804  0.5915  0.5916  0.6210  0.6211
  0.6741  0.6742  0.6929  0.6929  0.8131  0.8132  0.8316  0.8316  0.8932  0.8932
  0.9432  0.9432  0.9705  0.9706  0.9909  0.9910  1.0899  1.0899  1.1137  1.1138
  1.1548  1.1548  1.2020  1.2020  1.2105  1.2105  1.2784  1.2784  1.3102  1.3103
  1.4520  1.4520  1.5522  1.5523  1.6244  1.6245  1.6993  1.6995  1.7678  1.7679
  1.7983  1.7983  1.8501  1.8505  1.9523  1.9525  1.9643  1.9644  1.9903  1.9903
  2.0374  2.0374  2.0683  2.0684  2.1136  2.1136  2.1370  2.1370  2.1561  2.1562
  2.1857  2.1858  2.2266  2.2267  2.2547  2.2547  2.2939  2.2940  2.3274  2.3275
  2.3859  2.3860  2.4189  2.4191  2.5078  2.5079  2.5499  2.5501  2.6078  2.6080
  2.6460  2.6460  2.6765  2.6767  2.7233  2.7236  2.7595  2.7596  2.7869  2.7872
  2.8584  2.8586  2.9038  2.9040  2.9883  2.9884  3.0525  3.0528  3.0911  3.0912
  3.1467  3.1469  3.1906  3.1910  3.2251  3.2254  3.2566  3.2566  3.3254  3.3255
  3.3582  3.3585  3.4099  3.4101  3.4480  3.4483  3.4808  3.4810  3.5098  3.5099
  3.5559  3.5560  3.5971  3.5973  3.6570  3.6573  3.6997  3.6999  3.7215  3.7217
  3.7533  3.7540  3.8101  3.8105  3.8559  3.8564  3.8929  3.8937  3.9351  3.9355
  3.9701  3.9705  4.0398  4.0404  4.0590  4.0601  4.1186  4.1196  4.1580  4.1587
  4.1735  4.1739  4.2324  4.2331  4.2561  4.2572  4.3032  4.3039  4.3255  4.3260
  4.3760  4.3766  4.4267  4.4270  4.4637  4.4644  4.5219  4.5221  4.5739  4.5742
  4.6065  4.6072  4.6561  4.6563  4.7320  4.7329  4.7477  4.7479  4.7878  4.7880
  4.8206  4.8223  4.8677  4.8677  4.9216  4.9221  4.9357  4.9367  4.9885  4.9893
  5.0479  5.0487  5.0841  5.0852  5.1304  5.1306  5.1723  5.1734  5.2468  5.2474
  5.3134  5.3144  5.3562  5.3571  5.4381  5.4404  5.5407  5.5433  5.5618  5.5622
  5.5935  5.5938  5.7008  5.7012  5.7195  5.7199  5.7571  5.7579  5.8278  5.8288
  5.8670  5.8677  5.9210  5.9231  5.9461  5.9465  6.0007  6.0032  6.0688  6.0696
  6.1092  6.1106  6.1568  6.1591  6.2466  6.2478  6.2744  6.2758  6.3205  6.3212
  6.3381  6.3391  6.3819  6.3831  6.4051  6.4060  6.4362  6.4383  6.4933  6.4938
  6.5427  6.5446  6.5679  6.5694  6.6145  6.6156  6.6527  6.6536  6.7029  6.7034
  6.7327  6.7335  6.7999  6.8022  6.8422  6.8436  6.8822  6.8827  6.9391  6.9415
  7.0062  7.0065  7.0461  7.0477  7.0689  7.0696  7.1432  7.1438  7.1865  7.1883
  7.2573  7.2575  7.3807  7.3812  7.4278  7.4302  7.4964  7.4987  7.5615  7.5620
  7.6062  7.6078  7.7120  7.7130  7.8507  7.8528  7.9097  7.9099  8.0002  8.0016
  8.1403  8.1407  8.2608  8.2647  8.3431  8.3515  8.4017  8.4137  8.5226  8.5290
  8.6319  8.6378
   0.50000   0.26493   0.00000
 -1.2963 -1.2961 -1.2727 -1.2724 -1.2540 -1.2538 -1.2523 -1.2520 -0.9352 -0.9352
 -0.9331 -0.9331 -0.9253 -0.9252 -0.9234 -0.9234 -0.9201 -0.9201 -0.9154 -0.9154
 -0.9127 -0.9127 -0.9001 -0.9001 -0.8766 -0.8765 -0.8731 -0.8730 -0.4226 -0.4226
 -0.3469 -0.3467 -0.2929 -0.2929 -0.2664 -0.2662 -0.2096 -0.2094 -0.1872 -0.1871
 -0.1400 -0.1398 -0.1183 -0.1181 -0.0990 -0.0987 -0.0874 -0.0870 -0.0685 -0.0682
 -0.0654 -0.0653  0.3735  0.3737  0.4778  0.4779  0.5960  0.5961  0.6225  0.6226
  0.6747  0.6748  0.6916  0.6916  0.8126  0.8127  0.8313  0.8314  0.8926  0.8926
  0.9409  0.9409  0.9675  0.9675  0.9879  0.9879  1.0902  1.0903  1.1144  1.1145
  1.1559  1.1559  1.1998  1.1998  1.2169  1.2169  1.2778  1.2778  1.3099  1.3099
  1.4437  1.4438  1.5566  1.5567  1.6279  1.6280  1.7066  1.7068  1.7687  1.7687
  1.7954  1.7954  1.8498  1.8502  1.9499  1.9501  1.9673  1.9674  1.9907  1.9907
  2.0393  2.0394  2.0678  2.0678  2.1180  2.1181  2.1328  2.1329  2.1633  2.1634
  2.1831  2.1832  2.2271  2.2271  2.2537  2.2538  2.2899  2.2901  2.3235  2.3236
  2.3771  2.3772  2.4138  2.4139  2.5055  2.5056  2.5533  2.5535  2.6143  2.6145
  2.6484  2.6485  2.6729  2.6731  2.7193  2.7196  2.7628  2.7629  2.7863  2.7866
  2.8612  2.8614  2.9058  2.9060  2.9918  2.9919  3.0507  3.0510  3.0936  3.0938
  3.1506  3.1508  3.1889  3.1893  3.2245  3.2248  3.2547  3.2547  3.3226  3.3226
  3.3534  3.3535  3.4071  3.4073  3.4473  3.4474  3.4777  3.4779  3.5096  3.5097
  3.5604  3.5605  3.5981  3.5983  3.6569  3.6572  3.6988  3.6990  3.7262  3.7263
  3.7523  3.7530  3.8071  3.8075  3.8536  3.8540  3.8910  3.8918  3.9333  3.9337
  3.9683  3.9686  4.0353  4.0358  4.0536  4.0552  4.1243  4.1252  4.1578  4.1583
  4.1787  4.1791  4.2402  4.2405  4.2592  4.2605  4.3067  4.3073  4.3254  4.3260
  4.3716  4.3723  4.4278  4.4283  4.4603  4.4608  4.5230  4.5232  4.5792  4.5795
  4.6102  4.6110  4.6612  4.6613  4.7317  4.7323  4.7480  4.7483  4.7908  4.7910
  4.8222  4.8236  4.8680  4.8682  4.9211  4.9217  4.9307  4.9312  4.9927  4.9934
  5.0494  5.0501  5.0832  5.0844  5.1341  5.1343  5.1712  5.1723  5.2425  5.2431
  5.3113  5.3121  5.3536  5.3544  5.4388  5.4412  5.5274  5.5299  5.5656  5.5660
  5.5961  5.5964  5.6963  5.6970  5.7140  5.7143  5.7553  5.7560  5.8247  5.8255
  5.8678  5.8686  5.9236  5.9251  5.9473  5.9479  6.0060  6.0083  6.0709  6.0717
  6.1057  6.1069  6.1540  6.1567  6.2497  6.2507  6.2745  6.2761  6.3224  6.3232
  6.3438  6.3441  6.3856  6.3871  6.4032  6.4039  6.4357  6.4376  6.4941  6.4946
  6.5430  6.5446  6.5676  6.5693  6.6150  6.6163  6.6540  6.6548  6.6996  6.7000
  6.7317  6.7325  6.8002  6.8024  6.8452  6.8469  6.8848  6.8853  6.9444  6.9467
  7.0047  7.0050  7.0408  7.0425  7.0662  7.0668  7.1437  7.1445  7.1850  7.1867
  7.2609  7.2611  7.3816  7.3824  7.4286  7.4312  7.4945  7.4971  7.5616  7.5624
  7.6028  7.6044  7.7077  7.7087  7.8435  7.8457  7.9177  7.9178  8.0023  8.0038
  8.1348  8.1353  8.2538  8.2578  8.3407  8.3491  8.4023  8.4145  8.5256  8.5318
  8.6346  8.6408
   0.50000   0.28259   0.00000
 -1.2961 -1.2959 -1.2729 -1.2727 -1.2539 -1.2537 -1.2523 -1.2520 -0.9352 -0.9352
 -0.9332 -0.9332 -0.9252 -0.9252 -0.9233 -0.9233 -0.9202 -0.9202 -0.9153 -0.9153
 -0.9127 -0.9127 -0.9004 -0.9004 -0.8763 -0.8763 -0.8731 -0.8730 -0.4219 -0.4219
 -0.3460 -0.3459 -0.2930 -0.2930 -0.2665 -0.2664 -0.2117 -0.2114 -0.1876 -0.1875
 -0.1394 -0.1392 -0.1190 -0.1188 -0.0976 -0.0973 -0.0874 -0.0871 -0.0690 -0.0687
 -0.0662 -0.0660  0.3758  0.3760  0.4753  0.4755  0.6004  0.6005  0.6240  0.6241
  0.6750  0.6751  0.6905  0.6905  0.8123  0.8124  0.8308  0.8309  0.8920  0.8920
  0.9390  0.9390  0.9647  0.9647  0.9849  0.9850  1.0905  1.0905  1.1153  1.1153
  1.1569  1.1570  1.1968  1.1969  1.2238  1.2238  1.2768  1.2768  1.3107  1.3108
  1.4349  1.4350  1.5613  1.5614  1.6305  1.6306  1.7117  1.7119  1.7705  1.7705
  1.7941  1.7942  1.8504  1.8508  1.9474  1.9476  1.9694  1.9696  1.9914  1.9915
  2.0408  2.0409  2.0665  2.0666  2.1226  2.1226  2.1287  2.1287  2.1701  2.1702
  2.1814  2.1815  2.2271  2.2271  2.2527  2.2528  2.2858  2.2860  2.3198  2.3199
  2.3686  2.3687  2.4092  2.4092  2.5030  2.5031  2.5570  2.5573  2.6198  2.6200
  2.6512  2.6513  2.6700  2.6702  2.7152  2.7155  2.7632  2.7634  2.7896  2.7899
  2.8641  2.8643  2.9078  2.9080  2.9947  2.9949  3.0482  3.0484  3.0955  3.0956
  3.1538  3.1541  3.1877  3.1881  3.2233  3.2237  3.2526  3.2526  3.3173  3.3175
  3.3516  3.3517  3.4054  3.4055  3.4457  3.4458  3.4746  3.4748  3.5090  3.5091
  3.5657  3.5658  3.5996  3.5997  3.6565  3.6569  3.6983  3.6985  3.7301  3.7302
  3.7514  3.7521  3.8054  3.8058  3.8510  3.8514  3.8892  3.8901  3.9314  3.9318
  3.9664  3.9666  4.0297  4.0302  4.0492  4.0511  4.1302  4.1311  4.1574  4.1577
  4.1835  4.1839  4.2461  4.2462  4.2628  4.2641  4.3101  4.3105  4.3261  4.3269
  4.3669  4.3678  4.4275  4.4281  4.4580  4.4584  4.5251  4.5254  4.5822  4.5826
  4.6156  4.6164  4.6664  4.6665  4.7281  4.7284  4.7508  4.7516  4.7921  4.7923
  4.8247  4.8257  4.8691  4.8696  4.9179  4.9186  4.9278  4.9281  4.9978  4.9985
  5.0502  5.0509  5.0825  5.0836  5.1391  5.1393  5.1693  5.1704  5.2371  5.2376
  5.3105  5.3112  5.3513  5.3519  5.4395  5.4419  5.5132  5.5156  5.5695  5.5699
  5.5982  5.5985  5.6917  5.6924  5.7103  5.7104  5.7531  5.7537  5.8213  5.8220
  5.8696  5.8706  5.9246  5.9255  5.9500  5.9509  6.0114  6.0135  6.0729  6.0738
  6.1022  6.1032  6.1522  6.1552  6.2519  6.2526  6.2740  6.2757  6.3221  6.3233
  6.3501  6.3505  6.3853  6.3875  6.4039  6.4042  6.4378  6.4396  6.4948  6.4953
  6.5431  6.5443  6.5675  6.5694  6.6144  6.6157  6.6555  6.6562  6.6962  6.6965
  6.7322  6.7330  6.8004  6.8024  6.8482  6.8502  6.8877  6.8881  6.9494  6.9515
  7.0033  7.0036  7.0339  7.0356  7.0632  7.0636  7.1440  7.1451  7.1840  7.1856
  7.2647  7.2650  7.3820  7.3829  7.4294  7.4320  7.4924  7.4952  7.5622  7.5636
  7.6010  7.6023  7.7035  7.7044  7.8359  7.8382  7.9259  7.9261  8.0040  8.0056
  8.1295  8.1301  8.2468  8.2509  8.3384  8.3469  8.4028  8.4154  8.5288  8.5349
  8.6368  8.6432
   0.50000   0.30025   0.00000
 -1.2960 -1.2958 -1.2732 -1.2729 -1.2538 -1.2536 -1.2524 -1.2520 -0.9351 -0.9351
 -0.9333 -0.9333 -0.9251 -0.9251 -0.9232 -0.9232 -0.9203 -0.9203 -0.9152 -0.9152
 -0.9127 -0.9127 -0.9007 -0.9007 -0.8761 -0.8761 -0.8731 -0.8731 -0.4212 -0.4212
 -0.3452 -0.3450 -0.2932 -0.2931 -0.2666 -0.2665 -0.2137 -0.2134 -0.1879 -0.1879
 -0.1386 -0.1384 -0.1200 -0.1198 -0.0961 -0.0959 -0.0873 -0.0870 -0.0694 -0.0692
 -0.0669 -0.0667  0.3781  0.3783  0.4730  0.4732  0.6047  0.6048  0.6254  0.6255
  0.6749  0.6750  0.6895  0.6896  0.8122  0.8122  0.8302  0.8303  0.8914  0.8914
  0.9374  0.9375  0.9621  0.9621  0.9821  0.9822  1.0906  1.0906  1.1163  1.1163
  1.1579  1.1579  1.1938  1.1938  1.2306  1.2306  1.2755  1.2755  1.3127  1.3128
  1.4258  1.4258  1.5665  1.5665  1.6321  1.6323  1.7149  1.7152  1.7710  1.7711
  1.7964  1.7965  1.8518  1.8522  1.9449  1.9451  1.9702  1.9704  1.9928  1.9928
  2.0417  2.0418  2.0648  2.0649  2.1235  2.1235  2.1285  2.1285  2.1752  2.1753
  2.1820  2.1822  2.2264  2.2265  2.2516  2.2516  2.2819  2.2820  2.3160  2.3161
  2.3609  2.3610  2.4050  2.4050  2.5006  2.5007  2.5608  2.5611  2.6242  2.6244
  2.6541  2.6542  2.6681  2.6684  2.7116  2.7119  2.7610  2.7612  2.7961  2.7963
  2.8669  2.8671  2.9097  2.9099  2.9963  2.9966  3.0461  3.0462  3.0966  3.0967
  3.1566  3.1569  3.1868  3.1873  3.2218  3.2221  3.2499  3.2499  3.3106  3.3108
  3.3529  3.3530  3.4047  3.4049  3.4438  3.4438  3.4715  3.4718  3.5078  3.5079
  3.5709  3.5710  3.6016  3.6017  3.6561  3.6565  3.6982  3.6983  3.7333  3.7334
  3.7507  3.7514  3.8046  3.8050  3.8487  3.8491  3.8877  3.8886  3.9294  3.9298
  3.9644  3.9645  4.0234  4.0239  4.0457  4.0478  4.1361  4.1369  4.1572  4.1574
  4.1876  4.1879  4.2501  4.2502  4.2667  4.2679  4.3125  4.3132  4.3278  4.3288
  4.3626  4.3637  4.4257  4.4265  4.4567  4.4572  4.5283  4.5287  4.5836  4.5841
  4.6215  4.6223  4.6716  4.6716  4.7233  4.7233  4.7547  4.7557  4.7916  4.7917
  4.8283  4.8292  4.8710  4.8717  4.9112  4.9118  4.9282  4.9287  5.0036  5.0043
  5.0504  5.0511  5.0815  5.0827  5.1447  5.1450  5.1664  5.1674  5.2320  5.2325
  5.3104  5.3111  5.3492  5.3497  5.4397  5.4419  5.4989  5.5010  5.5733  5.5737
  5.5998  5.6001  5.6869  5.6875  5.7081  5.7082  5.7509  5.7515  5.8177  5.8183
  5.8723  5.8733  5.9247  5.9253  5.9534  5.9546  6.0167  6.0184  6.0741  6.0752
  6.0992  6.1000  6.1514  6.1548  6.2530  6.2535  6.2731  6.2748  6.3205  6.3220
  6.3565  6.3572  6.3829  6.3857  6.4060  6.4062  6.4418  6.4438  6.4959  6.4964
  6.5422  6.5431  6.5681  6.5701  6.6127  6.6141  6.6566  6.6571  6.6941  6.6943
  6.7334  6.7342  6.8003  6.8020  6.8513  6.8535  6.8906  6.8910  6.9540  6.9559
  7.0020  7.0023  7.0264  7.0281  7.0594  7.0597  7.1443  7.1458  7.1834  7.1848
  7.2685  7.2688  7.3820  7.3831  7.4301  7.4326  7.4902  7.4932  7.5627  7.5648
  7.6012  7.6022  7.6995  7.7003  7.8281  7.8304  7.9342  7.9344  8.0052  8.0068
  8.1245  8.1252  8.2397  8.2440  8.3365  8.3450  8.4033  8.4161  8.5321  8.5381
  8.6384  8.6450
   0.50000   0.31791   0.00000
 -1.2958 -1.2956 -1.2734 -1.2732 -1.2538 -1.2536 -1.2524 -1.2521 -0.9350 -0.9350
 -0.9334 -0.9333 -0.9251 -0.9251 -0.9232 -0.9232 -0.9203 -0.9203 -0.9152 -0.9152
 -0.9127 -0.9127 -0.9010 -0.9010 -0.8759 -0.8759 -0.8732 -0.8731 -0.4206 -0.4206
 -0.3444 -0.3443 -0.2933 -0.2933 -0.2667 -0.2665 -0.2154 -0.2151 -0.1882 -0.1881
 -0.1377 -0.1376 -0.1212 -0.1210 -0.0947 -0.0944 -0.0873 -0.0870 -0.0699 -0.0696
 -0.0676 -0.0674  0.3802  0.3804  0.4709  0.4711  0.6088  0.6089  0.6267  0.6268
  0.6745  0.6746  0.6888  0.6888  0.8123  0.8123  0.8293  0.8294  0.8908  0.8909
  0.9362  0.9362  0.9599  0.9599  0.9795  0.9796  1.0906  1.0907  1.1173  1.1173
  1.1588  1.1588  1.1907  1.1908  1.2369  1.2369  1.2740  1.2741  1.3157  1.3158
  1.4164  1.4164  1.5718  1.5719  1.6326  1.6328  1.7173  1.7175  1.7689  1.7690
  1.8026  1.8028  1.8542  1.8545  1.9421  1.9423  1.9695  1.9696  1.9950  1.9951
  2.0420  2.0421  2.0628  2.0628  2.1200  2.1200  2.1329  2.1330  2.1772  2.1772
  2.1864  2.1866  2.2250  2.2251  2.2501  2.2501  2.2787  2.2788  2.3118  2.3119
  2.3542  2.3543  2.4012  2.4013  2.4984  2.4986  2.5646  2.5649  2.6274  2.6277
  2.6563  2.6563  2.6676  2.6678  2.7090  2.7093  2.7574  2.7575  2.8041  2.8042
  2.8695  2.8697  2.9113  2.9115  2.9959  2.9963  3.0454  3.0455  3.0967  3.0969
  3.1591  3.1594  3.1861  3.1866  3.2200  3.2203  3.2464  3.2465  3.3041  3.3044
  3.3561  3.3561  3.4049  3.4050  3.4418  3.4418  3.4686  3.4689  3.5060  3.5062
  3.5746  3.5747  3.6049  3.6051  3.6558  3.6562  3.6981  3.6982  3.7359  3.7361
  3.7505  3.7512  3.8038  3.8041  3.8473  3.8476  3.8864  3.8872  3.9274  3.9279
  3.9623  3.9624  4.0171  4.0176  4.0428  4.0451  4.1417  4.1423  4.1573  4.1574
  4.1908  4.1910  4.2526  4.2527  4.2708  4.2716  4.3139  4.3149  4.3298  4.3307
  4.3600  4.3610  4.4227  4.4236  4.4563  4.4568  4.5326  4.5331  4.5841  4.5846
  4.6266  4.6273  4.6767  4.6768  4.7183  4.7185  4.7588  4.7600  4.7896  4.7897
  4.8329  4.8336  4.8732  4.8740  4.9032  4.9038  4.9300  4.9307  5.0098  5.0104
  5.0502  5.0509  5.0802  5.0814  5.1490  5.1494  5.1638  5.1646  5.2283  5.2288
  5.3107  5.3113  5.3474  5.3479  5.4389  5.4408  5.4855  5.4872  5.5766  5.5770
  5.6012  5.6016  5.6819  5.6825  5.7070  5.7072  5.7487  5.7494  5.8141  5.8148
  5.8757  5.8768  5.9245  5.9248  5.9568  5.9581  6.0217  6.0232  6.0740  6.0752
  6.0968  6.0976  6.1520  6.1555  6.2532  6.2533  6.2721  6.2738  6.3174  6.3193
  6.3628  6.3637  6.3807  6.3839  6.4078  6.4081  6.4469  6.4492  6.4974  6.4979
  6.5402  6.5407  6.5694  6.5714  6.6102  6.6117  6.6566  6.6569  6.6940  6.6943
  6.7349  6.7358  6.7997  6.8011  6.8544  6.8569  6.8935  6.8940  6.9579  6.9596
  6.9999  7.0004  7.0197  7.0213  7.0548  7.0552  7.1447  7.1466  7.1830  7.1842
  7.2722  7.2725  7.3819  7.3831  7.4304  7.4328  7.4882  7.4912  7.5628  7.5657
  7.6034  7.6041  7.6956  7.6963  7.8205  7.8228  7.9424  7.9426  8.0056  8.0072
  8.1201  8.1208  8.2329  8.2373  8.3347  8.3433  8.4037  8.4167  8.5355  8.5413
  8.6395  8.6465
   0.50000   0.33558   0.00000
 -1.2957 -1.2955 -1.2736 -1.2734 -1.2537 -1.2535 -1.2524 -1.2521 -0.9350 -0.9350
 -0.9334 -0.9334 -0.9250 -0.9250 -0.9231 -0.9231 -0.9203 -0.9203 -0.9151 -0.9151
 -0.9127 -0.9127 -0.9012 -0.9012 -0.8758 -0.8758 -0.8732 -0.8731 -0.4200 -0.4200
 -0.3437 -0.3436 -0.2935 -0.2934 -0.2667 -0.2665 -0.2170 -0.2167 -0.1885 -0.1884
 -0.1368 -0.1366 -0.1225 -0.1223 -0.0933 -0.0931 -0.0872 -0.0869 -0.0703 -0.0700
 -0.0683 -0.0681  0.3821  0.3824  0.4690  0.4691  0.6126  0.6127  0.6277  0.6278
  0.6737  0.6739  0.6883  0.6884  0.8125  0.8126  0.8283  0.8284  0.8904  0.8905
  0.9350  0.9351  0.9580  0.9580  0.9771  0.9772  1.0906  1.0907  1.1183  1.1184
  1.1596  1.1596  1.1878  1.1879  1.2428  1.2428  1.2725  1.2725  1.3197  1.3197
  1.4070  1.4070  1.5773  1.5774  1.6319  1.6320  1.7195  1.7197  1.7650  1.7651
  1.8108  1.8109  1.8578  1.8581  1.9389  1.9390  1.9674  1.9675  1.9978  1.9980
  2.0416  2.0417  2.0606  2.0607  2.1167  2.1168  2.1374  2.1375  2.1786  2.1786
  2.1918  2.1920  2.2228  2.2229  2.2482  2.2483  2.2763  2.2764  2.3072  2.3073
  2.3489  2.3490  2.3980  2.3981  2.4966  2.4967  2.5681  2.5684  2.6297  2.6300
  2.6572  2.6573  2.6681  2.6682  2.7080  2.7083  2.7531  2.7533  2.8125  2.8126
  2.8718  2.8719  2.9128  2.9130  2.9930  2.9934  3.0470  3.0472  3.0960  3.0962
  3.1616  3.1618  3.1853  3.1858  3.2179  3.2183  3.2419  3.2420  3.2991  3.2993
  3.3601  3.3602  3.4057  3.4058  3.4399  3.4400  3.4660  3.4663  3.5039  3.5040
  3.5757  3.5758  3.6100  3.6103  3.6556  3.6560  3.6976  3.6978  3.7382  3.7384
  3.7509  3.7516  3.8022  3.8025  3.8474  3.8476  3.8848  3.8856  3.9255  3.9260
  3.9605  3.9606  4.0111  4.0119  4.0404  4.0427  4.1465  4.1469  4.1579  4.1580
  4.1933  4.1934  4.2539  4.2541  4.2749  4.2755  4.3146  4.3155  4.3306  4.3312
  4.3602  4.3610  4.4188  4.4198  4.4562  4.4568  4.5379  4.5384  4.5839  4.5845
  4.6302  4.6308  4.6816  4.6817  4.7142  4.7144  4.7625  4.7639  4.7873  4.7875
  4.8376  4.8383  4.8752  4.8762  4.8952  4.8958  4.9326  4.9334  5.0159  5.0164
  5.0500  5.0506  5.0788  5.0799  5.1473  5.1479  5.1662  5.1667  5.2259  5.2265
  5.3112  5.3118  5.3459  5.3465  5.4363  5.4377  5.4743  5.4755  5.5793  5.5796
  5.6029  5.6034  5.6770  5.6777  5.7066  5.7070  5.7467  5.7476  5.8107  5.8116
  5.8795  5.8808  5.9239  5.9243  5.9598  5.9613  6.0265  6.0276  6.0727  6.0739
  6.0949  6.0957  6.1537  6.1573  6.2526  6.2528  6.2711  6.2728  6.3131  6.3153
  6.3690  6.3699  6.3799  6.3829  6.4089  6.4092  6.4524  6.4549  6.4995  6.5000
  6.5374  6.5376  6.5712  6.5731  6.6072  6.6086  6.6556  6.6557  6.6960  6.6965
  6.7365  6.7373  6.7987  6.7999  6.8575  6.8600  6.8964  6.8971  6.9613  6.9627
  6.9956  6.9964  7.0158  7.0171  7.0497  7.0501  7.1454  7.1476  7.1827  7.1837
  7.2754  7.2757  7.3819  7.3832  7.4304  7.4327  7.4864  7.4895  7.5624  7.5659
  7.6072  7.6079  7.6918  7.6924  7.8132  7.8155  7.9503  7.9505  8.0052  8.0069
  8.1165  8.1172  8.2265  8.2311  8.3332  8.3418  8.4040  8.4172  8.5386  8.5444
  8.6402  8.6475
   0.50000   0.35324   0.00000
 -1.2956 -1.2954 -1.2738 -1.2735 -1.2536 -1.2534 -1.2524 -1.2521 -0.9349 -0.9349
 -0.9335 -0.9335 -0.9250 -0.9250 -0.9231 -0.9231 -0.9204 -0.9204 -0.9151 -0.9151
 -0.9127 -0.9127 -0.9014 -0.9014 -0.8756 -0.8756 -0.8732 -0.8732 -0.4196 -0.4195
 -0.3432 -0.3430 -0.2937 -0.2936 -0.2667 -0.2665 -0.2183 -0.2180 -0.1887 -0.1886
 -0.1357 -0.1355 -0.1239 -0.1237 -0.0921 -0.0918 -0.0872 -0.0869 -0.0706 -0.0704
 -0.0689 -0.0686  0.3838  0.3841  0.4673  0.4675  0.6161  0.6162  0.6286  0.6287
  0.6728  0.6730  0.6880  0.6880  0.8130  0.8130  0.8272  0.8273  0.8902  0.8903
  0.9341  0.9341  0.9566  0.9566  0.9751  0.9752  1.0905  1.0906  1.1193  1.1193
  1.1604  1.1604  1.1852  1.1853  1.2480  1.2480  1.2708  1.2708  1.3243  1.3244
  1.3978  1.3978  1.5828  1.5829  1.6300  1.6301  1.7221  1.7223  1.7602  1.7603
  1.8187  1.8189  1.8630  1.8633  1.9348  1.9349  1.9646  1.9648  2.0010  2.0012
  2.0406  2.0407  2.0586  2.0586  2.1141  2.1142  2.1415  2.1416  2.1807  2.1807
  2.1967  2.1969  2.2201  2.2202  2.2460  2.2461  2.2748  2.2749  2.3024  2.3025
  2.3449  2.3450  2.3953  2.3954  2.4950  2.4952  2.5711  2.5715  2.6314  2.6317
  2.6575  2.6575  2.6685  2.6686  2.7089  2.7092  2.7485  2.7487  2.8208  2.8209
  2.8734  2.8735  2.9143  2.9144  2.9882  2.9886  3.0508  3.0510  3.0944  3.0945
  3.1641  3.1643  3.1843  3.1848  3.2159  3.2162  3.2366  3.2368  3.2958  3.2960
  3.3643  3.3644  3.4069  3.4070  3.4384  3.4384  3.4638  3.4641  3.5016  3.5018
  3.5746  3.5747  3.6165  3.6167  3.6554  3.6558  3.6966  3.6968  3.7406  3.7407
  3.7522  3.7528  3.7993  3.7996  3.8491  3.8493  3.8829  3.8836  3.9237  3.9241
  3.9589  3.9592  4.0060  4.0069  4.0384  4.0407  4.1502  4.1505  4.1589  4.1592
  4.1952  4.1953  4.2541  4.2544  4.2792  4.2795  4.3141  4.3146  4.3295  4.3308
  4.3632  4.3637  4.4146  4.4156  4.4563  4.4569  4.5438  4.5444  4.5830  4.5837
  4.6319  4.6325  4.6859  4.6860  4.7113  4.7117  4.7655  4.7670  4.7856  4.7860
  4.8417  4.8424  4.8761  4.8773  4.8885  4.8891  4.9356  4.9364  5.0214  5.0218
  5.0496  5.0503  5.0774  5.0785  5.1408  5.1415  5.1726  5.1730  5.2244  5.2251
  5.3123  5.3129  5.3445  5.3451  5.4311  5.4320  5.4663  5.4677  5.5810  5.5814
  5.6051  5.6057  5.6722  5.6730  5.7066  5.7071  5.7452  5.7462  5.8077  5.8087
  5.8837  5.8851  5.9229  5.9235  5.9624  5.9639  6.0309  6.0317  6.0710  6.0722
  6.0927  6.0935  6.1565  6.1600  6.2518  6.2521  6.2700  6.2716  6.3084  6.3107
  6.3741  6.3755  6.3809  6.3831  6.4091  6.4096  6.4573  6.4600  6.5021  6.5025
  6.5340  6.5342  6.5733  6.5749  6.6039  6.6052  6.6538  6.6542  6.6995  6.7002
  6.7378  6.7386  6.7975  6.7985  6.8602  6.8627  6.8994  6.9004  6.9642  6.9654
  6.9887  6.9899  7.0151  7.0162  7.0442  7.0447  7.1461  7.1488  7.1824  7.1831
  7.2781  7.2785  7.3819  7.3832  7.4301  7.4322  7.4850  7.4880  7.5617  7.5658
  7.6122  7.6129  7.6881  7.6886  7.8065  7.8089  7.9578  7.9581  8.0039  8.0057
  8.1137  8.1143  8.2208  8.2255  8.3320  8.3406  8.4043  8.4176  8.5415  8.5472
  8.6406  8.6481
   0.50000   0.37090   0.00000
 -1.2955 -1.2953 -1.2740 -1.2737 -1.2536 -1.2534 -1.2524 -1.2521 -0.9349 -0.9349
 -0.9336 -0.9336 -0.9250 -0.9250 -0.9231 -0.9231 -0.9204 -0.9204 -0.9150 -0.9150
 -0.9128 -0.9127 -0.9015 -0.9015 -0.8755 -0.8755 -0.8733 -0.8732 -0.4192 -0.4191
 -0.3427 -0.3426 -0.2938 -0.2937 -0.2667 -0.2665 -0.2194 -0.2191 -0.1888 -0.1888
 -0.1346 -0.1344 -0.1253 -0.1251 -0.0909 -0.0907 -0.0872 -0.0869 -0.0709 -0.0707
 -0.0694 -0.0691  0.3852  0.3855  0.4659  0.4661  0.6191  0.6192  0.6292  0.6293
  0.6719  0.6721  0.6878  0.6878  0.8136  0.8136  0.8260  0.8261  0.8901  0.8902
  0.9332  0.9332  0.9556  0.9556  0.9733  0.9734  1.0905  1.0906  1.1202  1.1202
  1.1611  1.1611  1.1829  1.1830  1.2525  1.2526  1.2690  1.2691  1.3296  1.3296
  1.3890  1.3890  1.5883  1.5883  1.6271  1.6273  1.7254  1.7256  1.7550  1.7551
  1.8251  1.8253  1.8701  1.8702  1.9296  1.9297  1.9617  1.9620  2.0042  2.0043
  2.0392  2.0393  2.0568  2.0569  2.1121  2.1122  2.1450  2.1451  2.1834  2.1835
  2.2005  2.2007  2.2172  2.2173  2.2439  2.2439  2.2741  2.2742  2.2978  2.2979
  2.3420  2.3422  2.3932  2.3933  2.4939  2.4940  2.5737  2.5741  2.6326  2.6330
  2.6575  2.6577  2.6681  2.6682  2.7117  2.7119  2.7438  2.7440  2.8284  2.8285
  2.8741  2.8742  2.9160  2.9161  2.9824  2.9828  3.0560  3.0562  3.0919  3.0921
  3.1666  3.1668  3.1829  3.1834  3.2140  3.2143  3.2314  3.2317  3.2941  3.2942
  3.3682  3.3683  3.4081  3.4082  3.4372  3.4372  3.4621  3.4624  3.4994  3.4997
  3.5723  3.5725  3.6232  3.6234  3.6551  3.6554  3.6950  3.6952  3.7430  3.7431
  3.7540  3.7546  3.7955  3.7959  3.8520  3.8522  3.8806  3.8812  3.9220  3.9224
  3.9579  3.9585  4.0018  4.0029  4.0368  4.0391  4.1528  4.1531  4.1601  4.1605
  4.1967  4.1969  4.2537  4.2542  4.2837  4.2839  4.3118  4.3120  4.3284  4.3306
  4.3676  4.3679  4.4103  4.4113  4.4563  4.4570  4.5503  4.5509  4.5813  4.5820
  4.6320  4.6325  4.6894  4.6895  4.7099  4.7105  4.7673  4.7685  4.7856  4.7862
  4.8445  4.8454  4.8745  4.8754  4.8855  4.8860  4.9387  4.9396  5.0258  5.0262
  5.0491  5.0498  5.0766  5.0778  5.1334  5.1340  5.1798  5.1801  5.2229  5.2238
  5.3143  5.3149  5.3426  5.3431  5.4237  5.4249  5.4615  5.4635  5.5819  5.5823
  5.6078  5.6084  5.6678  5.6687  5.7067  5.7074  5.7441  5.7451  5.8052  5.8064
  5.8880  5.8898  5.9214  5.9221  5.9645  5.9661  6.0347  6.0353  6.0697  6.0709
  6.0899  6.0907  6.1597  6.1631  6.2513  6.2516  6.2685  6.2702  6.3038  6.3062
  6.3766  6.3798  6.3839  6.3856  6.4087  6.4093  6.4610  6.4639  6.5051  6.5055
  6.5305  6.5309  6.5757  6.5770  6.6004  6.6014  6.6519  6.6525  6.7036  6.7046
  6.7385  6.7392  6.7964  6.7972  6.8622  6.8647  6.9026  6.9039  6.9663  6.9675
  6.9815  6.9826  7.0163  7.0173  7.0387  7.0394  7.1470  7.1500  7.1820  7.1826
  7.2803  7.2807  7.3820  7.3834  7.4297  7.4317  7.4838  7.4868  7.5610  7.5654
  7.6174  7.6183  7.6846  7.6852  7.8009  7.8032  7.9647  7.9651  8.0019  8.0038
  8.1116  8.1123  8.2160  8.2208  8.3310  8.3396  8.4044  8.4179  8.5439  8.5496
  8.6408  8.6486
   0.50000   0.38856   0.00000
 -1.2954 -1.2952 -1.2741 -1.2738 -1.2536 -1.2533 -1.2524 -1.2521 -0.9348 -0.9348
 -0.9336 -0.9336 -0.9249 -0.9249 -0.9231 -0.9231 -0.9204 -0.9204 -0.9150 -0.9150
 -0.9128 -0.9127 -0.9016 -0.9016 -0.8754 -0.8754 -0.8733 -0.8732 -0.4189 -0.4189
 -0.3424 -0.3422 -0.2939 -0.2938 -0.2667 -0.2665 -0.2202 -0.2198 -0.1889 -0.1889
 -0.1334 -0.1332 -0.1267 -0.1265 -0.0899 -0.0897 -0.0873 -0.0871 -0.0712 -0.0710
 -0.0698 -0.0695  0.3862  0.3865  0.4649  0.4651  0.6215  0.6216  0.6295  0.6296
  0.6711  0.6713  0.6876  0.6877  0.8142  0.8143  0.8249  0.8250  0.8901  0.8902
  0.9324  0.9325  0.9550  0.9550  0.9720  0.9721  1.0905  1.0906  1.1208  1.1208
  1.1616  1.1617  1.1811  1.1812  1.2565  1.2565  1.2671  1.2672  1.3350  1.3350
  1.3810  1.3810  1.5933  1.5933  1.6239  1.6240  1.7293  1.7295  1.7497  1.7498
  1.8295  1.8298  1.8785  1.8786  1.9231  1.9232  1.9594  1.9597  2.0069  2.0071
  2.0376  2.0377  2.0555  2.0556  2.1107  2.1108  2.1478  2.1479  2.1863  2.1864
  2.2027  2.2030  2.2148  2.2148  2.2421  2.2421  2.2738  2.2739  2.2939  2.2940
  2.3402  2.3404  2.3917  2.3918  2.4930  2.4932  2.5756  2.5760  2.6335  2.6339
  2.6578  2.6579  2.6671  2.6673  2.7155  2.7157  2.7391  2.7392  2.8349  2.8350
  2.8739  2.8740  2.9178  2.9180  2.9769  2.9773  3.0618  3.0620  3.0887  3.0889
  3.1692  3.1694  3.1811  3.1816  3.2126  3.2128  3.2269  3.2272  3.2933  3.2934
  3.3713  3.3715  3.4092  3.4093  3.4363  3.4364  3.4610  3.4613  3.4977  3.4979
  3.5700  3.5702  3.6291  3.6293  3.6549  3.6551  3.6930  3.6933  3.7454  3.7455
  3.7562  3.7568  3.7913  3.7918  3.8554  3.8556  3.8780  3.8785  3.9205  3.9209
  3.9574  3.9582  3.9986  4.0000  4.0356  4.0378  4.1548  4.1550  4.1609  4.1613
  4.1980  4.1981  4.2530  4.2536  4.2883  4.2886  4.3079  4.3081  4.3282  4.3308
  4.3719  4.3723  4.4063  4.4074  4.4564  4.4571  4.5569  4.5576  4.5785  4.5793
  4.6311  4.6316  4.6917  4.6920  4.7097  4.7103  4.7678  4.7686  4.7869  4.7879
  4.8457  4.8466  4.8713  4.8719  4.8855  4.8859  4.9416  4.9424  5.0288  5.0292
  5.0485  5.0491  5.0768  5.0782  5.1268  5.1273  5.1864  5.1868  5.2210  5.2222
  5.3175  5.3181  5.3399  5.3403  5.4167  5.4183  5.4590  5.4615  5.5823  5.5827
  5.6103  5.6111  5.6641  5.6652  5.7067  5.7076  5.7434  5.7445  5.8033  5.8047
  5.8921  5.8942  5.9194  5.9203  5.9661  5.9678  6.0375  6.0383  6.0691  6.0704
  6.0867  6.0877  6.1626  6.1660  6.2513  6.2516  6.2667  6.2687  6.3002  6.3026
  6.3777  6.3815  6.3879  6.3897  6.4078  6.4085  6.4634  6.4664  6.5083  6.5087
  6.5271  6.5278  6.5780  6.5795  6.5970  6.5975  6.6504  6.6512  6.7077  6.7090
  6.7385  6.7391  6.7956  6.7963  6.8634  6.8658  6.9059  6.9074  6.9667  6.9683
  6.9762  6.9770  7.0184  7.0194  7.0335  7.0344  7.1477  7.1511  7.1815  7.1822
  7.2818  7.2822  7.3822  7.3835  7.4293  7.4312  7.4831  7.4860  7.5604  7.5651
  7.6221  7.6231  7.6815  7.6823  7.7966  7.7989  7.9707  7.9712  7.9993  8.0014
  8.1103  8.1109  8.2123  8.2173  8.3303  8.3389  8.4045  8.4181  8.5458  8.5514
  8.6409  8.6488
   0.50000   0.40622   0.00000
 -1.2954 -1.2951 -1.2741 -1.2738 -1.2535 -1.2533 -1.2524 -1.2521 -0.9348 -0.9348
 -0.9337 -0.9337 -0.9249 -0.9249 -0.9231 -0.9231 -0.9204 -0.9204 -0.9150 -0.9150
 -0.9128 -0.9127 -0.9017 -0.9017 -0.8754 -0.8754 -0.8733 -0.8732 -0.4187 -0.4187
 -0.3421 -0.3420 -0.2939 -0.2939 -0.2667 -0.2665 -0.2206 -0.2203 -0.1890 -0.1889
 -0.1323 -0.1322 -0.1279 -0.1277 -0.0892 -0.0890 -0.0875 -0.0872 -0.0713 -0.0712
 -0.0701 -0.0697  0.3868  0.3871  0.4643  0.4645  0.6232  0.6232  0.6295  0.6296
  0.6706  0.6707  0.6876  0.6876  0.8147  0.8148  0.8241  0.8242  0.8901  0.8903
  0.9320  0.9320  0.9547  0.9547  0.9712  0.9713  1.0904  1.0906  1.1212  1.1213
  1.1620  1.1621  1.1800  1.1801  1.2598  1.2598  1.2650  1.2650  1.3397  1.3397
  1.3748  1.3749  1.5972  1.5972  1.6209  1.6211  1.7337  1.7340  1.7444  1.7445
  1.8319  1.8322  1.8869  1.8869  1.9162  1.9163  1.9580  1.9583  2.0089  2.0091
  2.0363  2.0364  2.0547  2.0548  2.1099  2.1100  2.1496  2.1498  2.1887  2.1889
  2.2033  2.2037  2.2135  2.2135  2.2408  2.2408  2.2737  2.2738  2.2914  2.2915
  2.3391  2.3393  2.3907  2.3909  2.4925  2.4927  2.5768  2.5772  2.6340  2.6344
  2.6581  2.6583  2.6660  2.6662  2.7195  2.7197  2.7348  2.7349  2.8395  2.8396
  2.8731  2.8733  2.9193  2.9196  2.9729  2.9733  3.0671  3.0672  3.0853  3.0855
  3.1716  3.1718  3.1790  3.1796  3.2118  3.2120  3.2239  3.2242  3.2930  3.2931
  3.3733  3.3735  3.4100  3.4101  3.4358  3.4359  3.4603  3.4607  3.4965  3.4967
  3.5683  3.5685  3.6333  3.6334  3.6547  3.6549  3.6912  3.6916  3.7472  3.7473
  3.7581  3.7587  3.7879  3.7885  3.8583  3.8586  3.8756  3.8761  3.9195  3.9199
  3.9572  3.9582  3.9967  3.9982  4.0348  4.0371  4.1562  4.1565  4.1611  4.1615
  4.1989  4.1991  4.2524  4.2530  4.2932  4.2934  4.3032  4.3034  4.3283  4.3311
  4.3753  4.3757  4.4032  4.4043  4.4564  4.4571  4.5634  4.5640  4.5746  4.5754
  4.6302  4.6307  4.6931  4.6934  4.7099  4.7106  4.7677  4.7682  4.7886  4.7898
  4.8456  4.8465  4.8692  4.8696  4.8861  4.8864  4.9436  4.9445  5.0304  5.0309
  5.0478  5.0484  5.0776  5.0791  5.1220  5.1225  5.1913  5.1919  5.2190  5.2205
  5.3212  5.3220  5.3365  5.3369  5.4120  5.4137  5.4579  5.4606  5.5823  5.5827
  5.6123  5.6131  5.6616  5.6628  5.7067  5.7077  5.7431  5.7442  5.8021  5.8036
  5.8953  5.8979  5.9173  5.9186  5.9670  5.9689  6.0393  6.0403  6.0692  6.0706
  6.0840  6.0850  6.1647  6.1680  6.2515  6.2520  6.2649  6.2674  6.2979  6.3003
  6.3783  6.3822  6.3911  6.3930  6.4069  6.4077  6.4646  6.4676  6.5113  6.5117
  6.5242  6.5252  6.5801  6.5821  6.5940  6.5942  6.6494  6.6503  6.7107  6.7122
  6.7380  6.7386  6.7952  6.7958  6.8639  6.8662  6.9085  6.9102  6.9646  6.9665
  6.9748  6.9752  7.0209  7.0219  7.0290  7.0301  7.1482  7.1518  7.1811  7.1819
  7.2827  7.2832  7.3823  7.3836  7.4289  7.4308  7.4826  7.4855  7.5601  7.5649
  7.6254  7.6265  7.6793  7.6803  7.7939  7.7962  7.9751  7.9759  7.9967  7.9991
  8.1096  8.1102  8.2100  8.2150  8.3298  8.3385  8.4046  8.4182  8.5469  8.5526
  8.6409  8.6489
   0.50000   0.42389   0.00000
 -1.2954 -1.2951 -1.2741 -1.2739 -1.2535 -1.2533 -1.2524 -1.2521 -0.9348 -0.9348
 -0.9337 -0.9337 -0.9249 -0.9249 -0.9231 -0.9231 -0.9204 -0.9204 -0.9150 -0.9150
 -0.9128 -0.9127 -0.9017 -0.9017 -0.8754 -0.8753 -0.8733 -0.8732 -0.4187 -0.4186
 -0.3421 -0.3420 -0.2940 -0.2939 -0.2667 -0.2665 -0.2208 -0.2205 -0.1890 -0.1890
 -0.1318 -0.1317 -0.1285 -0.1283 -0.0889 -0.0887 -0.0877 -0.0873 -0.0713 -0.0712
 -0.0702 -0.0698  0.3871  0.3874  0.4641  0.4643  0.6238  0.6238  0.6295  0.6296
  0.6704  0.6705  0.6875  0.6876  0.8149  0.8150  0.8238  0.8239  0.8901  0.8903
  0.9318  0.9318  0.9546  0.9546  0.9709  0.9710  1.0904  1.0905  1.1214  1.1214
  1.1622  1.1622  1.1796  1.1797  1.2624  1.2625  1.2628  1.2629  1.3417  1.3417
  1.3723  1.3723  1.5988  1.5989  1.6196  1.6198  1.7374  1.7377  1.7404  1.7405
  1.8327  1.8330  1.8912  1.8913  1.9124  1.9125  1.9575  1.9578  2.0096  2.0098
  2.0359  2.0359  2.0544  2.0546  2.1096  2.1097  2.1502  2.1504  2.1897  2.1899
  2.2033  2.2036  2.2131  2.2132  2.2404  2.2404  2.2737  2.2738  2.2905  2.2906
  2.3388  2.3390  2.3904  2.3906  2.4924  2.4926  2.5772  2.5776  2.6342  2.6346
  2.6583  2.6585  2.6655  2.6658  2.7216  2.7218  2.7326  2.7327  2.8412  2.8413
  2.8728  2.8729  2.9199  2.9203  2.9714  2.9718  3.0696  3.0697  3.0835  3.0837
  3.1729  3.1731  3.1779  3.1784  3.2115  3.2117  3.2229  3.2232  3.2929  3.2930
  3.3740  3.3742  3.4102  3.4104  3.4357  3.4357  3.4601  3.4605  3.4961  3.4963
  3.5677  3.5679  3.6348  3.6349  3.6546  3.6548  3.6905  3.6909  3.7479  3.7480
  3.7590  3.7595  3.7865  3.7872  3.8596  3.8599  3.8746  3.8751  3.9191  3.9195
  3.9572  3.9582  3.9960  3.9976  4.0345  4.0368  4.1568  4.1571  4.1610  4.1614
  4.1992  4.1994  4.2522  4.2528  4.2974  4.2980  4.2988  4.2990  4.3284  4.3313
  4.3766  4.3771  4.4020  4.4031  4.4564  4.4571  4.5685  4.5689  4.5704  4.5714
  4.6299  4.6303  4.6935  4.6939  4.7100  4.7107  4.7676  4.7680  4.7893  4.7906
  4.8453  4.8462  4.8686  4.8689  4.8863  4.8866  4.9444  4.9452  5.0309  5.0315
  5.0475  5.0482  5.0781  5.0796  5.1203  5.1208  5.1933  5.1939  5.2180  5.2197
  5.3233  5.3244  5.3344  5.3349  5.4103  5.4121  5.4576  5.4603  5.5823  5.5827
  5.6130  5.6138  5.6607  5.6619  5.7067  5.7078  5.7430  5.7441  5.8017  5.8033
  5.8966  5.8995  5.9163  5.9178  5.9674  5.9692  6.0399  6.0410  6.0695  6.0709
  6.0828  6.0839  6.1655  6.1687  6.2516  6.2523  6.2641  6.2668  6.2972  6.2996
  6.3785  6.3824  6.3924  6.3943  6.4065  6.4073  6.4649  6.4679  6.5127  6.5131
  6.5228  6.5239  6.5810  6.5836  6.5922  6.5929  6.6491  6.6500  6.7119  6.7135
  6.7378  6.7383  6.7951  6.7957  6.8640  6.8663  6.9095  6.9113  6.9633  6.9652
  6.9747  6.9751  7.0227  7.0239  7.0262  7.0277  7.1484  7.1521  7.1810  7.1818
  7.2830  7.2835  7.3823  7.3837  7.4288  7.4307  7.4825  7.4853  7.5600  7.5649
  7.6266  7.6278  7.6784  7.6795  7.7929  7.7952  7.9769  7.9777  7.9955  7.9981
  8.1093  8.1099  8.2092  8.2142  8.3297  8.3383  8.4046  8.4183  8.5473  8.5529
  8.6409  8.6489
   25
   0.50000   0.42389   0.00000
 -1.2954 -1.2951 -1.2741 -1.2739 -1.2535 -1.2533 -1.2524 -1.2521 -0.9348 -0.9348
 -0.9337 -0.9337 -0.9249 -0.9249 -0.9231 -0.9231 -0.9204 -0.9204 -0.9150 -0.9150
 -0.9128 -0.9127 -0.9017 -0.9017 -0.8754 -0.8753 -0.8733 -0.8732 -0.4187 -0.4186
 -0.3421 -0.3420 -0.2940 -0.2939 -0.2667 -0.2665 -0.2208 -0.2205 -0.1890 -0.1890
 -0.1318 -0.1317 -0.1285 -0.1283 -0.0889 -0.0887 -0.0877 -0.0873 -0.0713 -0.0712
 -0.0702 -0.0698  0.3871  0.3874  0.4641  0.4643  0.6238  0.6238  0.6295  0.6296
  0.6704  0.6705  0.6875  0.6876  0.8149  0.8150  0.8238  0.8239  0.8901  0.8903
  0.9318  0.9318  0.9546  0.9546  0.9709  0.9710  1.0904  1.0905  1.1214  1.1214
  1.1622  1.1622  1.1796  1.1797  1.2624  1.2625  1.2628  1.2629  1.3417  1.3417
  1.3723  1.3723  1.5988  1.5989  1.6196  1.6198  1.7374  1.7377  1.7404  1.7405
  1.8327  1.8330  1.8912  1.8913  1.9124  1.9125  1.9575  1.9578  2.0096  2.0098
  2.0359  2.0359  2.0544  2.0546  2.1096  2.1097  2.1502  2.1504  2.1897  2.1899
  2.2033  2.2036  2.2131  2.2132  2.2404  2.2404  2.2737  2.2738  2.2905  2.2906
  2.3388  2.3390  2.3904  2.3906  2.4924  2.4926  2.5772  2.5776  2.6342  2.6346
  2.6583  2.6585  2.6655  2.6658  2.7216  2.7218  2.7326  2.7327  2.8412  2.8413
  2.8728  2.8729  2.9199  2.9203  2.9714  2.9718  3.0696  3.0697  3.0835  3.0837
  3.1729  3.1731  3.1779  3.1784  3.2115  3.2117  3.2229  3.2232  3.2929  3.2930
  3.3740  3.3742  3.4102  3.4104  3.4357  3.4357  3.4601  3.4605  3.4961  3.4963
  3.5677  3.5679  3.6348  3.6349  3.6546  3.6548  3.6905  3.6909  3.7479  3.7480
  3.7590  3.7595  3.7865  3.7872  3.8596  3.8599  3.8746  3.8751  3.9191  3.9195
  3.9572  3.9582  3.9960  3.9976  4.0345  4.0368  4.1568  4.1571  4.1610  4.1614
  4.1992  4.1994  4.2522  4.2528  4.2974  4.2980  4.2988  4.2990  4.3284  4.3313
  4.3766  4.3771  4.4020  4.4031  4.4564  4.4571  4.5685  4.5689  4.5704  4.5714
  4.6299  4.6303  4.6935  4.6939  4.7100  4.7107  4.7676  4.7680  4.7893  4.7906
  4.8453  4.8462  4.8686  4.8689  4.8863  4.8866  4.9444  4.9452  5.0309  5.0315
  5.0475  5.0482  5.0781  5.0796  5.1203  5.1208  5.1933  5.1939  5.2180  5.2197
  5.3233  5.3244  5.3344  5.3349  5.4103  5.4121  5.4576  5.4603  5.5823  5.5827
  5.6130  5.6138  5.6607  5.6619  5.7067  5.7078  5.7430  5.7441  5.8017  5.8033
  5.8966  5.8995  5.9163  5.9178  5.9674  5.9692  6.0399  6.0410  6.0695  6.0709
  6.0828  6.0839  6.1655  6.1687  6.2516  6.2523  6.2641  6.2668  6.2972  6.2996
  6.3785  6.3824  6.3924  6.3943  6.4065  6.4073  6.4649  6.4679  6.5127  6.5131
  6.5228  6.5239  6.5810  6.5836  6.5922  6.5929  6.6491  6.6500  6.7119  6.7135
  6.7378  6.7383  6.7951  6.7957  6.8640  6.8663  6.9095  6.9113  6.9633  6.9652
  6.9747  6.9751  7.0227  7.0239  7.0262  7.0277  7.1484  7.1521  7.1810  7.1818
  7.2830  7.2835  7.3823  7.3837  7.4288  7.4307  7.4825  7.4853  7.5600  7.5649
  7.6266  7.6278  7.6784  7.6795  7.7929  7.7952  7.9769  7.9777  7.9955  7.9981
  8.1093  8.1099  8.2092  8.2142  8.3297  8.3383  8.4046  8.4183  8.5473  8.5529
  8.6409  8.6489
   0.47917   0.42389   0.00000
 -1.2954 -1.2952 -1.2741 -1.2738 -1.2536 -1.2533 -1.2524 -1.2521 -0.9348 -0.9348
 -0.9337 -0.9337 -0.9250 -0.9249 -0.9231 -0.9231 -0.9204 -0.9204 -0.9150 -0.9150
 -0.9128 -0.9128 -0.9016 -0.9016 -0.8754 -0.8754 -0.8733 -0.8732 -0.4188 -0.4187
 -0.3421 -0.3420 -0.2941 -0.2940 -0.2666 -0.2663 -0.2210 -0.2207 -0.1886 -0.1886
 -0.1322 -0.1321 -0.1282 -0.1280 -0.0908 -0.0906 -0.0858 -0.0855 -0.0722 -0.0720
 -0.0693 -0.0690  0.3864  0.3866  0.4649  0.4652  0.6226  0.6227  0.6305  0.6306
  0.6704  0.6706  0.6877  0.6877  0.8146  0.8147  0.8241  0.8242  0.8897  0.8899
  0.9314  0.9315  0.9546  0.9547  0.9721  0.9722  1.0902  1.0903  1.1211  1.1212
  1.1615  1.1615  1.1799  1.1800  1.2600  1.2601  1.2646  1.2648  1.3422  1.3422
  1.3731  1.3731  1.5957  1.5958  1.6222  1.6224  1.7321  1.7324  1.7462  1.7464
  1.8326  1.8329  1.8905  1.8906  1.9125  1.9125  1.9578  1.9581  2.0094  2.0096
  2.0364  2.0364  2.0547  2.0548  2.1091  2.1092  2.1495  2.1497  2.1888  2.1890
  2.2016  2.2019  2.2153  2.2154  2.2388  2.2389  2.2736  2.2737  2.2921  2.2923
  2.3388  2.3390  2.3906  2.3908  2.4936  2.4938  2.5757  2.5761  2.6335  2.6339
  2.6504  2.6505  2.6735  2.6736  2.7202  2.7205  2.7361  2.7363  2.8396  2.8398
  2.8744  2.8746  2.9202  2.9206  2.9719  2.9723  3.0653  3.0655  3.0849  3.0851
  3.1680  3.1682  3.1834  3.1838  3.2055  3.2058  3.2315  3.2319  3.2928  3.2929
  3.3734  3.3736  3.4109  3.4111  3.4364  3.4364  3.4579  3.4582  3.4967  3.4969
  3.5682  3.5684  3.6343  3.6344  3.6553  3.6555  3.6898  3.6902  3.7478  3.7479
  3.7584  3.7590  3.7874  3.7881  3.8599  3.8602  3.8748  3.8754  3.9188  3.9192
  3.9578  3.9588  3.9949  3.9965  4.0354  4.0376  4.1541  4.1544  4.1627  4.1630
  4.1991  4.1993  4.2503  4.2508  4.2848  4.2852  4.3085  4.3090  4.3298  4.3321
  4.3783  4.3788  4.4029  4.4040  4.4567  4.4574  4.5663  4.5664  4.5729  4.5734
  4.6295  4.6300  4.6932  4.6936  4.7094  4.7101  4.7661  4.7665  4.7919  4.7931
  4.8442  4.8450  4.8648  4.8652  4.8916  4.8920  4.9441  4.9450  5.0300  5.0306
  5.0477  5.0484  5.0794  5.0810  5.1198  5.1203  5.1941  5.1948  5.2184  5.2200
  5.3213  5.3221  5.3371  5.3378  5.4101  5.4119  5.4578  5.4605  5.5786  5.5790
  5.6139  5.6147  5.6587  5.6598  5.7081  5.7090  5.7437  5.7446  5.8040  5.8055
  5.8959  5.8987  5.9168  5.9183  5.9664  5.9683  6.0391  6.0402  6.0632  6.0640
  6.0888  6.0897  6.1661  6.1694  6.2433  6.2444  6.2725  6.2744  6.2983  6.3007
  6.3784  6.3822  6.3917  6.3934  6.4076  6.4084  6.4644  6.4673  6.5116  6.5119
  6.5239  6.5250  6.5808  6.5831  6.5947  6.5951  6.6487  6.6497  6.7119  6.7136
  6.7375  6.7379  6.7952  6.7958  6.8634  6.8657  6.9070  6.9085  6.9647  6.9663
  6.9759  6.9762  7.0229  7.0240  7.0264  7.0279  7.1473  7.1507  7.1823  7.1831
  7.2831  7.2836  7.3806  7.3818  7.4295  7.4313  7.4824  7.4852  7.5610  7.5658
  7.6270  7.6281  7.6782  7.6793  7.7935  7.7958  7.9761  7.9771  7.9954  7.9978
  8.1088  8.1094  8.2099  8.2147  8.3285  8.3372  8.4053  8.4189  8.5472  8.5529
  8.6416  8.6497
   0.45833   0.42389   0.00000
 -1.2956 -1.2954 -1.2739 -1.2736 -1.2536 -1.2534 -1.2524 -1.2520 -0.9348 -0.9348
 -0.9337 -0.9337 -0.9251 -0.9250 -0.9231 -0.9231 -0.9205 -0.9204 -0.9150 -0.9150
 -0.9128 -0.9128 -0.9013 -0.9013 -0.8754 -0.8754 -0.8733 -0.8732 -0.4191 -0.4190
 -0.3421 -0.3420 -0.2943 -0.2942 -0.2662 -0.2660 -0.2216 -0.2213 -0.1875 -0.1874
 -0.1331 -0.1330 -0.1275 -0.1273 -0.0933 -0.0931 -0.0835 -0.0832 -0.0734 -0.0733
 -0.0680 -0.0678  0.3843  0.3846  0.4674  0.4677  0.6203  0.6204  0.6324  0.6325
  0.6706  0.6707  0.6880  0.6880  0.8139  0.8139  0.8250  0.8251  0.8886  0.8888
  0.9304  0.9304  0.9551  0.9551  0.9753  0.9754  1.0895  1.0896  1.1205  1.1205
  1.1596  1.1596  1.1808  1.1809  1.2569  1.2570  1.2661  1.2662  1.3438  1.3438
  1.3753  1.3753  1.5888  1.5889  1.6278  1.6280  1.7262  1.7266  1.7535  1.7538
  1.8323  1.8327  1.8884  1.8885  1.9126  1.9127  1.9586  1.9589  2.0089  2.0091
  2.0377  2.0378  2.0557  2.0558  2.1077  2.1079  2.1473  2.1475  2.1861  2.1862
  2.1989  2.1992  2.2189  2.2190  2.2354  2.2355  2.2734  2.2735  2.2962  2.2965
  2.3389  2.3391  2.3912  2.3914  2.4972  2.4974  2.5717  2.5721  2.6262  2.6265
  2.6466  2.6468  2.6811  2.6813  2.7202  2.7204  2.7433  2.7436  2.8362  2.8364
  2.8778  2.8780  2.9214  2.9218  2.9733  2.9738  3.0564  3.0566  3.0854  3.0856
  3.1624  3.1625  3.1905  3.1909  3.1999  3.2001  3.2455  3.2458  3.2927  3.2928
  3.3716  3.3718  3.4130  3.4131  3.4380  3.4381  3.4525  3.4528  3.4979  3.4982
  3.5697  3.5699  3.6328  3.6331  3.6570  3.6572  3.6878  3.6882  3.7471  3.7472
  3.7573  3.7579  3.7898  3.7905  3.8609  3.8611  3.8756  3.8762  3.9177  3.9181
  3.9594  3.9603  3.9921  3.9935  4.0378  4.0399  4.1491  4.1493  4.1643  4.1646
  4.1984  4.1986  4.2444  4.2448  4.2726  4.2731  4.3126  4.3140  4.3335  4.3343
  4.3834  4.3840  4.4057  4.4066  4.4576  4.4582  4.5632  4.5635  4.5756  4.5760
  4.6284  4.6289  4.6923  4.6927  4.7075  4.7082  4.7641  4.7645  4.7971  4.7981
  4.8405  4.8410  4.8605  4.8612  4.9009  4.9013  4.9436  4.9445  5.0281  5.0286
  5.0481  5.0488  5.0828  5.0843  5.1188  5.1193  5.1966  5.1973  5.2192  5.2208
  5.3180  5.3186  5.3423  5.3433  5.4096  5.4115  5.4584  5.4610  5.5695  5.5699
  5.6149  5.6158  5.6540  5.6549  5.7097  5.7107  5.7472  5.7481  5.8099  5.8112
  5.8941  5.8966  5.9182  5.9195  5.9635  5.9656  6.0361  6.0371  6.0540  6.0544
  6.0969  6.0980  6.1680  6.1712  6.2316  6.2328  6.2833  6.2847  6.3022  6.3043
  6.3778  6.3814  6.3896  6.3908  6.4111  6.4121  6.4631  6.4658  6.5090  6.5092
  6.5260  6.5272  6.5810  6.5829  6.6001  6.6005  6.6478  6.6487  6.7120  6.7137
  6.7367  6.7370  6.7953  6.7958  6.8616  6.8639  6.9005  6.9016  6.9672  6.9681
  6.9795  6.9797  7.0232  7.0243  7.0271  7.0286  7.1445  7.1476  7.1856  7.1862
  7.2834  7.2839  7.3758  7.3769  7.4312  7.4327  7.4823  7.4850  7.5639  7.5685
  7.6281  7.6291  7.6774  7.6784  7.7951  7.7973  7.9740  7.9755  7.9949  7.9968
  8.1074  8.1080  8.2116  8.2158  8.3252  8.3340  8.4071  8.4206  8.5469  8.5526
  8.6438  8.6520
   0.43750   0.42389   0.00000
 -1.2959 -1.2957 -1.2735 -1.2732 -1.2538 -1.2536 -1.2523 -1.2520 -0.9349 -0.9349
 -0.9336 -0.9336 -0.9252 -0.9252 -0.9231 -0.9231 -0.9205 -0.9205 -0.9150 -0.9150
 -0.9129 -0.9129 -0.9009 -0.9009 -0.8755 -0.8755 -0.8732 -0.8731 -0.4195 -0.4195
 -0.3422 -0.3421 -0.2947 -0.2946 -0.2657 -0.2655 -0.2224 -0.2221 -0.1857 -0.1856
 -0.1342 -0.1341 -0.1267 -0.1265 -0.0958 -0.0955 -0.0813 -0.0810 -0.0747 -0.0745
 -0.0667 -0.0665  0.3812  0.3815  0.4713  0.4715  0.6177  0.6177  0.6343  0.6344
  0.6708  0.6709  0.6885  0.6885  0.8129  0.8130  0.8260  0.8261  0.8870  0.8871
  0.9287  0.9287  0.9564  0.9564  0.9797  0.9798  1.0882  1.0884  1.1194  1.1195
  1.1570  1.1570  1.1819  1.1820  1.2535  1.2536  1.2670  1.2671  1.3465  1.3465
  1.3788  1.3788  1.5804  1.5805  1.6341  1.6342  1.7211  1.7214  1.7611  1.7613
  1.8319  1.8323  1.8851  1.8852  1.9128  1.9129  1.9599  1.9601  2.0080  2.0082
  2.0397  2.0398  2.0573  2.0574  2.1055  2.1056  2.1435  2.1438  2.1817  2.1818
  2.1969  2.1971  2.2207  2.2208  2.2328  2.2330  2.2735  2.2736  2.3014  2.3018
  2.3392  2.3393  2.3922  2.3924  2.5026  2.5029  2.5662  2.5665  2.6126  2.6128
  2.6491  2.6494  2.6851  2.6852  2.7238  2.7240  2.7521  2.7524  2.8329  2.8332
  2.8801  2.8803  2.9245  2.9248  2.9754  2.9759  3.0461  3.0462  3.0827  3.0828
  3.1581  3.1582  3.1926  3.1930  3.2027  3.2032  3.2599  3.2603  3.2932  3.2933
  3.3687  3.3689  3.4160  3.4161  3.4368  3.4370  3.4491  3.4494  3.4991  3.4994
  3.5717  3.5719  3.6309  3.6313  3.6590  3.6591  3.6850  3.6855  3.7446  3.7447
  3.7569  3.7575  3.7936  3.7942  3.8623  3.8626  3.8769  3.8774  3.9161  3.9166
  3.9613  3.9621  3.9887  3.9900  4.0412  4.0431  4.1424  4.1427  4.1640  4.1644
  4.1964  4.1966  4.2359  4.2361  4.2642  4.2649  4.3119  4.3137  4.3370  4.3371
  4.3905  4.3910  4.4107  4.4115  4.4590  4.4594  4.5603  4.5607  4.5776  4.5780
  4.6269  4.6275  4.6904  4.6909  4.7044  4.7051  4.7638  4.7643  4.8014  4.8022
  4.8356  4.8360  4.8592  4.8601  4.9088  4.9093  4.9439  4.9448  5.0264  5.0270
  5.0486  5.0493  5.0864  5.0877  5.1184  5.1190  5.2007  5.2014  5.2202  5.2217
  5.3156  5.3159  5.3480  5.3491  5.4089  5.4109  5.4593  5.4617  5.5579  5.5582
  5.6137  5.6145  5.6486  5.6493  5.7090  5.7102  5.7554  5.7561  5.8175  5.8186
  5.8916  5.8938  5.9201  5.9212  5.9586  5.9610  6.0295  6.0302  6.0476  6.0480
  6.1040  6.1051  6.1706  6.1736  6.2210  6.2222  6.2910  6.2923  6.3093  6.3109
  6.3763  6.3792  6.3865  6.3880  6.4174  6.4187  6.4617  6.4641  6.5058  6.5060
  6.5281  6.5296  6.5821  6.5838  6.6070  6.6075  6.6463  6.6471  6.7120  6.7136
  6.7357  6.7359  6.7952  6.7956  6.8584  6.8607  6.8923  6.8929  6.9691  6.9695
  6.9852  6.9855  7.0231  7.0240  7.0287  7.0300  7.1416  7.1442  7.1894  7.1901
  7.2837  7.2841  7.3692  7.3701  7.4330  7.4344  7.4820  7.4844  7.5686  7.5730
  7.6300  7.6309  7.6762  7.6771  7.7974  7.7995  7.9711  7.9731  7.9932  7.9946
  8.1056  8.1064  8.2135  8.2170  8.3205  8.3296  8.4097  8.4229  8.5466  8.5524
  8.6472  8.6556
   0.41667   0.42389   0.00000
 -1.2963 -1.2961 -1.2730 -1.2728 -1.2539 -1.2537 -1.2522 -1.2519 -0.9349 -0.9349
 -0.9336 -0.9336 -0.9254 -0.9254 -0.9231 -0.9231 -0.9205 -0.9205 -0.9151 -0.9150
 -0.9129 -0.9129 -0.9003 -0.9002 -0.8756 -0.8756 -0.8731 -0.8730 -0.4202 -0.4201
 -0.3424 -0.3422 -0.2952 -0.2951 -0.2651 -0.2649 -0.2233 -0.2230 -0.1835 -0.1834
 -0.1354 -0.1353 -0.1260 -0.1258 -0.0982 -0.0980 -0.0794 -0.0790 -0.0758 -0.0756
 -0.0654 -0.0652  0.3774  0.3776  0.4763  0.4765  0.6149  0.6150  0.6360  0.6361
  0.6711  0.6712  0.6891  0.6892  0.8120  0.8121  0.8271  0.8271  0.8850  0.8851
  0.9268  0.9268  0.9586  0.9586  0.9848  0.9849  1.0865  1.0866  1.1179  1.1180
  1.1541  1.1541  1.1828  1.1830  1.2499  1.2500  1.2673  1.2674  1.3503  1.3503
  1.3833  1.3834  1.5712  1.5713  1.6404  1.6405  1.7168  1.7171  1.7686  1.7688
  1.8314  1.8317  1.8810  1.8811  1.9132  1.9133  1.9614  1.9617  2.0069  2.0071
  2.0419  2.0420  2.0597  2.0599  2.1027  2.1028  2.1383  2.1385  2.1762  2.1763
  2.1952  2.1954  2.2193  2.2195  2.2332  2.2333  2.2743  2.2744  2.3065  2.3069
  2.3397  2.3399  2.3937  2.3938  2.5091  2.5093  2.5603  2.5606  2.5976  2.5978
  2.6523  2.6526  2.6872  2.6873  2.7296  2.7298  2.7617  2.7620  2.8309  2.8312
  2.8799  2.8802  2.9298  2.9301  2.9776  2.9782  3.0355  3.0356  3.0774  3.0775
  3.1547  3.1549  3.1923  3.1927  3.2115  3.2121  3.2722  3.2725  3.2957  3.2959
  3.3649  3.3650  3.4169  3.4171  3.4320  3.4323  3.4525  3.4527  3.5003  3.5006
  3.5736  3.5738  3.6288  3.6292  3.6601  3.6603  3.6825  3.6829  3.7400  3.7402
  3.7576  3.7582  3.7982  3.7988  3.8642  3.8644  3.8785  3.8790  3.9141  3.9147
  3.9620  3.9628  3.9868  3.9877  4.0452  4.0470  4.1338  4.1340  4.1605  4.1612
  4.1920  4.1924  4.2290  4.2294  4.2588  4.2596  4.3085  4.3100  4.3395  4.3397
  4.3964  4.3970  4.4183  4.4194  4.4608  4.4610  4.5576  4.5581  4.5788  4.5793
  4.6253  4.6261  4.6866  4.6870  4.7019  4.7025  4.7651  4.7656  4.8030  4.8036
  4.8329  4.8333  4.8594  4.8605  4.9129  4.9134  4.9464  4.9474  5.0257  5.0264
  5.0494  5.0500  5.0883  5.0891  5.1205  5.1213  5.2060  5.2068  5.2209  5.2225
  5.3146  5.3147  5.3532  5.3545  5.4082  5.4102  5.4600  5.4623  5.5456  5.5459
  5.6095  5.6104  5.6436  5.6441  5.7066  5.7079  5.7671  5.7677  5.8252  5.8261
  5.8888  5.8905  5.9225  5.9234  5.9520  5.9546  6.0209  6.0213  6.0436  6.0440
  6.1100  6.1111  6.1730  6.1759  6.2127  6.2137  6.2959  6.2975  6.3172  6.3183
  6.3724  6.3747  6.3844  6.3868  6.4265  6.4282  6.4611  6.4632  6.5023  6.5027
  6.5299  6.5317  6.5843  6.5858  6.6141  6.6148  6.6446  6.6455  6.7115  6.7130
  6.7347  6.7349  6.7946  6.7950  6.8538  6.8560  6.8841  6.8845  6.9703  6.9706
  6.9916  6.9920  7.0221  7.0228  7.0313  7.0323  7.1394  7.1417  7.1932  7.1939
  7.2838  7.2842  7.3619  7.3628  7.4344  7.4356  7.4814  7.4837  7.5746  7.5788
  7.6328  7.6336  7.6746  7.6755  7.8000  7.8021  7.9680  7.9704  7.9899  7.9911
  8.1042  8.1054  8.2146  8.2172  8.3155  8.3247  8.4125  8.4254  8.5465  8.5523
  8.6516  8.6603
   0.39583   0.42389   0.00000
 -1.2968 -1.2966 -1.2725 -1.2722 -1.2541 -1.2539 -1.2521 -1.2518 -0.9350 -0.9350
 -0.9335 -0.9335 -0.9257 -0.9257 -0.9231 -0.9231 -0.9206 -0.9206 -0.9151 -0.9151
 -0.9130 -0.9130 -0.8995 -0.8995 -0.8757 -0.8757 -0.8730 -0.8729 -0.4210 -0.4209
 -0.3426 -0.3425 -0.2957 -0.2956 -0.2644 -0.2642 -0.2241 -0.2239 -0.1811 -0.1810
 -0.1367 -0.1365 -0.1254 -0.1252 -0.1005 -0.1003 -0.0784 -0.0779 -0.0762 -0.0759
 -0.0642 -0.0639  0.3730  0.3732  0.4821  0.4822  0.6122  0.6123  0.6374  0.6375
  0.6716  0.6717  0.6899  0.6899  0.8113  0.8113  0.8279  0.8280  0.8828  0.8829
  0.9250  0.9250  0.9614  0.9615  0.9904  0.9904  1.0843  1.0844  1.1161  1.1162
  1.1509  1.1510  1.1835  1.1837  1.2461  1.2461  1.2671  1.2673  1.3551  1.3551
  1.3888  1.3889  1.5617  1.5618  1.6465  1.6467  1.7133  1.7136  1.7756  1.7758
  1.8308  1.8311  1.8764  1.8765  1.9138  1.9138  1.9631  1.9633  2.0054  2.0056
  2.0441  2.0442  2.0628  2.0630  2.0994  2.0995  2.1317  2.1319  2.1701  2.1702
  2.1932  2.1933  2.2169  2.2171  2.2347  2.2349  2.2764  2.2765  2.3108  2.3111
  2.3406  2.3408  2.3956  2.3958  2.5146  2.5149  2.5551  2.5554  2.5834  2.5836
  2.6542  2.6546  2.6898  2.6899  2.7350  2.7352  2.7719  2.7722  2.8310  2.8313
  2.8775  2.8779  2.9366  2.9367  2.9795  2.9801  3.0258  3.0259  3.0713  3.0715
  3.1513  3.1516  3.1937  3.1941  3.2212  3.2218  3.2794  3.2797  3.3030  3.3031
  3.3603  3.3604  3.4092  3.4094  3.4347  3.4349  3.4585  3.4587  3.5016  3.5019
  3.5746  3.5748  3.6269  3.6274  3.6593  3.6596  3.6811  3.6815  3.7340  3.7342
  3.7590  3.7596  3.8031  3.8037  3.8664  3.8666  3.8803  3.8810  3.9119  3.9124
  3.9599  3.9609  3.9883  3.9887  4.0496  4.0511  4.1226  4.1229  4.1531  4.1539
  4.1867  4.1873  4.2260  4.2266  4.2551  4.2560  4.3039  4.3050  4.3417  4.3419
  4.3999  4.4007  4.4277  4.4288  4.4628  4.4631  4.5548  4.5555  4.5795  4.5800
  4.6240  4.6248  4.6802  4.6806  4.7016  4.7020  4.7663  4.7668  4.8025  4.8030
  4.8339  4.8343  4.8595  4.8606  4.9130  4.9133  4.9514  4.9526  5.0260  5.0268
  5.0506  5.0510  5.0880  5.0883  5.1258  5.1268  5.2119  5.2126  5.2213  5.2230
  5.3154  5.3156  5.3573  5.3586  5.4075  5.4096  5.4606  5.4626  5.5337  5.5341
  5.6027  5.6037  5.6392  5.6396  5.7040  5.7053  5.7801  5.7806  5.8316  5.8323
  5.8853  5.8865  5.9254  5.9261  5.9444  5.9471  6.0126  6.0131  6.0400  6.0406
  6.1157  6.1167  6.1741  6.1768  6.2074  6.2082  6.2997  6.3015  6.3227  6.3234
  6.3662  6.3682  6.3850  6.3875  6.4375  6.4394  6.4622  6.4641  6.4989  6.4993
  6.5314  6.5334  6.5873  6.5886  6.6197  6.6206  6.6438  6.6447  6.7106  6.7120
  6.7337  6.7342  6.7932  6.7937  6.8478  6.8498  6.8773  6.8777  6.9711  6.9713
  6.9970  6.9980  7.0205  7.0210  7.0345  7.0354  7.1384  7.1406  7.1964  7.1972
  7.2834  7.2838  7.3551  7.3559  7.4351  7.4363  7.4805  7.4827  7.5815  7.5855
  7.6366  7.6372  7.6727  7.6737  7.8024  7.8044  7.9650  7.9673  7.9853  7.9864
  8.1039  8.1054  8.2137  8.2156  8.3109  8.3203  8.4152  8.4277  8.5468  8.5526
  8.6568  8.6656
   0.37500   0.42389   0.00000
 -1.2974 -1.2971 -1.2718 -1.2716 -1.2543 -1.2541 -1.2520 -1.2517 -0.9351 -0.9351
 -0.9335 -0.9335 -0.9260 -0.9260 -0.9231 -0.9231 -0.9206 -0.9206 -0.9151 -0.9151
 -0.9131 -0.9131 -0.8986 -0.8986 -0.8758 -0.8758 -0.8729 -0.8728 -0.4219 -0.4218
 -0.3429 -0.3428 -0.2961 -0.2960 -0.2637 -0.2635 -0.2247 -0.2245 -0.1787 -0.1785
 -0.1379 -0.1377 -0.1249 -0.1247 -0.1027 -0.1024 -0.0790 -0.0787 -0.0749 -0.0747
 -0.0630 -0.0627  0.3683  0.3685  0.4884  0.4886  0.6096  0.6096  0.6384  0.6385
  0.6722  0.6723  0.6907  0.6907  0.8107  0.8108  0.8285  0.8285  0.8804  0.8806
  0.9237  0.9237  0.9646  0.9646  0.9961  0.9961  1.0816  1.0817  1.1141  1.1141
  1.1479  1.1479  1.1839  1.1840  1.2421  1.2422  1.2666  1.2668  1.3606  1.3606
  1.3951  1.3951  1.5520  1.5521  1.6523  1.6525  1.7106  1.7109  1.7817  1.7819
  1.8303  1.8306  1.8718  1.8719  1.9145  1.9146  1.9646  1.9648  2.0034  2.0036
  2.0461  2.0462  2.0663  2.0664  2.0961  2.0962  2.1241  2.1242  2.1638  2.1640
  2.1904  2.1905  2.2153  2.2155  2.2360  2.2362  2.2796  2.2797  2.3138  2.3141
  2.3421  2.3422  2.3982  2.3984  2.5163  2.5166  2.5503  2.5504  2.5736  2.5738
  2.6548  2.6551  2.6934  2.6936  2.7388  2.7391  2.7820  2.7823  2.8335  2.8340
  2.8740  2.8744  2.9434  2.9435  2.9802  2.9808  3.0182  3.0183  3.0662  3.0665
  3.1478  3.1482  3.1967  3.1971  3.2307  3.2312  3.2826  3.2828  3.3136  3.3137
  3.3553  3.3553  3.3971  3.3975  3.4425  3.4427  3.4650  3.4652  3.5038  3.5040
  3.5740  3.5742  3.6258  3.6263  3.6564  3.6567  3.6810  3.6813  3.7271  3.7274
  3.7608  3.7614  3.8077  3.8083  3.8687  3.8689  3.8826  3.8833  3.9092  3.9097
  3.9557  3.9567  3.9930  3.9933  4.0537  4.0550  4.1090  4.1094  4.1426  4.1436
  4.1824  4.1830  4.2250  4.2257  4.2525  4.2533  4.2991  4.2999  4.3438  4.3440
  4.4017  4.4026  4.4363  4.4373  4.4653  4.4661  4.5517  4.5524  4.5801  4.5807
  4.6231  4.6240  4.6724  4.6729  4.7028  4.7030  4.7657  4.7663  4.8022  4.8025
  4.8374  4.8377  4.8583  4.8593  4.9113  4.9116  4.9572  4.9585  5.0270  5.0279
  5.0516  5.0517  5.0880  5.0882  5.1331  5.1344  5.2161  5.2170  5.2228  5.2243
  5.3180  5.3184  5.3598  5.3611  5.4072  5.4093  5.4608  5.4628  5.5231  5.5237
  5.5945  5.5955  5.6351  5.6356  5.7016  5.7030  5.7929  5.7934  5.8365  5.8370
  5.8806  5.8809  5.9283  5.9289  5.9378  5.9402  6.0059  6.0066  6.0367  6.0375
  6.1212  6.1224  6.1734  6.1755  6.2055  6.2060  6.3028  6.3047  6.3241  6.3246
  6.3595  6.3614  6.3881  6.3902  6.4474  6.4494  6.4672  6.4687  6.4957  6.4964
  6.5325  6.5347  6.5907  6.5918  6.6215  6.6226  6.6457  6.6466  6.7096  6.7108
  6.7328  6.7336  6.7910  6.7916  6.8407  6.8425  6.8724  6.8730  6.9717  6.9720
  6.9992  7.0010  7.0196  7.0204  7.0384  7.0395  7.1388  7.1409  7.1991  7.1999
  7.2824  7.2828  7.3493  7.3501  7.4352  7.4364  7.4796  7.4818  7.5888  7.5925
  7.6414  7.6419  7.6708  7.6720  7.8040  7.8059  7.9612  7.9628  7.9807  7.9821
  8.1048  8.1065  8.2102  8.2117  8.3077  8.3170  8.4175  8.4297  8.5476  8.5533
  8.6624  8.6715
   0.35417   0.42389   0.00000
 -1.2980 -1.2977 -1.2711 -1.2708 -1.2544 -1.2542 -1.2520 -1.2517 -0.9351 -0.9351
 -0.9335 -0.9334 -0.9264 -0.9264 -0.9231 -0.9231 -0.9206 -0.9206 -0.9152 -0.9152
 -0.9131 -0.9131 -0.8977 -0.8977 -0.8760 -0.8759 -0.8728 -0.8728 -0.4229 -0.4229
 -0.3434 -0.3433 -0.2965 -0.2964 -0.2630 -0.2628 -0.2251 -0.2248 -0.1764 -0.1762
 -0.1389 -0.1388 -0.1245 -0.1243 -0.1046 -0.1044 -0.0800 -0.0798 -0.0734 -0.0732
 -0.0618 -0.0616  0.3635  0.3637  0.4952  0.4954  0.6070  0.6071  0.6391  0.6392
  0.6729  0.6730  0.6915  0.6915  0.8105  0.8105  0.8286  0.8287  0.8780  0.8782
  0.9232  0.9232  0.9678  0.9679  1.0018  1.0019  1.0785  1.0786  1.1119  1.1119
  1.1449  1.1450  1.1840  1.1841  1.2381  1.2382  1.2659  1.2660  1.3665  1.3665
  1.4020  1.4020  1.5425  1.5426  1.6578  1.6579  1.7088  1.7091  1.7863  1.7865
  1.8301  1.8303  1.8676  1.8677  1.9155  1.9155  1.9660  1.9661  2.0010  2.0012
  2.0476  2.0477  2.0694  2.0695  2.0934  2.0935  2.1158  2.1160  2.1581  2.1582
  2.1866  2.1867  2.2149  2.2152  2.2370  2.2372  2.2837  2.2838  2.3157  2.3160
  2.3438  2.3439  2.4013  2.4016  2.5119  2.5122  2.5423  2.5424  2.5736  2.5737
  2.6547  2.6550  2.6972  2.6976  2.7412  2.7414  2.7909  2.7912  2.8389  2.8394
  2.8701  2.8706  2.9488  2.9489  2.9795  2.9801  3.0139  3.0141  3.0633  3.0636
  3.1442  3.1446  3.2005  3.2009  3.2388  3.2393  3.2848  3.2851  3.3243  3.3246
  3.3502  3.3503  3.3846  3.3850  3.4519  3.4521  3.4710  3.4712  3.5075  3.5076
  3.5714  3.5716  3.6259  3.6263  3.6521  3.6524  3.6814  3.6818  3.7198  3.7201
  3.7627  3.7632  3.8115  3.8120  3.8709  3.8711  3.8856  3.8862  3.9058  3.9062
  3.9511  3.9519  3.9997  3.9998  4.0563  4.0573  4.0950  4.0957  4.1314  4.1323
  4.1791  4.1797  4.2235  4.2244  4.2513  4.2519  4.2948  4.2953  4.3460  4.3463
  4.4024  4.4032  4.4418  4.4425  4.4695  4.4708  4.5482  4.5489  4.5811  4.5817
  4.6228  4.6237  4.6646  4.6652  4.7046  4.7047  4.7634  4.7639  4.8027  4.8030
  4.8421  4.8423  4.8553  4.8562  4.9099  4.9103  4.9622  4.9636  5.0282  5.0290
  5.0509  5.0512  5.0912  5.0918  5.1411  5.1425  5.2157  5.2172  5.2274  5.2286
  5.3223  5.3227  5.3606  5.3617  5.4077  5.4097  5.4611  5.4630  5.5143  5.5150
  5.5857  5.5869  5.6310  5.6316  5.6997  5.7011  5.8041  5.8047  5.8402  5.8407
  5.8731  5.8736  5.9266  5.9278  5.9379  5.9391  6.0009  6.0018  6.0341  6.0353
  6.1265  6.1280  6.1719  6.1732  6.2060  6.2066  6.3048  6.3068  6.3211  6.3214
  6.3540  6.3557  6.3925  6.3941  6.4537  6.4559  6.4764  6.4775  6.4936  6.4946
  6.5336  6.5359  6.5944  6.5953  6.6196  6.6206  6.6500  6.6508  6.7090  6.7100
  6.7315  6.7327  6.7882  6.7889  6.8333  6.8347  6.8696  6.8703  6.9722  6.9727
  6.9967  6.9987  7.0208  7.0218  7.0435  7.0448  7.1401  7.1421  7.2011  7.2019
  7.2808  7.2814  7.3450  7.3459  7.4346  7.4358  7.4789  7.4811  7.5960  7.5992
  7.6467  7.6472  7.6695  7.6709  7.8043  7.8063  7.9552  7.9557  7.9780  7.9803
  8.1067  8.1086  8.2038  8.2051  8.3062  8.3151  8.4194  8.4312  8.5489  8.5546
  8.6683  8.6777
   0.33333   0.42389   0.00000
 -1.2986 -1.2984 -1.2704 -1.2701 -1.2546 -1.2544 -1.2519 -1.2516 -0.9352 -0.9352
 -0.9334 -0.9334 -0.9267 -0.9267 -0.9231 -0.9231 -0.9206 -0.9206 -0.9153 -0.9153
 -0.9132 -0.9132 -0.8967 -0.8967 -0.8761 -0.8761 -0.8727 -0.8727 -0.4241 -0.4240
 -0.3439 -0.3439 -0.2968 -0.2967 -0.2624 -0.2622 -0.2251 -0.2248 -0.1743 -0.1741
 -0.1399 -0.1397 -0.1242 -0.1240 -0.1064 -0.1062 -0.0811 -0.0809 -0.0719 -0.0718
 -0.0608 -0.0605  0.3586  0.3588  0.5023  0.5024  0.6046  0.6047  0.6394  0.6395
  0.6737  0.6738  0.6922  0.6923  0.8106  0.8107  0.8285  0.8285  0.8755  0.8757
  0.9236  0.9237  0.9709  0.9710  1.0073  1.0073  1.0752  1.0753  1.1097  1.1097
  1.1420  1.1421  1.1838  1.1839  1.2342  1.2342  1.2649  1.2650  1.3723  1.3723
  1.4095  1.4095  1.5336  1.5337  1.6629  1.6630  1.7076  1.7079  1.7889  1.7891
  1.8303  1.8306  1.8643  1.8644  1.9166  1.9167  1.9670  1.9671  1.9979  1.9981
  2.0480  2.0481  2.0715  2.0716  2.0917  2.0917  2.1080  2.1081  2.1532  2.1533
  2.1820  2.1821  2.2156  2.2158  2.2380  2.2382  2.2881  2.2882  2.3168  2.3170
  2.3456  2.3457  2.4052  2.4054  2.5026  2.5029  2.5324  2.5326  2.5804  2.5805
  2.6546  2.6549  2.7002  2.7007  2.7431  2.7433  2.7980  2.7982  2.8470  2.8475
  2.8666  2.8671  2.9509  2.9512  2.9788  2.9793  3.0132  3.0135  3.0629  3.0632
  3.1407  3.1412  3.2046  3.2051  3.2451  3.2454  3.2871  3.2875  3.3329  3.3332
  3.3465  3.3466  3.3735  3.3739  3.4613  3.4614  3.4762  3.4764  3.5129  3.5130
  3.5673  3.5675  3.6272  3.6275  3.6471  3.6474  3.6816  3.6820  3.7124  3.7127
  3.7643  3.7649  3.8142  3.8147  3.8723  3.8726  3.8890  3.8895  3.9021  3.9024
  3.9473  3.9480  4.0068  4.0068  4.0527  4.0534  4.0866  4.0876  4.1207  4.1215
  4.1762  4.1769  4.2198  4.2209  4.2517  4.2521  4.2910  4.2913  4.3487  4.3490
  4.4023  4.4031  4.4431  4.4436  4.4759  4.4774  4.5441  4.5448  4.5823  4.5829
  4.6229  4.6238  4.6576  4.6583  4.7064  4.7065  4.7601  4.7606  4.8031  4.8034
  4.8443  4.8447  4.8541  4.8545  4.9097  4.9103  4.9656  4.9671  5.0286  5.0293
  5.0493  5.0497  5.0988  5.0996  5.1488  5.1504  5.2133  5.2149  5.2326  5.2336
  5.3271  5.3275  5.3603  5.3612  5.4092  5.4110  5.4617  5.4635  5.5072  5.5082
  5.5770  5.5784  5.6268  5.6274  5.6981  5.6995  5.8122  5.8130  5.8440  5.8446
  5.8632  5.8643  5.9221  5.9236  5.9427  5.9436  5.9975  5.9985  6.0331  6.0344
  6.1309  6.1329  6.1712  6.1719  6.2076  6.2084  6.3042  6.3062  6.3161  6.3164
  6.3499  6.3515  6.3973  6.3983  6.4580  6.4604  6.4833  6.4836  6.4949  6.4969
  6.5358  6.5377  6.5981  6.5988  6.6163  6.6172  6.6545  6.6553  6.7093  6.7101
  6.7298  6.7314  6.7849  6.7856  6.8261  6.8272  6.8685  6.8692  6.9725  6.9733
  6.9908  6.9925  7.0224  7.0234  7.0502  7.0516  7.1416  7.1435  7.2026  7.2033
  7.2792  7.2800  7.3423  7.3433  7.4335  7.4346  7.4788  7.4809  7.6028  7.6054
  7.6510  7.6517  7.6705  7.6720  7.8032  7.8051  7.9459  7.9463  7.9785  7.9815
  8.1095  8.1115  8.1950  8.1962  8.3060  8.3145  8.4209  8.4322  8.5509  8.5564
  8.6741  8.6838
   0.31250   0.42389   0.00000
 -1.2992 -1.2990 -1.2696 -1.2693 -1.2548 -1.2546 -1.2519 -1.2516 -0.9353 -0.9353
 -0.9334 -0.9334 -0.9272 -0.9271 -0.9231 -0.9231 -0.9205 -0.9205 -0.9154 -0.9154
 -0.9132 -0.9132 -0.8956 -0.8956 -0.8762 -0.8762 -0.8727 -0.8726 -0.4253 -0.4252
 -0.3446 -0.3446 -0.2970 -0.2969 -0.2617 -0.2616 -0.2247 -0.2245 -0.1728 -0.1725
 -0.1405 -0.1404 -0.1239 -0.1237 -0.1079 -0.1077 -0.0822 -0.0820 -0.0707 -0.0705
 -0.0598 -0.0595  0.3539  0.3541  0.5096  0.5097  0.6023  0.6024  0.6395  0.6396
  0.6745  0.6747  0.6928  0.6929  0.8112  0.8112  0.8280  0.8280  0.8730  0.8731
  0.9251  0.9251  0.9737  0.9738  1.0122  1.0123  1.0718  1.0718  1.1077  1.1078
  1.1393  1.1394  1.1834  1.1835  1.2304  1.2304  1.2638  1.2639  1.3774  1.3774
  1.4177  1.4177  1.5259  1.5259  1.6675  1.6676  1.7069  1.7072  1.7891  1.7893
  1.8311  1.8313  1.8624  1.8625  1.9179  1.9179  1.9675  1.9676  1.9941  1.9943
  2.0466  2.0467  2.0728  2.0728  2.0894  2.0895  2.1028  2.1029  2.1494  2.1495
  2.1771  2.1773  2.2170  2.2172  2.2392  2.2394  2.2925  2.2926  2.3175  2.3178
  2.3472  2.3474  2.4096  2.4098  2.4901  2.4904  2.5235  2.5237  2.5889  2.5890
  2.6544  2.6546  2.7020  2.7026  2.7457  2.7458  2.8032  2.8034  2.8565  2.8569
  2.8640  2.8644  2.9493  2.9498  2.9795  2.9800  3.0160  3.0163  3.0651  3.0654
  3.1376  3.1382  3.2086  3.2090  3.2491  3.2494  3.2888  3.2893  3.3345  3.3348
  3.3469  3.3473  3.3672  3.3676  3.4677  3.4678  3.4821  3.4823  3.5189  3.5190
  3.5635  3.5638  3.6289  3.6292  3.6420  3.6424  3.6811  3.6815  3.7052  3.7055
  3.7655  3.7660  3.8159  3.8164  3.8724  3.8728  3.8891  3.8894  3.9019  3.9025
  3.9451  3.9456  4.0121  4.0122  4.0420  4.0423  4.0869  4.0879  4.1116  4.1123
  4.1736  4.1742  4.2140  4.2152  4.2529  4.2532  4.2877  4.2880  4.3519  4.3522
  4.4017  4.4024  4.4411  4.4415  4.4834  4.4850  4.5398  4.5405  4.5834  4.5841
  4.6233  4.6241  4.6522  4.6528  4.7078  4.7079  4.7566  4.7571  4.8025  4.8030
  4.8395  4.8402  4.8589  4.8591  4.9107  4.9113  4.9676  4.9689  5.0275  5.0280
  5.0489  5.0494  5.1092  5.1101  5.1556  5.1574  5.2103  5.2119  5.2368  5.2378
  5.3298  5.3303  5.3609  5.3614  5.4121  5.4136  5.4627  5.4643  5.5022  5.5033
  5.5691  5.5706  5.6222  5.6229  5.6968  5.6981  5.8157  5.8169  5.8471  5.8477
  5.8545  5.8558  5.9190  5.9204  5.9478  5.9485  5.9957  5.9967  6.0342  6.0357
  6.1337  6.1363  6.1727  6.1734  6.2093  6.2102  6.2983  6.2998  6.3138  6.3142
  6.3467  6.3483  6.4011  6.4020  6.4617  6.4643  6.4840  6.4844  6.4988  6.5018
  6.5404  6.5417  6.6017  6.6022  6.6136  6.6142  6.6579  6.6587  6.7105  6.7112
  6.7279  6.7300  6.7815  6.7823  6.8199  6.8206  6.8686  6.8693  6.9724  6.9737
  6.9836  6.9847  7.0228  7.0238  7.0583  7.0595  7.1428  7.1445  7.2035  7.2041
  7.2783  7.2793  7.3408  7.3419  7.4320  7.4331  7.4792  7.4814  7.6089  7.6109
  7.6518  7.6532  7.6759  7.6772  7.8006  7.8026  7.9347  7.9354  7.9814  7.9847
  8.1126  8.1148  8.1847  8.1857  8.3069  8.3147  8.4220  8.4329  8.5533  8.5586
  8.6799  8.6899
   0.29167   0.42389   0.00000
 -1.2999 -1.2997 -1.2687 -1.2685 -1.2550 -1.2548 -1.2519 -1.2516 -0.9353 -0.9353
 -0.9334 -0.9334 -0.9276 -0.9276 -0.9231 -0.9231 -0.9205 -0.9205 -0.9155 -0.9155
 -0.9133 -0.9133 -0.8945 -0.8945 -0.8763 -0.8763 -0.8726 -0.8725 -0.4266 -0.4265
 -0.3455 -0.3454 -0.2972 -0.2971 -0.2611 -0.2610 -0.2241 -0.2238 -0.1718 -0.1716
 -0.1409 -0.1407 -0.1236 -0.1234 -0.1092 -0.1090 -0.0833 -0.0831 -0.0696 -0.0694
 -0.0589 -0.0587  0.3493  0.3495  0.5169  0.5170  0.6001  0.6002  0.6394  0.6395
  0.6753  0.6754  0.6931  0.6932  0.8121  0.8121  0.8272  0.8273  0.8704  0.8705
  0.9275  0.9275  0.9762  0.9763  1.0164  1.0164  1.0686  1.0686  1.1061  1.1062
  1.1367  1.1368  1.1827  1.1829  1.2268  1.2268  1.2626  1.2627  1.3810  1.3811
  1.4265  1.4266  1.5199  1.5200  1.6716  1.6717  1.7066  1.7069  1.7872  1.7873
  1.8318  1.8319  1.8621  1.8623  1.9193  1.9193  1.9674  1.9675  1.9897  1.9898
  2.0432  2.0433  2.0730  2.0730  2.0853  2.0855  2.1021  2.1022  2.1471  2.1472
  2.1726  2.1728  2.2189  2.2190  2.2405  2.2407  2.2963  2.2964  2.3183  2.3185
  2.3487  2.3488  2.4145  2.4148  2.4762  2.4764  2.5156  2.5158  2.5964  2.5966
  2.6523  2.6525  2.7045  2.7051  2.7494  2.7496  2.8072  2.8074  2.8591  2.8595
  2.8689  2.8694  2.9459  2.9465  2.9814  2.9818  3.0217  3.0221  3.0692  3.0695
  3.1352  3.1358  3.2119  3.2123  3.2513  3.2515  3.2889  3.2894  3.3310  3.3313
  3.3456  3.3460  3.3715  3.3718  3.4690  3.4691  3.4892  3.4894  3.5236  3.5238
  3.5631  3.5633  3.6293  3.6295  3.6387  3.6391  3.6795  3.6799  3.6990  3.6993
  3.7660  3.7664  3.8167  3.8172  3.8710  3.8714  3.8836  3.8839  3.9075  3.9084
  3.9445  3.9450  4.0095  4.0100  4.0348  4.0350  4.0885  4.0888  4.1076  4.1082
  4.1710  4.1716  4.2072  4.2085  4.2532  4.2534  4.2855  4.2857  4.3554  4.3557
  4.4010  4.4016  4.4371  4.4373  4.4912  4.4925  4.5356  4.5362  4.5840  4.5846
  4.6235  4.6241  4.6489  4.6497  4.7084  4.7085  4.7531  4.7535  4.8009  4.8016
  4.8332  4.8339  4.8645  4.8647  4.9127  4.9132  4.9683  4.9695  5.0251  5.0256
  5.0504  5.0508  5.1207  5.1216  5.1610  5.1631  5.2079  5.2094  5.2398  5.2407
  5.3284  5.3293  5.3636  5.3639  5.4168  5.4180  5.4637  5.4651  5.4996  5.5007
  5.5623  5.5639  5.6174  5.6182  5.6954  5.6966  5.8147  5.8159  5.8384  5.8398
  5.8591  5.8602  5.9174  5.9186  5.9520  5.9525  5.9953  5.9964  6.0378  6.0393
  6.1347  6.1375  6.1773  6.1782  6.2103  6.2114  6.2896  6.2909  6.3129  6.3136
  6.3440  6.3455  6.4037  6.4045  6.4636  6.4663  6.4838  6.4843  6.4999  6.5035
  6.5470  6.5482  6.6049  6.6053  6.6129  6.6131  6.6599  6.6607  6.7118  6.7123
  6.7269  6.7292  6.7785  6.7791  6.8152  6.8155  6.8695  6.8701  6.9693  6.9710
  6.9784  6.9789  7.0221  7.0229  7.0666  7.0678  7.1431  7.1446  7.2040  7.2045
  7.2786  7.2799  7.3401  7.3414  7.4306  7.4316  7.4804  7.4825  7.6143  7.6157
  7.6498  7.6518  7.6849  7.6860  7.7968  7.7987  7.9226  7.9235  7.9857  7.9891
  8.1157  8.1182  8.1738  8.1747  8.3083  8.3153  8.4229  8.4333  8.5561  8.5612
  8.6853  8.6956
   0.27083   0.42389   0.00000
 -1.3005 -1.3003 -1.2679 -1.2677 -1.2552 -1.2550 -1.2519 -1.2516 -0.9354 -0.9354
 -0.9333 -0.9333 -0.9280 -0.9280 -0.9231 -0.9231 -0.9205 -0.9205 -0.9155 -0.9155
 -0.9133 -0.9133 -0.8934 -0.8934 -0.8764 -0.8764 -0.8726 -0.8725 -0.4279 -0.4278
 -0.3464 -0.3463 -0.2973 -0.2972 -0.2604 -0.2603 -0.2231 -0.2229 -0.1716 -0.1714
 -0.1409 -0.1408 -0.1231 -0.1229 -0.1102 -0.1100 -0.0843 -0.0841 -0.0686 -0.0685
 -0.0582 -0.0579  0.3449  0.3451  0.5243  0.5244  0.5981  0.5982  0.6392  0.6393
  0.6760  0.6761  0.6932  0.6933  0.8135  0.8136  0.8264  0.8264  0.8679  0.8680
  0.9307  0.9307  0.9780  0.9781  1.0193  1.0194  1.0658  1.0659  1.1052  1.1052
  1.1341  1.1342  1.1820  1.1821  1.2235  1.2235  1.2612  1.2614  1.3825  1.3825
  1.4361  1.4361  1.5164  1.5164  1.6752  1.6753  1.7065  1.7067  1.7837  1.7839
  1.8319  1.8321  1.8635  1.8637  1.9206  1.9207  1.9662  1.9663  1.9848  1.9850
  2.0382  2.0383  2.0701  2.0702  2.0837  2.0838  2.1028  2.1029  2.1463  2.1464
  2.1692  2.1694  2.2210  2.2211  2.2420  2.2423  2.2993  2.2994  2.3193  2.3195
  2.3499  2.3501  2.4196  2.4199  2.4619  2.4621  2.5086  2.5088  2.6021  2.6024
  2.6461  2.6462  2.7105  2.7111  2.7539  2.7542  2.8110  2.8111  2.8564  2.8569
  2.8777  2.8782  2.9433  2.9439  2.9835  2.9839  3.0299  3.0303  3.0749  3.0751
  3.1336  3.1343  3.2145  3.2148  3.2516  3.2518  3.2868  3.2873  3.3262  3.3267
  3.3434  3.3436  3.3824  3.3825  3.4664  3.4665  3.4940  3.4941  3.5276  3.5278
  3.5672  3.5674  3.6261  3.6263  3.6387  3.6392  3.6762  3.6767  3.6946  3.6950
  3.7657  3.7660  3.8170  3.8176  3.8673  3.8676  3.8774  3.8778  3.9149  3.9159
  3.9454  3.9460  3.9972  3.9978  4.0363  4.0366  4.0842  4.0844  4.1126  4.1133
  4.1684  4.1689  4.2005  4.2018  4.2509  4.2512  4.2853  4.2854  4.3587  4.3589
  4.4006  4.4012  4.4319  4.4321  4.4983  4.4993  4.5316  4.5324  4.5838  4.5844
  4.6233  4.6238  4.6484  4.6491  4.7079  4.7081  4.7490  4.7495  4.7990  4.7998
  4.8276  4.8281  4.8684  4.8687  4.9155  4.9159  4.9680  4.9691  5.0231  5.0236
  5.0530  5.0533  5.1312  5.1324  5.1646  5.1671  5.2073  5.2086  5.2414  5.2422
  5.3241  5.3253  5.3667  5.3670  5.4237  5.4248  5.4642  5.4651  5.4998  5.5008
  5.5571  5.5588  5.6125  5.6134  5.6938  5.6949  5.8093  5.8101  5.8302  5.8312
  5.8667  5.8677  5.9169  5.9180  5.9552  5.9554  5.9963  5.9973  6.0435  6.0450
  6.1345  6.1373  6.1842  6.1852  6.2099  6.2112  6.2813  6.2826  6.3116  6.3124
  6.3417  6.3432  6.4048  6.4058  6.4612  6.4635  6.4849  6.4855  6.5002  6.5037
  6.5533  6.5548  6.6076  6.6081  6.6140  6.6143  6.6609  6.6617  6.7117  6.7121
  6.7287  6.7308  6.7761  6.7766  6.8121  6.8122  6.8706  6.8712  6.9611  6.9624
  6.9777  6.9784  7.0205  7.0211  7.0745  7.0759  7.1421  7.1435  7.2042  7.2045
  7.2805  7.2820  7.3400  7.3414  7.4297  7.4307  7.4820  7.4842  7.6189  7.6196
  7.6467  7.6495  7.6955  7.6964  7.7923  7.7940  7.9102  7.9113  7.9905  7.9939
  8.1182  8.1211  8.1634  8.1642  8.3098  8.3160  8.4236  8.4336  8.5591  8.5641
  8.6903  8.7009
   0.25000   0.42389   0.00000
 -1.3011 -1.3009 -1.2671 -1.2668 -1.2554 -1.2552 -1.2519 -1.2516 -0.9354 -0.9354
 -0.9333 -0.9333 -0.9284 -0.9283 -0.9231 -0.9231 -0.9205 -0.9205 -0.9156 -0.9156
 -0.9134 -0.9134 -0.8923 -0.8923 -0.8765 -0.8765 -0.8726 -0.8725 -0.4292 -0.4291
 -0.3474 -0.3473 -0.2973 -0.2972 -0.2596 -0.2595 -0.2220 -0.2218 -0.1721 -0.1718
 -0.1408 -0.1407 -0.1224 -0.1222 -0.1110 -0.1108 -0.0852 -0.0850 -0.0679 -0.0678
 -0.0576 -0.0573  0.3408  0.3409  0.5317  0.5318  0.5962  0.5963  0.6389  0.6390
  0.6766  0.6767  0.6929  0.6930  0.8153  0.8154  0.8254  0.8255  0.8655  0.8656
  0.9346  0.9346  0.9792  0.9794  1.0208  1.0208  1.0638  1.0638  1.1050  1.1051
  1.1318  1.1319  1.1812  1.1813  1.2206  1.2206  1.2598  1.2599  1.3811  1.3812
  1.4464  1.4464  1.5158  1.5159  1.6781  1.6782  1.7063  1.7065  1.7795  1.7796
  1.8312  1.8313  1.8661  1.8663  1.9220  1.9221  1.9629  1.9630  1.9807  1.9809
  2.0324  2.0325  2.0645  2.0646  2.0855  2.0855  2.1026  2.1027  2.1471  2.1472
  2.1679  2.1681  2.2232  2.2233  2.2437  2.2439  2.3014  2.3015  2.3207  2.3209
  2.3512  2.3514  2.4244  2.4246  2.4485  2.4486  2.5023  2.5024  2.6061  2.6064
  2.6351  2.6352  2.7208  2.7213  2.7585  2.7588  2.8152  2.8153  2.8534  2.8539
  2.8838  2.8842  2.9435  2.9441  2.9860  2.9863  3.0396  3.0399  3.0816  3.0818
  3.1332  3.1338  3.2162  3.2165  3.2501  3.2502  3.2834  3.2839  3.3215  3.3220
  3.3429  3.3430  3.3952  3.3953  3.4605  3.4607  3.4946  3.4948  3.5329  3.5332
  3.5737  3.5740  3.6219  3.6220  3.6397  3.6403  3.6713  3.6717  3.6929  3.6933
  3.7646  3.7649  3.8168  3.8173  3.8607  3.8609  3.8729  3.8733  3.9221  3.9230
  3.9476  3.9483  3.9833  3.9840  4.0398  4.0402  4.0777  4.0778  4.1221  4.1227
  4.1658  4.1663  4.1946  4.1959  4.2456  4.2460  4.2872  4.2873  4.3609  4.3612
  4.4012  4.4017  4.4262  4.4264  4.5039  4.5046  4.5286  4.5295  4.5830  4.5836
  4.6229  4.6233  4.6500  4.6507  4.7060  4.7062  4.7442  4.7446  4.7974  4.7983
  4.8228  4.8232  4.8699  4.8703  4.9189  4.9192  4.9670  4.9680  5.0224  5.0231
  5.0556  5.0559  5.1391  5.1406  5.1669  5.1696  5.2094  5.2105  5.2421  5.2428
  5.3187  5.3202  5.3677  5.3681  5.4331  5.4339  5.4634  5.4639  5.5031  5.5040
  5.5538  5.5557  5.6079  5.6089  5.6918  5.6928  5.8004  5.8011  5.8252  5.8255
  5.8737  5.8747  5.9176  5.9184  5.9575  5.9578  5.9983  5.9994  6.0508  6.0522
  6.1341  6.1368  6.1916  6.1925  6.2086  6.2099  6.2748  6.2761  6.3094  6.3102
  6.3398  6.3412  6.4045  6.4055  6.4532  6.4554  6.4875  6.4881  6.5020  6.5054
  6.5578  6.5594  6.6101  6.6106  6.6153  6.6163  6.6611  6.6620  6.7104  6.7109
  6.7333  6.7351  6.7745  6.7750  6.8105  6.8110  6.8719  6.8723  6.9509  6.9519
  6.9782  6.9791  7.0182  7.0187  7.0814  7.0831  7.1403  7.1417  7.2040  7.2043
  7.2835  7.2852  7.3405  7.3421  7.4297  7.4307  7.4840  7.4861  7.6217  7.6224
  7.6442  7.6477  7.7065  7.7073  7.7874  7.7890  7.8978  7.8990  7.9950  7.9983
  8.1196  8.1226  8.1551  8.1555  8.3113  8.3167  8.4244  8.4338  8.5624  8.5670
  8.6948  8.7058
   0.22917   0.42389   0.00000
 -1.3017 -1.3015 -1.2663 -1.2660 -1.2556 -1.2554 -1.2519 -1.2516 -0.9355 -0.9355
 -0.9334 -0.9333 -0.9287 -0.9287 -0.9230 -0.9230 -0.9205 -0.9205 -0.9157 -0.9157
 -0.9135 -0.9135 -0.8912 -0.8912 -0.8765 -0.8765 -0.8726 -0.8725 -0.4305 -0.4305
 -0.3484 -0.3484 -0.2974 -0.2973 -0.2586 -0.2586 -0.2207 -0.2205 -0.1731 -0.1729
 -0.1407 -0.1406 -0.1213 -0.1211 -0.1116 -0.1114 -0.0861 -0.0859 -0.0673 -0.0672
 -0.0570 -0.0568  0.3369  0.3370  0.5390  0.5391  0.5945  0.5945  0.6386  0.6387
  0.6770  0.6771  0.6923  0.6924  0.8175  0.8175  0.8246  0.8246  0.8634  0.8635
  0.9389  0.9389  0.9797  0.9798  1.0209  1.0210  1.0623  1.0624  1.1057  1.1058
  1.1299  1.1300  1.1803  1.1804  1.2181  1.2181  1.2583  1.2584  1.3770  1.3770
  1.4572  1.4572  1.5184  1.5184  1.6801  1.6802  1.7060  1.7063  1.7751  1.7752
  1.8297  1.8298  1.8691  1.8693  1.9235  1.9235  1.9565  1.9566  1.9783  1.9785
  2.0265  2.0267  2.0588  2.0589  2.0882  2.0883  2.1009  2.1010  2.1487  2.1488
  2.1694  2.1696  2.2253  2.2254  2.2455  2.2457  2.3028  2.3029  2.3223  2.3224
  2.3527  2.3529  2.4256  2.4260  2.4389  2.4391  2.4964  2.4966  2.6088  2.6090
  2.6206  2.6207  2.7335  2.7339  2.7627  2.7631  2.8205  2.8207  2.8503  2.8508
  2.8860  2.8864  2.9469  2.9474  2.9892  2.9895  3.0499  3.0502  3.0891  3.0893
  3.1339  3.1346  3.2172  3.2174  3.2465  3.2467  3.2796  3.2800  3.3178  3.3183
  3.3438  3.3440  3.4074  3.4075  3.4525  3.4527  3.4935  3.4937  3.5382  3.5384
  3.5802  3.5805  3.6187  3.6189  3.6397  3.6404  3.6656  3.6660  3.6936  3.6940
  3.7628  3.7631  3.8157  3.8162  3.8527  3.8528  3.8695  3.8700  3.9281  3.9289
  3.9503  3.9508  3.9719  3.9726  4.0429  4.0434  4.0718  4.0720  4.1316  4.1321
  4.1641  4.1645  4.1902  4.1913  4.2386  4.2391  4.2904  4.2907  4.3615  4.3617
  4.4031  4.4036  4.4205  4.4207  4.5067  4.5068  4.5275  4.5287  4.5817  4.5823
  4.6227  4.6232  4.6529  4.6536  4.7025  4.7028  4.7387  4.7393  4.7964  4.7974
  4.8186  4.8191  4.8691  4.8696  4.9227  4.9230  4.9653  4.9662  5.0235  5.0244
  5.0577  5.0581  5.1430  5.1449  5.1688  5.1716  5.2137  5.2146  5.2428  5.2433
  5.3138  5.3154  5.3659  5.3665  5.4438  5.4443  5.4614  5.4616  5.5088  5.5097
  5.5527  5.5547  5.6039  5.6051  5.6892  5.6901  5.7906  5.7918  5.8216  5.8219
  5.8794  5.8803  5.9192  5.9200  5.9595  5.9601  6.0013  6.0024  6.0587  6.0600
  6.1344  6.1367  6.1934  6.1942  6.2112  6.2119  6.2707  6.2718  6.3062  6.3070
  6.3384  6.3396  6.4023  6.4031  6.4426  6.4451  6.4905  6.4912  6.5054  6.5086
  6.5603  6.5618  6.6112  6.6119  6.6165  6.6177  6.6612  6.6625  6.7094  6.7100
  6.7396  6.7409  6.7739  6.7747  6.8105  6.8113  6.8731  6.8735  6.9403  6.9412
  6.9788  6.9797  7.0153  7.0158  7.0865  7.0885  7.1383  7.1398  7.2037  7.2040
  7.2868  7.2885  7.3419  7.3436  7.4310  7.4319  7.4861  7.4881  7.6215  7.6225
  7.6441  7.6477  7.7170  7.7178  7.7829  7.7843  7.8858  7.8871  7.9984  8.0015
  8.1191  8.1218  8.1500  8.1502  8.3127  8.3172  8.4253  8.4342  8.5656  8.5700
  8.6987  8.7100
   0.20833   0.42389   0.00000
 -1.3023 -1.3021 -1.2655 -1.2652 -1.2558 -1.2556 -1.2520 -1.2517 -0.9355 -0.9355
 -0.9334 -0.9334 -0.9291 -0.9291 -0.9230 -0.9230 -0.9205 -0.9205 -0.9157 -0.9157
 -0.9135 -0.9135 -0.8902 -0.8902 -0.8766 -0.8766 -0.8726 -0.8726 -0.4318 -0.4317
 -0.3495 -0.3494 -0.2975 -0.2974 -0.2575 -0.2575 -0.2193 -0.2191 -0.1746 -0.1744
 -0.1408 -0.1406 -0.1198 -0.1196 -0.1120 -0.1118 -0.0869 -0.0868 -0.0670 -0.0669
 -0.0566 -0.0564  0.3333  0.3334  0.5461  0.5462  0.5929  0.5930  0.6384  0.6385
  0.6771  0.6772  0.6914  0.6915  0.8196  0.8196  0.8241  0.8242  0.8617  0.8618
  0.9433  0.9434  0.9793  0.9794  1.0201  1.0202  1.0611  1.0612  1.1065  1.1066
  1.1290  1.1292  1.1795  1.1796  1.2160  1.2160  1.2567  1.2568  1.3703  1.3704
  1.4683  1.4683  1.5239  1.5240  1.6809  1.6810  1.7060  1.7062  1.7710  1.7711
  1.8273  1.8274  1.8718  1.8720  1.9252  1.9252  1.9477  1.9478  1.9773  1.9775
  2.0209  2.0211  2.0538  2.0540  2.0899  2.0900  2.0990  2.0991  2.1503  2.1504
  2.1742  2.1744  2.2273  2.2274  2.2474  2.2477  2.3037  2.3039  2.3235  2.3236
  2.3546  2.3548  2.4172  2.4175  2.4397  2.4399  2.4911  2.4912  2.6030  2.6031
  2.6116  2.6120  2.7465  2.7467  2.7663  2.7667  2.8273  2.8275  2.8479  2.8484
  2.8853  2.8855  2.9522  2.9526  2.9936  2.9940  3.0598  3.0600  3.0973  3.0975
  3.1360  3.1368  3.2178  3.2180  3.2415  3.2417  3.2760  3.2762  3.3155  3.3160
  3.3455  3.3458  3.4147  3.4149  3.4469  3.4470  3.4927  3.4930  3.5406  3.5408
  3.5851  3.5854  3.6175  3.6177  3.6380  3.6388  3.6605  3.6608  3.6963  3.6968
  3.7608  3.7611  3.8137  3.8141  3.8448  3.8450  3.8668  3.8672  3.9327  3.9332
  3.9506  3.9512  3.9656  3.9664  4.0448  4.0453  4.0678  4.0680  4.1369  4.1375
  4.1651  4.1655  4.1878  4.1887  4.2315  4.2320  4.2942  4.2944  4.3601  4.3604
  4.4063  4.4067  4.4155  4.4157  4.5056  4.5060  4.5290  4.5302  4.5805  4.5811
  4.6230  4.6236  4.6562  4.6568  4.6975  4.6977  4.7336  4.7342  4.7956  4.7968
  4.8147  4.8153  4.8670  4.8675  4.9266  4.9269  4.9632  4.9641  5.0259  5.0270
  5.0590  5.0595  5.1435  5.1456  5.1706  5.1734  5.2176  5.2183  5.2453  5.2456
  5.3099  5.3117  5.3620  5.3628  5.4538  5.4542  5.4587  5.4594  5.5161  5.5170
  5.5539  5.5560  5.6009  5.6022  5.6863  5.6871  5.7823  5.7838  5.8183  5.8190
  5.8832  5.8839  5.9222  5.9230  5.9616  5.9624  6.0053  6.0064  6.0663  6.0676
  6.1357  6.1378  6.1869  6.1882  6.2193  6.2198  6.2682  6.2691  6.3023  6.3030
  6.3375  6.3385  6.3963  6.3969  6.4337  6.4366  6.4936  6.4943  6.5094  6.5123
  6.5610  6.5624  6.6080  6.6095  6.6193  6.6200  6.6617  6.6632  6.7096  6.7102
  6.7460  6.7469  6.7752  6.7763  6.8117  6.8126  6.8743  6.8748  6.9298  6.9307
  6.9788  6.9798  7.0120  7.0126  7.0892  7.0913  7.1373  7.1390  7.2033  7.2037
  7.2892  7.2908  7.3447  7.3467  7.4336  7.4346  7.4880  7.4900  7.6184  7.6193
  7.6470  7.6501  7.7263  7.7271  7.7793  7.7804  7.8744  7.8759  8.0002  8.0029
  8.1168  8.1190  8.1479  8.1489  8.3138  8.3174  8.4264  8.4348  8.5689  8.5730
  8.7020  8.7136
   0.18750   0.42389   0.00000
 -1.3028 -1.3026 -1.2647 -1.2644 -1.2560 -1.2558 -1.2521 -1.2518 -0.9355 -0.9355
 -0.9334 -0.9334 -0.9294 -0.9294 -0.9229 -0.9229 -0.9205 -0.9205 -0.9157 -0.9157
 -0.9136 -0.9136 -0.8891 -0.8891 -0.8766 -0.8766 -0.8727 -0.8726 -0.4330 -0.4330
 -0.3505 -0.3505 -0.2977 -0.2975 -0.2562 -0.2562 -0.2179 -0.2177 -0.1765 -0.1763
 -0.1410 -0.1408 -0.1181 -0.1180 -0.1121 -0.1118 -0.0877 -0.0875 -0.0669 -0.0668
 -0.0562 -0.0560  0.3300  0.3302  0.5531  0.5532  0.5915  0.5915  0.6382  0.6384
  0.6769  0.6769  0.6904  0.6905  0.8206  0.8206  0.8250  0.8251  0.8605  0.8606
  0.9476  0.9476  0.9782  0.9783  1.0191  1.0192  1.0600  1.0600  1.1065  1.1066
  1.1302  1.1303  1.1788  1.1789  1.2143  1.2143  1.2550  1.2551  1.3617  1.3618
  1.4796  1.4796  1.5319  1.5320  1.6800  1.6801  1.7065  1.7068  1.7673  1.7674
  1.8240  1.8241  1.8737  1.8739  1.9272  1.9272  1.9379  1.9380  1.9770  1.9771
  2.0158  2.0160  2.0498  2.0500  2.0879  2.0880  2.0996  2.0997  2.1518  2.1519
  2.1816  2.1818  2.2290  2.2291  2.2496  2.2499  2.3044  2.3046  2.3244  2.3245
  2.3569  2.3571  2.4058  2.4060  2.4438  2.4440  2.4863  2.4864  2.5851  2.5852
  2.6132  2.6136  2.7569  2.7570  2.7700  2.7704  2.8331  2.8333  2.8496  2.8499
  2.8830  2.8832  2.9575  2.9579  2.9994  2.9999  3.0687  3.0688  3.1058  3.1060
  3.1396  3.1403  3.2181  3.2184  3.2356  3.2358  3.2729  3.2729  3.3144  3.3150
  3.3475  3.3479  3.4108  3.4112  3.4501  3.4502  3.4930  3.4933  3.5393  3.5395
  3.5871  3.5874  3.6181  3.6184  3.6351  3.6358  3.6566  3.6569  3.7003  3.7007
  3.7593  3.7596  3.8103  3.8106  3.8380  3.8382  3.8647  3.8652  3.9355  3.9357
  3.9478  3.9487  3.9653  3.9661  4.0446  4.0451  4.0671  4.0675  4.1353  4.1359
  4.1685  4.1692  4.1896  4.1901  4.2257  4.2262  4.2978  4.2981  4.3570  4.3574
  4.4072  4.4077  4.4141  4.4143  4.5024  4.5030  4.5316  4.5328  4.5798  4.5804
  4.6237  4.6245  4.6590  4.6595  4.6915  4.6918  4.7292  4.7299  4.7943  4.7955
  4.8110  4.8117  4.8643  4.8649  4.9304  4.9307  4.9611  4.9620  5.0287  5.0299
  5.0598  5.0604  5.1425  5.1446  5.1717  5.1745  5.2190  5.2193  5.2505  5.2511
  5.3077  5.3095  5.3567  5.3576  5.4530  5.4532  5.4653  5.4660  5.5240  5.5250
  5.5570  5.5592  5.5989  5.6003  5.6837  5.6845  5.7761  5.7779  5.8152  5.8162
  5.8847  5.8854  5.9267  5.9275  5.9636  5.9644  6.0102  6.0113  6.0731  6.0744
  6.1383  6.1402  6.1773  6.1789  6.2276  6.2283  6.2669  6.2677  6.2982  6.2990
  6.3369  6.3378  6.3855  6.3860  6.4297  6.4328  6.4964  6.4972  6.5135  6.5160
  6.5600  6.5612  6.6018  6.6037  6.6228  6.6232  6.6625  6.6640  6.7107  6.7113
  6.7510  6.7518  6.7791  6.7805  6.8135  6.8145  6.8753  6.8759  6.9202  6.9212
  6.9782  6.9790  7.0084  7.0092  7.0889  7.0909  7.1383  7.1401  7.2027  7.2033
  7.2900  7.2913  7.3496  7.3517  7.4377  7.4387  7.4895  7.4915  7.6132  7.6140
  7.6516  7.6540  7.7338  7.7346  7.7770  7.7779  7.8640  7.8656  7.9999  8.0022
  8.1142  8.1159  8.1481  8.1498  8.3146  8.3173  8.4278  8.4356  8.5721  8.5759
  8.7046  8.7165
   0.16667   0.42389   0.00000
 -1.3033 -1.3031 -1.2640 -1.2637 -1.2562 -1.2559 -1.2521 -1.2518 -0.9356 -0.9355
 -0.9335 -0.9335 -0.9296 -0.9296 -0.9228 -0.9228 -0.9205 -0.9205 -0.9157 -0.9157
 -0.9137 -0.9137 -0.8882 -0.8882 -0.8766 -0.8766 -0.8728 -0.8727 -0.4342 -0.4341
 -0.3515 -0.3515 -0.2978 -0.2977 -0.2548 -0.2547 -0.2165 -0.2163 -0.1784 -0.1783
 -0.1414 -0.1412 -0.1165 -0.1164 -0.1118 -0.1114 -0.0884 -0.0882 -0.0671 -0.0670
 -0.0559 -0.0557  0.3271  0.3272  0.5597  0.5598  0.5902  0.5903  0.6382  0.6384
  0.6761  0.6761  0.6894  0.6894  0.8203  0.8204  0.8272  0.8273  0.8600  0.8600
  0.9510  0.9510  0.9767  0.9768  1.0184  1.0184  1.0587  1.0588  1.1048  1.1049
  1.1339  1.1340  1.1783  1.1784  1.2131  1.2131  1.2533  1.2534  1.3517  1.3517
  1.4908  1.4909  1.5419  1.5419  1.6774  1.6775  1.7078  1.7081  1.7641  1.7643
  1.8195  1.8196  1.8744  1.8745  1.9274  1.9275  1.9302  1.9303  1.9770  1.9771
  2.0113  2.0115  2.0467  2.0469  2.0832  2.0834  2.1022  2.1023  2.1533  2.1534
  2.1907  2.1909  2.2305  2.2306  2.2522  2.2524  2.3051  2.3053  2.3248  2.3248
  2.3595  2.3597  2.3949  2.3951  2.4477  2.4479  2.4819  2.4820  2.5665  2.5666
  2.6150  2.6153  2.7621  2.7623  2.7754  2.7757  2.8333  2.8336  2.8595  2.8597
  2.8809  2.8811  2.9617  2.9620  3.0067  3.0071  3.0759  3.0761  3.1138  3.1140
  3.1446  3.1453  3.2182  3.2185  3.2296  3.2299  3.2705  3.2706  3.3143  3.3150
  3.3494  3.3498  3.4006  3.4011  3.4570  3.4573  3.4949  3.4951  3.5356  3.5359
  3.5851  3.5853  3.6188  3.6191  3.6322  3.6330  3.6544  3.6547  3.7041  3.7045
  3.7595  3.7598  3.8059  3.8062  3.8326  3.8328  3.8635  3.8640  3.9358  3.9359
  3.9464  3.9472  3.9667  3.9675  4.0420  4.0424  4.0700  4.0705  4.1289  4.1295
  4.1694  4.1702  4.1974  4.1977  4.2221  4.2227  4.3011  4.3014  4.3529  4.3533
  4.4039  4.4042  4.4179  4.4182  4.4987  4.4993  4.5341  4.5351  4.5798  4.5804
  4.6246  4.6254  4.6599  4.6603  4.6864  4.6867  4.7260  4.7267  4.7915  4.7927
  4.8074  4.8083  4.8619  4.8626  4.9339  4.9344  4.9593  4.9602  5.0308  5.0321
  5.0604  5.0611  5.1410  5.1431  5.1718  5.1746  5.2181  5.2183  5.2570  5.2578
  5.3075  5.3092  5.3510  5.3522  5.4483  5.4486  5.4741  5.4747  5.5314  5.5326
  5.5609  5.5632  5.5982  5.5996  5.6822  5.6832  5.7725  5.7742  5.8122  5.8134
  5.8841  5.8850  5.9328  5.9337  5.9653  5.9661  6.0159  6.0169  6.0786  6.0799
  6.1422  6.1437  6.1669  6.1688  6.2323  6.2332  6.2678  6.2681  6.2945  6.2954
  6.3363  6.3371  6.3722  6.3726  6.4299  6.4329  6.4984  6.4996  6.5177  6.5195
  6.5575  6.5583  6.5946  6.5965  6.6265  6.6269  6.6629  6.6643  6.7125  6.7131
  6.7541  6.7548  6.7855  6.7870  6.8156  6.8165  6.8754  6.8762  6.9128  6.9139
  6.9766  6.9774  7.0047  7.0056  7.0859  7.0876  7.1413  7.1432  7.2020  7.2028
  7.2890  7.2901  7.3562  7.3584  7.4431  7.4440  7.4905  7.4925  7.6067  7.6078
  7.6568  7.6586  7.7388  7.7396  7.7763  7.7771  7.8553  7.8569  7.9977  7.9996
  8.1124  8.1138  8.1491  8.1515  8.3152  8.3170  8.4297  8.4368  8.5752  8.5787
  8.7066  8.7187
   0.14583   0.42389   0.00000
 -1.3038 -1.3036 -1.2633 -1.2630 -1.2564 -1.2561 -1.2522 -1.2519 -0.9356 -0.9356
 -0.9335 -0.9335 -0.9299 -0.9299 -0.9228 -0.9228 -0.9206 -0.9206 -0.9157 -0.9157
 -0.9137 -0.9137 -0.8873 -0.8873 -0.8766 -0.8766 -0.8729 -0.8729 -0.4353 -0.4352
 -0.3524 -0.3524 -0.2980 -0.2979 -0.2532 -0.2532 -0.2152 -0.2150 -0.1805 -0.1803
 -0.1419 -0.1418 -0.1154 -0.1153 -0.1107 -0.1103 -0.0890 -0.0888 -0.0674 -0.0673
 -0.0556 -0.0555  0.3245  0.3246  0.5660  0.5660  0.5892  0.5892  0.6384  0.6386
  0.6746  0.6747  0.6885  0.6885  0.8197  0.8197  0.8297  0.8297  0.8604  0.8604
  0.9526  0.9527  0.9758  0.9759  1.0182  1.0183  1.0574  1.0575  1.1018  1.1019
  1.1395  1.1396  1.1781  1.1782  1.2122  1.2122  1.2516  1.2517  1.3408  1.3409
  1.5020  1.5020  1.5531  1.5531  1.6733  1.6734  1.7099  1.7101  1.7614  1.7615
  1.8136  1.8137  1.8736  1.8738  1.9186  1.9187  1.9330  1.9330  1.9770  1.9771
  2.0075  2.0077  2.0446  2.0448  2.0776  2.0778  2.1051  2.1052  2.1548  2.1550
  2.2007  2.2009  2.2318  2.2319  2.2552  2.2554  2.3058  2.3061  2.3247  2.3248
  2.3616  2.3618  2.3855  2.3857  2.4506  2.4508  2.4780  2.4780  2.5483  2.5484
  2.6167  2.6171  2.7632  2.7635  2.7816  2.7818  2.8309  2.8312  2.8699  2.8702
  2.8840  2.8846  2.9645  2.9648  3.0146  3.0151  3.0815  3.0818  3.1205  3.1207
  3.1506  3.1512  3.2158  3.2161  3.2261  3.2264  3.2698  3.2700  3.3151  3.3158
  3.3504  3.3507  3.3904  3.3910  3.4609  3.4612  3.4988  3.4990  3.5319  3.5323
  3.5794  3.5796  3.6164  3.6166  3.6311  3.6317  3.6545  3.6548  3.7061  3.7066
  3.7622  3.7625  3.8014  3.8017  3.8286  3.8288  3.8630  3.8636  3.9347  3.9349
  3.9464  3.9470  3.9684  3.9692  4.0379  4.0384  4.0748  4.0752  4.1205  4.1210
  4.1680  4.1688  4.2081  4.2084  4.2214  4.2220  4.3037  4.3040  4.3483  4.3487
  4.4004  4.4007  4.4220  4.4222  4.4953  4.4960  4.5362  4.5370  4.5805  4.5812
  4.6249  4.6257  4.6575  4.6580  4.6840  4.6844  4.7239  4.7246  4.7867  4.7879
  4.8042  4.8051  4.8604  4.8611  4.9368  4.9374  4.9586  4.9594  5.0316  5.0332
  5.0608  5.0619  5.1395  5.1417  5.1709  5.1736  5.2165  5.2168  5.2625  5.2634
  5.3088  5.3103  5.3465  5.3478  5.4432  5.4435  5.4818  5.4825  5.5378  5.5388
  5.5642  5.5665  5.5994  5.6005  5.6825  5.6838  5.7712  5.7727  5.8092  5.8107
  5.8820  5.8832  5.9401  5.9411  5.9668  5.9675  6.0219  6.0228  6.0830  6.0842
  6.1452  6.1462  6.1582  6.1608  6.2307  6.2319  6.2714  6.2719  6.2921  6.2931
  6.3348  6.3355  6.3598  6.3604  6.4325  6.4353  6.4993  6.5010  6.5219  6.5231
  6.5535  6.5539  6.5879  6.5896  6.6303  6.6306  6.6628  6.6640  6.7145  6.7150
  6.7556  6.7562  6.7931  6.7945  6.8181  6.8188  6.8739  6.8749  6.9088  6.9101
  6.9743  6.9751  7.0009  7.0018  7.0810  7.0822  7.1458  7.1477  7.2011  7.2020
  7.2867  7.2877  7.3640  7.3663  7.4495  7.4504  7.4909  7.4928  7.5998  7.6011
  7.6620  7.6631  7.7414  7.7421  7.7766  7.7775  7.8489  7.8501  7.9940  7.9956
  8.1116  8.1129  8.1504  8.1531  8.3154  8.3163  8.4318  8.4383  8.5781  8.5813
  8.7080  8.7204
   0.12500   0.42389   0.00000
 -1.3042 -1.3040 -1.2626 -1.2623 -1.2565 -1.2563 -1.2523 -1.2520 -0.9356 -0.9356
 -0.9336 -0.9336 -0.9301 -0.9301 -0.9227 -0.9227 -0.9206 -0.9206 -0.9157 -0.9157
 -0.9138 -0.9138 -0.8865 -0.8865 -0.8765 -0.8765 -0.8731 -0.8730 -0.4362 -0.4362
 -0.3533 -0.3532 -0.2982 -0.2981 -0.2516 -0.2516 -0.2141 -0.2139 -0.1825 -0.1823
 -0.1426 -0.1424 -0.1148 -0.1148 -0.1089 -0.1086 -0.0894 -0.0893 -0.0680 -0.0679
 -0.0554 -0.0553  0.3222  0.3223  0.5717  0.5717  0.5884  0.5884  0.6389  0.6390
  0.6725  0.6726  0.6878  0.6879  0.8190  0.8191  0.8317  0.8318  0.8618  0.8618
  0.9517  0.9518  0.9763  0.9764  1.0188  1.0189  1.0560  1.0561  1.0979  1.0980
  1.1460  1.1461  1.1783  1.1784  1.2118  1.2118  1.2498  1.2499  1.3296  1.3297
  1.5129  1.5130  1.5647  1.5648  1.6687  1.6688  1.7124  1.7126  1.7588  1.7589
  1.8062  1.8063  1.8717  1.8719  1.9109  1.9110  1.9365  1.9365  1.9771  1.9772
  2.0044  2.0046  2.0432  2.0434  2.0718  2.0720  2.1078  2.1079  2.1564  2.1566
  2.2109  2.2110  2.2330  2.2331  2.2588  2.2589  2.3068  2.3070  2.3243  2.3244
  2.3614  2.3616  2.3795  2.3797  2.4520  2.4522  2.4743  2.4744  2.5314  2.5316
  2.6185  2.6188  2.7625  2.7628  2.7866  2.7868  2.8281  2.8284  2.8706  2.8710
  2.9002  2.9010  2.9662  2.9664  3.0226  3.0230  3.0856  3.0859  3.1256  3.1259
  3.1568  3.1572  3.2088  3.2090  3.2272  3.2274  3.2712  3.2715  3.3168  3.3174
  3.3491  3.3495  3.3834  3.3841  3.4598  3.4601  3.5029  3.5031  3.5307  3.5311
  3.5719  3.5721  3.6104  3.6105  3.6306  3.6311  3.6572  3.6574  3.7057  3.7061
  3.7668  3.7668  3.7979  3.7984  3.8261  3.8262  3.8633  3.8638  3.9339  3.9342
  3.9458  3.9463  3.9706  3.9714  4.0333  4.0338  4.0784  4.0788  4.1127  4.1131
  4.1663  4.1669  4.2165  4.2170  4.2259  4.2264  4.3054  4.3058  4.3436  4.3440
  4.3975  4.3977  4.4247  4.4249  4.4928  4.4935  4.5381  4.5389  4.5819  4.5827
  4.6238  4.6245  4.6532  4.6537  4.6838  4.6845  4.7231  4.7238  4.7802  4.7813
  4.8011  4.8021  4.8598  4.8606  4.9382  4.9391  4.9599  4.9607  5.0313  5.0331
  5.0608  5.0624  5.1383  5.1406  5.1693  5.1719  5.2153  5.2157  5.2658  5.2667
  5.3096  5.3107  5.3452  5.3467  5.4381  5.4386  5.4885  5.4893  5.5423  5.5431
  5.5655  5.5680  5.6027  5.6037  5.6847  5.6864  5.7718  5.7730  5.8065  5.8084
  5.8787  5.8802  5.9482  5.9493  5.9682  5.9687  6.0276  6.0285  6.0865  6.0875
  6.1398  6.1413  6.1589  6.1615  6.2238  6.2252  6.2744  6.2757  6.2924  6.2936
  6.3304  6.3310  6.3521  6.3532  6.4361  6.4387  6.4990  6.5012  6.5261  6.5268
  6.5483  6.5488  6.5823  6.5837  6.6342  6.6343  6.6621  6.6630  6.7160  6.7164
  6.7563  6.7569  6.7997  6.8010  6.8215  6.8219  6.8707  6.8718  6.9088  6.9099
  6.9715  6.9722  6.9968  6.9977  7.0751  7.0760  7.1509  7.1531  7.1999  7.2009
  7.2837  7.2846  7.3723  7.3746  7.4566  7.4576  7.4908  7.4926  7.5928  7.5943
  7.6667  7.6673  7.7421  7.7428  7.7772  7.7781  7.8452  7.8459  7.9896  7.9909
  8.1117  8.1131  8.1514  8.1544  8.3152  8.3158  8.4343  8.4402  8.5809  8.5837
  8.7088  8.7214
   0.10417   0.42389   0.00000
 -1.3045 -1.3043 -1.2620 -1.2617 -1.2567 -1.2565 -1.2524 -1.2521 -0.9356 -0.9356
 -0.9337 -0.9337 -0.9302 -0.9302 -0.9226 -0.9226 -0.9207 -0.9207 -0.9157 -0.9157
 -0.9139 -0.9139 -0.8858 -0.8858 -0.8764 -0.8764 -0.8733 -0.8732 -0.4371 -0.4370
 -0.3540 -0.3540 -0.2984 -0.2983 -0.2500 -0.2500 -0.2132 -0.2129 -0.1843 -0.1841
 -0.1432 -0.1431 -0.1146 -0.1145 -0.1069 -0.1066 -0.0897 -0.0896 -0.0688 -0.0686
 -0.0551 -0.0551  0.3203  0.3204  0.5766  0.5766  0.5879  0.5880  0.6396  0.6397
  0.6698  0.6700  0.6874  0.6875  0.8184  0.8185  0.8333  0.8333  0.8642  0.8642
  0.9485  0.9486  0.9781  0.9781  1.0201  1.0202  1.0547  1.0548  1.0937  1.0937
  1.1525  1.1526  1.1792  1.1793  1.2119  1.2119  1.2480  1.2481  1.3184  1.3185
  1.5236  1.5237  1.5759  1.5759  1.6644  1.6645  1.7151  1.7153  1.7561  1.7562
  1.7974  1.7975  1.8692  1.8693  1.9048  1.9049  1.9402  1.9402  1.9772  1.9773
  2.0020  2.0022  2.0423  2.0425  2.0662  2.0664  2.1102  2.1104  2.1578  2.1580
  2.2204  2.2206  2.2345  2.2347  2.2628  2.2629  2.3079  2.3082  2.3237  2.3238
  2.3570  2.3572  2.3789  2.3791  2.4512  2.4514  2.4704  2.4705  2.5173  2.5175
  2.6203  2.6206  2.7611  2.7614  2.7902  2.7905  2.8255  2.8257  2.8690  2.8695
  2.9207  2.9215  2.9671  2.9674  3.0300  3.0304  3.0880  3.0885  3.1291  3.1294
  3.1622  3.1626  3.1996  3.1998  3.2300  3.2302  3.2751  3.2753  3.3193  3.3199
  3.3456  3.3460  3.3806  3.3813  3.4546  3.4550  3.5047  3.5049  3.5319  3.5322
  3.5657  3.5661  3.6026  3.6028  3.6289  3.6293  3.6614  3.6616  3.7034  3.7039
  3.7707  3.7709  3.7962  3.7967  3.8262  3.8264  3.8641  3.8646  3.9336  3.9340
  3.9440  3.9447  3.9735  3.9741  4.0287  4.0292  4.0771  4.0774  4.1090  4.1094
  4.1650  4.1653  4.2203  4.2208  4.2359  4.2363  4.3063  4.3067  4.3392  4.3396
  4.3953  4.3955  4.4255  4.4257  4.4909  4.4916  4.5408  4.5415  4.5839  4.5846
  4.6208  4.6212  4.6493  4.6498  4.6842  4.6850  4.7236  4.7243  4.7729  4.7739
  4.7978  4.7989  4.8600  4.8609  4.9378  4.9389  4.9637  4.9645  5.0304  5.0323
  5.0601  5.0619  5.1374  5.1397  5.1674  5.1697  5.2148  5.2152  5.2675  5.2683
  5.3077  5.3084  5.3486  5.3500  5.4336  5.4341  5.4944  5.4953  5.5441  5.5447
  5.5659  5.5684  5.6077  5.6085  5.6885  5.6905  5.7733  5.7741  5.8049  5.8072
  5.8747  5.8763  5.9563  5.9577  5.9701  5.9704  6.0325  6.0333  6.0893  6.0902
  6.1301  6.1319  6.1650  6.1674  6.2144  6.2160  6.2732  6.2746  6.2970  6.2980
  6.3231  6.3237  6.3506  6.3521  6.4400  6.4424  6.4977  6.5002  6.5294  6.5299
  6.5436  6.5443  6.5779  6.5790  6.6380  6.6381  6.6612  6.6617  6.7162  6.7165
  6.7566  6.7573  6.8039  6.8051  6.8265  6.8267  6.8670  6.8681  6.9113  6.9124
  6.9684  6.9692  6.9925  6.9934  7.0691  7.0697  7.1563  7.1586  7.1983  7.1995
  7.2805  7.2814  7.3805  7.3827  7.4640  7.4651  7.4902  7.4920  7.5858  7.5874
  7.6708  7.6709  7.7413  7.7420  7.7777  7.7784  7.8440  7.8442  7.9849  7.9861
  8.1122  8.1137  8.1522  8.1554  8.3143  8.3155  8.4369  8.4422  8.5834  8.5859
  8.7091  8.7220
   0.08333   0.42389   0.00000
 -1.3048 -1.3046 -1.2614 -1.2612 -1.2569 -1.2567 -1.2525 -1.2522 -0.9356 -0.9356
 -0.9338 -0.9337 -0.9304 -0.9303 -0.9225 -0.9225 -0.9208 -0.9208 -0.9156 -0.9156
 -0.9140 -0.9139 -0.8852 -0.8852 -0.8763 -0.8762 -0.8735 -0.8734 -0.4378 -0.4377
 -0.3546 -0.3546 -0.2986 -0.2985 -0.2486 -0.2485 -0.2124 -0.2122 -0.1858 -0.1857
 -0.1438 -0.1437 -0.1145 -0.1144 -0.1050 -0.1048 -0.0899 -0.0897 -0.0697 -0.0695
 -0.0550 -0.0549  0.3187  0.3188  0.5803  0.5803  0.5882  0.5883  0.6406  0.6408
  0.6667  0.6669  0.6872  0.6873  0.8179  0.8179  0.8342  0.8343  0.8674  0.8674
  0.9440  0.9441  0.9802  0.9803  1.0220  1.0221  1.0535  1.0536  1.0893  1.0894
  1.1581  1.1581  1.1812  1.1814  1.2125  1.2125  1.2460  1.2461  1.3078  1.3079
  1.5339  1.5340  1.5852  1.5852  1.6619  1.6620  1.7177  1.7178  1.7530  1.7531
  1.7879  1.7881  1.8665  1.8667  1.9001  1.9002  1.9438  1.9438  1.9773  1.9773
  2.0003  2.0005  2.0419  2.0421  2.0610  2.0612  2.1122  2.1124  2.1590  2.1592
  2.2275  2.2277  2.2374  2.2376  2.2671  2.2672  2.3095  2.3098  2.3229  2.3230
  2.3506  2.3509  2.3816  2.3818  2.4473  2.4476  2.4659  2.4660  2.5075  2.5077
  2.6219  2.6223  2.7593  2.7596  2.7928  2.7931  2.8230  2.8233  2.8676  2.8681
  2.9418  2.9427  2.9677  2.9679  3.0365  3.0369  3.0889  3.0894  3.1306  3.1310
  3.1662  3.1665  3.1903  3.1904  3.2330  3.2332  3.2810  3.2812  3.3224  3.3227
  3.3416  3.3421  3.3807  3.3813  3.4471  3.4474  3.5043  3.5048  3.5307  3.5310
  3.5649  3.5656  3.5946  3.5948  3.6260  3.6264  3.6659  3.6661  3.7003  3.7008
  3.7726  3.7729  3.7947  3.7952  3.8306  3.8309  3.8651  3.8656  3.9331  3.9333
  3.9422  3.9428  3.9766  3.9771  4.0241  4.0246  4.0706  4.0708  4.1101  4.1104
  4.1644  4.1645  4.2235  4.2240  4.2464  4.2468  4.3061  4.3067  4.3355  4.3359
  4.3937  4.3940  4.4247  4.4249  4.4893  4.4901  4.5448  4.5454  4.5860  4.5868
  4.6158  4.6162  4.6466  4.6470  4.6840  4.6848  4.7256  4.7263  4.7654  4.7664
  4.7944  4.7955  4.8607  4.8616  4.9365  4.9376  4.9692  4.9699  5.0291  5.0310
  5.0583  5.0603  5.1370  5.1392  5.1654  5.1674  5.2149  5.2154  5.2682  5.2689
  5.3034  5.3038  5.3549  5.3562  5.4297  5.4302  5.4993  5.5002  5.5431  5.5436
  5.5668  5.5692  5.6130  5.6136  5.6933  5.6955  5.7738  5.7749  5.8055  5.8082
  5.8700  5.8718  5.9632  5.9647  5.9735  5.9737  6.0362  6.0369  6.0910  6.0921
  6.1209  6.1228  6.1719  6.1740  6.2045  6.2061  6.2686  6.2698  6.3025  6.3031
  6.3164  6.3171  6.3527  6.3544  6.4437  6.4460  6.4956  6.4982  6.5294  6.5300
  6.5426  6.5433  6.5742  6.5751  6.6414  6.6418  6.6606  6.6610  6.7143  6.7145
  6.7573  6.7582  6.8058  6.8068  6.8325  6.8327  6.8637  6.8650  6.9150  6.9160
  6.9655  6.9662  6.9880  6.9888  7.0634  7.0639  7.1617  7.1640  7.1963  7.1976
  7.2776  7.2785  7.3882  7.3901  7.4711  7.4722  7.4895  7.4913  7.5793  7.5810
  7.6735  7.6740  7.7393  7.7402  7.7781  7.7787  7.8441  7.8451  7.9806  7.9817
  8.1129  8.1146  8.1526  8.1559  8.3132  8.3151  8.4395  8.4442  8.5856  8.5877
  8.7091  8.7222
   0.06250   0.42389   0.00000
 -1.3050 -1.3048 -1.2610 -1.2607 -1.2571 -1.2569 -1.2526 -1.2523 -0.9356 -0.9355
 -0.9338 -0.9338 -0.9304 -0.9304 -0.9224 -0.9224 -0.9209 -0.9209 -0.9156 -0.9156
 -0.9140 -0.9140 -0.8848 -0.8848 -0.8761 -0.8761 -0.8737 -0.8736 -0.4384 -0.4383
 -0.3551 -0.3551 -0.2988 -0.2986 -0.2472 -0.2472 -0.2119 -0.2117 -0.1871 -0.1870
 -0.1444 -0.1443 -0.1144 -0.1143 -0.1034 -0.1032 -0.0899 -0.0897 -0.0706 -0.0704
 -0.0548 -0.0548  0.3175  0.3176  0.5822  0.5823  0.5895  0.5896  0.6420  0.6422
  0.6634  0.6636  0.6871  0.6872  0.8175  0.8175  0.8348  0.8349  0.8709  0.8710
  0.9393  0.9394  0.9822  0.9823  1.0243  1.0244  1.0524  1.0525  1.0853  1.0853
  1.1619  1.1619  1.1844  1.1845  1.2139  1.2139  1.2437  1.2438  1.2982  1.2984
  1.5436  1.5436  1.5910  1.5911  1.6623  1.6624  1.7199  1.7200  1.7488  1.7488
  1.7791  1.7792  1.8642  1.8644  1.8967  1.8967  1.9470  1.9470  1.9773  1.9774
  1.9992  1.9994  2.0416  2.0417  2.0567  2.0568  2.1138  2.1139  2.1600  2.1602
  2.2308  2.2309  2.2427  2.2429  2.2714  2.2715  2.3116  2.3118  2.3220  2.3221
  2.3445  2.3447  2.3856  2.3858  2.4398  2.4400  2.4619  2.4620  2.5022  2.5023
  2.6234  2.6237  2.7575  2.7579  2.7947  2.7950  2.8209  2.8212  2.8666  2.8671
  2.9607  2.9614  2.9696  2.9699  3.0419  3.0422  3.0881  3.0888  3.1297  3.1302
  3.1683  3.1686  3.1828  3.1829  3.2357  3.2359  3.2877  3.2878  3.3246  3.3249
  3.3400  3.3406  3.3817  3.3824  3.4389  3.4393  3.5028  3.5033  3.5257  3.5259
  3.5698  3.5707  3.5874  3.5877  3.6224  3.6228  3.6699  3.6702  3.6972  3.6978
  3.7736  3.7739  3.7920  3.7925  3.8387  3.8390  3.8663  3.8668  3.9313  3.9315
  3.9414  3.9419  3.9795  3.9799  4.0198  4.0202  4.0625  4.0627  4.1126  4.1131
  4.1644  4.1646  4.2266  4.2270  4.2555  4.2560  4.3051  4.3059  4.3328  4.3332
  4.3927  4.3930  4.4228  4.4231  4.4876  4.4884  4.5502  4.5508  4.5880  4.5886
  4.6102  4.6106  4.6446  4.6449  4.6832  4.6839  4.7285  4.7292  4.7587  4.7596
  4.7909  4.7921  4.8615  4.8625  4.9349  4.9361  4.9753  4.9760  5.0277  5.0296
  5.0555  5.0577  5.1370  5.1392  5.1634  5.1652  5.2155  5.2161  5.2687  5.2693
  5.2983  5.2987  5.3619  5.3632  5.4265  5.4270  5.5030  5.5039  5.5407  5.5410
  5.5684  5.5706  5.6175  5.6180  5.6985  5.7006  5.7726  5.7738  5.8091  5.8120
  5.8649  5.8667  5.9675  5.9689  5.9790  5.9793  6.0390  6.0397  6.0898  6.0916
  6.1150  6.1163  6.1782  6.1799  6.1958  6.1973  6.2626  6.2637  6.3054  6.3057
  6.3131  6.3135  6.3566  6.3581  6.4469  6.4490  6.4930  6.4958  6.5264  6.5269
  6.5454  6.5462  6.5711  6.5718  6.6439  6.6447  6.6612  6.6621  6.7100  6.7103
  6.7583  6.7595  6.8063  6.8074  6.8383  6.8386  6.8615  6.8629  6.9189  6.9197
  6.9629  6.9637  6.9837  6.9844  7.0587  7.0591  7.1666  7.1691  7.1940  7.1954
  7.2751  7.2760  7.3947  7.3963  7.4769  7.4781  7.4895  7.4912  7.5735  7.5751
  7.6754  7.6763  7.7367  7.7379  7.7787  7.7792  7.8453  7.8470  7.9769  7.9781
  8.1136  8.1154  8.1528  8.1562  8.3122  8.3147  8.4419  8.4461  8.5874  8.5893
  8.7090  8.7222
   0.04167   0.42389   0.00000
 -1.3051 -1.3050 -1.2606 -1.2603 -1.2572 -1.2570 -1.2527 -1.2523 -0.9355 -0.9355
 -0.9339 -0.9339 -0.9305 -0.9305 -0.9223 -0.9223 -0.9209 -0.9209 -0.9155 -0.9155
 -0.9141 -0.9141 -0.8845 -0.8844 -0.8759 -0.8759 -0.8739 -0.8738 -0.4388 -0.4387
 -0.3555 -0.3555 -0.2989 -0.2988 -0.2462 -0.2462 -0.2117 -0.2114 -0.1879 -0.1879
 -0.1448 -0.1447 -0.1143 -0.1143 -0.1022 -0.1021 -0.0897 -0.0895 -0.0714 -0.0712
 -0.0547 -0.0547  0.3166  0.3167  0.5829  0.5829  0.5913  0.5914  0.6437  0.6439
  0.6603  0.6604  0.6871  0.6871  0.8172  0.8172  0.8351  0.8352  0.8743  0.8743
  0.9352  0.9352  0.9836  0.9837  1.0266  1.0267  1.0515  1.0517  1.0818  1.0819
  1.1641  1.1641  1.1878  1.1879  1.2162  1.2162  1.2411  1.2412  1.2905  1.2907
  1.5522  1.5523  1.5928  1.5928  1.6659  1.6660  1.7214  1.7216  1.7434  1.7434
  1.7724  1.7725  1.8625  1.8627  1.8943  1.8943  1.9495  1.9495  1.9773  1.9773
  1.9987  1.9989  2.0412  2.0414  2.0534  2.0536  2.1149  2.1150  2.1607  2.1609
  2.2320  2.2322  2.2480  2.2482  2.2751  2.2752  2.3141  2.3143  2.3211  2.3212
  2.3395  2.3398  2.3903  2.3906  2.4298  2.4299  2.4592  2.4594  2.4999  2.4999
  2.6245  2.6249  2.7561  2.7565  2.7960  2.7963  2.8191  2.8195  2.8660  2.8665
  2.9660  2.9662  2.9825  2.9835  3.0462  3.0464  3.0859  3.0866  3.1265  3.1270
  3.1686  3.1688  3.1788  3.1790  3.2378  3.2380  3.2936  3.2937  3.3248  3.3253
  3.3420  3.3426  3.3826  3.3832  3.4318  3.4321  3.5003  3.5009  3.5205  3.5207
  3.5760  3.5770  3.5821  3.5826  3.6185  3.6189  3.6732  3.6735  3.6945  3.6951
  3.7747  3.7749  3.7883  3.7888  3.8478  3.8480  3.8673  3.8678  3.9284  3.9287
  3.9414  3.9418  3.9816  3.9819  4.0161  4.0165  4.0555  4.0560  4.1147  4.1153
  4.1649  4.1652  4.2294  4.2297  4.2626  4.2631  4.3039  4.3047  4.3311  4.3314
  4.3921  4.3924  4.4207  4.4211  4.4859  4.4867  4.5563  4.5569  4.5892  4.5896
  4.6052  4.6059  4.6428  4.6430  4.6823  4.6828  4.7315  4.7323  4.7534  4.7543
  4.7878  4.7891  4.8624  4.8634  4.9336  4.9348  4.9811  4.9818  5.0265  5.0282
  5.0525  5.0548  5.1375  5.1396  5.1616  5.1632  5.2162  5.2168  5.2693  5.2697
  5.2937  5.2940  5.3679  5.3692  5.4241  5.4246  5.5055  5.5062  5.5383  5.5385
  5.5699  5.5718  5.6208  5.6213  5.7034  5.7051  5.7704  5.7713  5.8145  5.8174
  5.8597  5.8615  5.9703  5.9713  5.9848  5.9851  6.0417  6.0424  6.0844  6.0871
  6.1137  6.1144  6.1824  6.1832  6.1905  6.1912  6.2568  6.2577  6.3041  6.3047
  6.3139  6.3141  6.3607  6.3621  6.4493  6.4514  6.4907  6.4934  6.5231  6.5235
  6.5491  6.5501  6.5683  6.5689  6.6451  6.6459  6.6642  6.6653  6.7041  6.7046
  6.7596  6.7610  6.8064  6.8074  6.8429  6.8433  6.8604  6.8618  6.9223  6.9229
  6.9608  6.9616  6.9799  6.9806  7.0551  7.0556  7.1710  7.1734  7.1916  7.1930
  7.2733  7.2742  7.3998  7.4011  7.4801  7.4811  7.4912  7.4926  7.5687  7.5704
  7.6766  7.6778  7.7341  7.7356  7.7794  7.7798  7.8467  7.8489  7.9742  7.9753
  8.1142  8.1160  8.1528  8.1562  8.3114  8.3143  8.4438  8.4476  8.5888  8.5904
  8.7087  8.7221
   0.02083   0.42389   0.00000
 -1.3052 -1.3050 -1.2604 -1.2601 -1.2573 -1.2572 -1.2527 -1.2524 -0.9355 -0.9355
 -0.9339 -0.9339 -0.9305 -0.9305 -0.9223 -0.9223 -0.9210 -0.9210 -0.9155 -0.9155
 -0.9141 -0.9141 -0.8843 -0.8842 -0.8758 -0.8758 -0.8741 -0.8740 -0.4390 -0.4390
 -0.3557 -0.3557 -0.2990 -0.2988 -0.2456 -0.2455 -0.2115 -0.2113 -0.1885 -0.1884
 -0.1450 -0.1450 -0.1143 -0.1142 -0.1014 -0.1014 -0.0896 -0.0893 -0.0719 -0.0717
 -0.0546 -0.0546  0.3161  0.3161  0.5830  0.5831  0.5927  0.5928  0.6454  0.6455
  0.6577  0.6578  0.6870  0.6871  0.8170  0.8170  0.8352  0.8353  0.8767  0.8767
  0.9322  0.9323  0.9845  0.9846  1.0283  1.0284  1.0509  1.0511  1.0795  1.0796
  1.1651  1.1652  1.1902  1.1903  1.2190  1.2190  1.2384  1.2385  1.2854  1.2856
  1.5587  1.5588  1.5918  1.5919  1.6707  1.6708  1.7220  1.7221  1.7382  1.7383
  1.7686  1.7687  1.8615  1.8616  1.8929  1.8929  1.9511  1.9512  1.9772  1.9773
  1.9986  1.9988  2.0409  2.0410  2.0515  2.0517  2.1156  2.1157  2.1611  2.1613
  2.2326  2.2327  2.2516  2.2518  2.2775  2.2776  2.3164  2.3166  2.3202  2.3203
  2.3362  2.3364  2.3955  2.3958  2.4202  2.4203  2.4578  2.4579  2.4990  2.4990
  2.6253  2.6256  2.7551  2.7555  2.7968  2.7971  2.8179  2.8184  2.8657  2.8662
  2.9663  2.9665  2.9955  2.9966  3.0492  3.0493  3.0826  3.0833  3.1229  3.1233
  3.1682  3.1683  3.1774  3.1777  3.2391  3.2394  3.2976  3.2977  3.3243  3.3249
  3.3454  3.3459  3.3827  3.3834  3.4269  3.4273  3.4977  3.4982  3.5175  3.5176
  3.5770  3.5774  3.5836  3.5838  3.6151  3.6155  3.6754  3.6757  3.6926  3.6933
  3.7763  3.7765  3.7847  3.7851  3.8550  3.8552  3.8678  3.8685  3.9259  3.9263
  3.9416  3.9420  3.9827  3.9830  4.0137  4.0141  4.0510  4.0517  4.1159  4.1166
  4.1654  4.1658  4.2313  4.2316  4.2669  4.2675  4.3031  4.3037  4.3301  4.3303
  4.3918  4.3922  4.4191  4.4195  4.4846  4.4854  4.5617  4.5622  4.5888  4.5891
  4.6022  4.6032  4.6413  4.6415  4.6816  4.6819  4.7339  4.7346  4.7500  4.7509
  4.7855  4.7868  4.8629  4.8640  4.9328  4.9339  4.9855  4.9860  5.0255  5.0269
  5.0501  5.0523  5.1380  5.1401  5.1603  5.1619  5.2168  5.2175  5.2698  5.2701
  5.2903  5.2907  5.3719  5.3732  5.4227  5.4230  5.5067  5.5073  5.5369  5.5370
  5.5711  5.5726  5.6228  5.6233  5.7071  5.7082  5.7683  5.7689  5.8196  5.8225
  5.8554  5.8570  5.9720  5.9728  5.9888  5.9890  6.0445  6.0453  6.0778  6.0811
  6.1147  6.1151  6.1812  6.1819  6.1905  6.1914  6.2525  6.2533  6.3027  6.3032
  6.3152  6.3153  6.3637  6.3650  6.4509  6.4529  6.4889  6.4917  6.5208  6.5212
  6.5523  6.5535  6.5658  6.5665  6.6454  6.6460  6.6686  6.6694  6.6982  6.6988
  6.7606  6.7622  6.8062  6.8073  6.8456  6.8462  6.8601  6.8615  6.9246  6.9251
  6.9595  6.9603  6.9772  6.9779  7.0529  7.0534  7.1743  7.1767  7.1895  7.1908
  7.2722  7.2731  7.4031  7.4041  7.4810  7.4819  7.4935  7.4949  7.5655  7.5672
  7.6772  7.6785  7.7324  7.7339  7.7800  7.7803  7.8478  7.8503  7.9724  7.9736
  8.1146  8.1164  8.1528  8.1561  8.3109  8.3140  8.4450  8.4485  8.5897  8.5911
  8.7085  8.7220
   0.00000   0.42389   0.00000
 -1.3053 -1.3051 -1.2603 -1.2600 -1.2574 -1.2572 -1.2527 -1.2524 -0.9355 -0.9355
 -0.9339 -0.9339 -0.9306 -0.9306 -0.9223 -0.9223 -0.9210 -0.9210 -0.9155 -0.9155
 -0.9141 -0.9141 -0.8842 -0.8842 -0.8758 -0.8758 -0.8741 -0.8740 -0.4391 -0.4390
 -0.3558 -0.3558 -0.2990 -0.2989 -0.2453 -0.2453 -0.2115 -0.2112 -0.1887 -0.1886
 -0.1451 -0.1451 -0.1143 -0.1142 -0.1012 -0.1012 -0.0895 -0.0892 -0.0721 -0.0720
 -0.0546 -0.0546  0.3159  0.3160  0.5830  0.5831  0.5932  0.5932  0.6462  0.6462
  0.6566  0.6567  0.6870  0.6871  0.8169  0.8169  0.8353  0.8353  0.8776  0.8776
  0.9311  0.9312  0.9848  0.9849  1.0290  1.0291  1.0507  1.0509  1.0787  1.0788
  1.1654  1.1655  1.1911  1.1912  1.2204  1.2205  1.2371  1.2372  1.2837  1.2838
  1.5613  1.5614  1.5909  1.5910  1.6730  1.6731  1.7219  1.7220  1.7361  1.7362
  1.7675  1.7675  1.8611  1.8613  1.8924  1.8925  1.9517  1.9517  1.9772  1.9773
  1.9985  1.9987  2.0407  2.0408  2.0509  2.0510  2.1158  2.1159  2.1612  2.1614
  2.2327  2.2328  2.2528  2.2530  2.2783  2.2784  2.3175  2.3177  2.3198  2.3199
  2.3350  2.3352  2.3986  2.3989  2.4153  2.4155  2.4573  2.4574  2.4988  2.4988
  2.6255  2.6259  2.7548  2.7552  2.7971  2.7974  2.8175  2.8179  2.8656  2.8661
  2.9664  2.9665  3.0006  3.0017  3.0504  3.0505  3.0808  3.0815  3.1214  3.1218
  3.1680  3.1681  3.1772  3.1775  3.2396  3.2399  3.2989  3.2991  3.3240  3.3247
  3.3471  3.3474  3.3826  3.3832  3.4253  3.4256  3.4965  3.4970  3.5165  3.5166
  3.5760  3.5763  3.5855  3.5859  3.6136  3.6141  3.6762  3.6765  3.6919  3.6927
  3.7775  3.7777  3.7827  3.7832  3.8578  3.8580  3.8680  3.8686  3.9249  3.9253
  3.9416  3.9420  3.9831  3.9834  4.0128  4.0133  4.0495  4.0502  4.1163  4.1170
  4.1656  4.1661  4.2320  4.2323  4.2684  4.2690  4.3028  4.3034  4.3298  4.3299
  4.3917  4.3921  4.4185  4.4189  4.4841  4.4849  4.5640  4.5646  4.5881  4.5883
  4.6014  4.6025  4.6408  4.6409  4.6814  4.6815  4.7348  4.7355  4.7488  4.7498
  4.7846  4.7860  4.8631  4.8642  4.9325  4.9336  4.9872  4.9876  5.0252  5.0264
  5.0492  5.0514  5.1382  5.1403  5.1598  5.1614  5.2170  5.2177  5.2701  5.2703
  5.2891  5.2895  5.3733  5.3747  5.4222  5.4225  5.5070  5.5076  5.5364  5.5366
  5.5715  5.5729  5.6234  5.6240  5.7086  5.7092  5.7675  5.7678  5.8218  5.8247
  5.8536  5.8550  5.9727  5.9734  5.9901  5.9904  6.0461  6.0468  6.0747  6.0782
  6.1153  6.1156  6.1800  6.1807  6.1913  6.1923  6.2509  6.2517  6.3022  6.3026
  6.3157  6.3157  6.3649  6.3661  6.4514  6.4534  6.4883  6.4911  6.5200  6.5203
  6.5537  6.5551  6.5647  6.5654  6.6455  6.6458  6.6712  6.6714  6.6954  6.6959
  6.7610  6.7626  6.8062  6.8073  6.8465  6.8472  6.8601  6.8615  6.9255  6.9259
  6.9591  6.9599  6.9762  6.9770  7.0522  7.0526  7.1757  7.1780  7.1887  7.1898
  7.2718  7.2727  7.4043  7.4051  7.4811  7.4820  7.4945  7.4959  7.5644  7.5660
  7.6774  7.6788  7.7318  7.7332  7.7802  7.7805  7.8482  7.8508  7.9719  7.9731
  8.1147  8.1166  8.1527  8.1561  8.3107  8.3140  8.4454  8.4489  8.5901  8.5913
  8.7084  8.7219
   25
   0.00000   0.42389   0.00000
 -1.3053 -1.3051 -1.2603 -1.2600 -1.2574 -1.2572 -1.2527 -1.2524 -0.9355 -0.9355
 -0.9339 -0.9339 -0.9306 -0.9306 -0.9223 -0.9223 -0.9210 -0.9210 -0.9155 -0.9155
 -0.9141 -0.9141 -0.8842 -0.8842 -0.8758 -0.8758 -0.8741 -0.8740 -0.4391 -0.4390
 -0.3558 -0.3558 -0.2990 -0.2989 -0.2453 -0.2453 -0.2115 -0.2112 -0.1887 -0.1886
 -0.1451 -0.1451 -0.1143 -0.1142 -0.1012 -0.1012 -0.0895 -0.0892 -0.0721 -0.0720
 -0.0546 -0.0546  0.3159  0.3160  0.5830  0.5831  0.5932  0.5932  0.6462  0.6462
  0.6566  0.6567  0.6870  0.6871  0.8169  0.8169  0.8353  0.8353  0.8776  0.8776
  0.9311  0.9312  0.9848  0.9849  1.0290  1.0291  1.0507  1.0509  1.0787  1.0788
  1.1654  1.1655  1.1911  1.1912  1.2204  1.2205  1.2371  1.2372  1.2837  1.2838
  1.5613  1.5614  1.5909  1.5910  1.6730  1.6731  1.7219  1.7220  1.7361  1.7362
  1.7675  1.7675  1.8611  1.8613  1.8924  1.8925  1.9517  1.9517  1.9772  1.9773
  1.9985  1.9987  2.0407  2.0408  2.0509  2.0510  2.1158  2.1159  2.1612  2.1614
  2.2327  2.2328  2.2528  2.2530  2.2783  2.2784  2.3175  2.3177  2.3198  2.3199
  2.3350  2.3352  2.3986  2.3989  2.4153  2.4155  2.4573  2.4574  2.4988  2.4988
  2.6255  2.6259  2.7548  2.7552  2.7971  2.7974  2.8175  2.8179  2.8656  2.8661
  2.9664  2.9665  3.0006  3.0017  3.0504  3.0505  3.0808  3.0815  3.1214  3.1218
  3.1680  3.1681  3.1772  3.1775  3.2396  3.2399  3.2989  3.2991  3.3240  3.3247
  3.3471  3.3474  3.3826  3.3832  3.4253  3.4256  3.4965  3.4970  3.5165  3.5166
  3.5760  3.5763  3.5855  3.5859  3.6136  3.6141  3.6762  3.6765  3.6919  3.6927
  3.7775  3.7777  3.7827  3.7832  3.8578  3.8580  3.8680  3.8686  3.9249  3.9253
  3.9416  3.9420  3.9831  3.9834  4.0128  4.0133  4.0495  4.0502  4.1163  4.1170
  4.1656  4.1661  4.2320  4.2323  4.2684  4.2690  4.3028  4.3034  4.3298  4.3299
  4.3917  4.3921  4.4185  4.4189  4.4841  4.4849  4.5640  4.5646  4.5881  4.5883
  4.6014  4.6025  4.6408  4.6409  4.6814  4.6815  4.7348  4.7355  4.7488  4.7498
  4.7846  4.7860  4.8631  4.8642  4.9325  4.9336  4.9872  4.9876  5.0252  5.0264
  5.0492  5.0514  5.1382  5.1403  5.1598  5.1614  5.2170  5.2177  5.2701  5.2703
  5.2891  5.2895  5.3733  5.3747  5.4222  5.4225  5.5070  5.5076  5.5364  5.5366
  5.5715  5.5729  5.6234  5.6240  5.7086  5.7092  5.7675  5.7678  5.8218  5.8247
  5.8536  5.8550  5.9727  5.9734  5.9901  5.9904  6.0461  6.0468  6.0747  6.0782
  6.1153  6.1156  6.1800  6.1807  6.1913  6.1923  6.2509  6.2517  6.3022  6.3026
  6.3157  6.3157  6.3649  6.3661  6.4514  6.4534  6.4883  6.4911  6.5200  6.5203
  6.5537  6.5551  6.5647  6.5654  6.6455  6.6458  6.6712  6.6714  6.6954  6.6959
  6.7610  6.7626  6.8062  6.8073  6.8465  6.8472  6.8601  6.8615  6.9255  6.9259
  6.9591  6.9599  6.9762  6.9770  7.0522  7.0526  7.1757  7.1780  7.1887  7.1898
  7.2718  7.2727  7.4043  7.4051  7.4811  7.4820  7.4945  7.4959  7.5644  7.5660
  7.6774  7.6788  7.7318  7.7332  7.7802  7.7805  7.8482  7.8508  7.9719  7.9731
  8.1147  8.1166  8.1527  8.1561  8.3107  8.3140  8.4454  8.4489  8.5901  8.5913
  8.7084  8.7219
   0.00000   0.40622   0.00000
 -1.3062 -1.3041 -1.2606 -1.2596 -1.2575 -1.2570 -1.2528 -1.2523 -0.9355 -0.9355
 -0.9340 -0.9339 -0.9309 -0.9302 -0.9224 -0.9222 -0.9211 -0.9209 -0.9156 -0.9154
 -0.9141 -0.9141 -0.8851 -0.8833 -0.8759 -0.8756 -0.8742 -0.8739 -0.4405 -0.4377
 -0.3574 -0.3540 -0.3016 -0.2961 -0.2460 -0.2450 -0.2141 -0.2085 -0.1896 -0.1876
 -0.1464 -0.1438 -0.1145 -0.1138 -0.1019 -0.1007 -0.0893 -0.0891 -0.0731 -0.0712
 -0.0553 -0.0537  0.3091  0.3228  0.5803  0.5840  0.5914  0.5967  0.6416  0.6478
  0.6569  0.6594  0.6851  0.6890  0.8163  0.8168  0.8356  0.8358  0.8732  0.8817
  0.9299  0.9330  0.9848  0.9850  1.0284  1.0296  1.0486  1.0530  1.0770  1.0799
  1.1640  1.1671  1.1872  1.1951  1.2152  1.2258  1.2338  1.2412  1.2804  1.2875
  1.5579  1.5639  1.5893  1.5931  1.6692  1.6756  1.7209  1.7210  1.7272  1.7439
  1.7660  1.7731  1.8512  1.8713  1.8850  1.8989  1.9410  1.9586  1.9786  1.9793
  1.9929  2.0042  2.0405  2.0406  2.0508  2.0528  2.1119  2.1202  2.1599  2.1627
  2.2309  2.2339  2.2520  2.2532  2.2782  2.2784  2.3154  2.3171  2.3210  2.3211
  2.3331  2.3384  2.3965  2.4005  2.4115  2.4207  2.4574  2.4580  2.4983  2.4996
  2.6245  2.6274  2.7450  2.7640  2.7918  2.7997  2.8185  2.8205  2.8479  2.8841
  2.9621  2.9699  2.9961  3.0060  3.0502  3.0504  3.0789  3.0841  3.1142  3.1287
  3.1639  3.1690  3.1732  3.1853  3.2334  3.2453  3.2907  3.3020  3.3204  3.3298
  3.3432  3.3517  3.3805  3.3859  3.4242  3.4287  3.4918  3.5020  3.5166  3.5175
  3.5701  3.5792  3.5811  3.5901  3.6125  3.6199  3.6765  3.6768  3.6852  3.6997
  3.7670  3.7786  3.7825  3.7922  3.8555  3.8602  3.8661  3.8704  3.9249  3.9259
  3.9411  3.9423  3.9800  3.9859  4.0069  4.0186  4.0469  4.0544  4.1123  4.1215
  4.1608  4.1694  4.2262  4.2374  4.2677  4.2690  4.3030  4.3036  4.3300  4.3304
  4.3899  4.3914  4.4142  4.4258  4.4792  4.4900  4.5577  4.5690  4.5821  4.5930
  4.5956  4.6098  4.6404  4.6410  4.6756  4.6863  4.7281  4.7404  4.7468  4.7531
  4.7829  4.7875  4.8610  4.8670  4.9283  4.9378  4.9810  4.9926  5.0227  5.0270
  5.0474  5.0551  5.1363  5.1398  5.1609  5.1631  5.2059  5.2270  5.2696  5.2722
  5.2812  5.2951  5.3686  5.3794  5.4161  5.4315  5.5065  5.5072  5.5309  5.5438
  5.5705  5.5743  5.6235  5.6243  5.7077  5.7096  5.7657  5.7700  5.8205  5.8247
  5.8537  5.8569  5.9710  5.9745  5.9879  5.9933  6.0410  6.0520  6.0662  6.0854
  6.1077  6.1238  6.1786  6.1828  6.1872  6.1965  6.2461  6.2561  6.3011  6.3044
  6.3064  6.3262  6.3642  6.3675  6.4489  6.4568  6.4863  6.4926  6.5101  6.5267
  6.5491  6.5535  6.5582  6.5789  6.6403  6.6502  6.6680  6.6711  6.6922  6.7021
  6.7599  6.7632  6.8022  6.8082  6.8420  6.8500  6.8604  6.8638  6.9186  6.9357
  6.9572  6.9631  6.9751  6.9774  7.0518  7.0541  7.1724  7.1791  7.1869  7.1937
  7.2641  7.2801  7.3940  7.4137  7.4809  7.4829  7.4904  7.5005  7.5602  7.5700
  7.6760  7.6811  7.7266  7.7380  7.7756  7.7857  7.8479  7.8512  7.9626  7.9827
  8.1110  8.1203  8.1506  8.1580  8.3083  8.3159  8.4393  8.4553  8.5901  8.5913
  8.7037  8.7264
   0.00000   0.38856   0.00000
 -1.3072 -1.3030 -1.2611 -1.2592 -1.2577 -1.2568 -1.2530 -1.2521 -0.9356 -0.9355
 -0.9340 -0.9339 -0.9312 -0.9298 -0.9225 -0.9221 -0.9211 -0.9208 -0.9156 -0.9154
 -0.9141 -0.9141 -0.8860 -0.8824 -0.8760 -0.8756 -0.8743 -0.8738 -0.4421 -0.4364
 -0.3590 -0.3521 -0.3042 -0.2932 -0.2469 -0.2448 -0.2168 -0.2055 -0.1907 -0.1867
 -0.1476 -0.1424 -0.1144 -0.1130 -0.1028 -0.1006 -0.0890 -0.0886 -0.0744 -0.0708
 -0.0558 -0.0527  0.3023  0.3297  0.5760  0.5838  0.5909  0.6010  0.6360  0.6467
  0.6580  0.6649  0.6829  0.6909  0.8149  0.8161  0.8365  0.8372  0.8687  0.8854
  0.9292  0.9353  0.9849  0.9850  1.0279  1.0302  1.0464  1.0550  1.0749  1.0804
  1.1626  1.1692  1.1832  1.1990  1.2105  1.2309  1.2311  1.2463  1.2774  1.2917
  1.5541  1.5650  1.5888  1.5954  1.6637  1.6773  1.7149  1.7177  1.7231  1.7471
  1.7715  1.7804  1.8419  1.8772  1.8811  1.9029  1.9310  1.9589  1.9807  1.9859
  1.9880  2.0095  2.0399  2.0403  2.0518  2.0564  2.1083  2.1248  2.1585  2.1639
  2.2280  2.2343  2.2505  2.2529  2.2778  2.2782  2.3128  2.3156  2.3220  2.3224
  2.3331  2.3424  2.3936  2.4022  2.4092  2.4266  2.4582  2.4592  2.4981  2.5007
  2.6238  2.6296  2.7344  2.7716  2.7843  2.8000  2.8198  2.8262  2.8321  2.9019
  2.9572  2.9727  2.9914  3.0102  3.0495  3.0498  3.0774  3.0876  3.1072  3.1345
  3.1578  3.1690  3.1730  3.1937  3.2269  3.2499  3.2771  3.3019  3.3187  3.3339
  3.3396  3.3570  3.3795  3.3881  3.4258  3.4332  3.4878  3.5070  3.5175  3.5189
  3.5624  3.5756  3.5807  3.5942  3.6149  3.6295  3.6758  3.6780  3.6802  3.7070
  3.7561  3.7746  3.7840  3.8037  3.8529  3.8625  3.8639  3.8723  3.9254  3.9265
  3.9400  3.9430  3.9761  3.9882  4.0007  4.0234  4.0460  4.0600  4.1084  4.1265
  4.1554  4.1703  4.2200  4.2419  4.2651  4.2694  4.3033  4.3042  4.3307  4.3319
  4.3850  4.3897  4.4126  4.4340  4.4746  4.4953  4.5505  4.5697  4.5752  4.5925
  4.5954  4.6183  4.6399  4.6409  4.6697  4.6895  4.7206  4.7389  4.7501  4.7569
  4.7803  4.7897  4.8591  4.8707  4.9236  4.9426  4.9737  4.9959  5.0187  5.0256
  5.0480  5.0605  5.1326  5.1374  5.1625  5.1678  5.1950  5.2335  5.2626  5.2769
  5.2771  5.2995  5.3656  5.3794  5.4174  5.4413  5.5045  5.5064  5.5282  5.5520
  5.5695  5.5765  5.6243  5.6249  5.7065  5.7091  5.7645  5.7726  5.8175  5.8244
  5.8550  5.8607  5.9684  5.9754  5.9861  5.9968  6.0360  6.0558  6.0572  6.0896
  6.1038  6.1318  6.1778  6.1831  6.1856  6.2006  6.2413  6.2593  6.2970  6.3035
  6.3068  6.3371  6.3638  6.3699  6.4457  6.4616  6.4834  6.4939  6.4996  6.5227
  6.5416  6.5522  6.5609  6.5914  6.6346  6.6539  6.6631  6.6671  6.6927  6.7095
  6.7579  6.7636  6.7961  6.8056  6.8390  6.8460  6.8652  6.8683  6.9162  6.9460
  6.9566  6.9679  6.9741  6.9771  7.0523  7.0569  7.1670  7.1793  7.1861  7.1996
  7.2559  7.2874  7.3824  7.4205  7.4806  7.4849  7.4867  7.5060  7.5552  7.5744
  7.6751  7.6850  7.7205  7.7433  7.7716  7.7912  7.8476  7.8522  7.9534  7.9931
  8.1066  8.1245  8.1474  8.1608  8.3043  8.3185  8.4320  8.4634  8.5901  8.5914
  8.6952  8.7341
   0.00000   0.37090   0.00000
 -1.3082 -1.3019 -1.2617 -1.2588 -1.2579 -1.2566 -1.2532 -1.2520 -0.9356 -0.9355
 -0.9340 -0.9338 -0.9315 -0.9294 -0.9226 -0.9220 -0.9211 -0.9207 -0.9157 -0.9153
 -0.9141 -0.9141 -0.8870 -0.8816 -0.8761 -0.8755 -0.8744 -0.8737 -0.4437 -0.4351
 -0.3604 -0.3502 -0.3067 -0.2902 -0.2481 -0.2450 -0.2193 -0.2025 -0.1917 -0.1859
 -0.1488 -0.1411 -0.1140 -0.1121 -0.1038 -0.1006 -0.0884 -0.0879 -0.0758 -0.0708
 -0.0559 -0.0516  0.2956  0.3367  0.5710  0.5832  0.5910  0.6056  0.6302  0.6447
  0.6593  0.6712  0.6809  0.6926  0.8127  0.8152  0.8377  0.8393  0.8642  0.8885
  0.9294  0.9379  0.9849  0.9851  1.0275  1.0305  1.0444  1.0566  1.0731  1.0801
  1.1609  1.1717  1.1793  1.2027  1.2067  1.2287  1.2354  1.2525  1.2748  1.2963
  1.5502  1.5643  1.5897  1.5976  1.6567  1.6783  1.7071  1.7123  1.7219  1.7476
  1.7812  1.7884  1.8339  1.8694  1.8888  1.9017  1.9269  1.9553  1.9823  1.9827
  1.9955  2.0144  2.0390  2.0407  2.0537  2.0614  2.1053  2.1295  2.1571  2.1651
  2.2245  2.2342  2.2483  2.2520  2.2768  2.2778  2.3106  2.3143  2.3217  2.3238
  2.3352  2.3467  2.3903  2.4041  2.4083  2.4325  2.4602  2.4610  2.4980  2.5022
  2.6234  2.6324  2.7236  2.7741  2.7800  2.7988  2.8104  2.8289  2.8339  2.9179
  2.9522  2.9749  2.9878  3.0136  3.0480  3.0483  3.0769  3.0912  3.1014  3.1372
  3.1541  3.1685  3.1744  3.2000  3.2218  3.2532  3.2601  3.3004  3.3179  3.3355
  3.3367  3.3634  3.3800  3.3891  3.4297  3.4386  3.4847  3.5110  3.5193  3.5203
  3.5546  3.5702  3.5823  3.5984  3.6193  3.6408  3.6714  3.6800  3.6809  3.7140
  3.7460  3.7703  3.7842  3.8149  3.8501  3.8617  3.8649  3.8741  3.9261  3.9266
  3.9383  3.9442  3.9714  3.9904  3.9948  4.0275  4.0470  4.0663  4.1049  4.1298
  4.1522  4.1679  4.2143  4.2452  4.2611  4.2707  4.3035  4.3045  4.3318  4.3342
  4.3781  4.3880  4.4125  4.4417  4.4718  4.5003  4.5433  4.5664  4.5681  4.5923
  4.5945  4.6269  4.6396  4.6403  4.6656  4.6910  4.7132  4.7342  4.7547  4.7602
  4.7774  4.7927  4.8581  4.8749  4.9189  4.9474  4.9658  4.9967  5.0140  5.0233
  5.0513  5.0659  5.1286  5.1336  5.1629  5.1716  5.1886  5.2374  5.2476  5.2789
  5.2824  5.3049  5.3644  5.3734  5.4264  5.4506  5.5014  5.5053  5.5283  5.5604
  5.5691  5.5790  5.6250  5.6265  5.7055  5.7071  5.7644  5.7753  5.8140  5.8244
  5.8573  5.8651  5.9647  5.9760  5.9847  6.0005  6.0323  6.0452  6.0613  6.0865
  6.1072  6.1395  6.1774  6.1804  6.1875  6.2041  6.2373  6.2599  6.2912  6.3079
  6.3092  6.3478  6.3641  6.3728  6.4416  6.4659  6.4815  6.4880  6.4965  6.5098
  6.5356  6.5566  6.5625  6.6001  6.6298  6.6546  6.6592  6.6620  6.6952  6.7167
  6.7554  6.7631  6.7893  6.8006  6.8357  6.8407  6.8671  6.8776  6.9178  6.9529
  6.9579  6.9737  6.9755  6.9768  7.0537  7.0607  7.1611  7.1783  7.1860  7.2062
  7.2478  7.2940  7.3703  7.4250  7.4798  7.4822  7.4900  7.5118  7.5503  7.5783
  7.6748  7.6897  7.7142  7.7486  7.7687  7.7961  7.8476  7.8539  7.9451  8.0034
  8.1026  8.1281  8.1443  8.1634  8.2998  8.3206  8.4249  8.4718  8.5902  8.5915
  8.6859  8.7421
   0.00000   0.35324   0.00000
 -1.3092 -1.3008 -1.2622 -1.2584 -1.2581 -1.2564 -1.2534 -1.2518 -0.9356 -0.9355
 -0.9341 -0.9338 -0.9318 -0.9290 -0.9227 -0.9220 -0.9211 -0.9206 -0.9158 -0.9152
 -0.9141 -0.9140 -0.8880 -0.8808 -0.8762 -0.8754 -0.8745 -0.8736 -0.4453 -0.4340
 -0.3617 -0.3481 -0.3089 -0.2873 -0.2496 -0.2453 -0.2218 -0.1994 -0.1927 -0.1852
 -0.1499 -0.1399 -0.1134 -0.1111 -0.1049 -0.1008 -0.0877 -0.0869 -0.0772 -0.0712
 -0.0557 -0.0506  0.2889  0.3436  0.5658  0.5822  0.5913  0.6101  0.6245  0.6425
  0.6602  0.6766  0.6800  0.6942  0.8101  0.8143  0.8391  0.8418  0.8600  0.8908
  0.9303  0.9408  0.9847  0.9855  1.0272  1.0304  1.0426  1.0576  1.0722  1.0791
  1.1588  1.1746  1.1755  1.2041  1.2061  1.2267  1.2394  1.2597  1.2726  1.3012
  1.5463  1.5618  1.5913  1.5995  1.6484  1.6789  1.7005  1.7052  1.7211  1.7475
  1.7910  1.7967  1.8285  1.8618  1.8851  1.9044  1.9292  1.9499  1.9782  1.9842
  2.0030  2.0190  2.0382  2.0416  2.0566  2.0672  2.1029  2.1342  2.1558  2.1662
  2.2203  2.2337  2.2456  2.2505  2.2752  2.2770  2.3089  2.3134  2.3209  2.3251
  2.3384  2.3511  2.3871  2.4067  2.4084  2.4377  2.4635  2.4639  2.4982  2.5041
  2.6233  2.6357  2.7128  2.7656  2.7851  2.7899  2.8031  2.8311  2.8427  2.9297
  2.9479  2.9769  2.9875  3.0158  3.0454  3.0458  3.0769  3.0945  3.0974  3.1359
  3.1542  3.1674  3.1772  3.2001  3.2217  3.2417  3.2553  3.2980  3.3174  3.3349
  3.3351  3.3707  3.3817  3.3893  3.4349  3.4445  3.4824  3.5136  3.5210  3.5215
  3.5477  3.5655  3.5848  3.6031  3.6238  3.6525  3.6678  3.6827  3.6831  3.7204
  3.7371  3.7664  3.7836  3.8252  3.8473  3.8596  3.8675  3.8762  3.9249  3.9276
  3.9363  3.9458  3.9658  3.9896  3.9929  4.0317  4.0494  4.0728  4.1017  4.1279
  4.1551  4.1619  4.2097  4.2455  4.2577  4.2727  4.3033  4.3039  4.3334  4.3372
  4.3704  4.3868  4.4126  4.4466  4.4728  4.5045  4.5368  4.5605  4.5616  4.5904
  4.5922  4.6339  4.6392  4.6400  4.6647  4.6913  4.7062  4.7281  4.7580  4.7617
  4.7751  4.7967  4.8582  4.8791  4.9143  4.9508  4.9590  4.9947  5.0088  5.0216
  5.0557  5.0709  5.1248  5.1288  5.1618  5.1691  5.1923  5.2303  5.2404  5.2820
  5.2855  5.3124  5.3643  5.3665  5.4382  5.4588  5.4985  5.5035  5.5301  5.5685
  5.5695  5.5818  5.6246  5.6297  5.7032  5.7050  5.7654  5.7781  5.8108  5.8255
  5.8602  5.8697  5.9600  5.9765  5.9837  6.0031  6.0311  6.0350  6.0630  6.0836
  6.1120  6.1467  6.1767  6.1799  6.1874  6.2072  6.2346  6.2578  6.2880  6.3114
  6.3161  6.3575  6.3649  6.3764  6.4352  6.4663  6.4803  6.4821  6.4966  6.4977
  6.5290  6.5617  6.5629  6.6014  6.6284  6.6487  6.6583  6.6606  6.6981  6.7232
  6.7525  6.7613  6.7824  6.7954  6.8314  6.8362  6.8704  6.8867  6.9209  6.9534
  6.9616  6.9742  6.9807  6.9842  7.0559  7.0656  7.1552  7.1763  7.1862  7.2130
  7.2401  7.2995  7.3584  7.4277  7.4777  7.4796  7.4959  7.5178  7.5457  7.5815
  7.6750  7.6946  7.7081  7.7543  7.7669  7.7994  7.8480  7.8567  7.9378  8.0136
  8.0991  8.1301  8.1424  8.1657  8.2948  8.3222  8.4181  8.4806  8.5904  8.5917
  8.6762  8.7498
   0.00000   0.33558   0.00000
 -1.3101 -1.2996 -1.2628 -1.2584 -1.2580 -1.2562 -1.2536 -1.2516 -0.9356 -0.9355
 -0.9341 -0.9338 -0.9321 -0.9286 -0.9229 -0.9220 -0.9210 -0.9205 -0.9159 -0.9152
 -0.9141 -0.9140 -0.8889 -0.8800 -0.8764 -0.8754 -0.8746 -0.8735 -0.4469 -0.4330
 -0.3630 -0.3459 -0.3109 -0.2843 -0.2513 -0.2457 -0.2242 -0.1963 -0.1936 -0.1847
 -0.1508 -0.1387 -0.1126 -0.1100 -0.1060 -0.1010 -0.0870 -0.0857 -0.0786 -0.0720
 -0.0552 -0.0495  0.2824  0.3505  0.5604  0.5811  0.5916  0.6143  0.6190  0.6403
  0.6609  0.6755  0.6858  0.6958  0.8072  0.8134  0.8405  0.8438  0.8568  0.8925
  0.9320  0.9438  0.9844  0.9860  1.0269  1.0293  1.0409  1.0581  1.0726  1.0775
  1.1562  1.1716  1.1778  1.2028  1.2093  1.2250  1.2430  1.2676  1.2708  1.3065
  1.5426  1.5583  1.5926  1.6009  1.6398  1.6792  1.6955  1.6973  1.7202  1.7464
  1.7982  1.8050  1.8275  1.8550  1.8732  1.9122  1.9334  1.9434  1.9751  1.9853
  2.0080  2.0233  2.0379  2.0429  2.0610  2.0730  2.1014  2.1388  2.1547  2.1671
  2.2158  2.2330  2.2425  2.2485  2.2730  2.2758  2.3076  2.3127  2.3204  2.3264
  2.3418  2.3555  2.3843  2.4093  2.4101  2.4417  2.4666  2.4693  2.4988  2.5063
  2.6232  2.6395  2.7025  2.7562  2.7743  2.7904  2.8027  2.8328  2.8517  2.9334
  2.9454  2.9790  2.9930  3.0165  3.0418  3.0426  3.0769  3.0959  3.0971  3.1331
  3.1560  3.1651  3.1812  3.1942  3.2212  3.2287  3.2566  3.2949  3.3164  3.3335
  3.3351  3.3777  3.3842  3.3896  3.4402  3.4510  3.4804  3.5139  3.5205  3.5250
  3.5420  3.5624  3.5877  3.6090  3.6270  3.6636  3.6670  3.6859  3.6863  3.7262
  3.7293  3.7637  3.7826  3.8343  3.8445  3.8574  3.8699  3.8790  3.9228  3.9275
  3.9344  3.9476  3.9603  3.9853  3.9955  4.0366  4.0525  4.0787  4.0986  4.1222
  4.1532  4.1632  4.2060  4.2405  4.2576  4.2750  4.3011  4.3032  4.3357  4.3404
  4.3623  4.3861  4.4125  4.4477  4.4785  4.5073  4.5314  4.5529  4.5569  4.5840
  4.5906  4.6315  4.6411  4.6458  4.6657  4.6908  4.7009  4.7205  4.7593  4.7596
  4.7753  4.8019  4.8590  4.8832  4.9095  4.9455  4.9608  4.9910  5.0031  5.0203
  5.0601  5.0749  5.1212  5.1232  5.1597  5.1654  5.2000  5.2142  5.2434  5.2855
  5.2862  5.3182  5.3622  5.3660  5.4505  5.4655  5.4972  5.5009  5.5327  5.5700
  5.5769  5.5848  5.6232  5.6344  5.6980  5.7052  5.7670  5.7809  5.8084  5.8281
  5.8635  5.8738  5.9544  5.9768  5.9828  6.0034  6.0250  6.0340  6.0611  6.0845
  6.1152  6.1534  6.1762  6.1812  6.1846  6.2101  6.2334  6.2540  6.2875  6.3138
  6.3264  6.3646  6.3655  6.3816  6.4259  6.4630  6.4731  6.4771  6.4958  6.4992
  6.5222  6.5608  6.5667  6.5959  6.6294  6.6412  6.6576  6.6625  6.7005  6.7280
  6.7498  6.7576  6.7753  6.7920  6.8274  6.8333  6.8742  6.8947  6.9238  6.9504
  6.9678  6.9729  6.9880  6.9948  7.0584  7.0715  7.1494  7.1734  7.1865  7.2193
  7.2328  7.3038  7.3470  7.4294  7.4748  7.4774  7.5028  7.5241  7.5414  7.5839
  7.6754  7.6967  7.7051  7.7607  7.7664  7.8003  7.8491  7.8611  7.9316  8.0234
  8.0962  8.1294  8.1427  8.1678  8.2894  8.3230  8.4118  8.4897  8.5907  8.5919
  8.6663  8.7572
   0.00000   0.31791   0.00000
 -1.3110 -1.2984 -1.2633 -1.2586 -1.2576 -1.2560 -1.2539 -1.2514 -0.9356 -0.9354
 -0.9341 -0.9337 -0.9323 -0.9282 -0.9230 -0.9220 -0.9209 -0.9204 -0.9160 -0.9151
 -0.9141 -0.9140 -0.8899 -0.8792 -0.8765 -0.8754 -0.8746 -0.8733 -0.4486 -0.4321
 -0.3641 -0.3436 -0.3127 -0.2815 -0.2533 -0.2462 -0.2265 -0.1950 -0.1926 -0.1843
 -0.1515 -0.1375 -0.1116 -0.1092 -0.1071 -0.1011 -0.0862 -0.0846 -0.0797 -0.0731
 -0.0546 -0.0484  0.2759  0.3574  0.5549  0.5799  0.5918  0.6138  0.6181  0.6385
  0.6612  0.6732  0.6929  0.6972  0.8041  0.8127  0.8419  0.8438  0.8563  0.8935
  0.9342  0.9469  0.9840  0.9868  1.0267  1.0271  1.0394  1.0584  1.0741  1.0754
  1.1532  1.1678  1.1812  1.2025  1.2122  1.2238  1.2464  1.2694  1.2759  1.3122
  1.5390  1.5540  1.5919  1.6019  1.6326  1.6792  1.6892  1.6918  1.7191  1.7440
  1.8010  1.8132  1.8322  1.8496  1.8601  1.9199  1.9362  1.9379  1.9729  1.9862
  2.0103  2.0268  2.0385  2.0443  2.0668  2.0778  2.1013  2.1432  2.1539  2.1676
  2.2113  2.2322  2.2390  2.2458  2.2704  2.2740  2.3064  2.3124  2.3201  2.3280
  2.3450  2.3599  2.3822  2.4110  2.4145  2.4447  2.4705  2.4760  2.5000  2.5088
  2.6229  2.6435  2.6931  2.7467  2.7585  2.7954  2.8032  2.8335  2.8603  2.9312
  2.9428  2.9811  3.0035  3.0154  3.0375  3.0397  3.0766  3.0967  3.0986  3.1301
  3.1580  3.1598  3.1859  3.1864  3.2069  3.2331  3.2572  3.2913  3.3144  3.3318
  3.3377  3.3817  3.3872  3.3927  3.4448  3.4580  3.4785  3.5119  3.5180  3.5304
  3.5376  3.5617  3.5903  3.6163  3.6282  3.6686  3.6733  3.6899  3.6904  3.7226
  3.7312  3.7631  3.7817  3.8418  3.8421  3.8552  3.8719  3.8828  3.9204  3.9251
  3.9323  3.9490  3.9562  3.9817  3.9985  4.0428  4.0557  4.0824  4.0963  4.1152
  4.1435  4.1737  4.2026  4.2327  4.2587  4.2772  4.2977  4.3019  4.3387  4.3432
  4.3540  4.3860  4.4119  4.4471  4.4865  4.5078  4.5275  4.5451  4.5537  4.5768
  4.5871  4.6262  4.6427  4.6540  4.6650  4.6901  4.6992  4.7117  4.7541  4.7591
  4.7772  4.8079  4.8606  4.8867  4.9046  4.9366  4.9667  4.9867  4.9971  5.0189
  5.0633  5.0768  5.1163  5.1187  5.1578  5.1636  5.1946  5.2147  5.2461  5.2855
  5.2892  5.3180  5.3661  5.3674  5.4623  5.4704  5.4973  5.4980  5.5355  5.5712
  5.5834  5.5882  5.6208  5.6406  5.6919  5.7064  5.7689  5.7837  5.8071  5.8322
  5.8673  5.8770  5.9481  5.9770  5.9819  6.0018  6.0157  6.0402  6.0572  6.0885
  6.1163  6.1594  6.1757  6.1797  6.1842  6.2126  6.2336  6.2498  6.2891  6.3160
  6.3378  6.3649  6.3680  6.3890  6.4155  6.4575  6.4605  6.4761  6.4944  6.5089
  6.5153  6.5569  6.5703  6.5882  6.6296  6.6333  6.6594  6.6641  6.7015  6.7296
  6.7484  6.7529  6.7682  6.7911  6.8246  6.8322  6.8771  6.9009  6.9262  6.9468
  6.9706  6.9776  6.9952  7.0060  7.0612  7.0781  7.1438  7.1701  7.1867  7.2224
  7.2285  7.3062  7.3370  7.4311  7.4720  7.4746  7.5100  7.5307  7.5378  7.5855
  7.6757  7.6922  7.7086  7.7672  7.7679  7.7988  7.8508  7.8673  7.9266  8.0327
  8.0940  8.1268  8.1445  8.1698  8.2836  8.3229  8.4062  8.4991  8.5911  8.5921
  8.6563  8.7640
   0.00000   0.30025   0.00000
 -1.3118 -1.2973 -1.2639 -1.2588 -1.2572 -1.2557 -1.2541 -1.2513 -0.9356 -0.9354
 -0.9342 -0.9337 -0.9325 -0.9278 -0.9231 -0.9220 -0.9207 -0.9203 -0.9161 -0.9151
 -0.9140 -0.9140 -0.8910 -0.8785 -0.8766 -0.8754 -0.8746 -0.8732 -0.4502 -0.4312
 -0.3653 -0.3413 -0.3142 -0.2787 -0.2554 -0.2467 -0.2287 -0.1957 -0.1894 -0.1841
 -0.1521 -0.1365 -0.1106 -0.1088 -0.1079 -0.1011 -0.0853 -0.0838 -0.0800 -0.0745
 -0.0538 -0.0474  0.2696  0.3643  0.5495  0.5785  0.5919  0.6090  0.6210  0.6373
  0.6610  0.6707  0.6986  0.7002  0.8009  0.8122  0.8411  0.8434  0.8588  0.8939
  0.9366  0.9500  0.9837  0.9877  1.0235  1.0265  1.0383  1.0592  1.0728  1.0765
  1.1500  1.1640  1.1847  1.2030  1.2149  1.2231  1.2494  1.2684  1.2846  1.3183
  1.5356  1.5492  1.5874  1.6022  1.6287  1.6766  1.6838  1.6893  1.7175  1.7399
  1.8008  1.8210  1.8381  1.8472  1.8484  1.9268  1.9286  1.9420  1.9715  1.9869
  2.0104  2.0287  2.0409  2.0456  2.0735  2.0806  2.1030  2.1475  2.1538  2.1674
  2.2073  2.2314  2.2353  2.2426  2.2678  2.2717  2.3053  2.3124  2.3201  2.3299
  2.3478  2.3643  2.3808  2.4133  2.4200  2.4472  2.4751  2.4825  2.5028  2.5115
  2.6223  2.6475  2.6850  2.7376  2.7433  2.8001  2.8040  2.8333  2.8677  2.9278
  2.9386  2.9830  3.0120  3.0128  3.0335  3.0406  3.0762  3.0988  3.0995  3.1269
  3.1484  3.1603  3.1798  3.1908  3.1964  3.2383  3.2572  3.2876  3.3113  3.3303
  3.3425  3.3817  3.3904  3.3995  3.4483  3.4653  3.4767  3.5084  3.5131  3.5357
  3.5372  3.5630  3.5921  3.6245  3.6280  3.6712  3.6806  3.6939  3.6959  3.7181
  3.7353  3.7653  3.7813  3.8393  3.8484  3.8531  3.8732  3.8877  3.9185  3.9208
  3.9282  3.9501  3.9551  3.9788  4.0017  4.0502  4.0587  4.0813  4.0959  4.1083
  4.1347  4.1852  4.1991  4.2243  4.2588  4.2790  4.2939  4.2999  4.3413  4.3447
  4.3464  4.3862  4.4111  4.4471  4.4941  4.5054  4.5248  4.5372  4.5529  4.5707
  4.5823  4.6212  4.6442  4.6584  4.6644  4.6884  4.7019  4.7031  4.7472  4.7571
  4.7792  4.8142  4.8624  4.8889  4.8995  4.9278  4.9733  4.9829  4.9911  5.0169
  5.0643  5.0756  5.1101  5.1152  5.1574  5.1607  5.1864  5.2252  5.2476  5.2838
  5.2931  5.3140  5.3690  5.3754  5.4726  5.4741  5.4936  5.5008  5.5381  5.5725
  5.5867  5.5926  5.6177  5.6488  5.6857  5.7087  5.7705  5.7862  5.8074  5.8373
  5.8719  5.8790  5.9415  5.9767  5.9814  6.0004  6.0070  6.0485  6.0528  6.0940
  6.1157  6.1631  6.1737  6.1762  6.1887  6.2143  6.2351  6.2464  6.2920  6.3180
  6.3486  6.3619  6.3680  6.3975  6.4070  6.4459  6.4539  6.4769  6.4924  6.5082
  6.5212  6.5504  6.5729  6.5812  6.6250  6.6292  6.6621  6.6653  6.6999  6.7267
  6.7485  6.7494  6.7624  6.7924  6.8233  6.8331  6.8786  6.9046  6.9281  6.9439
  6.9705  6.9876  7.0020  7.0170  7.0640  7.0850  7.1386  7.1669  7.1869  7.2167
  7.2324  7.3057  7.3295  7.4332  7.4693  7.4714  7.5170  7.5349  7.5373  7.5861
  7.6756  7.6861  7.7135  7.7703  7.7746  7.7957  7.8532  7.8750  7.9227  8.0414
  8.0926  8.1234  8.1466  8.1717  8.2773  8.3217  8.4014  8.5087  8.5914  8.5924
  8.6463  8.7703
   0.00000   0.28259   0.00000
 -1.3126 -1.2961 -1.2645 -1.2589 -1.2569 -1.2555 -1.2543 -1.2511 -0.9356 -0.9354
 -0.9342 -0.9337 -0.9327 -0.9274 -0.9232 -0.9221 -0.9205 -0.9202 -0.9162 -0.9150
 -0.9140 -0.9139 -0.8920 -0.8779 -0.8766 -0.8755 -0.8746 -0.8731 -0.4518 -0.4305
 -0.3664 -0.3389 -0.3155 -0.2762 -0.2578 -0.2471 -0.2308 -0.1965 -0.1861 -0.1841
 -0.1524 -0.1355 -0.1103 -0.1088 -0.1080 -0.1009 -0.0845 -0.0838 -0.0792 -0.0760
 -0.0529 -0.0464  0.2634  0.3711  0.5441  0.5770  0.5919  0.6046  0.6226  0.6372
  0.6604  0.6682  0.6999  0.7077  0.7978  0.8118  0.8373  0.8448  0.8630  0.8940
  0.9390  0.9529  0.9835  0.9888  1.0189  1.0264  1.0374  1.0605  1.0699  1.0793
  1.1466  1.1605  1.1882  1.2037  1.2172  1.2230  1.2523  1.2678  1.2934  1.3248
  1.5323  1.5439  1.5792  1.6018  1.6284  1.6691  1.6835  1.6877  1.7153  1.7347
  1.7990  1.8280  1.8358  1.8392  1.8557  1.9208  1.9325  1.9458  1.9706  1.9878
  2.0088  2.0293  2.0445  2.0467  2.0804  2.0815  2.1059  2.1516  2.1544  2.1662
  2.2042  2.2304  2.2315  2.2389  2.2656  2.2686  2.3043  2.3126  2.3203  2.3322
  2.3501  2.3685  2.3802  2.4161  2.4267  2.4497  2.4803  2.4874  2.5080  2.5142
  2.6210  2.6504  2.6793  2.7288  2.7290  2.8044  2.8048  2.8324  2.8735  2.9241
  2.9341  2.9842  3.0065  3.0138  3.0302  3.0500  3.0757  3.0998  3.1015  3.1234
  3.1321  3.1627  3.1756  3.1904  3.1956  3.2430  3.2567  3.2845  3.3075  3.3292
  3.3488  3.3808  3.3936  3.4068  3.4502  3.4728  3.4753  3.5043  3.5061  3.5366
  3.5451  3.5660  3.5933  3.6276  3.6325  3.6738  3.6852  3.6941  3.7028  3.7188
  3.7385  3.7705  3.7818  3.8370  3.8509  3.8534  3.8741  3.8932  3.9150  3.9177
  3.9225  3.9509  3.9564  3.9768  4.0052  4.0585  4.0614  4.0752  4.0959  4.1017
  4.1291  4.1950  4.1966  4.2162  4.2574  4.2800  4.2906  4.2971  4.3345  4.3443
  4.3479  4.3867  4.4107  4.4485  4.4994  4.5005  4.5217  4.5290  4.5557  4.5670
  4.5769  4.6169  4.6451  4.6521  4.6717  4.6826  4.6983  4.7075  4.7395  4.7538
  4.7805  4.8205  4.8640  4.8893  4.8941  4.9200  4.9776  4.9801  4.9879  5.0143
  5.0630  5.0714  5.1033  5.1111  5.1537  5.1598  5.1884  5.2365  5.2468  5.2813
  5.2972  5.3105  5.3711  5.3858  5.4720  5.4844  5.4912  5.5060  5.5403  5.5733
  5.5868  5.5975  5.6143  5.6591  5.6799  5.7119  5.7720  5.7881  5.8093  5.8427
  5.8773  5.8796  5.9352  5.9751  5.9813  5.9985  6.0017  6.0481  6.0577  6.1005
  6.1139  6.1608  6.1727  6.1759  6.1940  6.2151  6.2377  6.2444  6.2952  6.3196
  6.3501  6.3628  6.3655  6.4028  6.4058  6.4346  6.4488  6.4778  6.4904  6.5019
  6.5341  6.5417  6.5746  6.5760  6.6169  6.6285  6.6639  6.6663  6.6957  6.7209
  6.7455  6.7488  6.7612  6.7947  6.8234  6.8359  6.8787  6.9051  6.9294  6.9426
  6.9714  6.9985  7.0078  7.0273  7.0664  7.0916  7.1340  7.1647  7.1868  7.2096
  7.2370  7.3017  7.3254  7.4355  7.4663  7.4687  7.5226  7.5339  7.5439  7.5858
  7.6752  7.6799  7.7178  7.7751  7.7787  7.7945  7.8562  7.8837  7.9198  8.0495
  8.0918  8.1200  8.1483  8.1736  8.2708  8.3194  8.3976  8.5185  8.5912  8.5928
  8.6366  8.7760
   0.00000   0.26493   0.00000
 -1.3134 -1.2949 -1.2652 -1.2591 -1.2566 -1.2553 -1.2545 -1.2510 -0.9356 -0.9354
 -0.9342 -0.9337 -0.9329 -0.9269 -0.9233 -0.9222 -0.9203 -0.9200 -0.9163 -0.9150
 -0.9140 -0.9139 -0.8930 -0.8775 -0.8765 -0.8756 -0.8746 -0.8730 -0.4534 -0.4298
 -0.3675 -0.3364 -0.3165 -0.2740 -0.2603 -0.2474 -0.2328 -0.1972 -0.1843 -0.1827
 -0.1524 -0.1347 -0.1109 -0.1091 -0.1070 -0.1009 -0.0842 -0.0836 -0.0776 -0.0775
 -0.0520 -0.0454  0.2574  0.3778  0.5388  0.5753  0.5914  0.6008  0.6229  0.6386
  0.6593  0.6657  0.7012  0.7152  0.7948  0.8116  0.8333  0.8463  0.8679  0.8938
  0.9409  0.9557  0.9835  0.9900  1.0135  1.0263  1.0369  1.0619  1.0668  1.0826
  1.1432  1.1575  1.1917  1.2044  1.2194  1.2234  1.2548  1.2678  1.3022  1.3316
  1.5291  1.5381  1.5688  1.6009  1.6303  1.6607  1.6848  1.6871  1.7122  1.7288
  1.7958  1.8234  1.8368  1.8400  1.8659  1.9132  1.9366  1.9495  1.9703  1.9889
  2.0059  2.0294  2.0477  2.0485  2.0812  2.0867  2.1088  2.1557  2.1559  2.1637
  2.2022  2.2272  2.2299  2.2348  2.2641  2.2648  2.3035  2.3130  2.3206  2.3348
  2.3519  2.3723  2.3807  2.4195  2.4344  2.4525  2.4862  2.4905  2.5157  2.5171
  2.6187  2.6508  2.6778  2.7155  2.7213  2.8051  2.8086  2.8311  2.8773  2.9197
  2.9305  2.9843  2.9991  3.0096  3.0277  3.0631  3.0748  3.1002  3.1010  3.1171
  3.1204  3.1652  3.1729  3.1876  3.1999  3.2473  3.2553  3.2822  3.3032  3.3287
  3.3560  3.3802  3.3969  3.4130  3.4505  3.4750  3.4797  3.4982  3.5006  3.5392
  3.5538  3.5700  3.5944  3.6272  3.6395  3.6764  3.6880  3.6899  3.7099  3.7248
  3.7411  3.7784  3.7833  3.8347  3.8488  3.8570  3.8752  3.8989  3.9077  3.9169
  3.9185  3.9515  3.9583  3.9762  4.0088  4.0631  4.0654  4.0679  4.0942  4.0959
  4.1274  4.1905  4.2032  4.2118  4.2552  4.2800  4.2881  4.2940  4.3243  4.3415
  4.3519  4.3877  4.4113  4.4514  4.4933  4.5018  4.5175  4.5206  4.5624  4.5662
  4.5717  4.6136  4.6442  4.6451  4.6726  4.6793  4.6982  4.7132  4.7323  4.7493
  4.7807  4.8265  4.8645  4.8872  4.8892  4.9138  4.9736  4.9782  4.9934  5.0115
  5.0597  5.0650  5.0944  5.1060  5.1478  5.1643  5.1971  5.2429  5.2477  5.2793
  5.3017  5.3090  5.3733  5.3957  5.4671  5.4910  5.4940  5.5128  5.5424  5.5733
  5.5841  5.6025  5.6117  5.6704  5.6749  5.7159  5.7735  5.7892  5.8130  5.8475
  5.8778  5.8846  5.9295  5.9723  5.9822  5.9911  6.0054  6.0432  6.0669  6.1049
  6.1141  6.1544  6.1732  6.1761  6.1995  6.2157  6.2410  6.2439  6.2980  6.3203
  6.3393  6.3605  6.3715  6.4024  6.4127  6.4258  6.4442  6.4779  6.4884  6.4963
  6.5328  6.5473  6.5726  6.5755  6.6093  6.6281  6.6636  6.6668  6.6910  6.7136
  6.7387  6.7505  6.7644  6.7971  6.8249  6.8401  6.8782  6.9027  6.9299  6.9431
  6.9736  7.0095  7.0125  7.0369  7.0682  7.0971  7.1301  7.1642  7.1866  7.2028
  7.2409  7.2952  7.3237  7.4374  7.4621  7.4681  7.5245  7.5371  7.5503  7.5845
  7.6735  7.6746  7.7213  7.7754  7.7817  7.8000  7.8599  7.8928  7.9181  8.0569
  8.0917  8.1167  8.1496  8.1758  8.2638  8.3159  8.3949  8.5284  8.5901  8.5934
  8.6277  8.7810
   0.00000   0.24727   0.00000
 -1.3141 -1.2937 -1.2658 -1.2593 -1.2563 -1.2551 -1.2547 -1.2509 -0.9356 -0.9354
 -0.9343 -0.9337 -0.9330 -0.9265 -0.9234 -0.9222 -0.9200 -0.9199 -0.9164 -0.9149
 -0.9140 -0.9138 -0.8941 -0.8773 -0.8761 -0.8757 -0.8745 -0.8729 -0.4550 -0.4292
 -0.3685 -0.3340 -0.3171 -0.2721 -0.2629 -0.2473 -0.2348 -0.1979 -0.1848 -0.1793
 -0.1522 -0.1340 -0.1117 -0.1097 -0.1058 -0.1012 -0.0843 -0.0828 -0.0791 -0.0755
 -0.0512 -0.0445  0.2516  0.3844  0.5336  0.5736  0.5902  0.5981  0.6222  0.6407
  0.6577  0.6633  0.7024  0.7228  0.7920  0.8115  0.8292  0.8479  0.8732  0.8934
  0.9421  0.9582  0.9840  0.9913  1.0077  1.0260  1.0369  1.0633  1.0635  1.0863
  1.1398  1.1550  1.1951  1.2049  1.2213  1.2243  1.2570  1.2686  1.3110  1.3389
  1.5260  1.5317  1.5577  1.5993  1.6332  1.6523  1.6867  1.6873  1.7082  1.7227
  1.7913  1.8142  1.8423  1.8434  1.8764  1.9059  1.9390  1.9533  1.9704  1.9905
  2.0022  2.0293  2.0486  2.0524  2.0803  2.0920  2.1110  2.1582  2.1588  2.1611
  2.2014  2.2229  2.2296  2.2304  2.2602  2.2636  2.3031  2.3136  2.3212  2.3375
  2.3532  2.3748  2.3831  2.4232  2.4426  2.4558  2.4924  2.4928  2.5198  2.5248
  2.6153  2.6482  2.6801  2.7037  2.7148  2.8049  2.8120  2.8295  2.8794  2.9144
  2.9283  2.9822  2.9911  3.0040  3.0254  3.0718  3.0729  3.0898  3.1020  3.1143
  3.1200  3.1680  3.1714  3.1870  3.2037  3.2511  3.2533  3.2807  3.2988  3.3290
  3.3634  3.3802  3.4002  3.4173  3.4492  3.4762  3.4836  3.4909  3.4999  3.5428
  3.5624  3.5749  3.5961  3.6265  3.6447  3.6784  3.6860  3.6894  3.7163  3.7322
  3.7437  3.7857  3.7885  3.8324  3.8469  3.8589  3.8771  3.8995  3.9046  3.9121
  3.9216  3.9522  3.9593  3.9777  4.0124  4.0532  4.0642  4.0768  4.0911  4.0917
  4.1278  4.1852  4.1982  4.2161  4.2547  4.2785  4.2861  4.2908  4.3133  4.3369
  4.3553  4.3891  4.4135  4.4554  4.4843  4.5020  4.5122  4.5129  4.5658  4.5672
  4.5732  4.6112  4.6377  4.6425  4.6627  4.6861  4.6995  4.7142  4.7300  4.7439
  4.7797  4.8318  4.8631  4.8832  4.8854  4.9088  4.9669  4.9769  5.0020  5.0093
  5.0549  5.0577  5.0835  5.1000  5.1454  5.1700  5.2089  5.2363  5.2586  5.2787
  5.3067  5.3093  5.3757  5.4044  5.4594  5.4924  5.5017  5.5194  5.5461  5.5724
  5.5792  5.6075  5.6106  5.6702  5.6820  5.7207  5.7755  5.7896  5.8178  5.8515
  5.8747  5.8922  5.9250  5.9685  5.9838  5.9842  6.0124  6.0382  6.0753  6.1025
  6.1216  6.1477  6.1723  6.1766  6.2047  6.2166  6.2440  6.2454  6.2992  6.3197
  6.3273  6.3543  6.3783  6.4043  6.4136  6.4225  6.4413  6.4773  6.4846  6.4917
  6.5267  6.5595  6.5702  6.5758  6.6031  6.6278  6.6606  6.6667  6.6888  6.7059
  6.7307  6.7531  6.7688  6.7988  6.8277  6.8454  6.8778  6.8981  6.9295  6.9444
  6.9770  7.0155  7.0201  7.0455  7.0691  7.1010  7.1271  7.1646  7.1863  7.1976
  7.2443  7.2882  7.3226  7.4377  7.4575  7.4696  7.5239  7.5435  7.5564  7.5824
  7.6679  7.6730  7.7241  7.7682  7.7898  7.8091  7.8642  7.9013  7.9181  8.0635
  8.0920  8.1138  8.1503  8.1783  8.2566  8.3112  8.3932  8.5381  8.5868  8.5945
  8.6208  8.7853
   0.00000   0.22960   0.00000
 -1.3148 -1.2925 -1.2665 -1.2595 -1.2561 -1.2549 -1.2549 -1.2507 -0.9356 -0.9354
 -0.9343 -0.9338 -0.9331 -0.9261 -0.9235 -0.9223 -0.9198 -0.9197 -0.9165 -0.9148
 -0.9139 -0.9138 -0.8951 -0.8774 -0.8757 -0.8756 -0.8745 -0.8728 -0.4565 -0.4287
 -0.3696 -0.3315 -0.3175 -0.2708 -0.2656 -0.2469 -0.2366 -0.1986 -0.1854 -0.1758
 -0.1518 -0.1335 -0.1124 -0.1105 -0.1046 -0.1019 -0.0840 -0.0820 -0.0805 -0.0732
 -0.0504 -0.0437  0.2460  0.3910  0.5285  0.5718  0.5881  0.5966  0.6211  0.6430
  0.6557  0.6610  0.7035  0.7303  0.7894  0.8116  0.8252  0.8496  0.8789  0.8929
  0.9423  0.9603  0.9848  0.9928  1.0020  1.0256  1.0373  1.0601  1.0645  1.0904
  1.1364  1.1532  1.1984  1.2051  1.2229  1.2252  1.2588  1.2702  1.3196  1.3466
  1.5227  1.5242  1.5470  1.5973  1.6364  1.6443  1.6883  1.6889  1.7031  1.7170
  1.7861  1.8066  1.8456  1.8496  1.8867  1.8994  1.9400  1.9569  1.9707  1.9923
  1.9978  2.0291  2.0492  2.0559  2.0790  2.0960  2.1122  2.1550  2.1610  2.1645
  2.2013  2.2183  2.2256  2.2298  2.2554  2.2643  2.3034  2.3142  2.3220  2.3402
  2.3542  2.3756  2.3879  2.4271  2.4502  2.4607  2.4951  2.4990  2.5226  2.5341
  2.6107  2.6446  2.6816  2.6967  2.7098  2.8043  2.8148  2.8279  2.8800  2.9085
  2.9267  2.9748  2.9859  2.9981  3.0225  3.0632  3.0734  3.0798  3.1081  3.1174
  3.1229  3.1712  3.1719  3.1877  3.2067  3.2505  3.2543  3.2799  3.2943  3.3305
  3.3706  3.3805  3.4036  3.4197  3.4470  3.4762  3.4820  3.4877  3.5046  3.5464
  3.5699  3.5804  3.5994  3.6246  3.6482  3.6775  3.6874  3.6896  3.7213  3.7392
  3.7469  3.7888  3.7994  3.8299  3.8449  3.8590  3.8801  3.8917  3.9080  3.9103
  3.9268  3.9531  3.9590  3.9812  4.0160  4.0400  4.0642  4.0824  4.0888  4.0910
  4.1283  4.1794  4.1905  4.2188  4.2568  4.2756  4.2839  4.2874  4.3014  4.3317
  4.3579  4.3906  4.4178  4.4600  4.4738  4.5002  4.5051  4.5086  4.5619  4.5680
  4.5847  4.6096  4.6334  4.6359  4.6566  4.6912  4.7009  4.7084  4.7351  4.7378
  4.7775  4.8358  4.8592  4.8782  4.8837  4.9039  4.9603  4.9749  5.0085  5.0111
  5.0483  5.0507  5.0720  5.0936  5.1461  5.1759  5.2223  5.2282  5.2683  5.2797
  5.3104  5.3133  5.3780  5.4119  5.4503  5.4946  5.5056  5.5236  5.5543  5.5710
  5.5727  5.6110  5.6128  5.6664  5.6922  5.7268  5.7783  5.7894  5.8228  5.8546
  5.8702  5.9000  5.9218  5.9645  5.9769  5.9869  6.0219  6.0336  6.0823  6.0978
  6.1318  6.1416  6.1701  6.1770  6.2093  6.2171  6.2451  6.2498  6.2967  6.3172
  6.3190  6.3483  6.3819  6.4077  6.4082  6.4224  6.4421  6.4750  6.4786  6.4881
  6.5252  6.5682  6.5686  6.5752  6.6007  6.6271  6.6566  6.6658  6.6895  6.6986
  6.7225  6.7549  6.7735  6.7999  6.8318  6.8515  6.8778  6.8925  6.9283  6.9459
  6.9813  7.0172  7.0298  7.0530  7.0688  7.1035  7.1251  7.1634  7.1860  7.1969
  7.2471  7.2815  7.3213  7.4361  7.4530  7.4731  7.5231  7.5509  7.5617  7.5795
  7.6624  7.6712  7.7261  7.7599  7.7991  7.8191  7.8690  7.9075  7.9216  8.0693
  8.0926  8.1113  8.1505  8.1814  8.2492  8.3058  8.3925  8.5475  8.5804  8.5961
  8.6166  8.7889
   0.00000   0.21194   0.00000
 -1.3155 -1.2913 -1.2672 -1.2596 -1.2558 -1.2551 -1.2547 -1.2506 -0.9356 -0.9353
 -0.9343 -0.9338 -0.9332 -0.9258 -0.9236 -0.9224 -0.9197 -0.9194 -0.9166 -0.9147
 -0.9139 -0.9137 -0.8962 -0.8775 -0.8758 -0.8751 -0.8744 -0.8727 -0.4579 -0.4282
 -0.3707 -0.3290 -0.3176 -0.2699 -0.2683 -0.2461 -0.2384 -0.1991 -0.1861 -0.1724
 -0.1511 -0.1331 -0.1130 -0.1115 -0.1036 -0.1030 -0.0835 -0.0822 -0.0808 -0.0707
 -0.0496 -0.0429  0.2406  0.3973  0.5235  0.5698  0.5855  0.5958  0.6200  0.6451
  0.6533  0.6590  0.7046  0.7379  0.7871  0.8117  0.8214  0.8513  0.8848  0.8924
  0.9416  0.9622  0.9850  0.9943  0.9973  1.0250  1.0381  1.0567  1.0653  1.0947
  1.1330  1.1521  1.2015  1.2050  1.2244  1.2260  1.2602  1.2729  1.3280  1.3545
  1.5154  1.5192  1.5375  1.5949  1.6369  1.6395  1.6899  1.6910  1.6970  1.7121
  1.7804  1.8006  1.8488  1.8553  1.8934  1.8972  1.9401  1.9603  1.9711  1.9933
  1.9943  2.0290  2.0496  2.0585  2.0777  2.0988  2.1127  2.1499  2.1636  2.1685
  2.2017  2.2135  2.2204  2.2307  2.2507  2.2662  2.3042  2.3149  2.3230  2.3426
  2.3549  2.3756  2.3939  2.4310  2.4558  2.4679  2.4982  2.5052  2.5256  2.5426
  2.6056  2.6412  2.6758  2.7000  2.7063  2.8030  2.8168  2.8262  2.8797  2.9025
  2.9250  2.9624  2.9830  2.9927  3.0181  3.0511  3.0664  3.0747  3.1163  3.1219
  3.1284  3.1724  3.1772  3.1892  3.2093  3.2474  3.2568  3.2796  3.2901  3.3330
  3.3775  3.3804  3.4071  3.4203  3.4451  3.4718  3.4779  3.4915  3.5114  3.5496
  3.5750  3.5861  3.6050  3.6207  3.6505  3.6771  3.6884  3.6923  3.7244  3.7453
  3.7511  3.7922  3.8099  3.8272  3.8424  3.8582  3.8841  3.8858  3.9050  3.9165
  3.9336  3.9545  3.9578  3.9853  4.0194  4.0275  4.0632  4.0807  4.0865  4.0984
  4.1279  4.1729  4.1813  4.2202  4.2586  4.2714  4.2809  4.2832  4.2893  4.3282
  4.3597  4.3914  4.4240  4.4625  4.4648  4.4952  4.5020  4.5050  4.5586  4.5670
  4.5974  4.6097  4.6254  4.6322  4.6544  4.6909  4.7017  4.7046  4.7312  4.7427
  4.7741  4.8367  4.8549  4.8725  4.8843  4.8983  4.9545  4.9713  5.0103  5.0199
  5.0398  5.0447  5.0617  5.0871  5.1489  5.1811  5.2195  5.2364  5.2758  5.2821
  5.3119  5.3220  5.3802  5.4183  5.4404  5.4974  5.5035  5.5279  5.5633  5.5651
  5.5722  5.6136  5.6176  5.6630  5.7003  5.7343  5.7825  5.7886  5.8271  5.8569
  5.8653  5.9077  5.9201  5.9602  5.9705  5.9899  6.0302  6.0334  6.0871  6.0926
  6.1361  6.1431  6.1681  6.1772  6.2129  6.2159  6.2459  6.2547  6.2901  6.3125
  6.3165  6.3436  6.3821  6.4016  6.4127  6.4195  6.4465  6.4647  6.4780  6.4857
  6.5269  6.5667  6.5700  6.5744  6.6056  6.6254  6.6546  6.6635  6.6915  6.6930
  6.7145  6.7545  6.7781  6.8013  6.8367  6.8578  6.8780  6.8867  6.9271  6.9469
  6.9861  7.0176  7.0384  7.0590  7.0671  7.1053  7.1241  7.1586  7.1860  7.2018
  7.2498  7.2754  7.3196  7.4330  7.4488  7.4773  7.5231  7.5589  7.5657  7.5763
  7.6573  7.6692  7.7275  7.7513  7.8091  7.8293  7.8741  7.9105  7.9291  8.0742
  8.0932  8.1095  8.1500  8.1851  8.2415  8.2997  8.3924  8.5563  8.5712  8.5984
  8.6151  8.7918
   0.00000   0.19428   0.00000
 -1.3161 -1.2901 -1.2679 -1.2598 -1.2556 -1.2553 -1.2545 -1.2505 -0.9356 -0.9353
 -0.9343 -0.9339 -0.9332 -0.9254 -0.9236 -0.9224 -0.9195 -0.9190 -0.9167 -0.9146
 -0.9139 -0.9137 -0.8972 -0.8776 -0.8759 -0.8746 -0.8744 -0.8726 -0.4593 -0.4278
 -0.3717 -0.3266 -0.3174 -0.2711 -0.2695 -0.2451 -0.2399 -0.1996 -0.1870 -0.1691
 -0.1503 -0.1327 -0.1135 -0.1125 -0.1043 -0.1029 -0.0832 -0.0829 -0.0802 -0.0681
 -0.0489 -0.0422  0.2355  0.4036  0.5186  0.5679  0.5830  0.5954  0.6191  0.6465
  0.6505  0.6578  0.7057  0.7454  0.7850  0.8120  0.8177  0.8532  0.8909  0.8918
  0.9401  0.9637  0.9824  0.9957  0.9958  1.0243  1.0392  1.0534  1.0658  1.0991
  1.1298  1.1518  1.2045  1.2049  1.2256  1.2262  1.2612  1.2768  1.3364  1.3627
  1.5050  1.5153  1.5295  1.5923  1.6302  1.6424  1.6900  1.6923  1.6924  1.7089
  1.7747  1.7961  1.8505  1.8603  1.8908  1.9062  1.9398  1.9632  1.9711  1.9892
  1.9964  2.0291  2.0495  2.0603  2.0764  2.1006  2.1127  2.1448  2.1657  2.1718
  2.2022  2.2086  2.2149  2.2324  2.2469  2.2691  2.3055  2.3157  2.3246  2.3447
  2.3555  2.3754  2.4005  2.4349  2.4597  2.4763  2.5030  2.5104  2.5295  2.5488
  2.6013  2.6383  2.6679  2.7042  2.7079  2.8011  2.8176  2.8243  2.8785  2.8966
  2.9226  2.9474  2.9804  2.9879  3.0113  3.0419  3.0564  3.0704  3.1223  3.1273
  3.1354  3.1747  3.1838  3.1912  3.2126  3.2443  3.2582  3.2801  3.2865  3.3363
  3.3793  3.3839  3.4110  3.4198  3.4446  3.4666  3.4732  3.4982  3.5180  3.5523
  3.5782  3.5909  3.6118  3.6153  3.6529  3.6795  3.6860  3.6985  3.7261  3.7505
  3.7559  3.7960  3.8178  3.8247  3.8384  3.8569  3.8831  3.8888  3.9036  3.9235
  3.9413  3.9561  3.9568  3.9871  4.0186  4.0226  4.0615  4.0782  4.0846  4.1071
  4.1260  4.1658  4.1703  4.2231  4.2563  4.2658  4.2737  4.2768  4.2814  4.3282
  4.3615  4.3911  4.4307  4.4520  4.4689  4.4904  4.5011  4.5021  4.5562  4.5634
  4.6099  4.6119  4.6144  4.6336  4.6542  4.6833  4.7011  4.7065  4.7248  4.7505
  4.7696  4.8325  4.8531  4.8662  4.8866  4.8917  4.9499  4.9658  5.0144  5.0264
  5.0320  5.0390  5.0539  5.0808  5.1530  5.1851  5.2110  5.2507  5.2807  5.2854
  5.3134  5.3331  5.3824  5.4239  5.4305  5.4965  5.5010  5.5335  5.5567  5.5627
  5.5833  5.6179  5.6221  5.6600  5.7062  5.7427  5.7874  5.7884  5.8293  5.8584
  5.8610  5.9150  5.9199  5.9556  5.9650  5.9920  6.0293  6.0459  6.0876  6.0895
  6.1309  6.1547  6.1679  6.1769  6.2116  6.2158  6.2461  6.2597  6.2834  6.3063
  6.3170  6.3409  6.3799  6.3947  6.4149  6.4185  6.4519  6.4522  6.4784  6.4843
  6.5297  6.5648  6.5655  6.5737  6.6158  6.6233  6.6557  6.6599  6.6872  6.6967
  6.7069  6.7514  6.7826  6.8041  6.8421  6.8630  6.8774  6.8820  6.9266  6.9474
  6.9912  7.0168  7.0453  7.0630  7.0646  7.1071  7.1237  7.1516  7.1866  7.2104
  7.2526  7.2698  7.3175  7.4288  7.4452  7.4810  7.5243  7.5664  7.5672  7.5749
  7.6528  7.6671  7.7284  7.7426  7.8196  7.8390  7.8794  7.9125  7.9385  8.0780
  8.0937  8.1083  8.1491  8.1896  8.2337  8.2935  8.3928  8.5594  8.5645  8.6017
  8.6154  8.7941
   0.00000   0.17662   0.00000
 -1.3166 -1.2889 -1.2687 -1.2599 -1.2555 -1.2554 -1.2543 -1.2504 -0.9356 -0.9353
 -0.9344 -0.9340 -0.9332 -0.9251 -0.9237 -0.9225 -0.9194 -0.9187 -0.9168 -0.9145
 -0.9139 -0.9137 -0.8982 -0.8777 -0.8760 -0.8744 -0.8742 -0.8725 -0.4606 -0.4275
 -0.3728 -0.3242 -0.3169 -0.2740 -0.2694 -0.2443 -0.2408 -0.2001 -0.1879 -0.1657
 -0.1493 -0.1325 -0.1139 -0.1136 -0.1058 -0.1027 -0.0839 -0.0822 -0.0795 -0.0654
 -0.0483 -0.0415  0.2307  0.4096  0.5139  0.5659  0.5807  0.5952  0.6183  0.6466
  0.6475  0.6575  0.7067  0.7528  0.7831  0.8124  0.8143  0.8551  0.8912  0.8971
  0.9380  0.9648  0.9771  0.9971  0.9973  1.0234  1.0400  1.0507  1.0659  1.1037
  1.1267  1.1521  1.2046  1.2073  1.2259  1.2266  1.2618  1.2817  1.3446  1.3709
  1.4935  1.5107  1.5229  1.5896  1.6244  1.6448  1.6832  1.6919  1.6949  1.7082
  1.7691  1.7930  1.8498  1.8646  1.8907  1.9150  1.9394  1.9657  1.9699  1.9865
  1.9984  2.0292  2.0490  2.0609  2.0752  2.1015  2.1126  2.1400  2.1672  2.1735
  2.2027  2.2036  2.2094  2.2346  2.2442  2.2729  2.3072  2.3165  2.3267  2.3464
  2.3559  2.3751  2.4074  2.4389  2.4629  2.4840  2.5103  2.5137  2.5348  2.5506
  2.6001  2.6356  2.6615  2.7033  2.7171  2.7987  2.8174  2.8221  2.8769  2.8908
  2.9196  2.9304  2.9777  2.9840  3.0027  3.0364  3.0454  3.0661  3.1243  3.1331
  3.1438  3.1776  3.1894  3.1934  3.2179  3.2420  3.2583  3.2816  3.2840  3.3397
  3.3763  3.3896  3.4152  3.4194  3.4460  3.4621  3.4687  3.5055  3.5232  3.5544
  3.5808  3.5924  3.6116  3.6173  3.6570  3.6823  3.6842  3.7055  3.7270  3.7550
  3.7604  3.8002  3.8180  3.8268  3.8325  3.8560  3.8839  3.8935  3.9045  3.9312
  3.9492  3.9546  3.9603  3.9823  4.0181  4.0254  4.0594  4.0763  4.0834  4.1154
  4.1226  4.1576  4.1585  4.2281  4.2491  4.2578  4.2609  4.2713  4.2767  4.3314
  4.3634  4.3890  4.4318  4.4486  4.4719  4.4883  4.5000  4.5013  4.5547  4.5581
  4.6026  4.6159  4.6230  4.6370  4.6551  4.6737  4.6984  4.7093  4.7194  4.7581
  4.7645  4.8245  4.8527  4.8589  4.8847  4.8907  4.9467  4.9591  5.0182  5.0197
  5.0340  5.0379  5.0484  5.0749  5.1580  5.1878  5.2027  5.2643  5.2836  5.2890
  5.3150  5.3454  5.3848  5.4212  5.4289  5.4875  5.5057  5.5392  5.5479  5.5585
  5.5961  5.6242  5.6260  5.6580  5.7107  5.7506  5.7862  5.7962  5.8284  5.8572
  5.8601  5.9205  5.9219  5.9503  5.9610  5.9928  6.0318  6.0585  6.0833  6.0891
  6.1257  6.1652  6.1700  6.1769  6.2045  6.2176  6.2451  6.2645  6.2793  6.2994
  6.3185  6.3400  6.3768  6.3873  6.4097  6.4243  6.4394  6.4572  6.4787  6.4839
  6.5320  6.5593  6.5624  6.5721  6.6219  6.6277  6.6556  6.6594  6.6832  6.7001
  6.7023  6.7459  6.7867  6.8083  6.8474  6.8640  6.8753  6.8813  6.9277  6.9474
  6.9965  7.0152  7.0498  7.0603  7.0669  7.1086  7.1235  7.1445  7.1881  7.2201
  7.2563  7.2648  7.3149  7.4240  7.4424  7.4833  7.5270  7.5625  7.5752  7.5765
  7.6491  7.6651  7.7285  7.7343  7.8303  7.8481  7.8850  7.9150  7.9483  8.0807
  8.0938  8.1079  8.1478  8.1947  8.2259  8.2875  8.3935  8.5472  8.5706  8.6060
  8.6169  8.7956
   0.00000   0.15896   0.00000
 -1.3171 -1.2877 -1.2695 -1.2600 -1.2556 -1.2553 -1.2541 -1.2503 -0.9356 -0.9353
 -0.9344 -0.9341 -0.9332 -0.9248 -0.9238 -0.9226 -0.9193 -0.9183 -0.9170 -0.9144
 -0.9138 -0.9136 -0.8993 -0.8777 -0.8761 -0.8743 -0.8737 -0.8724 -0.4618 -0.4272
 -0.3738 -0.3218 -0.3162 -0.2768 -0.2697 -0.2446 -0.2404 -0.2004 -0.1889 -0.1625
 -0.1482 -0.1324 -0.1148 -0.1142 -0.1073 -0.1031 -0.0841 -0.0815 -0.0788 -0.0628
 -0.0477 -0.0409  0.2262  0.4154  0.5093  0.5640  0.5788  0.5949  0.6178  0.6442
  0.6455  0.6584  0.7076  0.7600  0.7816  0.8111  0.8128  0.8572  0.8906  0.9035
  0.9354  0.9657  0.9709  0.9988  0.9997  1.0225  1.0397  1.0492  1.0657  1.1082
  1.1238  1.1529  1.2044  1.2100  1.2250  1.2275  1.2620  1.2877  1.3528  1.3790
  1.4815  1.5055  1.5172  1.5868  1.6196  1.6462  1.6768  1.6899  1.6978  1.7099
  1.7639  1.7910  1.8466  1.8680  1.8935  1.9231  1.9392  1.9668  1.9678  1.9861
  2.0003  2.0294  2.0478  2.0604  2.0741  2.1017  2.1127  2.1360  2.1680  2.1728
  2.1987  2.2020  2.2056  2.2371  2.2429  2.2771  2.3093  2.3173  2.3297  2.3478
  2.3563  2.3748  2.4140  2.4434  2.4655  2.4902  2.5152  2.5200  2.5414  2.5469
  2.6033  2.6325  2.6581  2.7033  2.7267  2.7958  2.8160  2.8194  2.8746  2.8851
  2.9123  2.9158  2.9749  2.9811  2.9939  3.0334  3.0348  3.0620  3.1226  3.1388
  3.1529  3.1809  3.1925  3.1956  3.2231  3.2438  3.2569  3.2829  3.2843  3.3430
  3.3707  3.3943  3.4196  3.4202  3.4489  3.4585  3.4651  3.5124  3.5263  3.5557
  3.5837  3.5884  3.6130  3.6197  3.6625  3.6790  3.6902  3.7130  3.7278  3.7587
  3.7640  3.8047  3.8135  3.8237  3.8327  3.8557  3.8860  3.8981  3.9082  3.9393
  3.9535  3.9562  3.9658  3.9728  4.0242  4.0278  4.0575  4.0751  4.0829  4.1178
  4.1229  4.1446  4.1501  4.2341  4.2385  4.2438  4.2518  4.2651  4.2722  4.3356
  4.3651  4.3852  4.4238  4.4560  4.4738  4.4896  4.4984  4.5024  4.5521  4.5542
  4.5928  4.6205  4.6335  4.6414  4.6577  4.6646  4.6935  4.7114  4.7152  4.7587
  4.7654  4.8151  4.8500  4.8520  4.8782  4.8962  4.9449  4.9517  5.0078  5.0227
  5.0327  5.0435  5.0468  5.0699  5.1634  5.1891  5.1950  5.2739  5.2881  5.2926
  5.3168  5.3560  5.3887  5.4135  5.4333  5.4780  5.5119  5.5384  5.5454  5.5527
  5.6067  5.6286  5.6319  5.6584  5.7144  5.7566  5.7858  5.8057  5.8247  5.8554
  5.8608  5.9211  5.9273  5.9452  5.9587  5.9936  6.0372  6.0696  6.0798  6.0867
  6.1211  6.1685  6.1737  6.1828  6.1957  6.2187  6.2426  6.2686  6.2773  6.2929
  6.3206  6.3409  6.3741  6.3796  6.4041  6.4253  6.4316  6.4614  6.4782  6.4847
  6.5331  6.5531  6.5596  6.5694  6.6224  6.6385  6.6526  6.6641  6.6790  6.6952
  6.7090  6.7395  6.7902  6.8133  6.8524  6.8600  6.8716  6.8854  6.9306  6.9472
  7.0016  7.0133  7.0493  7.0594  7.0685  7.1090  7.1227  7.1389  7.1905  7.2288
  7.2600  7.2620  7.3120  7.4187  7.4408  7.4838  7.5312  7.5566  7.5780  7.5832
  7.6464  7.6632  7.7262  7.7283  7.8410  7.8560  7.8905  7.9184  7.9582  8.0822
  8.0935  8.1085  8.1463  8.2002  8.2182  8.2823  8.3942  8.5340  8.5755  8.6106
  8.6196  8.7966
   0.00000   0.14130   0.00000
 -1.3175 -1.2866 -1.2703 -1.2601 -1.2558 -1.2552 -1.2539 -1.2503 -0.9355 -0.9353
 -0.9344 -0.9342 -0.9332 -0.9245 -0.9238 -0.9226 -0.9192 -0.9179 -0.9171 -0.9142
 -0.9138 -0.9135 -0.9003 -0.8778 -0.8762 -0.8743 -0.8733 -0.8724 -0.4628 -0.4269
 -0.3748 -0.3196 -0.3152 -0.2796 -0.2702 -0.2457 -0.2389 -0.2008 -0.1898 -0.1593
 -0.1469 -0.1323 -0.1160 -0.1145 -0.1089 -0.1040 -0.0839 -0.0808 -0.0782 -0.0602
 -0.0472 -0.0404  0.2220  0.4210  0.5049  0.5621  0.5772  0.5947  0.6175  0.6409
  0.6438  0.6597  0.7084  0.7671  0.7802  0.8082  0.8132  0.8593  0.8901  0.9098
  0.9326  0.9644  0.9662  1.0003  1.0027  1.0214  1.0379  1.0494  1.0652  1.1124
  1.1213  1.1543  1.2041  1.2125  1.2236  1.2281  1.2619  1.2946  1.3611  1.3868
  1.4692  1.4996  1.5122  1.5841  1.6159  1.6461  1.6719  1.6875  1.7008  1.7126
  1.7592  1.7898  1.8418  1.8705  1.8981  1.9304  1.9394  1.9625  1.9694  1.9875
  2.0019  2.0298  2.0459  2.0590  2.0730  2.1011  2.1133  2.1332  2.1679  2.1696
  2.1941  2.1977  2.2062  2.2397  2.2429  2.2815  2.3115  2.3182  2.3336  2.3488
  2.3567  2.3746  2.4197  2.4487  2.4677  2.4952  2.5153  2.5299  2.5408  2.5486
  2.6099  2.6288  2.6580  2.7039  2.7362  2.7923  2.8137  2.8160  2.8718  2.8794
  2.8941  2.9114  2.9718  2.9791  2.9857  3.0252  3.0319  3.0587  3.1180  3.1438
  3.1619  3.1841  3.1939  3.1975  3.2238  3.2529  3.2543  3.2835  3.2887  3.3459
  3.3631  3.3980  3.4221  3.4238  3.4518  3.4568  3.4632  3.5184  3.5273  3.5548
  3.5835  3.5872  3.6169  3.6195  3.6627  3.6821  3.6966  3.7204  3.7288  3.7617
  3.7666  3.8075  3.8095  3.8158  3.8374  3.8563  3.8884  3.9023  3.9129  3.9475
  3.9537  3.9622  3.9631  3.9726  4.0298  4.0332  4.0564  4.0748  4.0832  4.1119
  4.1287  4.1322  4.1417  4.2255  4.2280  4.2389  4.2430  4.2603  4.2678  4.3388
  4.3652  4.3804  4.4159  4.4661  4.4749  4.4935  4.4972  4.5043  4.5470  4.5536
  4.5852  4.6247  4.6401  4.6439  4.6594  4.6632  4.6872  4.7115  4.7125  4.7527
  4.7717  4.8052  4.8404  4.8502  4.8724  4.9026  4.9439  4.9446  4.9978  5.0207
  5.0368  5.0415  5.0539  5.0663  5.1690  5.1856  5.1913  5.2741  5.2948  5.3002
  5.3190  5.3613  5.3953  5.4087  5.4371  5.4689  5.5198  5.5291  5.5454  5.5512
  5.6145  5.6306  5.6364  5.6647  5.7177  5.7593  5.7866  5.8164  5.8196  5.8542
  5.8613  5.9202  5.9291  5.9426  5.9582  5.9959  6.0443  6.0754  6.0775  6.0842
  6.1180  6.1658  6.1761  6.1888  6.1937  6.2193  6.2390  6.2716  6.2763  6.2875
  6.3228  6.3434  6.3714  6.3728  6.3982  6.4142  6.4366  6.4637  6.4769  6.4867
  6.5329  6.5474  6.5565  6.5658  6.6249  6.6428  6.6560  6.6681  6.6740  6.6925
  6.7170  6.7339  6.7931  6.8184  6.8542  6.8550  6.8685  6.8906  6.9350  6.9473
  7.0063  7.0113  7.0447  7.0607  7.0686  7.1075  7.1210  7.1363  7.1938  7.2354
  7.2562  7.2697  7.3090  7.4131  7.4403  7.4828  7.5363  7.5498  7.5790  7.5899
  7.6454  7.6617  7.7189  7.7272  7.8515  7.8625  7.8960  7.9228  7.9678  8.0825
  8.0926  8.1099  8.1446  8.2050  8.2113  8.2784  8.3947  8.5206  8.5792  8.6144
  8.6242  8.7969
   0.00000   0.12363   0.00000
 -1.3179 -1.2854 -1.2711 -1.2602 -1.2559 -1.2550 -1.2538 -1.2502 -0.9355 -0.9353
 -0.9344 -0.9343 -0.9332 -0.9243 -0.9239 -0.9227 -0.9190 -0.9175 -0.9172 -0.9141
 -0.9138 -0.9134 -0.9013 -0.8779 -0.8762 -0.8743 -0.8730 -0.8723 -0.4638 -0.4266
 -0.3757 -0.3175 -0.3140 -0.2824 -0.2708 -0.2469 -0.2373 -0.2011 -0.1908 -0.1563
 -0.1456 -0.1322 -0.1173 -0.1146 -0.1103 -0.1053 -0.0834 -0.0802 -0.0777 -0.0577
 -0.0467 -0.0399  0.2183  0.4263  0.5007  0.5603  0.5761  0.5944  0.6175  0.6375
  0.6418  0.6611  0.7092  0.7738  0.7791  0.8056  0.8135  0.8615  0.8896  0.9161
  0.9297  0.9579  0.9664  1.0017  1.0057  1.0203  1.0351  1.0507  1.0646  1.1159
  1.1195  1.1560  1.2039  1.2148  1.2219  1.2286  1.2616  1.3023  1.3693  1.3942
  1.4570  1.4929  1.5077  1.5814  1.6132  1.6437  1.6694  1.6852  1.7037  1.7155
  1.7552  1.7891  1.8364  1.8722  1.9034  1.9365  1.9400  1.9582  1.9708  1.9899
  2.0032  2.0302  2.0433  2.0570  2.0715  2.0999  2.1145  2.1318  2.1644  2.1671
  2.1902  2.1928  2.2077  2.2422  2.2438  2.2855  2.3140  2.3191  2.3386  2.3493
  2.3574  2.3745  2.4239  2.4553  2.4695  2.4993  2.5147  2.5260  2.5476  2.5554
  2.6179  2.6254  2.6605  2.7050  2.7452  2.7882  2.8106  2.8117  2.8678  2.8739
  2.8770  2.9069  2.9686  2.9776  2.9784  3.0179  3.0312  3.0565  3.1115  3.1477
  3.1701  3.1873  3.1941  3.1991  3.2228  3.2507  3.2653  3.2857  3.2952  3.3479
  3.3545  3.4004  3.4241  3.4268  3.4517  3.4600  3.4641  3.5233  3.5267  3.5501
  3.5820  3.5905  3.6177  3.6213  3.6566  3.6911  3.7028  3.7275  3.7305  3.7637
  3.7683  3.8003  3.8086  3.8149  3.8421  3.8578  3.8912  3.9059  3.9154  3.9548
  3.9556  3.9568  3.9675  3.9792  4.0312  4.0429  4.0571  4.0758  4.0842  4.1053
  4.1185  4.1331  4.1356  4.2118  4.2122  4.2338  4.2357  4.2616  4.2634  4.3398
  4.3616  4.3758  4.4121  4.4758  4.4768  4.4959  4.4985  4.5071  4.5428  4.5528
  4.5809  4.6266  4.6414  4.6424  4.6623  4.6710  4.6812  4.7083  4.7124  4.7466
  4.7767  4.7950  4.8309  4.8479  4.8671  4.9085  4.9386  4.9442  4.9886  5.0177
  5.0397  5.0411  5.0618  5.0652  5.1743  5.1776  5.1915  5.2697  5.2963  5.3149
  5.3219  5.3609  5.4000  5.4113  5.4404  5.4606  5.5194  5.5297  5.5370  5.5577
  5.6201  5.6316  5.6368  5.6767  5.7207  5.7586  5.7874  5.8147  5.8283  5.8531
  5.8622  5.9170  5.9259  5.9438  5.9599  6.0008  6.0522  6.0705  6.0764  6.0862
  6.1166  6.1612  6.1728  6.1898  6.2043  6.2199  6.2350  6.2725  6.2755  6.2845
  6.3244  6.3474  6.3632  6.3732  6.3923  6.4035  6.4417  6.4641  6.4746  6.4893
  6.5318  6.5431  6.5533  6.5616  6.6289  6.6414  6.6622  6.6696  6.6704  6.6922
  6.7251  6.7318  6.7950  6.8229  6.8480  6.8516  6.8704  6.8950  6.9402  6.9484
  7.0093  7.0097  7.0401  7.0616  7.0668  7.1044  7.1184  7.1366  7.1976  7.2396
  7.2529  7.2799  7.3058  7.4074  7.4411  7.4809  7.5416  7.5424  7.5792  7.5948
  7.6465  7.6606  7.7123  7.7255  7.8616  7.8677  7.9013  7.9281  7.9771  8.0818
  8.0913  8.1119  8.1430  8.2016  8.2119  8.2766  8.3948  8.5071  8.5819  8.6169
  8.6306  8.7968
   0.00000   0.10597   0.00000
 -1.3183 -1.2843 -1.2720 -1.2603 -1.2560 -1.2549 -1.2537 -1.2501 -0.9355 -0.9353
 -0.9344 -0.9344 -0.9332 -0.9241 -0.9240 -0.9228 -0.9189 -0.9173 -0.9172 -0.9139
 -0.9138 -0.9132 -0.9023 -0.8780 -0.8763 -0.8743 -0.8727 -0.8722 -0.4647 -0.4264
 -0.3766 -0.3156 -0.3127 -0.2851 -0.2714 -0.2480 -0.2357 -0.2013 -0.1916 -0.1535
 -0.1443 -0.1319 -0.1186 -0.1148 -0.1117 -0.1070 -0.0827 -0.0796 -0.0773 -0.0555
 -0.0464 -0.0395  0.2149  0.4312  0.4968  0.5587  0.5754  0.5941  0.6177  0.6342
  0.6397  0.6625  0.7099  0.7782  0.7801  0.8032  0.8139  0.8637  0.8892  0.9222
  0.9269  0.9516  0.9664  1.0031  1.0086  1.0190  1.0322  1.0524  1.0639  1.1159
  1.1212  1.1580  1.2037  1.2170  1.2198  1.2289  1.2611  1.3105  1.3777  1.4011
  1.4448  1.4856  1.5037  1.5788  1.6114  1.6397  1.6690  1.6833  1.7065  1.7179
  1.7522  1.7888  1.8308  1.8732  1.9090  1.9404  1.9410  1.9553  1.9719  1.9930
  2.0042  2.0307  2.0402  2.0549  2.0695  2.0981  2.1163  2.1319  2.1582  2.1652
  2.1870  2.1878  2.2093  2.2445  2.2453  2.2889  2.3165  2.3200  2.3443  2.3495
  2.3587  2.3746  2.4266  2.4629  2.4707  2.5013  2.5138  2.5168  2.5608  2.5611
  2.6236  2.6260  2.6647  2.7062  2.7525  2.7835  2.8065  2.8072  2.8616  2.8622
  2.8697  2.9024  2.9651  2.9718  2.9760  3.0136  3.0312  3.0557  3.1034  3.1498
  3.1769  3.1901  3.1929  3.2006  3.2237  3.2467  3.2771  3.2894  3.3045  3.3431
  3.3514  3.4011  3.4251  3.4281  3.4507  3.4651  3.4685  3.5250  3.5269  3.5427
  3.5842  3.5927  3.6156  3.6252  3.6490  3.7004  3.7085  3.7333  3.7339  3.7644
  3.7693  3.7933  3.8025  3.8211  3.8461  3.8601  3.8955  3.9090  3.9140  3.9492
  3.9631  3.9632  3.9715  3.9850  4.0306  4.0522  4.0608  4.0786  4.0851  4.0990
  4.1075  4.1251  4.1398  4.1959  4.1991  4.2247  4.2265  4.2595  4.2663  4.3391
  4.3534  4.3725  4.4135  4.4767  4.4869  4.4949  4.5013  4.5116  4.5399  4.5522
  4.5806  4.6234  4.6411  4.6417  4.6688  4.6735  4.6813  4.7055  4.7112  4.7406
  4.7795  4.7850  4.8232  4.8453  4.8619  4.9110  4.9369  4.9446  4.9806  5.0153
  5.0385  5.0427  5.0673  5.0699  5.1688  5.1792  5.1920  5.2629  5.2964  5.3252
  5.3302  5.3580  5.4000  5.4206  5.4432  5.4535  5.5096  5.5277  5.5415  5.5649
  5.6240  5.6322  5.6355  5.6904  5.7236  5.7561  5.7846  5.8132  5.8397  5.8521
  5.8641  5.9119  5.9209  5.9456  5.9641  6.0077  6.0602  6.0610  6.0767  6.0872
  6.1152  6.1558  6.1678  6.1952  6.2122  6.2219  6.2319  6.2706  6.2745  6.2850
  6.3247  6.3515  6.3556  6.3758  6.3864  6.3944  6.4460  6.4630  6.4721  6.4915
  6.5303  6.5408  6.5501  6.5569  6.6339  6.6395  6.6589  6.6679  6.6748  6.6948
  6.7280  6.7391  6.7959  6.8262  6.8419  6.8447  6.8755  6.8981  6.9459  6.9509
  7.0080  7.0099  7.0379  7.0616  7.0630  7.1016  7.1148  7.1383  7.2013  7.2422
  7.2503  7.2914  7.3026  7.4015  7.4432  7.4783  7.5345  7.5470  7.5787  7.5976
  7.6500  7.6599  7.7063  7.7231  7.8709  7.8717  7.9063  7.9339  7.9859  8.0804
  8.0895  8.1141  8.1417  8.1946  8.2149  8.2777  8.3943  8.4939  8.5840  8.6187
  8.6374  8.7964
   0.00000   0.08831   0.00000
 -1.3186 -1.2831 -1.2728 -1.2604 -1.2561 -1.2549 -1.2535 -1.2501 -0.9355 -0.9353
 -0.9345 -0.9344 -0.9332 -0.9240 -0.9239 -0.9228 -0.9188 -0.9174 -0.9169 -0.9138
 -0.9138 -0.9129 -0.9032 -0.8781 -0.8764 -0.8742 -0.8725 -0.8721 -0.4654 -0.4262
 -0.3773 -0.3138 -0.3111 -0.2878 -0.2720 -0.2490 -0.2342 -0.2015 -0.1924 -0.1510
 -0.1429 -0.1316 -0.1200 -0.1150 -0.1128 -0.1088 -0.0818 -0.0791 -0.0771 -0.0535
 -0.0460 -0.0392  0.2120  0.4358  0.4930  0.5573  0.5750  0.5937  0.6181  0.6311
  0.6377  0.6638  0.7105  0.7775  0.7860  0.8012  0.8141  0.8659  0.8888  0.9243
  0.9281  0.9456  0.9661  1.0043  1.0113  1.0177  1.0293  1.0541  1.0632  1.1143
  1.1244  1.1602  1.2036  1.2176  1.2190  1.2290  1.2604  1.3192  1.3861  1.4072
  1.4329  1.4778  1.5003  1.5763  1.6104  1.6350  1.6698  1.6819  1.7091  1.7194
  1.7507  1.7888  1.8253  1.8735  1.9143  1.9406  1.9423  1.9558  1.9728  1.9965
  2.0050  2.0311  2.0366  2.0529  2.0672  2.0961  2.1187  2.1331  2.1518  2.1625
  2.1827  2.1849  2.2108  2.2464  2.2470  2.2916  2.3189  2.3210  2.3492  2.3494
  2.3619  2.3748  2.4282  2.4710  2.4711  2.4964  2.5127  2.5135  2.5648  2.5746
  2.6245  2.6335  2.6697  2.7074  2.7566  2.7779  2.8019  2.8040  2.8505  2.8535
  2.8666  2.8983  2.9616  2.9661  2.9737  3.0128  3.0316  3.0563  3.0943  3.1499
  3.1815  3.1910  3.1927  3.2022  3.2273  3.2424  3.2869  3.2946  3.3163  3.3338
  3.3523  3.3998  3.4243  3.4284  3.4500  3.4706  3.4758  3.5228  3.5292  3.5352
  3.5884  3.5925  3.6136  3.6283  3.6421  3.7076  3.7135  3.7376  3.7390  3.7633
  3.7698  3.7886  3.7970  3.8285  3.8485  3.8629  3.9006  3.9114  3.9119  3.9453
  3.9698  3.9719  3.9725  3.9912  4.0273  4.0597  4.0680  4.0830  4.0834  4.0949
  4.0987  4.1190  4.1424  4.1808  4.1872  4.2150  4.2161  4.2561  4.2689  4.3389
  4.3421  4.3707  4.4183  4.4774  4.4929  4.4968  4.5008  4.5164  4.5383  4.5537
  4.5837  4.6172  4.6378  4.6448  4.6702  4.6754  4.6861  4.7042  4.7089  4.7350
  4.7756  4.7794  4.8188  4.8428  4.8568  4.9083  4.9408  4.9454  4.9738  5.0141
  5.0376  5.0420  5.0719  5.0784  5.1594  5.1833  5.1926  5.2546  5.2955  5.3287
  5.3435  5.3565  5.4000  5.4297  5.4455  5.4479  5.4993  5.5178  5.5544  5.5729
  5.6261  5.6329  5.6344  5.7034  5.7261  5.7529  5.7769  5.8153  5.8495  5.8514
  5.8680  5.9056  5.9160  5.9468  5.9697  6.0153  6.0497  6.0681  6.0784  6.0863
  6.1122  6.1497  6.1632  6.2017  6.2144  6.2282  6.2311  6.2676  6.2733  6.2878
  6.3228  6.3460  6.3583  6.3799  6.3806  6.3877  6.4479  6.4609  6.4704  6.4924
  6.5289  6.5408  6.5468  6.5524  6.6373  6.6392  6.6531  6.6635  6.6790  6.7007
  6.7309  6.7497  6.7959  6.8270  6.8362  6.8382  6.8813  6.8997  6.9516  6.9547
  7.0065  7.0073  7.0386  7.0574  7.0612  7.0996  7.1105  7.1405  7.2044  7.2439
  7.2488  7.2995  7.3034  7.3955  7.4463  7.4755  7.5264  7.5518  7.5777  7.5985
  7.6556  7.6596  7.7011  7.7199  7.8744  7.8796  7.9111  7.9398  7.9939  8.0786
  8.0874  8.1163  8.1410  8.1876  8.2162  8.2821  8.3929  8.4817  8.5857  8.6201
  8.6441  8.7956
   0.00000   0.07065   0.00000
 -1.3188 -1.2820 -1.2737 -1.2605 -1.2562 -1.2548 -1.2534 -1.2500 -0.9355 -0.9353
 -0.9345 -0.9345 -0.9332 -0.9240 -0.9238 -0.9229 -0.9186 -0.9176 -0.9167 -0.9138
 -0.9137 -0.9125 -0.9041 -0.8781 -0.8764 -0.8742 -0.8724 -0.8720 -0.4660 -0.4260
 -0.3780 -0.3123 -0.3094 -0.2904 -0.2726 -0.2498 -0.2329 -0.2016 -0.1931 -0.1489
 -0.1416 -0.1310 -0.1214 -0.1153 -0.1137 -0.1105 -0.0809 -0.0787 -0.0769 -0.0518
 -0.0458 -0.0389  0.2096  0.4399  0.4896  0.5561  0.5749  0.5933  0.6187  0.6284
  0.6357  0.6648  0.7110  0.7770  0.7912  0.7995  0.8143  0.8679  0.8885  0.9221
  0.9336  0.9401  0.9655  1.0054  1.0136  1.0162  1.0269  1.0556  1.0625  1.1129
  1.1272  1.1623  1.2035  1.2153  1.2208  1.2289  1.2598  1.3283  1.3944  1.4126
  1.4213  1.4696  1.4975  1.5742  1.6100  1.6305  1.6710  1.6810  1.7112  1.7197
  1.7505  1.7889  1.8203  1.8735  1.9191  1.9381  1.9437  1.9587  1.9736  2.0002
  2.0056  2.0315  2.0328  2.0513  2.0647  2.0942  2.1217  2.1348  2.1464  2.1589
  2.1774  2.1835  2.2121  2.2480  2.2487  2.2936  2.3213  2.3219  2.3487  2.3521
  2.3685  2.3752  2.4289  2.4696  2.4789  2.4873  2.5117  2.5154  2.5663  2.5880
  2.6287  2.6395  2.6747  2.7086  2.7558  2.7708  2.8008  2.8014  2.8420  2.8441
  2.8643  2.8946  2.9581  2.9614  2.9710  3.0154  3.0322  3.0583  3.0845  3.1480
  3.1815  3.1917  3.1950  3.2042  3.2328  3.2379  3.2943  3.3007  3.3238  3.3310
  3.3529  3.3968  3.4218  3.4285  3.4490  3.4756  3.4849  3.5209  3.5267  3.5329
  3.5891  3.5934  3.6115  3.6305  3.6372  3.7121  3.7176  3.7418  3.7429  3.7613
  3.7696  3.7869  3.7920  3.8371  3.8489  3.8663  3.9009  3.9135  3.9164  3.9425
  3.9683  3.9762  3.9819  3.9981  4.0227  4.0634  4.0763  4.0778  4.0870  4.0927
  4.0955  4.1174  4.1429  4.1674  4.1775  4.2026  4.2085  4.2535  4.2672  4.3296
  4.3414  4.3698  4.4247  4.4782  4.4917  4.4977  4.5044  4.5198  4.5377  4.5580
  4.5890  4.6115  4.6331  4.6488  4.6681  4.6806  4.6868  4.7049  4.7061  4.7301
  4.7680  4.7766  4.8180  4.8405  4.8516  4.9033  4.9462  4.9471  4.9682  5.0143
  5.0370  5.0404  5.0772  5.0869  5.1497  5.1864  5.1936  5.2458  5.2941  5.3320
  5.3461  5.3655  5.4007  5.4370  5.4425  5.4489  5.4887  5.5077  5.5666  5.5814
  5.6267  5.6323  5.6369  5.7145  5.7283  5.7496  5.7657  5.8191  5.8501  5.8572
  5.8749  5.8992  5.9119  5.9477  5.9755  6.0225  6.0383  6.0758  6.0811  6.0842
  6.1080  6.1434  6.1583  6.2076  6.2141  6.2342  6.2351  6.2650  6.2719  6.2916
  6.3181  6.3384  6.3633  6.3752  6.3815  6.3875  6.4462  6.4581  6.4712  6.4920
  6.5279  6.5423  6.5437  6.5490  6.6345  6.6432  6.6481  6.6587  6.6814  6.7082
  6.7353  6.7603  6.7950  6.8226  6.8310  6.8357  6.8869  6.9003  6.9568  6.9594
  7.0020  7.0069  7.0400  7.0505  7.0616  7.0987  7.1056  7.1427  7.2066  7.2451
  7.2485  7.2966  7.3151  7.3893  7.4505  7.4727  7.5182  7.5560  7.5764  7.5981
  7.6596  7.6625  7.6967  7.7161  7.8765  7.8868  7.9155  7.9454  8.0011  8.0764
  8.0852  8.1183  8.1409  8.1810  8.2159  8.2892  8.3903  8.4708  8.5870  8.6213
  8.6501  8.7947
   0.00000   0.05299   0.00000
 -1.3190 -1.2809 -1.2747 -1.2605 -1.2563 -1.2547 -1.2534 -1.2500 -0.9355 -0.9352
 -0.9346 -0.9345 -0.9331 -0.9241 -0.9237 -0.9230 -0.9185 -0.9177 -0.9165 -0.9137
 -0.9137 -0.9121 -0.9049 -0.8781 -0.8764 -0.8742 -0.8723 -0.8719 -0.4665 -0.4259
 -0.3785 -0.3111 -0.3077 -0.2929 -0.2731 -0.2505 -0.2319 -0.2018 -0.1936 -0.1472
 -0.1404 -0.1302 -0.1226 -0.1160 -0.1144 -0.1119 -0.0801 -0.0784 -0.0769 -0.0504
 -0.0456 -0.0387  0.2077  0.4435  0.4866  0.5551  0.5751  0.5928  0.6193  0.6262
  0.6340  0.6656  0.7114  0.7766  0.7956  0.7982  0.8143  0.8697  0.8882  0.9204
  0.9353  0.9385  0.9647  1.0062  1.0148  1.0155  1.0250  1.0568  1.0619  1.1117
  1.1295  1.1643  1.2036  1.2131  1.2224  1.2287  1.2592  1.3376  1.4025  1.4101
  1.4172  1.4612  1.4952  1.5723  1.6099  1.6266  1.6723  1.6804  1.7130  1.7192
  1.7515  1.7891  1.8160  1.8733  1.9231  1.9352  1.9451  1.9618  1.9741  2.0039
  2.0060  2.0288  2.0317  2.0503  2.0622  2.0925  2.1249  2.1348  2.1444  2.1550
  2.1721  2.1828  2.2130  2.2492  2.2501  2.2950  2.3226  2.3235  2.3479  2.3533
  2.3756  2.3774  2.4292  2.4637  2.4814  2.4861  2.5108  2.5179  2.5660  2.6006
  2.6360  2.6436  2.6784  2.7097  2.7509  2.7629  2.8002  2.8039  2.8342  2.8356
  2.8626  2.8917  2.9545  2.9579  2.9684  3.0204  3.0328  3.0613  3.0745  3.1447
  3.1787  3.1944  3.1971  3.2067  3.2333  3.2393  3.2975  3.3072  3.3200  3.3415
  3.3550  3.3926  3.4173  3.4289  3.4475  3.4797  3.4944  3.5197  3.5223  3.5339
  3.5830  3.5984  3.6092  3.6318  3.6349  3.7146  3.7208  3.7408  3.7483  3.7614
  3.7690  3.7871  3.7878  3.8458  3.8475  3.8712  3.8979  3.9147  3.9265  3.9405
  3.9610  3.9812  3.9918  4.0030  4.0212  4.0616  4.0711  4.0761  4.0908  4.0921
  4.1026  4.1203  4.1411  4.1566  4.1705  4.1903  4.2025  4.2519  4.2618  4.3172
  4.3464  4.3692  4.4314  4.4788  4.4902  4.4931  4.5103  4.5219  4.5377  4.5642
  4.5947  4.6078  4.6288  4.6529  4.6672  4.6825  4.6847  4.7042  4.7048  4.7264
  4.7632  4.7729  4.8196  4.8384  4.8464  4.8981  4.9470  4.9531  4.9640  5.0160
  5.0365  5.0386  5.0822  5.0953  5.1402  5.1883  5.1947  5.2374  5.2926  5.3349
  5.3438  5.3786  5.4032  5.4384  5.4427  5.4523  5.4775  5.4978  5.5760  5.5902
  5.6262  5.6307  5.6440  5.7231  5.7299  5.7462  5.7528  5.8233  5.8492  5.8624
  5.8837  5.8934  5.9089  5.9484  5.9797  6.0281  6.0289  6.0809  6.0835  6.0846
  6.1038  6.1369  6.1529  6.2118  6.2133  6.2402  6.2416  6.2636  6.2706  6.2959
  6.3109  6.3317  6.3661  6.3719  6.3796  6.3939  6.4413  6.4551  6.4739  6.4908
  6.5276  6.5401  6.5426  6.5493  6.6306  6.6434  6.6447  6.6572  6.6830  6.7156
  6.7402  6.7697  6.7936  6.8157  6.8266  6.8357  6.8919  6.9004  6.9606  6.9642
  6.9982  7.0075  7.0394  7.0433  7.0642  7.0982  7.1003  7.1446  7.2077  7.2460
  7.2491  7.2941  7.3262  7.3830  7.4553  7.4701  7.5103  7.5594  7.5750  7.5971
  7.6599  7.6701  7.6931  7.7116  7.8779  7.8926  7.9193  7.9502  8.0071  8.0743
  8.0830  8.1198  8.1416  8.1750  8.2148  8.2978  8.3863  8.4620  8.5880  8.6222
  8.6551  8.7938
   0.00000   0.03532   0.00000
 -1.3191 -1.2799 -1.2756 -1.2606 -1.2563 -1.2547 -1.2533 -1.2500 -0.9355 -0.9352
 -0.9346 -0.9345 -0.9331 -0.9241 -0.9235 -0.9230 -0.9184 -0.9178 -0.9164 -0.9137
 -0.9137 -0.9116 -0.9056 -0.8782 -0.8765 -0.8742 -0.8722 -0.8718 -0.4668 -0.4258
 -0.3789 -0.3102 -0.3059 -0.2952 -0.2735 -0.2510 -0.2311 -0.2018 -0.1940 -0.1460
 -0.1393 -0.1292 -0.1237 -0.1171 -0.1149 -0.1127 -0.0793 -0.0782 -0.0769 -0.0494
 -0.0455 -0.0385  0.2063  0.4463  0.4842  0.5544  0.5753  0.5924  0.6199  0.6245
  0.6326  0.6662  0.7117  0.7763  0.7972  0.7990  0.8142  0.8711  0.8881  0.9193
  0.9315  0.9426  0.9637  1.0067  1.0137  1.0169  1.0236  1.0578  1.0614  1.1108
  1.1312  1.1659  1.2038  1.2113  1.2238  1.2283  1.2587  1.3466  1.3997  1.4099
  1.4212  1.4529  1.4936  1.5709  1.6099  1.6238  1.6733  1.6801  1.7142  1.7184
  1.7528  1.7893  1.8126  1.8730  1.9262  1.9329  1.9462  1.9644  1.9745  2.0063
  2.0076  2.0248  2.0317  2.0499  2.0599  2.0914  2.1282  2.1322  2.1467  2.1512
  2.1666  2.1824  2.2138  2.2501  2.2512  2.2960  2.3232  2.3252  2.3472  2.3538
  2.3760  2.3869  2.4293  2.4541  2.4795  2.4919  2.5101  2.5199  2.5648  2.6115
  2.6453  2.6455  2.6793  2.7106  2.7452  2.7555  2.8007  2.8090  2.8246  2.8303
  2.8614  2.8894  2.9515  2.9556  2.9663  3.0272  3.0332  3.0644  3.0646  3.1408
  3.1758  3.1969  3.1987  3.2095  3.2289  3.2459  3.2942  3.3131  3.3222  3.3439
  3.3643  3.3882  3.4107  3.4293  3.4457  3.4825  3.5023  3.5197  3.5206  3.5347
  3.5750  3.6027  3.6072  3.6324  3.6343  3.7159  3.7230  3.7376  3.7528  3.7637
  3.7680  3.7842  3.7882  3.8453  3.8526  3.8790  3.8953  3.9147  3.9361  3.9401
  3.9515  3.9854  4.0011  4.0024  4.0269  4.0560  4.0633  4.0687  4.0909  4.1012
  4.1129  4.1242  4.1380  4.1489  4.1657  4.1788  4.1985  4.2513  4.2554  4.3064
  4.3522  4.3687  4.4373  4.4795  4.4879  4.4891  4.5141  4.5232  4.5378  4.5706
  4.5979  4.6061  4.6275  4.6565  4.6673  4.6807  4.6815  4.7023  4.7039  4.7242
  4.7615  4.7696  4.8222  4.8367  4.8414  4.8938  4.9477  4.9577  4.9610  5.0188
  5.0361  5.0368  5.0865  5.1027  5.1316  5.1888  5.1957  5.2307  5.2911  5.3372
  5.3417  5.3878  5.4096  5.4357  5.4461  5.4564  5.4660  5.4886  5.5815  5.5987
  5.6252  5.6285  5.6554  5.7288  5.7299  5.7373  5.7458  5.8272  5.8481  5.8662
  5.8888  5.8927  5.9072  5.9486  5.9802  6.0239  6.0323  6.0776  6.0866  6.0921
  6.1003  6.1302  6.1479  6.2126  6.2143  6.2432  6.2519  6.2635  6.2695  6.2998
  6.3017  6.3265  6.3637  6.3737  6.3788  6.4014  6.4347  6.4524  6.4768  6.4896
  6.5281  6.5370  6.5406  6.5527  6.6263  6.6403  6.6427  6.6590  6.6842  6.7217
  6.7449  6.7770  6.7919  6.8095  6.8233  6.8359  6.8957  6.9003  6.9624  6.9684
  6.9968  7.0090  7.0362  7.0369  7.0690  7.0944  7.0983  7.1459  7.2081  7.2465
  7.2501  7.2921  7.3364  7.3765  7.4603  7.4682  7.5030  7.5620  7.5739  7.5960
  7.6603  7.6776  7.6904  7.7064  7.8788  7.8969  7.9223  7.9539  8.0117  8.0725
  8.0812  8.1208  8.1430  8.1700  8.2135  8.3065  8.3814  8.4557  8.5887  8.6228
  8.6589  8.7930
   0.00000   0.01766   0.00000
 -1.3192 -1.2789 -1.2765 -1.2606 -1.2564 -1.2547 -1.2533 -1.2500 -0.9355 -0.9352
 -0.9346 -0.9345 -0.9331 -0.9241 -0.9235 -0.9231 -0.9183 -0.9179 -0.9163 -0.9137
 -0.9137 -0.9113 -0.9060 -0.8782 -0.8765 -0.8742 -0.8722 -0.8718 -0.4670 -0.4258
 -0.3791 -0.3096 -0.3042 -0.2972 -0.2738 -0.2513 -0.2306 -0.2019 -0.1943 -0.1452
 -0.1386 -0.1283 -0.1244 -0.1182 -0.1152 -0.1130 -0.0788 -0.0781 -0.0771 -0.0488
 -0.0454 -0.0384  0.2055  0.4482  0.4826  0.5539  0.5755  0.5921  0.6204  0.6234
  0.6317  0.6666  0.7118  0.7761  0.7966  0.8012  0.8140  0.8720  0.8880  0.9187
  0.9289  0.9455  0.9628  1.0069  1.0130  1.0177  1.0228  1.0583  1.0610  1.1103
  1.1322  1.1669  1.2040  1.2100  1.2249  1.2278  1.2583  1.3544  1.3911  1.4152
  1.4255  1.4452  1.4926  1.5701  1.6100  1.6220  1.6740  1.6800  1.7150  1.7177
  1.7539  1.7894  1.8104  1.8728  1.9281  1.9313  1.9470  1.9661  1.9748  2.0064
  2.0110  2.0213  2.0317  2.0499  2.0582  2.0907  2.1298  2.1310  2.1480  2.1508
  2.1614  2.1822  2.2142  2.2506  2.2519  2.2965  2.3236  2.3264  2.3466  2.3540
  2.3762  2.3952  2.4292  2.4452  2.4791  2.4958  2.5096  2.5212  2.5636  2.6197
  2.6451  2.6555  2.6760  2.7113  2.7425  2.7493  2.8034  2.8146  2.8160  2.8253
  2.8608  2.8880  2.9494  2.9543  2.9650  3.0335  3.0351  3.0546  3.0672  3.1378
  3.1739  3.1985  3.1998  3.2125  3.2250  3.2514  3.2890  3.3174  3.3272  3.3414
  3.3769  3.3847  3.4019  3.4297  3.4444  3.4841  3.5064  3.5187  3.5241  3.5351
  3.5676  3.6057  3.6058  3.6325  3.6343  3.7166  3.7242  3.7347  3.7561  3.7661
  3.7669  3.7816  3.7891  3.8434  3.8562  3.8891  3.8938  3.9123  3.9373  3.9428
  3.9463  3.9889  3.9995  4.0084  4.0362  4.0507  4.0560  4.0597  4.0919  4.1088
  4.1225  4.1268  4.1344  4.1446  4.1624  4.1697  4.1964  4.2503  4.2514  4.2986
  4.3568  4.3682  4.4414  4.4803  4.4841  4.4879  4.5162  4.5239  4.5377  4.5761
  4.5971  4.6059  4.6297  4.6592  4.6682  4.6776  4.6781  4.6991  4.7041  4.7234
  4.7617  4.7675  4.8252  4.8355  4.8371  4.8910  4.9481  4.9591  4.9605  5.0217
  5.0352  5.0360  5.0896  5.1080  5.1253  5.1884  5.1965  5.2264  5.2902  5.3387
  5.3403  5.3915  5.4201  5.4341  5.4470  5.4554  5.4610  5.4807  5.5839  5.6060
  5.6229  5.6267  5.6685  5.7204  5.7321  5.7334  5.7442  5.8300  5.8472  5.8686
  5.8858  5.8993  5.9072  5.9480  5.9776  6.0234  6.0346  6.0747  6.0883  6.0979
  6.0995  6.1240  6.1444  6.2122  6.2157  6.2443  6.2627  6.2641  6.2688  6.2917
  6.3025  6.3233  6.3609  6.3759  6.3786  6.4090  6.4275  6.4505  6.4790  6.4887
  6.5291  6.5343  6.5391  6.5557  6.6230  6.6373  6.6416  6.6609  6.6850  6.7258
  6.7484  6.7812  6.7905  6.8055  6.8212  6.8360  6.8978  6.9005  6.9626  6.9713
  6.9973  7.0112  7.0306  7.0341  7.0747  7.0886  7.0983  7.1468  7.2082  7.2469
  7.2510  7.2908  7.3447  7.3705  7.4642  7.4674  7.4973  7.5636  7.5731  7.5952
  7.6606  7.6846  7.6889  7.7008  7.8793  7.8994  7.9243  7.9562  8.0146  8.0713
  8.0800  8.1213  8.1445  8.1663  8.2125  8.3133  8.3769  8.4519  8.5891  8.6232
  8.6612  8.7925
   0.00000   0.00000   0.00000
 -1.3192 -1.2783 -1.2771 -1.2606 -1.2564 -1.2547 -1.2533 -1.2499 -0.9355 -0.9352
 -0.9346 -0.9345 -0.9331 -0.9241 -0.9234 -0.9231 -0.9183 -0.9179 -0.9163 -0.9137
 -0.9137 -0.9112 -0.9062 -0.8782 -0.8765 -0.8742 -0.8722 -0.8717 -0.4671 -0.4257
 -0.3792 -0.3094 -0.3034 -0.2981 -0.2739 -0.2514 -0.2305 -0.2019 -0.1943 -0.1450
 -0.1384 -0.1279 -0.1247 -0.1186 -0.1154 -0.1131 -0.0786 -0.0780 -0.0771 -0.0486
 -0.0454 -0.0384  0.2052  0.4489  0.4821  0.5538  0.5756  0.5920  0.6206  0.6230
  0.6313  0.6667  0.7119  0.7761  0.7964  0.8020  0.8139  0.8723  0.8880  0.9186
  0.9279  0.9466  0.9624  1.0070  1.0128  1.0180  1.0225  1.0585  1.0609  1.1102
  1.1325  1.1673  1.2041  1.2095  1.2254  1.2275  1.2582  1.3581  1.3872  1.4169
  1.4286  1.4410  1.4923  1.5698  1.6101  1.6214  1.6742  1.6800  1.7152  1.7174
  1.7543  1.7894  1.8097  1.8727  1.9287  1.9308  1.9472  1.9667  1.9749  2.0065
  2.0128  2.0194  2.0317  2.0500  2.0575  2.0905  2.1290  2.1322  2.1466  2.1543
  2.1575  2.1821  2.2143  2.2508  2.2521  2.2966  2.3237  2.3268  2.3464  2.3540
  2.3763  2.3989  2.4292  2.4413  2.4790  2.4971  2.5095  2.5217  2.5631  2.6230
  2.6445  2.6623  2.6715  2.7115  2.7430  2.7458  2.8072  2.8102  2.8195  2.8207
  2.8606  2.8875  2.9487  2.9538  2.9646  3.0336  3.0417  3.0473  3.0682  3.1366
  3.1732  3.1990  3.2001  3.2142  3.2231  3.2538  3.2865  3.3190  3.3303  3.3392
  3.3834  3.3860  3.3941  3.4298  3.4440  3.4846  3.5073  3.5185  3.5266  3.5352
  3.5642  3.6054  3.6068  3.6324  3.6344  3.7168  3.7246  3.7337  3.7574  3.7662
  3.7672  3.7806  3.7895  3.8426  3.8572  3.8933  3.8959  3.9089  3.9371  3.9393
  3.9494  3.9906  3.9978  4.0115  4.0431  4.0485  4.0527  4.0531  4.0923  4.1120
  4.1275  4.1287  4.1309  4.1433  4.1613  4.1656  4.1958  4.2484  4.2516  4.2957
  4.3586  4.3679  4.4429  4.4816  4.4817  4.4875  4.5169  4.5242  4.5376  4.5787
  4.5958  4.6060  4.6312  4.6603  4.6691  4.6758  4.6764  4.6977  4.7041  4.7232
  4.7619  4.7667  4.8268  4.8347  4.8354  4.8901  4.9483  4.9585  4.9614  5.0230
  5.0345  5.0359  5.0908  5.1100  5.1228  5.1880  5.1968  5.2250  5.2898  5.3392
  5.3398  5.3924  5.4273  5.4337  5.4438  5.4521  5.4639  5.4767  5.5845  5.6097
  5.6209  5.6262  5.6758  5.7132  5.7331  5.7334  5.7437  5.8310  5.8468  5.8694
  5.8848  5.9013  5.9081  5.9475  5.9760  6.0239  6.0353  6.0735  6.0888  6.0971
  6.1032  6.1207  6.1432  6.2120  6.2162  6.2446  6.2645  6.2678  6.2704  6.2852
  6.3035  6.3223  6.3598  6.3766  6.3786  6.4140  6.4225  6.4498  6.4797  6.4884
  6.5300  6.5329  6.5386  6.5568  6.6218  6.6362  6.6413  6.6617  6.6853  6.7273
  6.7498  6.7825  6.7899  6.8041  6.8204  6.8360  6.8984  6.9008  6.9624  6.9723
  6.9978  7.0124  7.0281  7.0328  7.0787  7.0846  7.0983  7.1471  7.2082  7.2470
  7.2514  7.2903  7.3486  7.3674  7.4651  7.4679  7.4949  7.5642  7.5728  7.5950
  7.6607  7.6875  7.6897  7.6970  7.8795  7.9002  7.9250  7.9570  8.0156  8.0708
  8.0795  8.1215  8.1452  8.1649  8.2122  8.3160  8.3749  8.4507  8.5893  8.6233
  8.6620  8.7923
   25
   0.00000   0.00000   0.00000
 -1.3192 -1.2783 -1.2771 -1.2606 -1.2564 -1.2547 -1.2533 -1.2499 -0.9355 -0.9352
 -0.9346 -0.9345 -0.9331 -0.9241 -0.9234 -0.9231 -0.9183 -0.9179 -0.9163 -0.9137
 -0.9137 -0.9112 -0.9062 -0.8782 -0.8765 -0.8742 -0.8722 -0.8717 -0.4671 -0.4257
 -0.3792 -0.3094 -0.3034 -0.2981 -0.2739 -0.2514 -0.2305 -0.2019 -0.1943 -0.1450
 -0.1384 -0.1279 -0.1247 -0.1186 -0.1154 -0.1131 -0.0786 -0.0780 -0.0771 -0.0486
 -0.0454 -0.0384  0.2052  0.4489  0.4821  0.5538  0.5756  0.5920  0.6206  0.6230
  0.6313  0.6667  0.7119  0.7761  0.7964  0.8020  0.8139  0.8723  0.8880  0.9186
  0.9279  0.9466  0.9624  1.0070  1.0128  1.0180  1.0225  1.0585  1.0609  1.1102
  1.1325  1.1673  1.2041  1.2095  1.2254  1.2275  1.2582  1.3581  1.3872  1.4169
  1.4286  1.4410  1.4923  1.5698  1.6101  1.6214  1.6742  1.6800  1.7152  1.7174
  1.7543  1.7894  1.8097  1.8727  1.9287  1.9308  1.9472  1.9667  1.9749  2.0065
  2.0128  2.0194  2.0317  2.0500  2.0575  2.0905  2.1290  2.1322  2.1466  2.1543
  2.1575  2.1821  2.2143  2.2508  2.2521  2.2966  2.3237  2.3268  2.3464  2.3540
  2.3763  2.3989  2.4292  2.4413  2.4790  2.4971  2.5095  2.5217  2.5631  2.6230
  2.6445  2.6623  2.6715  2.7115  2.7430  2.7458  2.8072  2.8102  2.8195  2.8207
  2.8606  2.8875  2.9487  2.9538  2.9646  3.0336  3.0417  3.0473  3.0682  3.1366
  3.1732  3.1990  3.2001  3.2142  3.2231  3.2538  3.2865  3.3190  3.3303  3.3392
  3.3834  3.3860  3.3941  3.4298  3.4440  3.4846  3.5073  3.5185  3.5266  3.5352
  3.5642  3.6054  3.6068  3.6324  3.6344  3.7168  3.7246  3.7337  3.7574  3.7662
  3.7672  3.7806  3.7895  3.8426  3.8572  3.8933  3.8959  3.9089  3.9371  3.9393
  3.9494  3.9906  3.9978  4.0115  4.0431  4.0485  4.0527  4.0531  4.0923  4.1120
  4.1275  4.1287  4.1309  4.1433  4.1613  4.1656  4.1958  4.2484  4.2516  4.2957
  4.3586  4.3679  4.4429  4.4816  4.4817  4.4875  4.5169  4.5242  4.5376  4.5787
  4.5958  4.6060  4.6312  4.6603  4.6691  4.6758  4.6764  4.6977  4.7041  4.7232
  4.7619  4.7667  4.8268  4.8347  4.8354  4.8901  4.9483  4.9585  4.9614  5.0230
  5.0345  5.0359  5.0908  5.1100  5.1228  5.1880  5.1968  5.2250  5.2898  5.3392
  5.3398  5.3924  5.4273  5.4337  5.4438  5.4521  5.4639  5.4767  5.5845  5.6097
  5.6209  5.6262  5.6758  5.7132  5.7331  5.7334  5.7437  5.8310  5.8468  5.8694
  5.8848  5.9013  5.9081  5.9475  5.9760  6.0239  6.0353  6.0735  6.0888  6.0971
  6.1032  6.1207  6.1432  6.2120  6.2162  6.2446  6.2645  6.2678  6.2704  6.2852
  6.3035  6.3223  6.3598  6.3766  6.3786  6.4140  6.4225  6.4498  6.4797  6.4884
  6.5300  6.5329  6.5386  6.5568  6.6218  6.6362  6.6413  6.6617  6.6853  6.7273
  6.7498  6.7825  6.7899  6.8041  6.8204  6.8360  6.8984  6.9008  6.9624  6.9723
  6.9978  7.0124  7.0281  7.0328  7.0787  7.0846  7.0983  7.1471  7.2082  7.2470
  7.2514  7.2903  7.3486  7.3674  7.4651  7.4679  7.4949  7.5642  7.5728  7.5950
  7.6607  7.6875  7.6897  7.6970  7.8795  7.9002  7.9250  7.9570  8.0156  8.0708
  8.0795  8.1215  8.1452  8.1649  8.2122  8.3160  8.3749  8.4507  8.5893  8.6233
  8.6620  8.7923
   0.00000   0.00000   0.02248
 -1.3192 -1.2783 -1.2771 -1.2606 -1.2564 -1.2547 -1.2533 -1.2500 -0.9355 -0.9352
 -0.9346 -0.9345 -0.9331 -0.9241 -0.9234 -0.9231 -0.9183 -0.9179 -0.9163 -0.9137
 -0.9137 -0.9112 -0.9062 -0.8782 -0.8765 -0.8742 -0.8723 -0.8718 -0.4672 -0.4255
 -0.3795 -0.3091 -0.3033 -0.2979 -0.2749 -0.2504 -0.2304 -0.2020 -0.1943 -0.1450
 -0.1385 -0.1283 -0.1247 -0.1185 -0.1153 -0.1127 -0.0786 -0.0780 -0.0771 -0.0486
 -0.0454 -0.0388  0.2057  0.4487  0.4818  0.5537  0.5754  0.5919  0.6205  0.6234
  0.6312  0.6668  0.7117  0.7761  0.7964  0.8020  0.8134  0.8720  0.8863  0.9190
  0.9296  0.9464  0.9626  1.0067  1.0130  1.0183  1.0226  1.0585  1.0606  1.1098
  1.1325  1.1677  1.2041  1.2093  1.2256  1.2274  1.2583  1.3593  1.3876  1.4168
  1.4284  1.4414  1.4926  1.5704  1.6102  1.6217  1.6738  1.6806  1.7151  1.7174
  1.7540  1.7905  1.8095  1.8713  1.9276  1.9308  1.9448  1.9658  1.9748  2.0083
  2.0108  2.0190  2.0310  2.0503  2.0572  2.0904  2.1226  2.1327  2.1460  2.1599
  2.1609  2.1826  2.2141  2.2495  2.2527  2.2968  2.3236  2.3269  2.3461  2.3538
  2.3776  2.4001  2.4298  2.4427  2.4785  2.4976  2.5095  2.5223  2.5634  2.6232
  2.6446  2.6623  2.6715  2.7118  2.7429  2.7457  2.8069  2.8114  2.8197  2.8209
  2.8595  2.8870  2.9485  2.9516  2.9637  3.0334  3.0410  3.0476  3.0684  3.1373
  3.1718  3.1994  3.2004  3.2140  3.2234  3.2540  3.2858  3.3179  3.3302  3.3387
  3.3800  3.3861  3.3951  3.4324  3.4460  3.4842  3.5034  3.5169  3.5278  3.5333
  3.5638  3.6046  3.6070  3.6314  3.6331  3.7215  3.7243  3.7358  3.7585  3.7670
  3.7675  3.7807  3.7900  3.8432  3.8576  3.8920  3.8951  3.9079  3.9371  3.9394
  3.9486  3.9869  3.9982  4.0118  4.0422  4.0497  4.0534  4.0548  4.0893  4.1125
  4.1275  4.1296  4.1307  4.1439  4.1633  4.1676  4.1963  4.2506  4.2530  4.2963
  4.3594  4.3670  4.4434  4.4803  4.4816  4.4859  4.5153  4.5221  4.5373  4.5782
  4.5958  4.6060  4.6321  4.6599  4.6682  4.6757  4.6770  4.6974  4.7011  4.7266
  4.7626  4.7680  4.8274  4.8350  4.8357  4.8893  4.9490  4.9570  4.9627  5.0232
  5.0344  5.0349  5.0924  5.1135  5.1231  5.1884  5.1976  5.2237  5.2891  5.3392
  5.3403  5.3911  5.4267  5.4338  5.4445  5.4521  5.4640  5.4769  5.5858  5.6064
  5.6208  5.6283  5.6742  5.7119  5.7326  5.7346  5.7435  5.8319  5.8430  5.8662
  5.8882  5.9013  5.9110  5.9476  5.9754  6.0234  6.0345  6.0725  6.0897  6.0952
  6.1033  6.1209  6.1459  6.2126  6.2160  6.2447  6.2639  6.2656  6.2717  6.2811
  6.3034  6.3215  6.3568  6.3782  6.3792  6.4139  6.4251  6.4501  6.4804  6.4889
  6.5296  6.5330  6.5380  6.5567  6.6214  6.6362  6.6401  6.6615  6.6857  6.7285
  6.7495  6.7806  6.7868  6.8038  6.8216  6.8370  6.9001  6.9026  6.9590  6.9715
  7.0004  7.0128  7.0232  7.0272  7.0789  7.0886  7.0999  7.1514  7.2104  7.2465
  7.2525  7.2901  7.3490  7.3662  7.4644  7.4681  7.4903  7.5649  7.5741  7.5939
  7.6640  7.6864  7.6897  7.6982  7.8779  7.8995  7.9235  7.9568  8.0158  8.0698
  8.0803  8.1215  8.1450  8.1654  8.2110  8.3161  8.3740  8.4516  8.5882  8.6231
  8.6623  8.7921
   0.00000   0.00000   0.04495
 -1.3190 -1.2784 -1.2770 -1.2606 -1.2564 -1.2547 -1.2533 -1.2500 -0.9355 -0.9352
 -0.9346 -0.9345 -0.9331 -0.9241 -0.9234 -0.9231 -0.9183 -0.9179 -0.9163 -0.9138
 -0.9137 -0.9112 -0.9063 -0.8782 -0.8766 -0.8742 -0.8725 -0.8718 -0.4674 -0.4249
 -0.3804 -0.3081 -0.3030 -0.2974 -0.2774 -0.2478 -0.2302 -0.2022 -0.1941 -0.1452
 -0.1387 -0.1292 -0.1247 -0.1182 -0.1150 -0.1114 -0.0788 -0.0780 -0.0769 -0.0488
 -0.0455 -0.0401  0.2072  0.4482  0.4811  0.5534  0.5748  0.5918  0.6202  0.6245
  0.6307  0.6670  0.7113  0.7760  0.7963  0.8017  0.8121  0.8710  0.8818  0.9202
  0.9340  0.9459  0.9631  1.0059  1.0137  1.0189  1.0226  1.0583  1.0598  1.1088
  1.1324  1.1688  1.2041  1.2087  1.2261  1.2272  1.2585  1.3630  1.3887  1.4164
  1.4280  1.4424  1.4935  1.5721  1.6107  1.6226  1.6726  1.6822  1.7147  1.7172
  1.7531  1.7934  1.8088  1.8668  1.9243  1.9307  1.9389  1.9632  1.9744  2.0056
  2.0122  2.0174  2.0289  2.0516  2.0562  2.0901  2.1114  2.1341  2.1441  2.1663
  2.1731  2.1838  2.2138  2.2461  2.2543  2.2971  2.3230  2.3275  2.3453  2.3531
  2.3812  2.4038  2.4318  2.4470  2.4769  2.4991  2.5095  2.5242  2.5645  2.6236
  2.6449  2.6625  2.6715  2.7127  2.7425  2.7455  2.8063  2.8149  2.8201  2.8214
  2.8565  2.8854  2.9451  2.9480  2.9609  3.0325  3.0392  3.0483  3.0690  3.1393
  3.1675  3.2008  3.2013  3.2136  3.2246  3.2548  3.2838  3.3145  3.3300  3.3372
  3.3716  3.3864  3.3980  3.4384  3.4518  3.4827  3.4930  3.5128  3.5278  3.5315
  3.5629  3.6026  3.6071  3.6286  3.6296  3.7233  3.7337  3.7416  3.7616  3.7666
  3.7706  3.7810  3.7917  3.8449  3.8582  3.8882  3.8931  3.9058  3.9371  3.9393
  3.9470  3.9773  3.9993  4.0127  4.0394  4.0526  4.0542  4.0597  4.0828  4.1132
  4.1195  4.1342  4.1360  4.1457  4.1695  4.1717  4.1976  4.2568  4.2571  4.2983
  4.3616  4.3641  4.4449  4.4767  4.4812  4.4816  4.5104  4.5159  4.5361  4.5769
  4.5957  4.6064  4.6344  4.6587  4.6651  4.6755  4.6784  4.6951  4.6967  4.7336
  4.7644  4.7716  4.8291  4.8359  4.8367  4.8870  4.9512  4.9526  4.9667  5.0240
  5.0311  5.0359  5.0971  5.1227  5.1239  5.1895  5.1998  5.2198  5.2871  5.3372
  5.3432  5.3879  5.4252  5.4341  5.4460  5.4522  5.4645  5.4771  5.5895  5.5991
  5.6207  5.6318  5.6696  5.7083  5.7311  5.7377  5.7429  5.8338  5.8343  5.8590
  5.8960  5.9014  5.9174  5.9477  5.9736  6.0221  6.0321  6.0689  6.0906  6.0931
  6.1037  6.1216  6.1527  6.2144  6.2156  6.2449  6.2619  6.2625  6.2700  6.2729
  6.3029  6.3195  6.3504  6.3773  6.3841  6.4138  6.4315  6.4510  6.4819  6.4901
  6.5289  6.5335  6.5362  6.5565  6.6203  6.6359  6.6367  6.6610  6.6867  6.7324
  6.7488  6.7749  6.7788  6.8036  6.8238  6.8393  6.9046  6.9079  6.9508  6.9692
  7.0062  7.0105  7.0136  7.0145  7.0795  7.0969  7.1044  7.1625  7.2156  7.2450
  7.2569  7.2895  7.3501  7.3627  7.4612  7.4702  7.4783  7.5670  7.5766  7.5909
  7.6730  7.6823  7.6902  7.7014  7.8732  7.8973  7.9192  7.9563  8.0164  8.0670
  8.0826  8.1214  8.1444  8.1671  8.2078  8.3162  8.3710  8.4540  8.5850  8.6226
  8.6633  8.7914
   0.00000   0.00000   0.06743
 -1.3188 -1.2785 -1.2768 -1.2605 -1.2565 -1.2547 -1.2533 -1.2501 -0.9355 -0.9352
 -0.9346 -0.9345 -0.9331 -0.9240 -0.9234 -0.9230 -0.9183 -0.9179 -0.9162 -0.9138
 -0.9137 -0.9112 -0.9065 -0.8782 -0.8768 -0.8742 -0.8728 -0.8719 -0.4678 -0.4238
 -0.3820 -0.3065 -0.3024 -0.2965 -0.2807 -0.2444 -0.2298 -0.2026 -0.1938 -0.1456
 -0.1392 -0.1302 -0.1247 -0.1176 -0.1146 -0.1096 -0.0790 -0.0779 -0.0765 -0.0490
 -0.0457 -0.0423  0.2096  0.4474  0.4799  0.5528  0.5738  0.5915  0.6197  0.6262
  0.6300  0.6674  0.7107  0.7758  0.7963  0.8013  0.8099  0.8695  0.8759  0.9220
  0.9399  0.9450  0.9638  1.0047  1.0146  1.0201  1.0228  1.0579  1.0583  1.1073
  1.1322  1.1707  1.2042  1.2081  1.2269  1.2270  1.2587  1.3688  1.3906  1.4157
  1.4273  1.4441  1.4950  1.5749  1.6114  1.6239  1.6709  1.6849  1.7140  1.7167
  1.7515  1.7981  1.8078  1.8590  1.9187  1.9305  1.9322  1.9591  1.9738  1.9991
  2.0146  2.0155  2.0256  2.0548  2.0548  2.0897  2.1004  2.1360  2.1412  2.1742
  2.1850  2.1858  2.2138  2.2414  2.2571  2.2977  2.3220  2.3284  2.3440  2.3521
  2.3870  2.4099  2.4353  2.4534  2.4746  2.5016  2.5096  2.5272  2.5663  2.6243
  2.6453  2.6628  2.6715  2.7139  2.7418  2.7451  2.8048  2.8207  2.8208  2.8222
  2.8518  2.8827  2.9354  2.9470  2.9562  3.0306  3.0363  3.0495  3.0698  3.1418
  3.1606  3.2028  3.2030  3.2129  3.2265  3.2562  3.2799  3.3086  3.3293  3.3352
  3.3609  3.3864  3.4029  3.4452  3.4604  3.4791  3.4798  3.5076  3.5203  3.5374
  3.5613  3.6005  3.6071  3.6240  3.6246  3.7210  3.7495  3.7498  3.7650  3.7662
  3.7750  3.7816  3.7952  3.8471  3.8574  3.8819  3.8909  3.9047  3.9370  3.9387
  3.9460  3.9652  4.0008  4.0143  4.0352  4.0545  4.0553  4.0669  4.0775  4.1097
  4.1131  4.1388  4.1429  4.1488  4.1755  4.1806  4.1993  4.2636  4.2663  4.3014
  4.3591  4.3652  4.4470  4.4710  4.4746  4.4807  4.5028  4.5062  4.5343  4.5754
  4.5956  4.6084  4.6380  4.6571  4.6599  4.6752  4.6796  4.6888  4.6960  4.7417
  4.7674  4.7767  4.8324  4.8370  4.8381  4.8831  4.9456  4.9550  4.9726  5.0258
  5.0276  5.0378  5.1042  5.1251  5.1357  5.1904  5.2033  5.2144  5.2843  5.3337
  5.3473  5.3838  5.4227  5.4348  5.4474  5.4526  5.4655  5.4774  5.5903  5.5952
  5.6204  5.6348  5.6634  5.7025  5.7287  5.7415  5.7419  5.8221  5.8380  5.8508
  5.9009  5.9062  5.9240  5.9472  5.9714  6.0196  6.0281  6.0619  6.0879  6.0970
  6.1041  6.1226  6.1612  6.2148  6.2175  6.2443  6.2545  6.2578  6.2609  6.2730
  6.3015  6.3169  6.3431  6.3756  6.3896  6.4139  6.4387  6.4521  6.4836  6.4914
  6.5285  6.5336  6.5355  6.5565  6.6183  6.6313  6.6354  6.6603  6.6881  6.7398
  6.7476  6.7664  6.7684  6.8042  6.8254  6.8415  6.9108  6.9153  6.9404  6.9656
  6.9939  7.0005  7.0129  7.0143  7.0801  7.1054  7.1118  7.1771  7.2205  7.2424
  7.2665  7.2882  7.3516  7.3576  7.4561  7.4628  7.4742  7.5698  7.5785  7.5864
  7.6753  7.6860  7.6916  7.7061  7.8660  7.8938  7.9121  7.9554  8.0174  8.0624
  8.0861  8.1211  8.1436  8.1696  8.2025  8.3163  8.3663  8.4580  8.5800  8.6217
  8.6647  8.7903
   0.00000   0.00000   0.08991
 -1.3184 -1.2786 -1.2765 -1.2605 -1.2566 -1.2548 -1.2534 -1.2502 -0.9355 -0.9352
 -0.9346 -0.9346 -0.9331 -0.9240 -0.9234 -0.9230 -0.9184 -0.9179 -0.9162 -0.9138
 -0.9137 -0.9111 -0.9068 -0.8782 -0.8771 -0.8743 -0.8733 -0.8721 -0.4682 -0.4223
 -0.3840 -0.3043 -0.3017 -0.2953 -0.2845 -0.2407 -0.2292 -0.2031 -0.1934 -0.1464
 -0.1398 -0.1309 -0.1247 -0.1169 -0.1140 -0.1076 -0.0794 -0.0778 -0.0761 -0.0493
 -0.0460 -0.0453  0.2130  0.4463  0.4784  0.5520  0.5726  0.5910  0.6190  0.6284
  0.6289  0.6680  0.7098  0.7756  0.7962  0.8006  0.8070  0.8677  0.8692  0.9243
  0.9437  0.9466  0.9649  1.0033  1.0157  1.0218  1.0231  1.0561  1.0574  1.1054
  1.1319  1.1732  1.2044  1.2075  1.2267  1.2281  1.2587  1.3765  1.3932  1.4149
  1.4265  1.4464  1.4969  1.5786  1.6125  1.6254  1.6692  1.6884  1.7130  1.7157
  1.7492  1.8043  1.8061  1.8477  1.9109  1.9262  1.9303  1.9539  1.9730  1.9931
  2.0103  2.0164  2.0210  2.0529  2.0604  2.0891  2.0910  2.1374  2.1382  2.1810
  2.1855  2.1980  2.2149  2.2366  2.2612  2.2986  2.3207  2.3297  2.3423  2.3509
  2.3946  2.4183  2.4404  2.4615  2.4715  2.5050  2.5099  2.5311  2.5688  2.6254
  2.6460  2.6632  2.6715  2.7156  2.7409  2.7446  2.8023  2.8218  2.8234  2.8284
  2.8461  2.8791  2.9236  2.9455  2.9498  3.0272  3.0329  3.0511  3.0708  3.1442
  3.1517  3.2046  3.2059  3.2119  3.2290  3.2583  3.2740  3.3003  3.3278  3.3330
  3.3500  3.3858  3.4096  3.4515  3.4645  3.4701  3.4753  3.5033  3.5128  3.5451
  3.5590  3.5995  3.6066  3.6177  3.6189  3.7171  3.7584  3.7621  3.7637  3.7716
  3.7798  3.7830  3.8002  3.8480  3.8537  3.8750  3.8903  3.9065  3.9369  3.9373
  3.9470  3.9536  4.0025  4.0161  4.0302  4.0542  4.0549  4.0750  4.0782  4.0994
  4.1118  4.1427  4.1502  4.1534  4.1781  4.1960  4.2010  4.2718  4.2778  4.3055
  4.3515  4.3702  4.4493  4.4636  4.4654  4.4799  4.4936  4.4939  4.5318  4.5740
  4.5952  4.6123  4.6421  4.6527  4.6556  4.6749  4.6796  4.6833  4.6958  4.7501
  4.7711  4.7823  4.8377  4.8378  4.8402  4.8780  4.9368  4.9605  4.9793  5.0248
  5.0292  5.0405  5.1131  5.1271  5.1504  5.1883  5.2077  5.2105  5.2810  5.3289
  5.3516  5.3795  5.4197  5.4358  5.4480  5.4536  5.4671  5.4774  5.5811  5.6017
  5.6198  5.6369  5.6564  5.6952  5.7259  5.7407  5.7452  5.8094  5.8425  5.8435
  5.9003  5.9167  5.9292  5.9453  5.9699  6.0157  6.0227  6.0521  6.0860  6.1025
  6.1042  6.1236  6.1702  6.2133  6.2218  6.2374  6.2416  6.2537  6.2599  6.2716
  6.2986  6.3147  6.3357  6.3733  6.3954  6.4146  6.4435  6.4533  6.4843  6.4920
  6.5290  6.5312  6.5399  6.5571  6.6151  6.6251  6.6345  6.6598  6.6898  6.7458
  6.7503  6.7565  6.7573  6.8049  6.8258  6.8434  6.9170  6.9217  6.9292  6.9608
  6.9777  6.9890  7.0143  7.0198  7.0803  7.1131  7.1219  7.1930  7.2233  7.2384
  7.2816  7.2863  7.3513  7.3532  7.4465  7.4503  7.4799  7.5727  7.5792  7.5808
  7.6657  7.6939  7.7006  7.7115  7.8571  7.8892  7.9026  7.9542  8.0189  8.0565
  8.0902  8.1202  8.1425  8.1727  8.1955  8.3166  8.3598  8.4631  8.5736  8.6206
  8.6662  8.7888
   0.00000   0.00000   0.11238
 -1.3180 -1.2788 -1.2762 -1.2604 -1.2568 -1.2549 -1.2535 -1.2504 -0.9355 -0.9353
 -0.9346 -0.9346 -0.9330 -0.9239 -0.9233 -0.9229 -0.9184 -0.9178 -0.9161 -0.9139
 -0.9138 -0.9111 -0.9071 -0.8783 -0.8774 -0.8743 -0.8739 -0.8723 -0.4688 -0.4204
 -0.3865 -0.3016 -0.3007 -0.2939 -0.2885 -0.2368 -0.2284 -0.2037 -0.1928 -0.1477
 -0.1407 -0.1312 -0.1246 -0.1161 -0.1132 -0.1055 -0.0798 -0.0777 -0.0755 -0.0497
 -0.0489 -0.0463  0.2172  0.4449  0.4766  0.5511  0.5712  0.5905  0.6181  0.6274
  0.6311  0.6687  0.7087  0.7752  0.7960  0.7997  0.8035  0.8624  0.8656  0.9267
  0.9419  0.9536  0.9662  1.0017  1.0170  1.0236  1.0240  1.0531  1.0567  1.1031
  1.1316  1.1762  1.2047  1.2072  1.2268  1.2293  1.2584  1.3857  1.3965  1.4138
  1.4258  1.4495  1.4993  1.5829  1.6139  1.6269  1.6679  1.6925  1.7118  1.7142
  1.7464  1.8037  1.8115  1.8336  1.9015  1.9217  1.9298  1.9482  1.9718  1.9884
  2.0042  2.0150  2.0153  2.0507  2.0678  2.0839  2.0884  2.1326  2.1402  2.1843
  2.1844  2.2092  2.2176  2.2332  2.2667  2.2998  2.3191  2.3312  2.3402  2.3496
  2.4036  2.4286  2.4475  2.4667  2.4717  2.5092  2.5107  2.5358  2.5723  2.6270
  2.6468  2.6634  2.6718  2.7174  2.7397  2.7440  2.7981  2.8231  2.8248  2.8377
  2.8400  2.8749  2.9105  2.9416  2.9436  3.0222  3.0293  3.0532  3.0719  3.1412
  3.1456  3.2065  3.2093  3.2101  3.2321  3.2609  3.2662  3.2904  3.3252  3.3306
  3.3399  3.3840  3.4183  3.4510  3.4565  3.4698  3.4766  3.5007  3.5096  3.5535
  3.5560  3.6008  3.6058  3.6110  3.6125  3.7115  3.7581  3.7653  3.7709  3.7771
  3.7849  3.7863  3.8062  3.8431  3.8467  3.8726  3.8928  3.9114  3.9352  3.9364
  3.9455  3.9502  4.0038  4.0174  4.0252  4.0534  4.0537  4.0833  4.0839  4.0896
  4.1094  4.1458  4.1576  4.1596  4.1794  4.2023  4.2142  4.2807  4.2905  4.3104
  4.3411  4.3765  4.4509  4.4539  4.4547  4.4791  4.4807  4.4849  4.5291  4.5728
  4.5944  4.6179  4.6445  4.6466  4.6540  4.6748  4.6782  4.6793  4.6960  4.7582
  4.7753  4.7873  4.8381  4.8429  4.8452  4.8722  4.9271  4.9676  4.9859  5.0233
  5.0340  5.0441  5.1230  5.1301  5.1659  5.1803  5.2106  5.2132  5.2773  5.3226
  5.3555  5.3754  5.4164  5.4372  5.4478  5.4554  5.4695  5.4769  5.5720  5.6078
  5.6187  5.6386  5.6494  5.6870  5.7229  5.7391  5.7483  5.7969  5.8372  5.8479
  5.8987  5.9277  5.9321  5.9421  5.9695  6.0106  6.0159  6.0409  6.0838  6.1040
  6.1087  6.1247  6.1785  6.2067  6.2249  6.2274  6.2364  6.2497  6.2598  6.2689
  6.2942  6.3131  6.3292  6.3709  6.4012  6.4160  6.4439  6.4543  6.4833  6.4911
  6.5263  6.5337  6.5469  6.5588  6.6103  6.6188  6.6335  6.6595  6.6922  6.7435
  6.7465  6.7469  6.7633  6.8046  6.8249  6.8456  6.9180  6.9198  6.9219  6.9548
  6.9679  6.9836  7.0136  7.0263  7.0797  7.1199  7.1339  7.2090  7.2244  7.2330
  7.2833  7.3002  7.3448  7.3544  7.4311  7.4449  7.4876  7.5743  7.5752  7.5788
  7.6537  7.6972  7.7145  7.7171  7.8475  7.8839  7.8910  7.9529  8.0208  8.0497
  8.0945  8.1184  8.1416  8.1761  8.1870  8.3169  8.3518  8.4693  8.5659  8.6193
  8.6677  8.7868
   0.00000   0.00000   0.13486
 -1.3174 -1.2790 -1.2758 -1.2604 -1.2569 -1.2549 -1.2536 -1.2506 -0.9354 -0.9353
 -0.9347 -0.9346 -0.9329 -0.9238 -0.9232 -0.9229 -0.9185 -0.9178 -0.9161 -0.9140
 -0.9138 -0.9110 -0.9075 -0.8784 -0.8777 -0.8745 -0.8743 -0.8725 -0.4693 -0.4181
 -0.3895 -0.2995 -0.2984 -0.2925 -0.2922 -0.2330 -0.2274 -0.2043 -0.1920 -0.1495
 -0.1418 -0.1310 -0.1245 -0.1152 -0.1122 -0.1034 -0.0802 -0.0775 -0.0748 -0.0532
 -0.0502 -0.0467  0.2222  0.4432  0.4745  0.5499  0.5697  0.5897  0.6169  0.6256
  0.6340  0.6696  0.7076  0.7748  0.7959  0.7983  0.7995  0.8557  0.8634  0.9293
  0.9398  0.9608  0.9677  1.0000  1.0185  1.0243  1.0268  1.0495  1.0560  1.1007
  1.1312  1.1796  1.2053  1.2074  1.2274  1.2306  1.2577  1.3961  1.4006  1.4127
  1.4251  1.4532  1.5019  1.5878  1.6155  1.6280  1.6674  1.6970  1.7103  1.7118
  1.7429  1.8006  1.8174  1.8194  1.8914  1.9183  1.9285  1.9430  1.9703  1.9853
  1.9966  2.0089  2.0122  2.0481  2.0761  2.0791  2.0877  2.1268  2.1417  2.1812
  2.1846  2.2193  2.2207  2.2321  2.2736  2.3014  2.3174  2.3329  2.3379  2.3483
  2.4131  2.4406  2.4566  2.4629  2.4811  2.5123  2.5143  2.5412  2.5766  2.6289
  2.6477  2.6635  2.6722  2.7193  2.7382  2.7433  2.7916  2.8247  2.8266  2.8342
  2.8472  2.8712  2.8970  2.9322  2.9408  3.0154  3.0259  3.0558  3.0728  3.1297
  3.1452  3.2067  3.2083  3.2124  3.2359  3.2572  3.2642  3.2807  3.3214  3.3280
  3.3318  3.3803  3.4284  3.4394  3.4596  3.4653  3.4752  3.4996  3.5148  3.5523
  3.5611  3.6044  3.6050  3.6055  3.6062  3.7045  3.7533  3.7682  3.7697  3.7822
  3.7881  3.7920  3.8125  3.8316  3.8375  3.8767  3.8978  3.9175  3.9331  3.9350
  3.9445  3.9556  4.0037  4.0173  4.0213  4.0525  4.0558  4.0808  4.0912  4.0914
  4.1058  4.1484  4.1648  4.1674  4.1795  4.2032  4.2339  4.2887  4.3033  4.3158
  4.3278  4.3838  4.4418  4.4426  4.4512  4.4696  4.4776  4.4783  4.5270  4.5721
  4.5925  4.6248  4.6366  4.6508  4.6520  4.6750  4.6757  4.6778  4.6966  4.7659
  4.7797  4.7913  4.8380  4.8464  4.8543  4.8663  4.9171  4.9763  4.9914  5.0229
  5.0403  5.0481  5.1336  5.1345  5.1681  5.1809  5.2144  5.2184  5.2734  5.3152
  5.3585  5.3711  5.4133  5.4389  5.4470  5.4584  5.4726  5.4759  5.5633  5.6118
  5.6167  5.6403  5.6430  5.6787  5.7202  5.7370  5.7504  5.7858  5.8325  5.8529
  5.8949  5.9323  5.9384  5.9388  5.9695  6.0047  6.0079  6.0290  6.0805  6.1033
  6.1146  6.1260  6.1854  6.1911  6.2222  6.2292  6.2343  6.2462  6.2595  6.2652
  6.2888  6.3117  6.3242  6.3686  6.4067  6.4187  6.4397  6.4551  6.4808  6.4884
  6.5226  6.5394  6.5545  6.5618  6.6037  6.6136  6.6336  6.6594  6.6954  6.7375
  6.7380  6.7410  6.7774  6.8024  6.8228  6.8491  6.9075  6.9108  6.9184  6.9476
  6.9685  6.9863  7.0123  7.0324  7.0780  7.1261  7.1472  7.2241  7.2254  7.2260
  7.2793  7.3198  7.3387  7.3544  7.4179  7.4408  7.4971  7.5673  7.5771  7.5774
  7.6396  7.7015  7.7216  7.7266  7.8384  7.8776  7.8782  7.9515  8.0230  8.0425
  8.0986  8.1151  8.1412  8.1763  8.1806  8.3173  8.3422  8.4762  8.5573  8.6181
  8.6689  8.7844
   0.00000   0.00000   0.15734
 -1.3167 -1.2793 -1.2753 -1.2603 -1.2571 -1.2551 -1.2537 -1.2509 -0.9354 -0.9353
 -0.9347 -0.9346 -0.9329 -0.9237 -0.9232 -0.9228 -0.9185 -0.9177 -0.9161 -0.9140
 -0.9139 -0.9109 -0.9079 -0.8785 -0.8781 -0.8752 -0.8744 -0.8727 -0.4699 -0.4155
 -0.3928 -0.2981 -0.2965 -0.2949 -0.2903 -0.2295 -0.2262 -0.2049 -0.1910 -0.1516
 -0.1431 -0.1304 -0.1244 -0.1143 -0.1110 -0.1014 -0.0807 -0.0773 -0.0740 -0.0580
 -0.0508 -0.0472  0.2278  0.4413  0.4724  0.5484  0.5681  0.5888  0.6155  0.6233
  0.6370  0.6705  0.7065  0.7743  0.7952  0.7958  0.7966  0.8493  0.8611  0.9319
  0.9371  0.9679  0.9693  0.9982  1.0202  1.0253  1.0301  1.0451  1.0552  1.0982
  1.1308  1.1831  1.2064  1.2084  1.2284  1.2318  1.2565  1.4053  1.4073  1.4115
  1.4245  1.4575  1.5045  1.5928  1.6172  1.6284  1.6683  1.7013  1.7084  1.7085
  1.7392  1.7966  1.8000  1.8277  1.8816  1.9157  1.9257  1.9395  1.9682  1.9839
  1.9880  2.0021  2.0086  2.0453  2.0764  2.0846  2.0869  2.1199  2.1426  2.1768
  2.1825  2.2226  2.2284  2.2331  2.2814  2.3032  2.3158  2.3347  2.3355  2.3472
  2.4224  2.4539  2.4583  2.4679  2.4912  2.5151  2.5200  2.5470  2.5818  2.6314
  2.6487  2.6632  2.6731  2.7211  2.7364  2.7425  2.7828  2.8265  2.8285  2.8290
  2.8515  2.8731  2.8837  2.9215  2.9372  3.0067  3.0231  3.0589  3.0732  3.1177
  3.1424  3.2009  3.2097  3.2129  3.2403  3.2494  3.2680  3.2737  3.3165  3.3243
  3.3265  3.3749  3.4296  3.4392  3.4605  3.4628  3.4695  3.4996  3.5239  3.5481
  3.5665  3.5979  3.5990  3.6052  3.6167  3.6967  3.7480  3.7623  3.7670  3.7858
  3.7867  3.7988  3.8186  3.8188  3.8278  3.8840  3.9026  3.9216  3.9324  3.9328
  3.9524  3.9629  4.0021  4.0165  4.0193  4.0523  4.0617  4.0737  4.0982  4.0989
  4.1012  4.1509  4.1716  4.1768  4.1786  4.2040  4.2541  4.2942  4.3121  4.3155
  4.3215  4.3917  4.4256  4.4320  4.4496  4.4624  4.4725  4.4774  4.5260  4.5717
  4.5883  4.6305  4.6325  4.6488  4.6549  4.6720  4.6758  4.6790  4.6975  4.7728
  4.7837  4.7945  4.8380  4.8506  4.8612  4.8641  4.9077  4.9861  4.9954  5.0238
  5.0475  5.0517  5.1408  5.1441  5.1540  5.1948  5.2193  5.2236  5.2692  5.3069
  5.3604  5.3663  5.4106  5.4401  5.4461  5.4629  5.4754  5.4763  5.5550  5.6120
  5.6136  5.6364  5.6439  5.6710  5.7182  5.7342  5.7515  5.7777  5.8291  5.8573
  5.8885  5.9299  5.9347  5.9496  5.9691  5.9985  5.9993  6.0167  6.0754  6.1023
  6.1176  6.1289  6.1737  6.1896  6.2205  6.2230  6.2414  6.2439  6.2582  6.2614
  6.2832  6.3105  6.3210  6.3666  6.4113  6.4227  6.4318  6.4560  6.4775  6.4845
  6.5185  6.5466  6.5598  6.5658  6.5955  6.6099  6.6365  6.6593  6.6994  6.7299
  6.7320  6.7383  6.7911  6.7980  6.8195  6.8541  6.8964  6.8982  6.9126  6.9390
  6.9743  6.9952  7.0106  7.0376  7.0753  7.1315  7.1607  7.2180  7.2265  7.2386
  7.2742  7.3335  7.3388  7.3526  7.4074  7.4390  7.5085  7.5597  7.5746  7.5788
  7.6241  7.7062  7.7255  7.7341  7.8313  7.8628  7.8727  7.9504  8.0257  8.0352
  8.1022  8.1098  8.1416  8.1662  8.1834  8.3177  8.3314  8.4838  8.5479  8.6170
  8.6697  8.7816
   0.00000   0.00000   0.17981
 -1.3160 -1.2797 -1.2748 -1.2602 -1.2573 -1.2552 -1.2538 -1.2512 -0.9354 -0.9353
 -0.9348 -0.9346 -0.9328 -0.9236 -0.9231 -0.9227 -0.9186 -0.9177 -0.9161 -0.9141
 -0.9139 -0.9108 -0.9084 -0.8789 -0.8785 -0.8759 -0.8744 -0.8730 -0.4705 -0.4125
 -0.3963 -0.3005 -0.2965 -0.2911 -0.2883 -0.2264 -0.2247 -0.2055 -0.1897 -0.1541
 -0.1445 -0.1295 -0.1241 -0.1134 -0.1096 -0.0994 -0.0812 -0.0771 -0.0732 -0.0632
 -0.0514 -0.0478  0.2340  0.4390  0.4703  0.5468  0.5665  0.5877  0.6139  0.6207
  0.6402  0.6716  0.7053  0.7736  0.7907  0.7942  0.7957  0.8435  0.8589  0.9339
  0.9344  0.9711  0.9749  0.9964  1.0220  1.0262  1.0342  1.0403  1.0548  1.0956
  1.1304  1.1864  1.2082  1.2101  1.2300  1.2327  1.2548  1.4103  1.4107  1.4191
  1.4241  1.4625  1.5071  1.5979  1.6188  1.6280  1.6705  1.7041  1.7046  1.7064
  1.7359  1.7823  1.7918  1.8361  1.8728  1.9135  1.9210  1.9383  1.9653  1.9790
  1.9837  1.9955  2.0046  2.0418  2.0752  2.0862  2.0930  2.1121  2.1426  2.1720
  2.1793  2.2228  2.2356  2.2366  2.2892  2.3041  2.3156  2.3335  2.3365  2.3462
  2.4305  2.4536  2.4679  2.4813  2.5013  2.5194  2.5264  2.5532  2.5880  2.6344
  2.6496  2.6625  2.6748  2.7227  2.7343  2.7417  2.7722  2.8241  2.8286  2.8303
  2.8471  2.8716  2.8840  2.9102  2.9327  2.9962  3.0210  3.0624  3.0731  3.1055
  3.1359  3.1935  3.2073  3.2106  3.2451  3.2464  3.2706  3.2722  3.3108  3.3192
  3.3248  3.3688  3.4214  3.4475  3.4589  3.4623  3.4658  3.5006  3.5310  3.5437
  3.5700  3.5907  3.5942  3.6079  3.6313  3.6886  3.7422  3.7505  3.7614  3.7817
  3.7864  3.7999  3.8133  3.8194  3.8251  3.8925  3.9064  3.9212  3.9288  3.9348
  3.9661  3.9720  3.9997  4.0160  4.0183  4.0537  4.0690  4.0693  4.0958  4.1043
  4.1053  4.1537  4.1771  4.1774  4.1875  4.2049  4.2733  4.2953  4.2956  4.3265
  4.3272  4.4000  4.4071  4.4254  4.4458  4.4584  4.4695  4.4767  4.5265  4.5719
  4.5812  4.6277  4.6400  4.6450  4.6579  4.6682  4.6772  4.6825  4.6987  4.7787
  4.7866  4.7971  4.8384  4.8559  4.8581  4.8725  4.9003  4.9967  4.9976  5.0259
  5.0541  5.0553  5.1387  5.1490  5.1544  5.2068  5.2244  5.2286  5.2648  5.2983
  5.3600  5.3620  5.4085  5.4396  5.4451  5.4690  5.4768  5.4803  5.5473  5.6077
  5.6093  5.6312  5.6485  5.6639  5.7172  5.7304  5.7516  5.7738  5.8266  5.8605
  5.8794  5.9250  5.9300  5.9589  5.9682  5.9896  5.9948  6.0039  6.0683  6.1011
  6.1170  6.1335  6.1580  6.1905  6.2111  6.2243  6.2398  6.2498  6.2555  6.2594
  6.2785  6.3095  6.3200  6.3648  6.4138  6.4214  6.4281  6.4574  6.4740  6.4808
  6.5137  6.5547  6.5607  6.5702  6.5863  6.6079  6.6427  6.6588  6.7041  6.7241
  6.7291  6.7362  6.7918  6.8021  6.8151  6.8603  6.8845  6.8903  6.9061  6.9289
  6.9808  7.0072  7.0088  7.0410  7.0724  7.1364  7.1725  7.2106  7.2290  7.2514
  7.2682  7.3294  7.3486  7.3562  7.3998  7.4399  7.5211  7.5518  7.5706  7.5802
  7.6080  7.7108  7.7281  7.7364  7.8271  7.8472  7.8682  7.9497  8.0279  8.0293
  8.1022  8.1056  8.1428  8.1551  8.1863  8.3180  8.3196  8.4918  8.5376  8.6162
  8.6702  8.7783
   0.00000   0.00000   0.20229
 -1.3152 -1.2801 -1.2742 -1.2601 -1.2574 -1.2553 -1.2540 -1.2515 -0.9354 -0.9353
 -0.9348 -0.9347 -0.9326 -0.9235 -0.9230 -0.9226 -0.9187 -0.9176 -0.9161 -0.9143
 -0.9140 -0.9106 -0.9091 -0.8794 -0.8789 -0.8764 -0.8745 -0.8734 -0.4709 -0.4093
 -0.4001 -0.3043 -0.2946 -0.2872 -0.2862 -0.2238 -0.2228 -0.2061 -0.1881 -0.1566
 -0.1462 -0.1285 -0.1238 -0.1127 -0.1080 -0.0975 -0.0817 -0.0770 -0.0723 -0.0685
 -0.0522 -0.0484  0.2408  0.4365  0.4682  0.5449  0.5649  0.5864  0.6120  0.6177
  0.6433  0.6727  0.7044  0.7728  0.7862  0.7912  0.7956  0.8384  0.8567  0.9303
  0.9368  0.9729  0.9817  0.9947  1.0240  1.0269  1.0352  1.0388  1.0550  1.0929
  1.1300  1.1889  1.2111  1.2127  1.2321  1.2332  1.2525  1.4091  1.4166  1.4239
  1.4313  1.4681  1.5092  1.6026  1.6201  1.6269  1.6740  1.6990  1.7040  1.7058
  1.7340  1.7650  1.7865  1.8442  1.8654  1.9113  1.9154  1.9385  1.9611  1.9706
  1.9848  1.9900  2.0007  2.0377  2.0751  2.0854  2.1009  2.1040  2.1418  2.1677
  2.1753  2.2210  2.2390  2.2440  2.2960  2.3030  2.3181  2.3325  2.3384  2.3457
  2.4367  2.4489  2.4823  2.4964  2.5112  2.5252  2.5332  2.5598  2.5949  2.6380
  2.6503  2.6611  2.6774  2.7238  2.7318  2.7407  2.7602  2.8189  2.8310  2.8313
  2.8390  2.8616  2.8984  2.8986  2.9272  2.9842  3.0195  3.0664  3.0720  3.0938
  3.1249  3.1870  3.1956  3.2115  3.2477  3.2503  3.2712  3.2763  3.3051  3.3129
  3.3269  3.3627  3.4140  3.4466  3.4547  3.4633  3.4710  3.5027  3.5336  3.5389
  3.5727  3.5838  3.5907  3.6140  3.6480  3.6809  3.7359  3.7365  3.7505  3.7753
  3.7826  3.7937  3.8143  3.8194  3.8316  3.9013  3.9098  3.9190  3.9244  3.9355
  3.9800  3.9825  3.9976  4.0160  4.0173  4.0580  4.0679  4.0761  4.0899  4.1094
  4.1101  4.1578  4.1754  4.1815  4.1991  4.2064  4.2730  4.2916  4.2966  4.3326
  4.3356  4.3889  4.4085  4.4238  4.4407  4.4564  4.4691  4.4761  4.5280  4.5721
  4.5729  4.6277  4.6410  4.6458  4.6601  4.6657  4.6792  4.6875  4.7003  4.7836
  4.7881  4.7998  4.8396  4.8578  4.8623  4.8758  4.8983  4.9983  5.0079  5.0291
  5.0544  5.0632  5.1235  5.1587  5.1637  5.2162  5.2291  5.2337  5.2603  5.2903
  5.3545  5.3615  5.4071  5.4366  5.4438  5.4769  5.4811  5.4841  5.5402  5.5995
  5.6035  5.6268  5.6552  5.6565  5.7173  5.7264  5.7510  5.7742  5.8244  5.8621
  5.8682  5.9180  5.9222  5.9631  5.9680  5.9840  5.9903  5.9925  6.0595  6.0999
  6.1142  6.1374  6.1453  6.1885  6.2012  6.2255  6.2354  6.2516  6.2538  6.2605
  6.2774  6.3095  6.3206  6.3629  6.4100  6.4134  6.4348  6.4595  6.4704  6.4790
  6.5073  6.5577  6.5630  6.5743  6.5772  6.6074  6.6506  6.6572  6.7095  6.7206
  6.7295  6.7351  6.7848  6.8072  6.8098  6.8666  6.8795  6.8845  6.9009  6.9174
  6.9867  7.0068  7.0206  7.0410  7.0709  7.1409  7.1775  7.2087  7.2327  7.2614
  7.2624  7.3263  7.3432  7.3711  7.3950  7.4433  7.5328  7.5434  7.5651  7.5818
  7.5939  7.7140  7.7292  7.7339  7.8254  7.8312  7.8658  7.9499  8.0227  8.0320
  8.0932  8.1077  8.1437  8.1446  8.1886  8.3069  8.3182  8.5001  8.5266  8.6158
  8.6702  8.7746
   0.00000   0.00000   0.22477
 -1.3142 -1.2806 -1.2736 -1.2600 -1.2576 -1.2554 -1.2541 -1.2519 -0.9354 -0.9353
 -0.9349 -0.9347 -0.9325 -0.9234 -0.9229 -0.9225 -0.9188 -0.9175 -0.9161 -0.9144
 -0.9141 -0.9103 -0.9097 -0.8803 -0.8792 -0.8766 -0.8745 -0.8737 -0.4713 -0.4059
 -0.4040 -0.3081 -0.2925 -0.2840 -0.2832 -0.2218 -0.2206 -0.2065 -0.1863 -0.1592
 -0.1480 -0.1275 -0.1233 -0.1121 -0.1062 -0.0958 -0.0822 -0.0779 -0.0730 -0.0714
 -0.0530 -0.0491  0.2479  0.4337  0.4664  0.5428  0.5634  0.5849  0.6099  0.6144
  0.6464  0.6739  0.7035  0.7720  0.7818  0.7876  0.7956  0.8341  0.8547  0.9262
  0.9391  0.9746  0.9880  0.9931  1.0262  1.0269  1.0301  1.0440  1.0563  1.0902
  1.1296  1.1906  1.2152  1.2161  1.2333  1.2344  1.2500  1.4080  1.4232  1.4236
  1.4435  1.4742  1.5106  1.6067  1.6202  1.6254  1.6783  1.6940  1.7010  1.7040
  1.7343  1.7490  1.7809  1.8517  1.8594  1.9090  1.9095  1.9390  1.9554  1.9640
  1.9859  1.9869  1.9971  2.0325  2.0758  2.0846  2.0963  2.1082  2.1401  2.1640
  2.1708  2.2176  2.2426  2.2508  2.3004  2.3006  2.3231  2.3334  2.3404  2.3455
  2.4410  2.4445  2.4964  2.5126  2.5207  2.5324  2.5405  2.5665  2.6022  2.6421
  2.6507  2.6590  2.6817  2.7244  2.7289  2.7398  2.7478  2.8131  2.8292  2.8301
  2.8335  2.8556  2.8873  2.9141  2.9208  2.9709  3.0182  3.0699  3.0709  3.0834
  3.1096  3.1808  3.1832  3.2129  3.2493  3.2554  3.2742  3.2798  3.3002  3.3074
  3.3327  3.3567  3.4069  3.4407  3.4485  3.4652  3.4798  3.5058  3.5323  3.5339
  3.5752  3.5777  3.5881  3.6220  3.6641  3.6745  3.7202  3.7314  3.7355  3.7695
  3.7748  3.7897  3.8121  3.8270  3.8384  3.9100  3.9125  3.9167  3.9198  3.9333
  3.9903  3.9940  3.9950  4.0163  4.0167  4.0646  4.0705  4.0793  4.0850  4.1136
  4.1137  4.1635  4.1737  4.1834  4.2084  4.2112  4.2556  4.2844  4.3125  4.3375
  4.3422  4.3736  4.4171  4.4267  4.4350  4.4556  4.4715  4.4755  4.5298  4.5622
  4.5749  4.6293  4.6371  4.6464  4.6612  4.6679  4.6818  4.6930  4.7023  4.7877
  4.7882  4.8027  4.8417  4.8606  4.8699  4.8725  4.9029  4.9978  5.0192  5.0334
  5.0524  5.0707  5.1085  5.1685  5.1713  5.2223  5.2327  5.2396  5.2561  5.2836
  5.3487  5.3609  5.4063  5.4314  5.4419  5.4866  5.4874  5.4881  5.5343  5.5888
  5.5967  5.6235  5.6476  5.6637  5.7181  5.7232  5.7498  5.7779  5.8220  5.8552
  5.8621  5.9096  5.9111  5.9571  5.9699  5.9751  5.9872  5.9914  6.0500  6.0987
  6.1098  6.1360  6.1386  6.1849  6.1911  6.2258  6.2296  6.2467  6.2514  6.2644
  6.2815  6.3122  6.3223  6.3596  6.3998  6.4096  6.4424  6.4625  6.4667  6.4798
  6.4987  6.5527  6.5697  6.5713  6.5771  6.6087  6.6544  6.6567  6.7153  6.7199
  6.7331  6.7355  6.7780  6.8037  6.8056  6.8716  6.8807  6.8827  6.8989  6.9047
  6.9920  7.0047  7.0340  7.0364  7.0721  7.1453  7.1724  7.2159  7.2374  7.2546
  7.2705  7.3238  7.3374  7.3837  7.3927  7.4487  7.5348  7.5369  7.5578  7.5838
  7.5885  7.7146  7.7268  7.7298  7.8154  7.8248  7.8666  7.9512  8.0183  8.0351
  8.0823  8.1094  8.1324  8.1469  8.1901  8.2938  8.3180  8.5087  8.5149  8.6159
  8.6699  8.7706
   0.00000   0.00000   0.24725
 -1.3132 -1.2812 -1.2729 -1.2599 -1.2578 -1.2556 -1.2543 -1.2523 -0.9354 -0.9353
 -0.9350 -0.9347 -0.9323 -0.9232 -0.9228 -0.9224 -0.9189 -0.9175 -0.9162 -0.9145
 -0.9142 -0.9105 -0.9100 -0.8813 -0.8796 -0.8768 -0.8746 -0.8741 -0.4716 -0.4081
 -0.4022 -0.3117 -0.2901 -0.2818 -0.2793 -0.2204 -0.2180 -0.2068 -0.1842 -0.1618
 -0.1499 -0.1265 -0.1227 -0.1118 -0.1043 -0.0941 -0.0827 -0.0818 -0.0744 -0.0705
 -0.0538 -0.0498  0.2555  0.4306  0.4648  0.5405  0.5620  0.5832  0.6075  0.6107
  0.6495  0.6750  0.7030  0.7710  0.7775  0.7834  0.7956  0.8304  0.8528  0.9217
  0.9413  0.9760  0.9920  0.9935  1.0256  1.0260  1.0285  1.0498  1.0590  1.0875
  1.1292  1.1915  1.2204  1.2205  1.2328  1.2365  1.2479  1.4068  1.4233  1.4302
  1.4556  1.4808  1.5109  1.6099  1.6187  1.6238  1.6831  1.6901  1.6972  1.6999
  1.7351  1.7363  1.7753  1.8546  1.8583  1.9035  1.9064  1.9388  1.9485  1.9605
  1.9830  1.9900  1.9939  2.0266  2.0771  2.0835  2.0899  2.1146  2.1375  2.1608
  2.1660  2.2127  2.2463  2.2569  2.2971  2.3022  2.3300  2.3370  2.3427  2.3458
  2.4407  2.4436  2.5095  2.5286  2.5297  2.5404  2.5486  2.5732  2.6091  2.6468
  2.6506  2.6561  2.6879  2.7239  2.7255  2.7359  2.7389  2.8063  2.8183  2.8256
  2.8363  2.8545  2.8768  2.9136  2.9303  2.9569  3.0160  3.0667  3.0756  3.0756
  3.0922  3.1650  3.1818  3.2154  3.2469  3.2601  3.2789  3.2807  3.2985  3.3058
  3.3419  3.3501  3.3997  3.4340  3.4408  3.4677  3.4850  3.5094  3.5274  3.5319
  3.5726  3.5776  3.5863  3.6293  3.6695  3.6739  3.7075  3.7187  3.7286  3.7655
  3.7668  3.7881  3.8106  3.8345  3.8456  3.9139  3.9146  3.9154  3.9184  3.9289
  3.9904  3.9962  4.0059  4.0165  4.0172  4.0661  4.0759  4.0768  4.0876  4.1162
  4.1174  4.1711  4.1725  4.1824  4.2100  4.2233  4.2392  4.2770  4.3221  4.3417
  4.3460  4.3667  4.4253  4.4298  4.4324  4.4559  4.4749  4.4768  4.5312  4.5529
  4.5782  4.6315  4.6335  4.6421  4.6613  4.6745  4.6848  4.6986  4.7049  4.7868
  4.7919  4.8061  4.8445  4.8661  4.8672  4.8787  4.9094  4.9962  5.0301  5.0386
  5.0483  5.0772  5.0944  5.1764  5.1768  5.2249  5.2347  5.2474  5.2529  5.2789
  5.3438  5.3599  5.4058  5.4250  5.4386  5.4895  5.4955  5.4988  5.5308  5.5770
  5.5892  5.6212  5.6372  5.6739  5.7190  5.7209  5.7483  5.7836  5.8188  5.8403
  5.8602  5.8990  5.8999  5.9465  5.9579  5.9732  5.9911  5.9936  6.0412  6.0973
  6.1043  6.1305  6.1363  6.1808  6.1814  6.2227  6.2247  6.2412  6.2454  6.2699
  6.2865  6.3192  6.3242  6.3532  6.3933  6.4038  6.4498  6.4631  6.4661  6.4826
  6.4875  6.5473  6.5651  6.5779  6.5791  6.6119  6.6505  6.6584  6.7211  6.7223
  6.7372  6.7393  6.7725  6.7970  6.8008  6.8735  6.8793  6.8904  6.8911  6.9017
  6.9974  7.0023  7.0282  7.0472  7.0751  7.1500  7.1633  7.2264  7.2428  7.2478
  7.2744  7.3216  7.3332  7.3924  7.3939  7.4551  7.5260  7.5280  7.5487  7.5868
  7.5974  7.7120  7.7196  7.7268  7.8006  7.8235  7.8715  7.9538  8.0155  8.0378
  8.0700  8.1104  8.1219  8.1494  8.1908  8.2807  8.3172  8.5023  8.5173  8.6166
  8.6691  8.7661
   0.00000   0.00000   0.26972
 -1.3122 -1.2819 -1.2722 -1.2598 -1.2579 -1.2558 -1.2545 -1.2527 -0.9354 -0.9353
 -0.9350 -0.9347 -0.9321 -0.9231 -0.9227 -0.9223 -0.9190 -0.9174 -0.9163 -0.9146
 -0.9143 -0.9112 -0.9096 -0.8826 -0.8799 -0.8768 -0.8747 -0.8745 -0.4716 -0.4122
 -0.3984 -0.3153 -0.2876 -0.2794 -0.2756 -0.2196 -0.2150 -0.2070 -0.1820 -0.1644
 -0.1519 -0.1257 -0.1220 -0.1117 -0.1023 -0.0926 -0.0873 -0.0831 -0.0743 -0.0697
 -0.0548 -0.0506  0.2633  0.4273  0.4636  0.5379  0.5606  0.5814  0.6049  0.6066
  0.6525  0.6761  0.7027  0.7699  0.7736  0.7787  0.7957  0.8274  0.8511  0.9169
  0.9435  0.9770  0.9915  0.9974  1.0223  1.0240  1.0310  1.0561  1.0633  1.0848
  1.1288  1.1918  1.2255  1.2266  1.2316  1.2364  1.2478  1.4056  1.4228  1.4376
  1.4674  1.4878  1.5099  1.6118  1.6148  1.6223  1.6879  1.6884  1.6922  1.6949
  1.7241  1.7388  1.7699  1.8507  1.8637  1.8971  1.9033  1.9376  1.9409  1.9611
  1.9798  1.9913  1.9939  2.0211  2.0787  2.0822  2.0851  2.1196  2.1345  2.1581
  2.1609  2.2067  2.2499  2.2621  2.2935  2.3013  2.3384  2.3431  2.3457  2.3465
  2.4377  2.4449  2.5209  2.5383  2.5422  2.5485  2.5586  2.5800  2.6149  2.6499
  2.6518  2.6525  2.6962  2.7183  2.7217  2.7289  2.7382  2.7988  2.8064  2.8195
  2.8391  2.8565  2.8674  2.9061  2.9430  2.9463  3.0115  3.0625  3.0719  3.0743
  3.0799  3.1499  3.1823  3.2193  3.2394  3.2644  3.2777  3.2846  3.3010  3.3094
  3.3427  3.3537  3.3922  3.4269  3.4326  3.4707  3.4830  3.5128  3.5205  3.5345
  3.5693  3.5795  3.5848  3.6341  3.6657  3.6685  3.7019  3.7047  3.7295  3.7563
  3.7701  3.7883  3.8086  3.8417  3.8529  3.9116  3.9123  3.9134  3.9242  3.9263
  3.9837  3.9986  4.0172  4.0175  4.0178  4.0599  4.0693  4.0826  4.0966  4.1174
  4.1209  4.1721  4.1789  4.1803  4.2094  4.2258  4.2350  4.2729  4.3201  4.3449
  4.3474  4.3732  4.4258  4.4322  4.4398  4.4571  4.4750  4.4846  4.5316  4.5452
  4.5828  4.6303  4.6336  4.6359  4.6606  4.6825  4.6885  4.7038  4.7082  4.7854
  4.7956  4.8099  4.8478  4.8624  4.8738  4.8885  4.9156  4.9940  5.0399  5.0420
  5.0448  5.0821  5.0826  5.1780  5.1824  5.2246  5.2347  5.2515  5.2579  5.2764
  5.3405  5.3588  5.4056  5.4184  5.4337  5.4905  5.5009  5.5120  5.5318  5.5650
  5.5815  5.6200  5.6259  5.6850  5.7190  5.7193  5.7468  5.7904  5.8145  5.8234
  5.8565  5.8887  5.8892  5.9357  5.9391  5.9760  5.9922  5.9992  6.0343  6.0952
  6.0978  6.1283  6.1298  6.1729  6.1773  6.2151  6.2216  6.2355  6.2382  6.2760
  6.2904  6.3251  6.3300  6.3433  6.3914  6.3980  6.4522  6.4640  6.4673  6.4771
  6.4863  6.5424  6.5636  6.5767  6.5859  6.6169  6.6464  6.6555  6.7258  6.7263
  6.7398  6.7470  6.7692  6.7901  6.7969  6.8731  6.8770  6.8803  6.8984  6.9085
  6.9992  7.0039  7.0180  7.0598  7.0784  7.1536  7.1554  7.2364  7.2418  7.2482
  7.2729  7.3194  7.3326  7.3934  7.4015  7.4619  7.5130  7.5173  7.5378  7.5905
  7.6141  7.7061  7.7114  7.7220  7.7876  7.8207  7.8807  7.9579  8.0144  8.0390
  8.0565  8.1109  8.1129  8.1521  8.1907  8.2679  8.3157  8.4890  8.5260  8.6180
  8.6680  8.7612
   0.00000   0.00000   0.29220
 -1.3110 -1.2826 -1.2714 -1.2597 -1.2580 -1.2560 -1.2547 -1.2532 -0.9354 -0.9353
 -0.9351 -0.9347 -0.9318 -0.9229 -0.9226 -0.9222 -0.9191 -0.9173 -0.9165 -0.9148
 -0.9144 -0.9120 -0.9091 -0.8839 -0.8801 -0.8768 -0.8749 -0.8747 -0.4715 -0.4163
 -0.3945 -0.3188 -0.2848 -0.2771 -0.2722 -0.2193 -0.2116 -0.2069 -0.1798 -0.1669
 -0.1540 -0.1252 -0.1212 -0.1119 -0.1002 -0.0929 -0.0911 -0.0835 -0.0738 -0.0690
 -0.0557 -0.0515  0.2714  0.4237  0.4628  0.5350  0.5594  0.5794  0.6021  0.6024
  0.6553  0.6771  0.7027  0.7688  0.7700  0.7738  0.7959  0.8248  0.8496  0.9117
  0.9457  0.9773  0.9918  0.9986  1.0212  1.0214  1.0337  1.0628  1.0688  1.0823
  1.1287  1.1916  1.2297  1.2313  1.2334  1.2335  1.2507  1.4042  1.4219  1.4451
  1.4786  1.4951  1.5072  1.6086  1.6122  1.6211  1.6860  1.6894  1.6900  1.6923
  1.7166  1.7409  1.7645  1.8474  1.8676  1.8905  1.8997  1.9337  1.9365  1.9648
  1.9742  1.9895  1.9985  2.0181  2.0805  2.0807  2.0821  2.1218  2.1326  2.1555
  2.1556  2.1998  2.2532  2.2663  2.2898  2.2989  2.3477  2.3482  2.3495  2.3507
  2.4361  2.4456  2.5297  2.5462  2.5513  2.5566  2.5712  2.5868  2.6192  2.6485
  2.6489  2.6573  2.7058  2.7073  2.7174  2.7273  2.7383  2.7906  2.7938  2.8136
  2.8416  2.8592  2.8597  2.8992  2.9307  2.9616  3.0041  3.0574  3.0575  3.0730
  3.0822  3.1371  3.1840  3.2246  3.2286  3.2681  3.2729  3.2910  3.3057  3.3152
  3.3353  3.3670  3.3842  3.4197  3.4254  3.4744  3.4751  3.5123  3.5146  3.5395
  3.5688  3.5803  3.5830  3.6366  3.6540  3.6627  3.6861  3.7051  3.7345  3.7478
  3.7800  3.7899  3.8055  3.8485  3.8597  3.9081  3.9090  3.9109  3.9217  3.9337
  3.9759  3.9983  4.0163  4.0190  4.0283  4.0523  4.0587  4.0891  4.1015  4.1166
  4.1247  4.1726  4.1757  4.1890  4.2066  4.2165  4.2457  4.2744  4.3129  4.3468
  4.3471  4.3863  4.4237  4.4357  4.4482  4.4595  4.4769  4.4943  4.5309  4.5396
  4.5886  4.6275  4.6290  4.6350  4.6591  4.6906  4.6928  4.7085  4.7119  4.7845
  4.7987  4.8138  4.8518  4.8593  4.8827  4.8992  4.9210  4.9913  5.0350  5.0459
  5.0506  5.0746  5.0862  5.1757  5.1851  5.2225  5.2327  5.2520  5.2703  5.2756
  5.3391  5.3577  5.4054  5.4124  5.4270  5.4901  5.5020  5.5260  5.5386  5.5533
  5.5742  5.6144  5.6202  5.6964  5.7168  5.7175  5.7456  5.7976  5.8053  5.8088
  5.8515  5.8775  5.8820  5.9200  5.9259  5.9762  5.9963  6.0033  6.0300  6.0902
  6.0917  6.1195  6.1290  6.1664  6.1744  6.2070  6.2162  6.2298  6.2305  6.2824
  6.2939  6.3234  6.3318  6.3424  6.3928  6.3946  6.4468  6.4564  6.4711  6.4784
  6.4897  6.5388  6.5649  6.5743  6.5913  6.6229  6.6435  6.6495  6.7283  6.7298
  6.7425  6.7544  6.7684  6.7844  6.7961  6.8635  6.8722  6.8832  6.9044  6.9175
  6.9955  7.0067  7.0122  7.0717  7.0813  7.1450  7.1613  7.2364  7.2452  7.2533
  7.2665  7.3170  7.3357  7.3951  7.4063  7.4684  7.4983  7.5087  7.5258  7.5946
  7.6333  7.6979  7.7031  7.7145  7.7771  7.8160  7.8936  7.9633  8.0151  8.0374
  8.0421  8.1069  8.1109  8.1547  8.1896  8.2561  8.3133  8.4748  8.5347  8.6201
  8.6664  8.7560
   0.00000   0.00000   0.31468
 -1.3098 -1.2834 -1.2706 -1.2595 -1.2581 -1.2562 -1.2549 -1.2537 -0.9354 -0.9353
 -0.9351 -0.9347 -0.9315 -0.9227 -0.9225 -0.9222 -0.9192 -0.9173 -0.9167 -0.9149
 -0.9145 -0.9129 -0.9086 -0.8853 -0.8803 -0.8768 -0.8753 -0.8748 -0.4713 -0.4205
 -0.3906 -0.3221 -0.2817 -0.2748 -0.2690 -0.2196 -0.2078 -0.2066 -0.1778 -0.1693
 -0.1560 -0.1250 -0.1204 -0.1123 -0.0981 -0.0981 -0.0897 -0.0838 -0.0731 -0.0683
 -0.0568 -0.0523  0.2797  0.4198  0.4625  0.5319  0.5583  0.5775  0.5980  0.5991
  0.6580  0.6780  0.7031  0.7668  0.7676  0.7687  0.7962  0.8226  0.8485  0.9064
  0.9479  0.9769  0.9929  0.9971  1.0179  1.0229  1.0365  1.0699  1.0753  1.0801
  1.1288  1.1911  1.2271  1.2292  1.2379  1.2406  1.2551  1.4023  1.4204  1.4524
  1.4891  1.5027  1.5031  1.6011  1.6112  1.6203  1.6797  1.6857  1.6930  1.6962
  1.7119  1.7424  1.7593  1.8448  1.8698  1.8838  1.8956  1.9276  1.9365  1.9650
  1.9703  1.9884  2.0037  2.0188  2.0781  2.0806  2.0831  2.1189  2.1339  2.1499
  2.1531  2.1925  2.2562  2.2695  2.2861  2.2958  2.3494  2.3544  2.3592  2.3594
  2.4358  2.4462  2.5350  2.5535  2.5570  2.5644  2.5838  2.5934  2.6218  2.6450
  2.6476  2.6630  2.6957  2.7127  2.7140  2.7267  2.7410  2.7807  2.7821  2.8082
  2.8432  2.8541  2.8609  2.8942  2.9220  2.9758  2.9945  3.0422  3.0517  3.0780
  3.0798  3.1294  3.1868  3.2174  3.2314  3.2675  3.2714  3.2976  3.3110  3.3144
  3.3348  3.3758  3.3789  3.4126  3.4221  3.4644  3.4785  3.5033  3.5140  3.5435
  3.5716  3.5786  3.5804  3.6375  3.6392  3.6616  3.6721  3.7032  3.7405  3.7422
  3.7927  3.7939  3.8012  3.8549  3.8647  3.9023  3.9067  3.9083  3.9216  3.9406
  3.9678  3.9944  4.0129  4.0202  4.0371  4.0466  4.0478  4.0945  4.0978  4.1138
  4.1295  4.1740  4.1751  4.1917  4.2075  4.2117  4.2552  4.2807  4.3062  4.3451
  4.3478  4.3997  4.4236  4.4344  4.4575  4.4640  4.4817  4.5052  4.5290  4.5363
  4.5952  4.6220  4.6251  4.6357  4.6571  4.6977  4.6985  4.7125  4.7160  4.7844
  4.8002  4.8170  4.8570  4.8585  4.8924  4.9103  4.9258  4.9887  5.0268  5.0436
  5.0567  5.0762  5.0882  5.1697  5.1859  5.2199  5.2291  5.2541  5.2754  5.2835
  5.3389  5.3565  5.4051  5.4084  5.4189  5.4880  5.5003  5.5397  5.5423  5.5487
  5.5682  5.6033  5.6219  5.7068  5.7124  5.7138  5.7450  5.7878  5.8020  5.8045
  5.8453  5.8642  5.8791  5.9032  5.9181  5.9740  6.0025  6.0053  6.0282  6.0813
  6.0867  6.1066  6.1316  6.1623  6.1723  6.1990  6.2087  6.2221  6.2244  6.2889
  6.2974  6.3181  6.3208  6.3534  6.3944  6.3967  6.4384  6.4435  6.4790  6.4838
  6.4919  6.5366  6.5679  6.5718  6.5951  6.6294  6.6422  6.6426  6.7286  6.7314
  6.7445  6.7569  6.7691  6.7833  6.7991  6.8516  6.8719  6.8877  6.9075  6.9278
  6.9909  6.9952  7.0227  7.0828  7.0833  7.1377  7.1681  7.2328  7.2513  7.2564
  7.2579  7.3145  7.3411  7.3963  7.4076  7.4742  7.4871  7.5005  7.5136  7.5986
  7.6532  7.6887  7.6947  7.7044  7.7695  7.8096  7.9094  7.9697  8.0176  8.0271
  8.0319  8.1050  8.1105  8.1571  8.1877  8.2457  8.3098  8.4599  8.5433  8.6229
  8.6646  8.7505
   0.00000   0.00000   0.33715
 -1.3085 -1.2843 -1.2697 -1.2594 -1.2581 -1.2564 -1.2551 -1.2542 -0.9353 -0.9353
 -0.9352 -0.9348 -0.9312 -0.9225 -0.9223 -0.9222 -0.9193 -0.9172 -0.9169 -0.9150
 -0.9147 -0.9136 -0.9080 -0.8867 -0.8805 -0.8767 -0.8757 -0.8749 -0.4708 -0.4246
 -0.3866 -0.3254 -0.2785 -0.2724 -0.2663 -0.2203 -0.2061 -0.2037 -0.1761 -0.1715
 -0.1579 -0.1252 -0.1199 -0.1131 -0.1025 -0.0959 -0.0884 -0.0843 -0.0724 -0.0677
 -0.0579 -0.0533  0.2881  0.4156  0.4626  0.5284  0.5575  0.5756  0.5935  0.5959
  0.6606  0.6787  0.7038  0.7635  0.7640  0.7663  0.7966  0.8207  0.8476  0.9010
  0.9502  0.9762  0.9940  0.9946  1.0141  1.0254  1.0393  1.0774  1.0782  1.0826
  1.1294  1.1903  1.2238  1.2241  1.2451  1.2482  1.2604  1.3998  1.4182  1.4584
  1.4984  1.4986  1.5102  1.5931  1.6088  1.6200  1.6742  1.6819  1.6986  1.6992
  1.7090  1.7429  1.7541  1.8426  1.8699  1.8774  1.8910  1.9236  1.9379  1.9528
  1.9767  1.9880  2.0092  2.0227  2.0751  2.0802  2.0859  2.1130  2.1365  2.1440
  2.1507  2.1850  2.2588  2.2714  2.2826  2.2923  2.3516  2.3603  2.3687  2.3715
  2.4373  2.4472  2.5362  2.5600  2.5603  2.5719  2.5932  2.6000  2.6228  2.6431
  2.6464  2.6686  2.6849  2.7078  2.7177  2.7259  2.7477  2.7674  2.7734  2.8033
  2.8435  2.8507  2.8603  2.8931  2.9191  2.9838  2.9881  3.0293  3.0453  3.0716
  3.0855  3.1270  3.1903  3.2083  3.2390  3.2615  3.2744  3.3039  3.3042  3.3159
  3.3426  3.3674  3.3840  3.4060  3.4277  3.4530  3.4827  3.4938  3.5115  3.5439
  3.5724  3.5768  3.5776  3.6280  3.6370  3.6607  3.6649  3.6996  3.7342  3.7509
  3.7959  3.7970  3.8079  3.8609  3.8664  3.8962  3.9018  3.9097  3.9222  3.9470
  3.9602  3.9857  4.0053  4.0212  4.0398  4.0432  4.0445  4.0872  4.0981  4.1094
  4.1363  4.1743  4.1759  4.1870  4.2126  4.2151  4.2630  4.2896  4.3013  4.3430
  4.3473  4.4105  4.4254  4.4289  4.4675  4.4714  4.4887  4.5166  4.5266  4.5350
  4.6018  4.6152  4.6230  4.6356  4.6549  4.7036  4.7059  4.7155  4.7200  4.7856
  4.7997  4.8191  4.8606  4.8638  4.9022  4.9214  4.9303  4.9866  5.0183  5.0361
  5.0626  5.0837  5.0885  5.1609  5.1856  5.2179  5.2245  5.2567  5.2762  5.2943
  5.3389  5.3552  5.4045  5.4079  5.4103  5.4841  5.4974  5.5322  5.5521  5.5596
  5.5639  5.5931  5.6253  5.7028  5.7092  5.7141  5.7454  5.7736  5.7952  5.8103
  5.8387  5.8495  5.8798  5.8913  5.9126  5.9705  6.0045  6.0098  6.0288  6.0707
  6.0808  6.0926  6.1354  6.1603  6.1700  6.1918  6.1994  6.2132  6.2197  6.2954
  6.3009  6.3090  6.3116  6.3593  6.3986  6.4011  6.4280  6.4352  6.4864  6.4901
  6.4925  6.5357  6.5703  6.5720  6.5974  6.6344  6.6364  6.6442  6.7272  6.7315
  6.7453  6.7521  6.7694  6.7864  6.8051  6.8442  6.8726  6.8931  6.9082  6.9388
  6.9842  6.9859  7.0350  7.0842  7.0931  7.1318  7.1754  7.2308  7.2463  7.2545
  7.2595  7.3118  7.3474  7.3959  7.4058  7.4788  7.4810  7.4930  7.5026  7.6015
  7.6728  7.6803  7.6861  7.6922  7.7648  7.8017  7.9274  7.9770  8.0117  8.0213
  8.0226  8.1071  8.1097  8.1593  8.1852  8.2371  8.3049  8.4441  8.5518  8.6264
  8.6623  8.7446
   0.00000   0.00000   0.35963
 -1.3072 -1.2853 -1.2689 -1.2592 -1.2581 -1.2567 -1.2553 -1.2547 -0.9353 -0.9353
 -0.9352 -0.9348 -0.9308 -0.9223 -0.9222 -0.9222 -0.9194 -0.9172 -0.9171 -0.9151
 -0.9150 -0.9142 -0.9073 -0.8882 -0.8806 -0.8766 -0.8762 -0.8750 -0.4700 -0.4286
 -0.3826 -0.3286 -0.2750 -0.2702 -0.2639 -0.2215 -0.2054 -0.1994 -0.1749 -0.1736
 -0.1596 -0.1259 -0.1200 -0.1140 -0.1055 -0.0937 -0.0871 -0.0847 -0.0716 -0.0673
 -0.0590 -0.0543  0.2966  0.4111  0.4633  0.5247  0.5568  0.5738  0.5890  0.5927
  0.6630  0.6793  0.7049  0.7584  0.7617  0.7651  0.7971  0.8188  0.8471  0.8956
  0.9525  0.9752  0.9904  0.9967  1.0101  1.0277  1.0423  1.0767  1.0851  1.0903
  1.1305  1.1891  1.2185  1.2198  1.2529  1.2561  1.2662  1.3964  1.4152  1.4606
  1.4960  1.5071  1.5174  1.5860  1.6055  1.6200  1.6699  1.6785  1.7012  1.7057
  1.7075  1.7427  1.7492  1.8408  1.8679  1.8716  1.8862  1.9222  1.9390  1.9409
  1.9835  1.9883  2.0148  2.0285  2.0712  2.0808  2.0892  2.1055  2.1379  2.1390
  2.1483  2.1779  2.2610  2.2723  2.2793  2.2887  2.3546  2.3672  2.3784  2.3847
  2.4404  2.4490  2.5331  2.5603  2.5663  2.5790  2.5977  2.6063  2.6226  2.6439
  2.6445  2.6739  2.6755  2.7025  2.7172  2.7245  2.7545  2.7562  2.7650  2.7982
  2.8427  2.8500  2.8583  2.8969  2.9224  2.9731  2.9978  3.0190  3.0383  3.0601
  3.0943  3.1257  3.1944  3.2039  3.2470  3.2550  3.2775  3.2909  3.3095  3.3199
  3.3513  3.3598  3.3820  3.4008  3.4417  3.4420  3.4849  3.4857  3.5095  3.5402
  3.5607  3.5718  3.5854  3.6216  3.6358  3.6525  3.6729  3.6951  3.7286  3.7591
  3.7901  3.8022  3.8189  3.8641  3.8664  3.8907  3.8973  3.9120  3.9219  3.9530
  3.9547  3.9728  3.9953  4.0219  4.0357  4.0454  4.0464  4.0743  4.0999  4.1038
  4.1453  4.1712  4.1779  4.1815  4.2184  4.2236  4.2690  4.2978  4.3001  4.3410
  4.3453  4.4178  4.4205  4.4287  4.4779  4.4821  4.4966  4.5242  4.5279  4.5353
  4.6071  4.6091  4.6211  4.6349  4.6532  4.7103  4.7126  4.7169  4.7237  4.7879
  4.7972  4.8200  4.8650  4.8721  4.9114  4.9316  4.9350  4.9860  5.0098  5.0278
  5.0683  5.0872  5.0928  5.1504  5.1853  5.2169  5.2196  5.2589  5.2777  5.3008
  5.3373  5.3539  5.4027  5.4035  5.4125  5.4784  5.4939  5.5231  5.5616  5.5621
  5.5697  5.5845  5.6303  5.6887  5.7033  5.7154  5.7473  5.7639  5.7907  5.8144
  5.8321  5.8348  5.8833  5.8849  5.9096  5.9663  6.0007  6.0167  6.0311  6.0579
  6.0754  6.0790  6.1394  6.1594  6.1659  6.1873  6.1891  6.2039  6.2160  6.2975
  6.3019  6.3038  6.3049  6.3565  6.4051  6.4062  6.4158  6.4353  6.4911  6.4929
  6.4970  6.5362  6.5706  6.5764  6.5991  6.6288  6.6417  6.6478  6.7248  6.7308
  6.7433  6.7452  6.7679  6.7859  6.8128  6.8452  6.8744  6.8978  6.9076  6.9500
  6.9748  6.9805  7.0482  7.0839  7.1026  7.1272  7.1828  7.2308  7.2359  7.2546
  7.2591  7.3088  7.3534  7.3924  7.4033  7.4788  7.4832  7.4864  7.4944  7.6026
  7.6741  7.6764  7.6791  7.6919  7.7624  7.7926  7.9466  7.9849  7.9965  8.0094
  8.0272  8.1084  8.1122  8.1611  8.1821  8.2308  8.2987  8.4277  8.5601  8.6305
  8.6598  8.7384
   0.00000   0.00000   0.38211
 -1.3058 -1.2864 -1.2680 -1.2591 -1.2581 -1.2570 -1.2555 -1.2553 -0.9353 -0.9353
 -0.9352 -0.9348 -0.9304 -0.9223 -0.9221 -0.9221 -0.9195 -0.9174 -0.9171 -0.9155
 -0.9153 -0.9145 -0.9065 -0.8896 -0.8806 -0.8766 -0.8766 -0.8751 -0.4691 -0.4325
 -0.3786 -0.3318 -0.2713 -0.2680 -0.2619 -0.2231 -0.2043 -0.1951 -0.1755 -0.1743
 -0.1609 -0.1270 -0.1211 -0.1151 -0.1067 -0.0916 -0.0859 -0.0853 -0.0707 -0.0670
 -0.0601 -0.0553  0.3051  0.4062  0.4646  0.5207  0.5564  0.5722  0.5846  0.5895
  0.6652  0.6796  0.7063  0.7535  0.7598  0.7638  0.7978  0.8171  0.8471  0.8902
  0.9550  0.9742  0.9868  0.9991  1.0059  1.0292  1.0453  1.0756  1.0929  1.0983
  1.1325  1.1877  1.2127  1.2151  1.2612  1.2641  1.2724  1.3918  1.4112  1.4564
  1.4986  1.5144  1.5238  1.5808  1.6016  1.6205  1.6668  1.6752  1.7021  1.7071
  1.7136  1.7416  1.7447  1.8395  1.8639  1.8665  1.8813  1.9216  1.9265  1.9453
  1.9890  1.9903  2.0203  2.0353  2.0665  2.0820  2.0932  2.0969  2.1317  2.1409
  2.1458  2.1712  2.2626  2.2723  2.2763  2.2851  2.3585  2.3747  2.3883  2.3986
  2.4451  2.4519  2.5262  2.5573  2.5716  2.5859  2.5981  2.6125  2.6211  2.6405
  2.6468  2.6691  2.6781  2.6972  2.7146  2.7217  2.7427  2.7577  2.7630  2.7925
  2.8425  2.8518  2.8575  2.9056  2.9303  2.9627  3.0034  3.0113  3.0309  3.0489
  3.1033  3.1217  3.1988  3.2061  3.2478  3.2542  3.2769  3.2814  3.3125  3.3225
  3.3545  3.3584  3.3775  3.3981  3.4318  3.4537  3.4828  3.4854  3.5112  3.5329
  3.5452  3.5656  3.5937  3.6186  3.6352  3.6485  3.6844  3.6901  3.7234  3.7660
  3.7843  3.8084  3.8243  3.8579  3.8715  3.8859  3.8946  3.9122  3.9186  3.9529
  3.9573  3.9586  3.9875  4.0223  4.0337  4.0443  4.0471  4.0654  4.0977  4.1002
  4.1562  4.1673  4.1771  4.1794  4.2259  4.2318  4.2730  4.2963  4.3103  4.3396
  4.3420  4.4104  4.4218  4.4322  4.4881  4.4956  4.5043  4.5229  4.5365  4.5387
  4.6037  4.6110  4.6194  4.6339  4.6522  4.7158  4.7180  4.7185  4.7269  4.7914
  4.7938  4.8205  4.8706  4.8814  4.9192  4.9399  4.9406  4.9875  5.0022  5.0196
  5.0737  5.0846  5.1015  5.1390  5.1855  5.2150  5.2168  5.2600  5.2800  5.3024
  5.3323  5.3524  5.3977  5.4023  5.4219  5.4710  5.4900  5.5153  5.5617  5.5693
  5.5777  5.5780  5.6358  5.6724  5.6960  5.7087  5.7512  5.7580  5.7900  5.8164
  5.8221  5.8269  5.8836  5.8889  5.9086  5.9616  5.9937  6.0223  6.0348  6.0432
  6.0665  6.0717  6.1427  6.1583  6.1593  6.1796  6.1863  6.1945  6.2139  6.2849
  6.3008  6.3047  6.3086  6.3472  6.4023  6.4104  6.4137  6.4424  6.4881  6.4983
  6.5044  6.5377  6.5731  6.5812  6.6010  6.6248  6.6465  6.6523  6.7216  6.7296
  6.7341  6.7430  6.7641  6.7794  6.8207  6.8547  6.8774  6.8998  6.9071  6.9611
  6.9684  6.9753  7.0614  7.0830  7.1112  7.1238  7.1897  7.2265  7.2325  7.2518
  7.2554  7.3053  7.3583  7.3849  7.4032  7.4798  7.4811  7.4864  7.4900  7.6011
  7.6620  7.6688  7.6715  7.7099  7.7621  7.7826  7.9664  7.9810  7.9938  7.9948
  8.0337  8.1067  8.1191  8.1625  8.1788  8.2270  8.2910  8.4106  8.5683  8.6349
  8.6571  8.7320
   0.00000   0.00000   0.40458
 -1.3044 -1.2876 -1.2671 -1.2589 -1.2581 -1.2574 -1.2558 -1.2558 -0.9353 -0.9353
 -0.9352 -0.9349 -0.9299 -0.9225 -0.9220 -0.9219 -0.9196 -0.9176 -0.9171 -0.9161
 -0.9153 -0.9147 -0.9057 -0.8911 -0.8805 -0.8770 -0.8765 -0.8752 -0.4679 -0.4363
 -0.3747 -0.3349 -0.2675 -0.2659 -0.2602 -0.2251 -0.2030 -0.1911 -0.1771 -0.1745
 -0.1617 -0.1286 -0.1229 -0.1164 -0.1062 -0.0896 -0.0861 -0.0848 -0.0697 -0.0668
 -0.0612 -0.0563  0.3137  0.4010  0.4665  0.5164  0.5562  0.5708  0.5804  0.5862
  0.6673  0.6798  0.7080  0.7487  0.7584  0.7626  0.7985  0.8154  0.8474  0.8849
  0.9576  0.9733  0.9835  1.0016  1.0016  1.0296  1.0484  1.0748  1.1008  1.1064
  1.1354  1.1861  1.2066  1.2098  1.2700  1.2722  1.2790  1.3861  1.4065  1.4473
  1.5053  1.5204  1.5289  1.5784  1.5974  1.6211  1.6645  1.6719  1.7022  1.7075
  1.7210  1.7400  1.7418  1.8387  1.8585  1.8623  1.8764  1.9087  1.9289  1.9511
  1.9900  1.9965  2.0249  2.0423  2.0614  2.0836  2.0876  2.0979  2.1255  2.1421
  2.1435  2.1652  2.2638  2.2717  2.2737  2.2816  2.3637  2.3826  2.3981  2.4130
  2.4511  2.4562  2.5165  2.5512  2.5760  2.5924  2.5963  2.6184  2.6187  2.6335
  2.6497  2.6660  2.6802  2.6916  2.7109  2.7169  2.7335  2.7524  2.7662  2.7860
  2.8441  2.8558  2.8599  2.9182  2.9413  2.9534  3.0025  3.0065  3.0233  3.0411
  3.1110  3.1143  3.2032  3.2140  3.2402  3.2592  3.2633  3.2872  3.3119  3.3236
  3.3530  3.3625  3.3730  3.3978  3.4231  3.4515  3.4822  3.4968  3.5173  3.5230
  3.5282  3.5588  3.6009  3.6169  3.6359  3.6497  3.6843  3.6977  3.7179  3.7712
  3.7791  3.8153  3.8228  3.8478  3.8762  3.8815  3.8941  3.9086  3.9125  3.9412
  3.9550  3.9637  3.9851  4.0224  4.0322  4.0354  4.0464  4.0657  4.0918  4.0991
  4.1650  4.1686  4.1741  4.1800  4.2331  4.2396  4.2748  4.2957  4.3204  4.3377
  4.3389  4.3995  4.4237  4.4350  4.4975  4.5105  4.5113  4.5236  4.5384  4.5481
  4.6003  4.6120  4.6178  4.6326  4.6523  4.7118  4.7234  4.7266  4.7295  4.7907
  4.7960  4.8212  4.8758  4.8910  4.9249  4.9454  4.9477  4.9887  4.9996  5.0119
  5.0788  5.0814  5.1091  5.1274  5.1868  5.2113  5.2175  5.2595  5.2834  5.2999
  5.3234  5.3506  5.3960  5.4009  5.4340  5.4623  5.4862  5.5091  5.5634  5.5733
  5.5740  5.5840  5.6403  5.6564  5.6875  5.6963  5.7546  5.7574  5.7894  5.8158
  5.8164  5.8231  5.8866  5.8959  5.9086  5.9564  5.9845  6.0256  6.0277  6.0396
  6.0549  6.0699  6.1442  6.1513  6.1562  6.1731  6.1850  6.1879  6.2135  6.2724
  6.2993  6.3014  6.3148  6.3373  6.3882  6.4152  6.4213  6.4519  6.4845  6.5024
  6.5116  6.5399  6.5779  6.5866  6.6036  6.6230  6.6502  6.6572  6.7180  6.7242
  6.7284  6.7395  6.7581  6.7699  6.8276  6.8684  6.8813  6.8978  6.9081  6.9656
  6.9710  6.9715  7.0739  7.0819  7.1190  7.1213  7.1957  7.2189  7.2356  7.2468
  7.2488  7.3007  7.3612  7.3738  7.4078  7.4771  7.4820  7.4893  7.4897  7.5978
  7.6453  7.6591  7.6724  7.7268  7.7637  7.7721  7.9665  7.9790  7.9864  8.0026
  8.0407  8.1044  8.1267  8.1634  8.1757  8.2263  8.2819  8.3930  8.5763  8.6391
  8.6547  8.7254
   0.00000   0.00000   0.42706
 -1.3030 -1.2888 -1.2662 -1.2587 -1.2580 -1.2578 -1.2562 -1.2560 -0.9353 -0.9353
 -0.9352 -0.9349 -0.9293 -0.9229 -0.9218 -0.9217 -0.9197 -0.9179 -0.9171 -0.9166
 -0.9154 -0.9148 -0.9048 -0.8926 -0.8805 -0.8775 -0.8764 -0.8753 -0.4665 -0.4400
 -0.3709 -0.3380 -0.2640 -0.2635 -0.2589 -0.2274 -0.2013 -0.1876 -0.1786 -0.1755
 -0.1616 -0.1306 -0.1246 -0.1178 -0.1048 -0.0877 -0.0869 -0.0837 -0.0687 -0.0668
 -0.0623 -0.0574  0.3222  0.3955  0.4688  0.5118  0.5563  0.5698  0.5765  0.5831
  0.6693  0.6798  0.7101  0.7441  0.7574  0.7614  0.7994  0.8137  0.8481  0.8798
  0.9604  0.9725  0.9805  0.9973  1.0043  1.0291  1.0514  1.0740  1.1086  1.1142
  1.1393  1.1841  1.2005  1.2040  1.2793  1.2803  1.2859  1.3790  1.4012  1.4358
  1.5141  1.5251  1.5321  1.5792  1.5930  1.6216  1.6627  1.6686  1.7016  1.7088
  1.7243  1.7379  1.7439  1.8383  1.8521  1.8590  1.8717  1.8943  1.9353  1.9578
  1.9912  2.0019  2.0273  2.0490  2.0570  2.0775  2.0857  2.1033  2.1195  2.1413
  2.1425  2.1599  2.2645  2.2707  2.2715  2.2783  2.3702  2.3906  2.4072  2.4273
  2.4582  2.4620  2.5052  2.5424  2.5795  2.5935  2.5977  2.6160  2.6242  2.6243
  2.6517  2.6647  2.6790  2.6858  2.7067  2.7103  2.7285  2.7496  2.7662  2.7791
  2.8477  2.8612  2.8658  2.9334  2.9453  2.9540  2.9946  3.0047  3.0160  3.0374
  3.1050  3.1158  3.2074  3.2240  3.2333  3.2524  3.2612  3.2951  3.3079  3.3239
  3.3549  3.3635  3.3691  3.3978  3.4178  3.4435  3.4782  3.5110  3.5118  3.5159
  3.5265  3.5540  3.6064  3.6151  3.6380  3.6564  3.6778  3.7111  3.7117  3.7743
  3.7751  3.8153  3.8227  3.8340  3.8766  3.8806  3.8941  3.9033  3.9053  3.9263
  3.9597  3.9683  3.9873  4.0223  4.0238  4.0305  4.0452  4.0689  4.0868  4.0971
  4.1663  4.1725  4.1797  4.1817  4.2391  4.2474  4.2739  4.2958  4.3298  4.3329
  4.3379  4.3886  4.4244  4.4362  4.5058  4.5174  4.5257  4.5268  4.5406  4.5550
  4.5995  4.6106  4.6163  4.6313  4.6528  4.7046  4.7272  4.7316  4.7359  4.7888
  4.8011  4.8225  4.8800  4.9004  4.9276  4.9479  4.9570  4.9840  5.0044  5.0076
  5.0769  5.0840  5.1143  5.1166  5.1894  5.2092  5.2189  5.2574  5.2881  5.2948
  5.3114  5.3484  5.3971  5.3995  5.4449  5.4525  5.4843  5.5047  5.5661  5.5714
  5.5770  5.5874  5.6423  5.6427  5.6783  5.6817  5.7531  5.7645  5.7845  5.8133
  5.8194  5.8226  5.8930  5.9038  5.9082  5.9507  5.9746  6.0127  6.0258  6.0433
  6.0453  6.0694  6.1432  6.1435  6.1528  6.1714  6.1763  6.1904  6.2144  6.2617
  6.2915  6.3003  6.3196  6.3314  6.3753  6.4201  6.4262  6.4605  6.4822  6.5054
  6.5184  6.5425  6.5845  6.5935  6.6068  6.6236  6.6528  6.6619  6.7140  6.7143
  6.7269  6.7348  6.7503  6.7597  6.8329  6.8829  6.8860  6.8918  6.9113  6.9655
  6.9681  6.9804  7.0815  7.0848  7.1197  7.1257  7.2004  7.2137  7.2392  7.2404
  7.2412  7.2947  7.3606  7.3614  7.4173  7.4745  7.4846  7.4915  7.4933  7.5938
  7.6273  7.6490  7.6759  7.7422  7.7612  7.7670  7.9528  7.9635  8.0052  8.0118
  8.0478  8.1014  8.1342  8.1638  8.1737  8.2288  8.2713  8.3750  8.5841  8.6414
  8.6543  8.7186
   0.00000   0.00000   0.44954
 -1.3015 -1.2901 -1.2652 -1.2585 -1.2585 -1.2578 -1.2566 -1.2562 -0.9353 -0.9353
 -0.9352 -0.9349 -0.9288 -0.9234 -0.9217 -0.9215 -0.9197 -0.9182 -0.9171 -0.9169
 -0.9155 -0.9149 -0.9038 -0.8940 -0.8803 -0.8779 -0.8763 -0.8754 -0.4648 -0.4436
 -0.3672 -0.3410 -0.2623 -0.2595 -0.2580 -0.2300 -0.1993 -0.1851 -0.1798 -0.1773
 -0.1605 -0.1332 -0.1258 -0.1193 -0.1029 -0.0881 -0.0859 -0.0828 -0.0677 -0.0668
 -0.0633 -0.0585  0.3305  0.3895  0.4718  0.5071  0.5568  0.5692  0.5728  0.5802
  0.6711  0.6796  0.7124  0.7397  0.7567  0.7603  0.8004  0.8120  0.8493  0.8749
  0.9634  0.9718  0.9780  0.9931  1.0070  1.0278  1.0545  1.0730  1.1162  1.1215
  1.1442  1.1820  1.1944  1.1978  1.2882  1.2891  1.2928  1.3709  1.3956  1.4237
  1.5236  1.5287  1.5337  1.5830  1.5882  1.6215  1.6613  1.6653  1.7010  1.7108
  1.7222  1.7354  1.7522  1.8386  1.8446  1.8566  1.8673  1.8808  1.9435  1.9654
  1.9925  2.0066  2.0254  2.0548  2.0553  2.0671  2.0879  2.1092  2.1140  2.1396
  2.1422  2.1552  2.2650  2.2695  2.2696  2.2753  2.3780  2.3987  2.4149  2.4406
  2.4660  2.4689  2.4935  2.5323  2.5818  2.5903  2.5994  2.6141  2.6158  2.6300
  2.6526  2.6634  2.6744  2.6798  2.7025  2.7032  2.7281  2.7486  2.7642  2.7721
  2.8525  2.8671  2.8745  2.9393  2.9487  2.9677  2.9824  3.0059  3.0107  3.0347
  3.0950  3.1156  3.2109  3.2272  3.2289  3.2519  3.2608  3.3028  3.3043  3.3241
  3.3580  3.3616  3.3660  3.3943  3.4187  3.4358  3.4742  3.4951  3.5004  3.5238
  3.5378  3.5620  3.6108  3.6126  3.6415  3.6678  3.6703  3.7047  3.7226  3.7725
  3.7750  3.8034  3.8191  3.8302  3.8701  3.8848  3.8917  3.8986  3.8992  3.9152
  3.9658  3.9724  3.9913  4.0129  4.0220  4.0282  4.0443  4.0703  4.0831  4.0943
  4.1719  4.1723  4.1791  4.1946  4.2436  4.2558  4.2702  4.2963  4.3278  4.3357
  4.3383  4.3786  4.4246  4.4356  4.5126  4.5224  4.5327  4.5402  4.5428  4.5586
  4.6021  4.6077  4.6148  4.6300  4.6531  4.6951  4.7302  4.7333  4.7455  4.7877
  4.8067  4.8244  4.8830  4.9093  4.9271  4.9484  4.9685  4.9788  4.9973  5.0203
  5.0715  5.0886  5.1074  5.1162  5.1933  5.2094  5.2207  5.2539  5.2879  5.2943
  5.2978  5.3456  5.3985  5.3998  5.4420  5.4490  5.4874  5.5021  5.5691  5.5724
  5.5787  5.5888  5.6326  5.6418  5.6674  5.6685  5.7529  5.7702  5.7787  5.8087
  5.8273  5.8276  5.9017  5.9052  5.9124  5.9443  5.9659  5.9992  6.0227  6.0329
  6.0506  6.0694  6.1359  6.1421  6.1482  6.1683  6.1741  6.1934  6.2153  6.2546
  6.2768  6.3029  6.3205  6.3290  6.3667  6.4253  6.4265  6.4660  6.4829  6.5072
  6.5245  6.5448  6.5925  6.6026  6.6105  6.6264  6.6545  6.6659  6.7046  6.7093
  6.7251  6.7292  6.7416  6.7499  6.8367  6.8836  6.8910  6.8957  6.9170  6.9659
  6.9676  6.9875  7.0824  7.0933  7.1189  7.1310  7.2030  7.2117  7.2331  7.2344
  7.2439  7.2873  7.3472  7.3585  7.4307  7.4733  7.4871  7.4953  7.4975  7.5904
  7.6080  7.6386  7.6810  7.7504  7.7559  7.7714  7.9403  7.9486  8.0209  8.0227
  8.0539  8.0977  8.1410  8.1637  8.1735  8.2346  8.2593  8.3568  8.5916  8.6398
  8.6577  8.7117
   0.00000   0.00000   0.47201
 -1.3001 -1.2914 -1.2643 -1.2592 -1.2583 -1.2577 -1.2569 -1.2565 -0.9353 -0.9353
 -0.9352 -0.9350 -0.9281 -0.9239 -0.9216 -0.9213 -0.9197 -0.9185 -0.9172 -0.9171
 -0.9155 -0.9150 -0.9028 -0.8954 -0.8801 -0.8783 -0.8762 -0.8755 -0.4630 -0.4469
 -0.3636 -0.3441 -0.2607 -0.2574 -0.2553 -0.2329 -0.1971 -0.1835 -0.1807 -0.1797
 -0.1581 -0.1362 -0.1263 -0.1208 -0.1008 -0.0894 -0.0843 -0.0821 -0.0669 -0.0665
 -0.0643 -0.0597  0.3388  0.3833  0.4752  0.5022  0.5575  0.5690  0.5695  0.5775
  0.6727  0.6791  0.7150  0.7355  0.7564  0.7593  0.8015  0.8103  0.8510  0.8703
  0.9665  0.9715  0.9759  0.9889  1.0098  1.0259  1.0575  1.0716  1.1233  1.1280
  1.1498  1.1798  1.1885  1.1911  1.2956  1.2991  1.2993  1.3617  1.3905  1.4118
  1.5311  1.5334  1.5343  1.5828  1.5887  1.6203  1.6600  1.6625  1.7008  1.7134
  1.7181  1.7326  1.7633  1.8359  1.8395  1.8551  1.8634  1.8689  1.9531  1.9733
  1.9934  2.0108  2.0188  2.0564  2.0568  2.0595  2.0902  2.1090  2.1153  2.1386
  2.1411  2.1510  2.2653  2.2682  2.2684  2.2727  2.3870  2.4070  2.4203  2.4508
  2.4742  2.4764  2.4838  2.5220  2.5828  2.5870  2.5960  2.6041  2.6200  2.6355
  2.6527  2.6606  2.6685  2.6737  2.6971  2.6988  2.7309  2.7488  2.7614  2.7654
  2.8578  2.8722  2.8855  2.9360  2.9592  2.9685  2.9809  3.0109  3.0115  3.0307
  3.0845  3.1091  3.2131  3.2218  3.2283  3.2585  3.2627  3.2984  3.3134  3.3247
  3.3581  3.3603  3.3637  3.3877  3.4237  3.4301  3.4704  3.4814  3.4904  3.5175
  3.5502  3.5845  3.6087  3.6154  3.6460  3.6619  3.6822  3.6972  3.7277  3.7712
  3.7730  3.7884  3.8087  3.8377  3.8611  3.8850  3.8888  3.8950  3.8955  3.9092
  3.9725  3.9760  3.9950  4.0037  4.0216  4.0254  4.0446  4.0686  4.0808  4.0912
  4.1721  4.1781  4.1828  4.2070  4.2463  4.2636  4.2651  4.2975  4.3226  4.3308
  4.3456  4.3710  4.4246  4.4336  4.5181  4.5259  4.5404  4.5451  4.5530  4.5591
  4.6042  4.6070  4.6132  4.6286  4.6531  4.6845  4.7322  4.7345  4.7550  4.7867
  4.8123  4.8265  4.8858  4.9173  4.9233  4.9475  4.9748  4.9817  4.9906  5.0351
  5.0635  5.0924  5.1015  5.1136  5.1987  5.2121  5.2230  5.2493  5.2806  5.2843
  5.3014  5.3421  5.3981  5.4037  5.4315  5.4457  5.4946  5.5012  5.5718  5.5759
  5.5794  5.5896  5.6267  5.6392  5.6545  5.6583  5.7540  5.7722  5.7750  5.8025
  5.8376  5.8382  5.8994  5.9119  5.9189  5.9385  5.9592  5.9872  6.0173  6.0230
  6.0560  6.0693  6.1301  6.1412  6.1432  6.1612  6.1801  6.1966  6.2146  6.2530
  6.2604  6.3068  6.3142  6.3275  6.3662  6.4213  6.4315  6.4674  6.4867  6.5077
  6.5302  6.5465  6.6013  6.6133  6.6147  6.6310  6.6556  6.6686  6.6953  6.7035
  6.7228  6.7235  6.7334  6.7411  6.8397  6.8746  6.8961  6.9050  6.9246  6.9652
  6.9701  6.9921  7.0848  7.0987  7.1193  7.1340  7.2030  7.2132  7.2260  7.2323
  7.2467  7.2785  7.3357  7.3530  7.4464  7.4731  7.4901  7.4996  7.5020  7.5877
  7.5886  7.6279  7.6873  7.7397  7.7676  7.7763  7.9295  7.9352  8.0301  8.0381
  8.0582  8.0931  8.1467  8.1631  8.1763  8.2437  8.2463  8.3385  8.5990  8.6359
  8.6633  8.7046
   0.00000   0.00000   0.49449
 -1.2986 -1.2928 -1.2634 -1.2600 -1.2581 -1.2576 -1.2571 -1.2567 -0.9353 -0.9353
 -0.9352 -0.9350 -0.9275 -0.9246 -0.9215 -0.9213 -0.9197 -0.9188 -0.9173 -0.9172
 -0.9154 -0.9151 -0.9017 -0.8968 -0.8799 -0.8787 -0.8761 -0.8756 -0.4608 -0.4501
 -0.3602 -0.3472 -0.2594 -0.2572 -0.2513 -0.2362 -0.1945 -0.1827 -0.1825 -0.1813
 -0.1549 -0.1395 -0.1262 -0.1222 -0.0987 -0.0909 -0.0831 -0.0816 -0.0668 -0.0654
 -0.0652 -0.0608  0.3469  0.3766  0.4790  0.4973  0.5586  0.5666  0.5693  0.5750
  0.6742  0.6785  0.7178  0.7315  0.7563  0.7584  0.8028  0.8087  0.8531  0.8661
  0.9698  0.9714  0.9742  0.9848  1.0127  1.0236  1.0604  1.0700  1.1295  1.1331
  1.1562  1.1778  1.1832  1.1842  1.3021  1.3049  1.3095  1.3518  1.3865  1.4011
  1.5328  1.5345  1.5432  1.5766  1.5954  1.6179  1.6590  1.6602  1.7015  1.7138
  1.7165  1.7296  1.7754  1.8256  1.8411  1.8545  1.8595  1.8602  1.9637  1.9808
  1.9939  2.0092  2.0150  2.0459  2.0596  2.0627  2.0924  2.1045  2.1213  2.1385
  2.1390  2.1472  2.2657  2.2672  2.2675  2.2704  2.3966  2.4158  2.4222  2.4524
  2.4812  2.4822  2.4832  2.5126  2.5826  2.5840  2.5908  2.5952  2.6265  2.6409
  2.6523  2.6557  2.6633  2.6679  2.6934  2.6957  2.7355  2.7497  2.7584  2.7590
  2.8631  2.8749  2.8979  2.9364  2.9541  2.9603  2.9923  3.0200  3.0225  3.0250
  3.0732  3.0966  3.2139  3.2166  3.2315  3.2546  3.2749  3.2954  3.3210  3.3258
  3.3549  3.3605  3.3627  3.3804  3.4273  3.4289  3.4669  3.4712  3.4836  3.5074
  3.5631  3.6033  3.6107  3.6208  3.6512  3.6530  3.6897  3.6986  3.7200  3.7709
  3.7713  3.7717  3.8075  3.8451  3.8499  3.8762  3.8927  3.8930  3.8935  3.9061
  3.9791  3.9797  3.9962  3.9968  4.0211  4.0227  4.0464  4.0646  4.0801  4.0879
  4.1728  4.1770  4.1963  4.2181  4.2465  4.2543  4.2755  4.2996  4.3173  4.3223
  4.3517  4.3661  4.4248  4.4311  4.5222  4.5279  4.5474  4.5490  4.5578  4.5624
  4.6017  4.6112  4.6126  4.6270  4.6534  4.6740  4.7336  4.7352  4.7639  4.7851
  4.8177  4.8279  4.8893  4.9169  4.9247  4.9453  4.9728  4.9845  4.9960  5.0509
  5.0527  5.0953  5.0990  5.1065  5.2052  5.2161  5.2258  5.2441  5.2721  5.2734
  5.3093  5.3376  5.3990  5.4087  5.4215  5.4386  5.5008  5.5017  5.5740  5.5793
  5.5815  5.5913  5.6246  5.6355  5.6435  5.6483  5.7564  5.7708  5.7744  5.7954
  5.8482  5.8536  5.8909  5.9162  5.9223  5.9398  5.9537  5.9767  6.0115  6.0146
  6.0607  6.0689  6.1264  6.1366  6.1427  6.1553  6.1889  6.1997  6.2121  6.2439
  6.2572  6.3027  6.3113  6.3257  6.3721  6.4130  6.4382  6.4650  6.4920  6.5070
  6.5356  6.5471  6.6097  6.6174  6.6261  6.6366  6.6570  6.6692  6.6871  6.6958
  6.7186  6.7204  6.7273  6.7337  6.8428  6.8660  6.9010  6.9097  6.9333  6.9623
  6.9756  6.9939  7.0886  7.1009  7.1208  7.1341  7.2023  7.2182  7.2189  7.2354
  7.2465  7.2690  7.3285  7.3456  7.4611  7.4736  7.4955  7.5037  7.5060  7.5667
  7.5893  7.6174  7.6944  7.7295  7.7767  7.7810  7.9209  7.9243  8.0387  8.0510
  8.0600  8.0876  8.1513  8.1619  8.1826  8.2324  8.2556  8.3203  8.6060  8.6309
  8.6697  8.6975
   0.00000   0.00000   0.51697
 -1.2971 -1.2942 -1.2625 -1.2608 -1.2579 -1.2575 -1.2573 -1.2569 -0.9353 -0.9353
 -0.9351 -0.9351 -0.9268 -0.9253 -0.9214 -0.9212 -0.9195 -0.9191 -0.9173 -0.9173
 -0.9154 -0.9152 -0.9006 -0.8981 -0.8797 -0.8790 -0.8759 -0.8757 -0.4585 -0.4531
 -0.3568 -0.3503 -0.2584 -0.2573 -0.2472 -0.2397 -0.1917 -0.1856 -0.1823 -0.1818
 -0.1511 -0.1432 -0.1257 -0.1236 -0.0965 -0.0926 -0.0821 -0.0814 -0.0667 -0.0659
 -0.0643 -0.0620  0.3547  0.3696  0.4832  0.4924  0.5600  0.5640  0.5701  0.5730
  0.6756  0.6777  0.7209  0.7278  0.7565  0.7576  0.8041  0.8071  0.8557  0.8622
  0.9715  0.9730  0.9733  0.9808  1.0155  1.0210  1.0631  1.0680  1.1343  1.1362
  1.1629  1.1765  1.1771  1.1791  1.3069  1.3085  1.3201  1.3414  1.3850  1.3925
  1.5337  1.5345  1.5526  1.5694  1.6022  1.6139  1.6584  1.6588  1.7032  1.7096
  1.7197  1.7264  1.7882  1.8138  1.8437  1.8524  1.8547  1.8576  1.9751  1.9871
  1.9933  1.9983  2.0203  2.0359  2.0623  2.0643  2.0947  2.1007  2.1270  2.1359
  2.1395  2.1440  2.2663  2.2666  2.2668  2.2686  2.4061  2.4202  2.4251  2.4450
  2.4854  2.4878  2.4899  2.5044  2.5818  2.5821  2.5866  2.5886  2.6339  2.6460
  2.6491  2.6517  2.6600  2.6627  2.6919  2.6934  2.7409  2.7512  2.7528  2.7557
  2.8680  2.8748  2.9113  2.9396  2.9406  2.9548  3.0017  3.0179  3.0326  3.0404
  3.0605  3.0797  3.2136  3.2139  3.2371  3.2495  3.2846  3.2933  3.3258  3.3270
  3.3537  3.3584  3.3638  3.3735  3.4275  3.4309  3.4642  3.4653  3.4827  3.4969
  3.5755  3.5960  3.6274  3.6364  3.6439  3.6558  3.6838  3.7020  3.7162  3.7532
  3.7713  3.7718  3.8141  3.8374  3.8524  3.8677  3.8920  3.8925  3.8965  3.9033
  3.9824  3.9862  3.9904  3.9958  4.0205  4.0210  4.0497  4.0595  4.0807  4.0849
  4.1737  4.1758  4.2109  4.2266  4.2438  4.2443  4.2869  4.3029  4.3109  4.3125
  4.3564  4.3629  4.4254  4.4287  4.5252  4.5283  4.5502  4.5556  4.5571  4.5661
  4.6019  4.6085  4.6177  4.6248  4.6548  4.6650  4.7344  4.7355  4.7716  4.7823
  4.8224  4.8279  4.8944  4.9092  4.9312  4.9416  4.9731  4.9794  5.0108  5.0398
  5.0668  5.0954  5.0970  5.0986  5.2121  5.2189  5.2294  5.2388  5.2642  5.2666
  5.3174  5.3320  5.4015  5.4128  5.4149  5.4304  5.5029  5.5038  5.5757  5.5785
  5.5879  5.5933  5.6254  5.6315  5.6359  5.6395  5.7596  5.7676  5.7768  5.7882
  5.8591  5.8711  5.8808  5.9043  5.9322  5.9470  5.9488  5.9669  6.0074  6.0088
  6.0643  6.0681  6.1255  6.1313  6.1442  6.1505  6.2000  6.2027  6.2089  6.2280
  6.2656  6.2895  6.3157  6.3231  6.3814  6.4028  6.4454  6.4598  6.4973  6.5050
  6.5404  6.5463  6.6161  6.6195  6.6371  6.6417  6.6594  6.6671  6.6811  6.6870
  6.7161  6.7179  6.7246  6.7282  6.8467  6.8583  6.9054  6.9105  6.9420  6.9572
  6.9825  6.9927  7.0930  7.1001  7.1236  7.1314  7.2035  7.2124  7.2258  7.2416
  7.2421  7.2592  7.3271  7.3376  7.4705  7.4741  7.5069  7.5070  7.5085  7.5454
  7.5927  7.6075  7.7022  7.7198  7.7827  7.7844  7.9154  7.9170  8.0465  8.0565
  8.0642  8.0810  8.1550  8.1602  8.1923  8.2183  8.2697  8.3026  8.6128  8.6253
  8.6764  8.6904
   0.00000   0.00000   0.53944
 -1.2957 -1.2956 -1.2616 -1.2616 -1.2577 -1.2577 -1.2571 -1.2571 -0.9353 -0.9353
 -0.9351 -0.9351 -0.9260 -0.9260 -0.9213 -0.9213 -0.9193 -0.9193 -0.9173 -0.9173
 -0.9153 -0.9153 -0.8993 -0.8993 -0.8794 -0.8794 -0.8758 -0.8758 -0.4559 -0.4559
 -0.3535 -0.3535 -0.2577 -0.2577 -0.2434 -0.2434 -0.1887 -0.1887 -0.1821 -0.1820
 -0.1472 -0.1471 -0.1248 -0.1247 -0.0945 -0.0945 -0.0816 -0.0815 -0.0664 -0.0664
 -0.0632 -0.0631  0.3623  0.3623  0.4877  0.4877  0.5618  0.5618  0.5713  0.5713
  0.6767  0.6767  0.7242  0.7242  0.7569  0.7570  0.8056  0.8056  0.8587  0.8588
  0.9720  0.9721  0.9770  0.9770  1.0183  1.0183  1.0656  1.0657  1.1367  1.1367
  1.1699  1.1701  1.1767  1.1768  1.3092  1.3093  1.3308  1.3308  1.3869  1.3869
  1.5342  1.5343  1.5613  1.5615  1.6085  1.6086  1.6582  1.6583  1.7059  1.7061
  1.7231  1.7231  1.8010  1.8012  1.8472  1.8474  1.8557  1.8558  1.9866  1.9868
  1.9912  1.9913  2.0271  2.0273  2.0641  2.0641  2.0974  2.0975  2.1318  2.1319
  2.1411  2.1416  2.2665  2.2665  2.2672  2.2673  2.4143  2.4145  2.4350  2.4351
  2.4885  2.4886  2.4970  2.4972  2.5813  2.5816  2.5854  2.5857  2.6412  2.6419
  2.6496  2.6502  2.6594  2.6597  2.6919  2.6922  2.7466  2.7468  2.7528  2.7538
  2.8719  2.8724  2.9252  2.9254  2.9472  2.9474  3.0099  3.0103  3.0465  3.0469
  3.0602  3.0604  3.2131  3.2134  3.2434  3.2435  3.2900  3.2909  3.3273  3.3277
  3.3552  3.3554  3.3674  3.3677  3.4291  3.4300  3.4630  3.4635  3.4875  3.4882
  3.5865  3.5868  3.6349  3.6354  3.6541  3.6545  3.6852  3.6857  3.7342  3.7351
  3.7717  3.7718  3.8248  3.8251  3.8598  3.8599  3.8917  3.8922  3.8999  3.9002
  3.9857  3.9862  3.9919  3.9921  4.0201  4.0206  4.0540  4.0545  4.0822  4.0825
  4.1747  4.1748  4.2237  4.2247  4.2402  4.2406  4.2988  4.2993  4.3071  4.3074
  4.3598  4.3601  4.4264  4.4270  4.5269  4.5278  4.5529  4.5531  4.5635  4.5637
  4.6046  4.6054  4.6211  4.6224  4.6584  4.6587  4.7348  4.7356  4.7775  4.7780
  4.8258  4.8261  4.9010  4.9015  4.9365  4.9372  4.9749  4.9760  5.0255  5.0257
  5.0816  5.0823  5.0974  5.0986  5.2173  5.2178  5.2332  5.2344  5.2620  5.2631
  5.3247  5.3256  5.4059  5.4063  5.4218  5.4226  5.5040  5.5041  5.5772  5.5773
  5.5925  5.5928  5.6279  5.6280  5.6341  5.6346  5.7633  5.7639  5.7814  5.7819
  5.8698  5.8703  5.8883  5.8889  5.9405  5.9412  5.9571  5.9576  6.0061  6.0065
  6.0664  6.0669  6.1272  6.1274  6.1465  6.1472  6.2054  6.2059  6.2130  6.2135
  6.2766  6.2770  6.3196  6.3199  6.3917  6.3922  6.4526  6.4532  6.5016  6.5019
  6.5440  6.5442  6.6194  6.6195  6.6425  6.6436  6.6632  6.6633  6.6805  6.6808
  6.7158  6.7164  6.7249  6.7252  6.8517  6.8519  6.9087  6.9088  6.9501  6.9503
  6.9885  6.9888  7.0968  7.0975  7.1272  7.1277  7.2069  7.2073  7.2343  7.2346
  7.2494  7.2503  7.3305  7.3311  7.4736  7.4738  7.5085  7.5088  7.5248  7.5249
  7.5988  7.5993  7.7106  7.7107  7.7851  7.7853  7.9137  7.9142  8.0526  8.0530
  8.0724  8.0737  8.1576  8.1581  8.2039  8.2052  8.2855  8.2856  8.6192  8.6193
  8.6832  8.6835
   25
   0.00000   0.00000   0.53944
 -1.2957 -1.2956 -1.2616 -1.2616 -1.2577 -1.2577 -1.2571 -1.2571 -0.9353 -0.9353
 -0.9351 -0.9351 -0.9260 -0.9260 -0.9213 -0.9213 -0.9193 -0.9193 -0.9173 -0.9173
 -0.9153 -0.9153 -0.8993 -0.8993 -0.8794 -0.8794 -0.8758 -0.8758 -0.4559 -0.4559
 -0.3535 -0.3535 -0.2577 -0.2577 -0.2434 -0.2434 -0.1887 -0.1887 -0.1821 -0.1820
 -0.1472 -0.1471 -0.1248 -0.1247 -0.0945 -0.0945 -0.0816 -0.0815 -0.0664 -0.0664
 -0.0632 -0.0631  0.3623  0.3623  0.4877  0.4877  0.5618  0.5618  0.5713  0.5713
  0.6767  0.6767  0.7242  0.7242  0.7569  0.7570  0.8056  0.8056  0.8587  0.8588
  0.9720  0.9721  0.9770  0.9770  1.0183  1.0183  1.0656  1.0657  1.1367  1.1367
  1.1699  1.1701  1.1767  1.1768  1.3092  1.3093  1.3308  1.3308  1.3869  1.3869
  1.5342  1.5343  1.5613  1.5615  1.6085  1.6086  1.6582  1.6583  1.7059  1.7061
  1.7231  1.7231  1.8010  1.8012  1.8472  1.8474  1.8557  1.8558  1.9866  1.9868
  1.9912  1.9913  2.0271  2.0273  2.0641  2.0641  2.0974  2.0975  2.1318  2.1319
  2.1411  2.1416  2.2665  2.2665  2.2672  2.2673  2.4143  2.4145  2.4350  2.4351
  2.4885  2.4886  2.4970  2.4972  2.5813  2.5816  2.5854  2.5857  2.6412  2.6419
  2.6496  2.6502  2.6594  2.6597  2.6919  2.6922  2.7466  2.7468  2.7528  2.7538
  2.8719  2.8724  2.9252  2.9254  2.9472  2.9474  3.0099  3.0103  3.0465  3.0469
  3.0602  3.0604  3.2131  3.2134  3.2434  3.2435  3.2900  3.2909  3.3273  3.3277
  3.3552  3.3554  3.3674  3.3677  3.4291  3.4300  3.4630  3.4635  3.4875  3.4882
  3.5865  3.5868  3.6349  3.6354  3.6541  3.6545  3.6852  3.6857  3.7342  3.7351
  3.7717  3.7718  3.8248  3.8251  3.8598  3.8599  3.8917  3.8922  3.8999  3.9002
  3.9857  3.9862  3.9919  3.9921  4.0201  4.0206  4.0540  4.0545  4.0822  4.0825
  4.1747  4.1748  4.2237  4.2247  4.2402  4.2406  4.2988  4.2993  4.3071  4.3074
  4.3598  4.3601  4.4264  4.4270  4.5269  4.5278  4.5529  4.5531  4.5635  4.5637
  4.6046  4.6054  4.6211  4.6224  4.6584  4.6587  4.7348  4.7356  4.7775  4.7780
  4.8258  4.8261  4.9010  4.9015  4.9365  4.9372  4.9749  4.9760  5.0255  5.0257
  5.0816  5.0823  5.0974  5.0986  5.2173  5.2178  5.2332  5.2344  5.2620  5.2631
  5.3247  5.3256  5.4059  5.4063  5.4218  5.4226  5.5040  5.5041  5.5772  5.5773
  5.5925  5.5928  5.6279  5.6280  5.6341  5.6346  5.7633  5.7639  5.7814  5.7819
  5.8698  5.8703  5.8883  5.8889  5.9405  5.9412  5.9571  5.9576  6.0061  6.0065
  6.0664  6.0669  6.1272  6.1274  6.1465  6.1472  6.2054  6.2059  6.2130  6.2135
  6.2766  6.2770  6.3196  6.3199  6.3917  6.3922  6.4526  6.4532  6.5016  6.5019
  6.5440  6.5442  6.6194  6.6195  6.6425  6.6436  6.6632  6.6633  6.6805  6.6808
  6.7158  6.7164  6.7249  6.7252  6.8517  6.8519  6.9087  6.9088  6.9501  6.9503
  6.9885  6.9888  7.0968  7.0975  7.1272  7.1277  7.2069  7.2073  7.2343  7.2346
  7.2494  7.2503  7.3305  7.3311  7.4736  7.4738  7.5085  7.5088  7.5248  7.5249
  7.5988  7.5993  7.7106  7.7107  7.7851  7.7853  7.9137  7.9142  8.0526  8.0530
  8.0724  8.0737  8.1576  8.1581  8.2039  8.2052  8.2855  8.2856  8.6192  8.6193
  8.6832  8.6835
   0.02083   0.00000   0.53944
 -1.2956 -1.2956 -1.2617 -1.2617 -1.2577 -1.2577 -1.2571 -1.2571 -0.9353 -0.9353
 -0.9351 -0.9351 -0.9260 -0.9260 -0.9213 -0.9213 -0.9193 -0.9193 -0.9173 -0.9173
 -0.9153 -0.9153 -0.8994 -0.8994 -0.8794 -0.8794 -0.8759 -0.8759 -0.4558 -0.4558
 -0.3537 -0.3537 -0.2576 -0.2576 -0.2433 -0.2433 -0.1885 -0.1885 -0.1820 -0.1820
 -0.1471 -0.1471 -0.1247 -0.1247 -0.0946 -0.0945 -0.0816 -0.0816 -0.0664 -0.0664
 -0.0633 -0.0633  0.3625  0.3625  0.4876  0.4876  0.5617  0.5617  0.5709  0.5709
  0.6767  0.6767  0.7244  0.7244  0.7573  0.7573  0.8057  0.8057  0.8588  0.8589
  0.9713  0.9713  0.9771  0.9771  1.0189  1.0190  1.0656  1.0657  1.1366  1.1366
  1.1697  1.1699  1.1765  1.1766  1.3092  1.3093  1.3309  1.3310  1.3869  1.3870
  1.5342  1.5343  1.5614  1.5616  1.6082  1.6083  1.6585  1.6586  1.7065  1.7066
  1.7233  1.7233  1.8006  1.8008  1.8470  1.8471  1.8554  1.8555  1.9850  1.9852
  1.9912  1.9914  2.0277  2.0278  2.0654  2.0654  2.0974  2.0975  2.1316  2.1317
  2.1421  2.1425  2.2664  2.2665  2.2675  2.2676  2.4139  2.4141  2.4346  2.4346
  2.4873  2.4874  2.4967  2.4969  2.5815  2.5817  2.5859  2.5863  2.6412  2.6420
  2.6490  2.6496  2.6601  2.6605  2.6923  2.6925  2.7470  2.7472  2.7529  2.7539
  2.8714  2.8719  2.9250  2.9252  2.9468  2.9470  3.0098  3.0102  3.0471  3.0475
  3.0609  3.0611  3.2123  3.2126  3.2435  3.2436  3.2894  3.2903  3.3227  3.3231
  3.3572  3.3573  3.3688  3.3692  3.4309  3.4319  3.4634  3.4639  3.4899  3.4905
  3.5855  3.5859  3.6346  3.6351  3.6528  3.6532  3.6850  3.6855  3.7348  3.7357
  3.7707  3.7708  3.8262  3.8266  3.8599  3.8601  3.8911  3.8915  3.8996  3.8999
  3.9850  3.9854  3.9900  3.9902  4.0193  4.0198  4.0553  4.0559  4.0829  4.0833
  4.1758  4.1759  4.2205  4.2213  4.2427  4.2431  4.2971  4.2976  4.3067  4.3070
  4.3629  4.3632  4.4265  4.4270  4.5251  4.5259  4.5548  4.5549  4.5630  4.5631
  4.6041  4.6050  4.6213  4.6226  4.6602  4.6606  4.7348  4.7356  4.7775  4.7780
  4.8254  4.8256  4.9005  4.9009  4.9342  4.9349  4.9764  4.9774  5.0259  5.0260
  5.0821  5.0828  5.0965  5.0977  5.2176  5.2180  5.2333  5.2344  5.2621  5.2631
  5.3275  5.3283  5.4062  5.4066  5.4214  5.4222  5.5035  5.5036  5.5765  5.5767
  5.5924  5.5928  5.6280  5.6281  5.6338  5.6343  5.7631  5.7637  5.7815  5.7820
  5.8696  5.8701  5.8875  5.8880  5.9415  5.9422  5.9568  5.9572  6.0069  6.0073
  6.0664  6.0669  6.1267  6.1269  6.1459  6.1467  6.2051  6.2056  6.2137  6.2143
  6.2778  6.2782  6.3201  6.3204  6.3910  6.3914  6.4521  6.4527  6.5022  6.5025
  6.5443  6.5445  6.6174  6.6176  6.6411  6.6421  6.6624  6.6626  6.6814  6.6817
  6.7178  6.7184  6.7260  6.7263  6.8516  6.8518  6.9086  6.9086  6.9502  6.9504
  6.9882  6.9886  7.0957  7.0965  7.1255  7.1260  7.2071  7.2076  7.2356  7.2359
  7.2510  7.2519  7.3311  7.3317  7.4726  7.4729  7.5083  7.5085  7.5256  7.5257
  7.5992  7.5997  7.7099  7.7100  7.7848  7.7850  7.9130  7.9135  8.0513  8.0518
  8.0735  8.0748  8.1580  8.1585  8.2044  8.2056  8.2857  8.2858  8.6188  8.6190
  8.6824  8.6826
   0.04167   0.00000   0.53944
 -1.2955 -1.2955 -1.2618 -1.2618 -1.2577 -1.2577 -1.2571 -1.2571 -0.9353 -0.9353
 -0.9351 -0.9351 -0.9260 -0.9260 -0.9213 -0.9213 -0.9193 -0.9193 -0.9174 -0.9174
 -0.9152 -0.9152 -0.8994 -0.8994 -0.8794 -0.8794 -0.8760 -0.8760 -0.4555 -0.4555
 -0.3543 -0.3543 -0.2575 -0.2575 -0.2430 -0.2430 -0.1881 -0.1881 -0.1819 -0.1819
 -0.1469 -0.1469 -0.1247 -0.1246 -0.0947 -0.0946 -0.0818 -0.0818 -0.0666 -0.0665
 -0.0638 -0.0638  0.3631  0.3631  0.4871  0.4872  0.5611  0.5611  0.5698  0.5698
  0.6765  0.6765  0.7248  0.7248  0.7583  0.7584  0.8061  0.8061  0.8592  0.8593
  0.9690  0.9691  0.9774  0.9774  1.0206  1.0207  1.0656  1.0657  1.1363  1.1364
  1.1691  1.1693  1.1758  1.1759  1.3093  1.3094  1.3313  1.3314  1.3870  1.3871
  1.5342  1.5342  1.5618  1.5619  1.6076  1.6077  1.6595  1.6596  1.7081  1.7083
  1.7239  1.7239  1.7992  1.7994  1.8463  1.8464  1.8547  1.8548  1.9807  1.9809
  1.9914  1.9915  2.0293  2.0294  2.0690  2.0690  2.0976  2.0976  2.1310  2.1312
  2.1449  2.1454  2.2663  2.2663  2.2684  2.2685  2.4127  2.4129  2.4332  2.4333
  2.4839  2.4840  2.4959  2.4961  2.5820  2.5822  2.5874  2.5877  2.6413  2.6420
  2.6477  2.6483  2.6621  2.6625  2.6932  2.6934  2.7480  2.7482  2.7533  2.7542
  2.8699  2.8704  2.9245  2.9246  2.9457  2.9459  3.0098  3.0102  3.0488  3.0492
  3.0629  3.0631  3.2099  3.2101  3.2436  3.2437  3.2880  3.2889  3.3118  3.3122
  3.3624  3.3626  3.3709  3.3713  3.4356  3.4368  3.4644  3.4649  3.4971  3.4975
  3.5828  3.5831  3.6335  3.6340  3.6490  3.6495  3.6844  3.6849  3.7365  3.7373
  3.7682  3.7684  3.8299  3.8302  3.8603  3.8605  3.8891  3.8894  3.8988  3.8991
  3.9830  3.9834  3.9843  3.9843  4.0177  4.0183  4.0589  4.0594  4.0849  4.0852
  4.1788  4.1789  4.2138  4.2145  4.2472  4.2475  4.2929  4.2934  4.3055  4.3057
  4.3712  4.3716  4.4269  4.4274  4.5207  4.5214  4.5590  4.5593  4.5613  4.5615
  4.6033  4.6042  4.6219  4.6231  4.6653  4.6656  4.7349  4.7357  4.7774  4.7778
  4.8241  4.8244  4.8989  4.8993  4.9282  4.9289  4.9800  4.9809  5.0269  5.0270
  5.0832  5.0839  5.0939  5.0951  5.2183  5.2187  5.2336  5.2345  5.2622  5.2632
  5.3354  5.3361  5.4071  5.4074  5.4203  5.4211  5.5019  5.5021  5.5747  5.5748
  5.5922  5.5925  5.6282  5.6284  5.6330  5.6335  5.7625  5.7632  5.7818  5.7823
  5.8690  5.8695  5.8849  5.8855  5.9443  5.9450  5.9558  5.9562  6.0090  6.0094
  6.0664  6.0669  6.1253  6.1255  6.1446  6.1453  6.2043  6.2048  6.2158  6.2163
  6.2814  6.2817  6.3216  6.3219  6.3889  6.3893  6.4508  6.4513  6.5039  6.5043
  6.5451  6.5454  6.6120  6.6122  6.6373  6.6384  6.6606  6.6607  6.6839  6.6843
  6.7233  6.7238  6.7292  6.7295  6.8513  6.8515  6.9081  6.9082  6.9506  6.9508
  6.9874  6.9878  7.0929  7.0937  7.1207  7.1213  7.2079  7.2084  7.2390  7.2393
  7.2554  7.2563  7.3329  7.3334  7.4700  7.4702  7.5076  7.5079  7.5278  7.5279
  7.6004  7.6009  7.7078  7.7079  7.7839  7.7841  7.9109  7.9113  8.0479  8.0484
  8.0765  8.0775  8.1590  8.1595  8.2058  8.2070  8.2864  8.2865  8.6178  8.6180
  8.6799  8.6801
   0.06250   0.00000   0.53944
 -1.2953 -1.2953 -1.2620 -1.2620 -1.2577 -1.2577 -1.2571 -1.2571 -0.9353 -0.9353
 -0.9351 -0.9351 -0.9259 -0.9259 -0.9213 -0.9213 -0.9192 -0.9192 -0.9175 -0.9175
 -0.9152 -0.9152 -0.8995 -0.8995 -0.8794 -0.8794 -0.8761 -0.8761 -0.4549 -0.4549
 -0.3552 -0.3552 -0.2573 -0.2572 -0.2425 -0.2425 -0.1874 -0.1874 -0.1817 -0.1816
 -0.1466 -0.1466 -0.1245 -0.1245 -0.0948 -0.0948 -0.0821 -0.0820 -0.0668 -0.0667
 -0.0646 -0.0646  0.3642  0.3642  0.4865  0.4865  0.5603  0.5603  0.5680  0.5681
  0.6763  0.6763  0.7255  0.7255  0.7600  0.7600  0.8067  0.8067  0.8598  0.8599
  0.9657  0.9657  0.9778  0.9779  1.0231  1.0232  1.0656  1.0657  1.1359  1.1360
  1.1681  1.1683  1.1747  1.1748  1.3095  1.3096  1.3320  1.3320  1.3873  1.3873
  1.5340  1.5340  1.5623  1.5624  1.6070  1.6071  1.6611  1.6612  1.7106  1.7107
  1.7248  1.7248  1.7969  1.7971  1.8454  1.8456  1.8535  1.8536  1.9744  1.9746
  1.9917  1.9919  2.0319  2.0320  2.0735  2.0736  2.0983  2.0984  2.1301  2.1303
  2.1496  2.1501  2.2659  2.2659  2.2698  2.2699  2.4107  2.4109  2.4309  2.4310
  2.4790  2.4792  2.4948  2.4950  2.5827  2.5830  2.5894  2.5897  2.6413  2.6420
  2.6459  2.6465  2.6648  2.6651  2.6944  2.6946  2.7497  2.7500  2.7541  2.7550
  2.8678  2.8683  2.9235  2.9237  2.9437  2.9439  3.0101  3.0105  3.0512  3.0517
  3.0663  3.0665  3.2060  3.2062  3.2433  3.2434  3.2868  3.2877  3.2992  3.2996
  3.3699  3.3701  3.3716  3.3721  3.4418  3.4432  3.4659  3.4664  3.5083  3.5086
  3.5784  3.5787  3.6319  3.6324  3.6433  3.6439  3.6834  3.6839  3.7392  3.7400
  3.7650  3.7652  3.8342  3.8345  3.8607  3.8609  3.8856  3.8858  3.8976  3.8980
  3.9748  3.9749  3.9803  3.9808  4.0171  4.0176  4.0638  4.0644  4.0876  4.0879
  4.1831  4.1832  4.2062  4.2068  4.2512  4.2515  4.2876  4.2881  4.3036  4.3038
  4.3829  4.3833  4.4279  4.4284  4.5155  4.5161  4.5585  4.5588  4.5642  4.5645
  4.6029  4.6038  4.6229  4.6241  4.6721  4.6724  4.7351  4.7359  4.7772  4.7775
  4.8221  4.8223  4.8967  4.8970  4.9201  4.9208  4.9847  4.9855  5.0282  5.0283
  5.0849  5.0855  5.0905  5.0915  5.2195  5.2199  5.2342  5.2350  5.2622  5.2632
  5.3474  5.3480  5.4086  5.4090  5.4188  5.4195  5.4992  5.4995  5.5718  5.5720
  5.5918  5.5921  5.6285  5.6287  5.6317  5.6322  5.7617  5.7624  5.7819  5.7824
  5.8686  5.8690  5.8809  5.8815  5.9484  5.9490  5.9546  5.9549  6.0118  6.0122
  6.0664  6.0670  6.1234  6.1235  6.1429  6.1436  6.2031  6.2037  6.2187  6.2193
  6.2868  6.2871  6.3240  6.3243  6.3859  6.3863  6.4487  6.4493  6.5064  6.5067
  6.5459  6.5462  6.6041  6.6044  6.6324  6.6335  6.6583  6.6584  6.6874  6.6878
  6.7308  6.7313  6.7341  6.7343  6.8508  6.8510  6.9074  6.9076  6.9511  6.9514
  6.9862  6.9866  7.0887  7.0895  7.1136  7.1143  7.2090  7.2096  7.2440  7.2443
  7.2620  7.2628  7.3360  7.3365  7.4661  7.4663  7.5068  7.5070  7.5309  7.5311
  7.6022  7.6027  7.7045  7.7045  7.7824  7.7826  7.9074  7.9078  8.0428  8.0434
  8.0805  8.0814  8.1607  8.1611  8.2083  8.2094  8.2875  8.2875  8.6162  8.6163
  8.6757  8.6759
   0.08333   0.00000   0.53944
 -1.2951 -1.2951 -1.2623 -1.2623 -1.2576 -1.2576 -1.2571 -1.2571 -0.9353 -0.9352
 -0.9351 -0.9351 -0.9258 -0.9258 -0.9214 -0.9214 -0.9191 -0.9191 -0.9176 -0.9176
 -0.9151 -0.9151 -0.8996 -0.8996 -0.8795 -0.8795 -0.8764 -0.8764 -0.4542 -0.4542
 -0.3565 -0.3565 -0.2569 -0.2569 -0.2419 -0.2419 -0.1865 -0.1865 -0.1814 -0.1813
 -0.1462 -0.1462 -0.1244 -0.1243 -0.0950 -0.0950 -0.0825 -0.0824 -0.0670 -0.0670
 -0.0657 -0.0656  0.3656  0.3656  0.4855  0.4855  0.5591  0.5591  0.5656  0.5657
  0.6760  0.6760  0.7264  0.7264  0.7622  0.7622  0.8076  0.8076  0.8606  0.8607
  0.9616  0.9616  0.9785  0.9786  1.0260  1.0260  1.0656  1.0657  1.1353  1.1354
  1.1668  1.1670  1.1732  1.1733  1.3098  1.3098  1.3328  1.3328  1.3876  1.3877
  1.5332  1.5333  1.5630  1.5631  1.6068  1.6069  1.6634  1.6635  1.7135  1.7136
  1.7261  1.7261  1.7937  1.7939  1.8446  1.8448  1.8518  1.8519  1.9668  1.9670
  1.9924  1.9926  2.0354  2.0355  2.0774  2.0774  2.1005  2.1007  2.1289  2.1291
  2.1559  2.1563  2.2651  2.2651  2.2716  2.2716  2.4079  2.4081  2.4276  2.4276
  2.4735  2.4737  2.4937  2.4938  2.5836  2.5838  2.5915  2.5918  2.6410  2.6416
  2.6440  2.6446  2.6677  2.6680  2.6955  2.6957  2.7522  2.7525  2.7554  2.7563
  2.8655  2.8659  2.9220  2.9222  2.9406  2.9408  3.0114  3.0117  3.0541  3.0546
  3.0708  3.0710  3.2010  3.2012  3.2414  3.2415  3.2864  3.2872  3.2879  3.2883
  3.3710  3.3715  3.3786  3.3788  3.4483  3.4497  3.4679  3.4684  3.5223  3.5225
  3.5730  3.5733  3.6298  3.6302  3.6364  3.6371  3.6822  3.6825  3.7426  3.7433
  3.7616  3.7620  3.8375  3.8377  3.8609  3.8611  3.8806  3.8808  3.8963  3.8967
  3.9635  3.9636  3.9774  3.9780  4.0178  4.0183  4.0688  4.0694  4.0909  4.0911
  4.1879  4.1881  4.1990  4.1996  4.2540  4.2544  4.2822  4.2827  4.3012  4.3015
  4.3964  4.3969  4.4299  4.4304  4.5104  4.5109  4.5549  4.5552  4.5689  4.5693
  4.6033  4.6042  4.6246  4.6258  4.6791  4.6794  4.7355  4.7362  4.7768  4.7770
  4.8194  4.8196  4.8942  4.8945  4.9112  4.9118  4.9900  4.9908  5.0292  5.0293
  5.0864  5.0871  5.0873  5.0881  5.2210  5.2215  5.2354  5.2360  5.2620  5.2630
  5.3623  5.3628  5.4108  5.4112  5.4173  5.4180  5.4954  5.4958  5.5681  5.5683
  5.5916  5.5918  5.6286  5.6288  5.6303  5.6307  5.7608  5.7614  5.7814  5.7818
  5.8686  5.8689  5.8758  5.8764  5.9528  5.9531  5.9537  5.9541  6.0146  6.0150
  6.0664  6.0669  6.1212  6.1214  6.1415  6.1422  6.2017  6.2023  6.2220  6.2226
  6.2937  6.2939  6.3271  6.3274  6.3826  6.3830  6.4462  6.4468  6.5089  6.5093
  6.5460  6.5464  6.5949  6.5954  6.6277  6.6288  6.6560  6.6561  6.6915  6.6919
  6.7390  6.7394  6.7403  6.7405  6.8501  6.8503  6.9063  6.9065  6.9518  6.9521
  6.9846  6.9851  7.0839  7.0846  7.1050  7.1058  7.2106  7.2112  7.2496  7.2499
  7.2698  7.2706  7.3406  7.3411  7.4616  7.4619  7.5059  7.5061  7.5344  7.5346
  7.6043  7.6047  7.7000  7.7001  7.7805  7.7806  7.9025  7.9030  8.0360  8.0366
  8.0853  8.0861  8.1628  8.1632  8.2121  8.2131  8.2891  8.2891  8.6138  8.6140
  8.6699  8.6701
   0.10417   0.00000   0.53944
 -1.2948 -1.2948 -1.2626 -1.2626 -1.2576 -1.2576 -1.2571 -1.2571 -0.9352 -0.9352
 -0.9351 -0.9351 -0.9257 -0.9257 -0.9214 -0.9214 -0.9191 -0.9191 -0.9178 -0.9178
 -0.9149 -0.9149 -0.8998 -0.8998 -0.8795 -0.8795 -0.8766 -0.8766 -0.4532 -0.4532
 -0.3581 -0.3581 -0.2565 -0.2565 -0.2411 -0.2411 -0.1853 -0.1852 -0.1810 -0.1809
 -0.1457 -0.1456 -0.1242 -0.1241 -0.0954 -0.0953 -0.0830 -0.0830 -0.0674 -0.0674
 -0.0669 -0.0669  0.3674  0.3674  0.4843  0.4843  0.5576  0.5576  0.5627  0.5627
  0.6758  0.6758  0.7273  0.7273  0.7649  0.7650  0.8088  0.8088  0.8616  0.8617
  0.9570  0.9570  0.9794  0.9794  1.0290  1.0290  1.0657  1.0658  1.1345  1.1346
  1.1653  1.1655  1.1714  1.1715  1.3101  1.3101  1.3338  1.3338  1.3881  1.3881
  1.5317  1.5317  1.5638  1.5639  1.6075  1.6076  1.6664  1.6665  1.7163  1.7164
  1.7277  1.7277  1.7898  1.7899  1.8443  1.8446  1.8498  1.8499  1.9585  1.9588
  1.9935  1.9936  2.0395  2.0396  2.0789  2.0789  2.1054  2.1056  2.1275  2.1276
  2.1634  2.1638  2.2636  2.2637  2.2734  2.2735  2.4046  2.4047  2.4231  2.4232
  2.4682  2.4684  2.4928  2.4929  2.5845  2.5848  2.5935  2.5937  2.6403  2.6408
  2.6420  2.6427  2.6706  2.6708  2.6959  2.6962  2.7555  2.7557  2.7574  2.7581
  2.8635  2.8640  2.9202  2.9204  2.9365  2.9366  3.0137  3.0141  3.0572  3.0576
  3.0763  3.0766  3.1953  3.1955  3.2363  3.2364  3.2807  3.2809  3.2870  3.2878
  3.3694  3.3699  3.3878  3.3880  3.4544  3.4558  3.4701  3.4705  3.5374  3.5377
  3.5670  3.5672  3.6274  3.6278  3.6293  3.6301  3.6807  3.6810  3.7465  3.7471
  3.7584  3.7588  3.8377  3.8379  3.8605  3.8607  3.8748  3.8748  3.8953  3.8958
  3.9524  3.9525  3.9747  3.9752  4.0196  4.0199  4.0725  4.0730  4.0948  4.0950
  4.1924  4.1927  4.1933  4.1938  4.2556  4.2560  4.2775  4.2779  4.2987  4.2989
  4.4103  4.4108  4.4333  4.4338  4.5062  4.5066  4.5507  4.5510  4.5726  4.5731
  4.6045  4.6055  4.6272  4.6283  4.6853  4.6856  4.7360  4.7367  4.7760  4.7761
  4.8162  4.8164  4.8919  4.8922  4.9025  4.9030  4.9957  4.9964  5.0293  5.0295
  5.0841  5.0848  5.0885  5.0892  5.2229  5.2233  5.2373  5.2377  5.2613  5.2622
  5.3786  5.3790  5.4142  5.4146  5.4162  5.4169  5.4907  5.4911  5.5637  5.5640
  5.5916  5.5918  5.6281  5.6284  5.6290  5.6293  5.7598  5.7604  5.7796  5.7799
  5.8692  5.8695  5.8703  5.8708  5.9519  5.9520  5.9580  5.9587  6.0169  6.0172
  6.0661  6.0666  6.1195  6.1198  6.1408  6.1414  6.2001  6.2007  6.2253  6.2259
  6.3011  6.3014  6.3309  6.3312  6.3796  6.3800  6.4436  6.4443  6.5108  6.5112
  6.5445  6.5449  6.5856  6.5861  6.6242  6.6253  6.6540  6.6542  6.6960  6.6964
  6.7469  6.7470  6.7477  6.7480  6.8493  6.8496  6.9049  6.9052  6.9526  6.9529
  6.9830  6.9834  7.0788  7.0796  7.0958  7.0966  7.2125  7.2131  7.2549  7.2553
  7.2782  7.2789  7.3468  7.3473  7.4570  7.4573  7.5053  7.5054  7.5379  7.5381
  7.6064  7.6068  7.6948  7.6950  7.7781  7.7782  7.8965  7.8969  8.0275  8.0281
  8.0906  8.0913  8.1652  8.1656  8.2174  8.2182  8.2912  8.2912  8.6108  8.6110
  8.6627  8.6629
   0.12500   0.00000   0.53944
 -1.2944 -1.2944 -1.2630 -1.2630 -1.2576 -1.2576 -1.2571 -1.2571 -0.9351 -0.9351
 -0.9350 -0.9350 -0.9255 -0.9255 -0.9214 -0.9214 -0.9190 -0.9190 -0.9179 -0.9179
 -0.9148 -0.9148 -0.9000 -0.9000 -0.8796 -0.8796 -0.8770 -0.8770 -0.4520 -0.4520
 -0.3600 -0.3600 -0.2559 -0.2559 -0.2402 -0.2402 -0.1838 -0.1838 -0.1806 -0.1805
 -0.1450 -0.1450 -0.1240 -0.1240 -0.0957 -0.0957 -0.0836 -0.0836 -0.0685 -0.0685
 -0.0678 -0.0677  0.3695  0.3695  0.4828  0.4829  0.5558  0.5558  0.5593  0.5594
  0.6756  0.6756  0.7282  0.7282  0.7681  0.7681  0.8103  0.8103  0.8628  0.8629
  0.9521  0.9521  0.9805  0.9805  1.0318  1.0319  1.0660  1.0661  1.1336  1.1336
  1.1636  1.1637  1.1693  1.1694  1.3104  1.3105  1.3349  1.3349  1.3886  1.3887
  1.5291  1.5292  1.5647  1.5648  1.6095  1.6096  1.6700  1.6701  1.7186  1.7187
  1.7295  1.7295  1.7854  1.7855  1.8448  1.8451  1.8474  1.8475  1.9501  1.9503
  1.9950  1.9951  2.0442  2.0443  2.0781  2.0782  2.1127  2.1129  2.1259  2.1260
  2.1719  2.1723  2.2614  2.2614  2.2751  2.2752  2.4008  2.4009  2.4177  2.4178
  2.4635  2.4637  2.4922  2.4924  2.5854  2.5857  2.5952  2.5954  2.6389  2.6394
  2.6401  2.6408  2.6732  2.6734  2.6953  2.6956  2.7593  2.7595  2.7596  2.7602
  2.8627  2.8631  2.9180  2.9182  2.9312  2.9313  3.0174  3.0177  3.0602  3.0606
  3.0827  3.0830  3.1896  3.1898  3.2279  3.2280  3.2781  3.2782  3.2885  3.2892
  3.3672  3.3676  3.3971  3.3973  3.4597  3.4611  3.4720  3.4723  3.5517  3.5520
  3.5612  3.5614  3.6233  3.6240  3.6247  3.6250  3.6792  3.6794  3.7508  3.7512
  3.7554  3.7558  3.8325  3.8327  3.8590  3.8592  3.8696  3.8697  3.8949  3.8955
  3.9431  3.9432  3.9722  3.9728  4.0219  4.0223  4.0736  4.0740  4.0994  4.0996
  4.1895  4.1900  4.1967  4.1970  4.2557  4.2562  4.2737  4.2741  4.2966  4.2968
  4.4230  4.4235  4.4379  4.4385  4.5037  4.5041  4.5460  4.5464  4.5747  4.5753
  4.6064  4.6074  4.6308  4.6318  4.6897  4.6900  4.7367  4.7374  4.7747  4.7750
  4.8128  4.8131  4.8903  4.8906  4.8945  4.8951  5.0016  5.0022  5.0284  5.0286
  5.0827  5.0832  5.0899  5.0906  5.2250  5.2254  5.2397  5.2401  5.2599  5.2608
  5.3940  5.3945  5.4159  5.4165  5.4197  5.4200  5.4851  5.4856  5.5591  5.5594
  5.5919  5.5921  5.6267  5.6271  5.6284  5.6286  5.7589  5.7595  5.7764  5.7766
  5.8640  5.8647  5.8711  5.8714  5.9503  5.9504  5.9624  5.9631  6.0185  6.0188
  6.0651  6.0656  6.1189  6.1192  6.1410  6.1415  6.1984  6.1990  6.2285  6.2292
  6.3084  6.3086  6.3348  6.3351  6.3779  6.3783  6.4411  6.4418  6.5112  6.5116
  6.5407  6.5411  6.5770  6.5776  6.6229  6.6239  6.6529  6.6530  6.7010  6.7012
  6.7543  6.7544  6.7552  6.7555  6.8488  6.8490  6.9031  6.9034  6.9532  6.9536
  6.9813  6.9818  7.0742  7.0749  7.0865  7.0873  7.2146  7.2152  7.2594  7.2599
  7.2867  7.2873  7.3547  7.3551  7.4526  7.4530  7.5051  7.5052  7.5412  7.5414
  7.6081  7.6085  7.6892  7.6894  7.7755  7.7756  7.8894  7.8898  8.0171  8.0178
  8.0963  8.0969  8.1678  8.1681  8.2241  8.2248  8.2939  8.2940  8.6072  8.6073
  8.6540  8.6542
   0.14583   0.00000   0.53944
 -1.2939 -1.2939 -1.2635 -1.2635 -1.2576 -1.2575 -1.2571 -1.2571 -0.9351 -0.9351
 -0.9350 -0.9350 -0.9254 -0.9254 -0.9215 -0.9215 -0.9189 -0.9189 -0.9181 -0.9181
 -0.9147 -0.9147 -0.9003 -0.9003 -0.8797 -0.8797 -0.8773 -0.8773 -0.4507 -0.4507
 -0.3621 -0.3621 -0.2552 -0.2552 -0.2393 -0.2393 -0.1821 -0.1821 -0.1801 -0.1801
 -0.1442 -0.1442 -0.1239 -0.1238 -0.0962 -0.0962 -0.0844 -0.0843 -0.0701 -0.0701
 -0.0682 -0.0682  0.3720  0.3720  0.4811  0.4812  0.5538  0.5538  0.5556  0.5556
  0.6755  0.6755  0.7290  0.7290  0.7716  0.7717  0.8120  0.8120  0.8642  0.8642
  0.9470  0.9471  0.9817  0.9817  1.0343  1.0344  1.0663  1.0664  1.1324  1.1325
  1.1617  1.1619  1.1670  1.1671  1.3107  1.3108  1.3361  1.3361  1.3893  1.3894
  1.5254  1.5255  1.5657  1.5658  1.6130  1.6131  1.6743  1.6744  1.7198  1.7199
  1.7316  1.7316  1.7808  1.7809  1.8448  1.8449  1.8464  1.8467  1.9418  1.9421
  1.9969  1.9971  2.0494  2.0494  2.0759  2.0760  2.1213  2.1214  2.1241  2.1242
  2.1810  2.1813  2.2581  2.2581  2.2764  2.2765  2.3969  2.3971  2.4116  2.4117
  2.4596  2.4598  2.4920  2.4921  2.5864  2.5868  2.5965  2.5967  2.6370  2.6374
  2.6383  2.6390  2.6754  2.6756  2.6935  2.6939  2.7612  2.7618  2.7636  2.7639
  2.8636  2.8639  2.9159  2.9161  2.9249  2.9250  3.0222  3.0225  3.0630  3.0634
  3.0897  3.0900  3.1845  3.1847  3.2179  3.2180  3.2787  3.2789  3.2905  3.2912
  3.3647  3.3650  3.4061  3.4063  3.4639  3.4652  3.4730  3.4733  3.5563  3.5564
  3.5628  3.5633  3.6200  3.6207  3.6218  3.6220  3.6780  3.6782  3.7524  3.7528
  3.7552  3.7555  3.8213  3.8216  3.8564  3.8567  3.8660  3.8661  3.8953  3.8959
  3.9363  3.9364  3.9701  3.9706  4.0244  4.0248  4.0711  4.0715  4.1048  4.1051
  4.1889  4.1894  4.1999  4.2002  4.2544  4.2549  4.2715  4.2718  4.2956  4.2959
  4.4329  4.4334  4.4437  4.4442  4.5041  4.5044  4.5412  4.5416  4.5751  4.5757
  4.6084  4.6094  4.6353  4.6362  4.6919  4.6921  4.7375  4.7383  4.7731  4.7735
  4.8097  4.8101  4.8878  4.8884  4.8896  4.8899  5.0076  5.0081  5.0263  5.0265
  5.0827  5.0831  5.0910  5.0918  5.2271  5.2275  5.2427  5.2432  5.2582  5.2590
  5.4055  5.4060  5.4164  5.4170  5.4295  5.4296  5.4791  5.4797  5.5543  5.5546
  5.5927  5.5929  5.6253  5.6258  5.6280  5.6283  5.7582  5.7588  5.7714  5.7715
  5.8582  5.8589  5.8734  5.8737  5.9482  5.9483  5.9662  5.9669  6.0194  6.0198
  6.0632  6.0636  6.1199  6.1202  6.1420  6.1425  6.1968  6.1975  6.2315  6.2322
  6.3143  6.3145  6.3386  6.3389  6.3783  6.3786  6.4391  6.4398  6.5095  6.5099
  6.5345  6.5348  6.5700  6.5706  6.6238  6.6247  6.6529  6.6531  6.7062  6.7065
  6.7609  6.7613  6.7624  6.7626  6.8487  6.8490  6.9008  6.9012  6.9536  6.9540
  6.9800  6.9805  7.0702  7.0709  7.0775  7.0783  7.2166  7.2173  7.2627  7.2633
  7.2949  7.2955  7.3641  7.3644  7.4487  7.4491  7.5054  7.5055  7.5441  7.5443
  7.6092  7.6096  7.6835  7.6838  7.7727  7.7727  7.8812  7.8817  8.0050  8.0056
  8.1022  8.1028  8.1702  8.1705  8.2323  8.2329  8.2973  8.2973  8.6029  8.6031
  8.6441  8.6443
   0.16667   0.00000   0.53944
 -1.2934 -1.2934 -1.2640 -1.2640 -1.2575 -1.2575 -1.2571 -1.2571 -0.9350 -0.9350
 -0.9350 -0.9350 -0.9251 -0.9251 -0.9215 -0.9215 -0.9188 -0.9188 -0.9183 -0.9183
 -0.9145 -0.9145 -0.9006 -0.9006 -0.8798 -0.8798 -0.8777 -0.8777 -0.4492 -0.4492
 -0.3644 -0.3644 -0.2544 -0.2544 -0.2383 -0.2383 -0.1803 -0.1802 -0.1796 -0.1796
 -0.1433 -0.1432 -0.1238 -0.1237 -0.0967 -0.0967 -0.0852 -0.0852 -0.0719 -0.0718
 -0.0688 -0.0687  0.3747  0.3747  0.4792  0.4793  0.5515  0.5515  0.5517  0.5517
  0.6756  0.6756  0.7296  0.7296  0.7754  0.7755  0.8140  0.8140  0.8657  0.8657
  0.9420  0.9420  0.9831  0.9832  1.0364  1.0364  1.0669  1.0670  1.1310  1.1311
  1.1598  1.1600  1.1647  1.1648  1.3111  1.3112  1.3372  1.3373  1.3901  1.3902
  1.5207  1.5208  1.5667  1.5668  1.6180  1.6181  1.6792  1.6793  1.7196  1.7197
  1.7338  1.7338  1.7763  1.7765  1.8420  1.8422  1.8490  1.8493  1.9340  1.9342
  1.9993  1.9995  2.0548  2.0548  2.0729  2.0730  2.1222  2.1223  2.1303  2.1304
  2.1903  2.1905  2.2536  2.2537  2.2770  2.2771  2.3933  2.3935  2.4052  2.4053
  2.4566  2.4568  2.4919  2.4921  2.5875  2.5879  2.5976  2.5978  2.6345  2.6348
  2.6369  2.6376  2.6771  2.6773  2.6907  2.6911  2.7618  2.7622  2.7679  2.7682
  2.8664  2.8666  2.9141  2.9143  2.9181  2.9181  3.0281  3.0284  3.0658  3.0661
  3.0971  3.0975  3.1804  3.1807  3.2080  3.2081  3.2809  3.2811  3.2927  3.2933
  3.3621  3.3624  3.4146  3.4148  3.4666  3.4677  3.4726  3.4729  3.5529  3.5531
  3.5689  3.5696  3.6187  3.6189  3.6205  3.6210  3.6775  3.6777  3.7493  3.7498
  3.7596  3.7598  3.8066  3.8068  3.8527  3.8531  3.8629  3.8630  3.8962  3.8969
  3.9320  3.9322  3.9682  3.9687  4.0268  4.0272  4.0653  4.0656  4.1109  4.1113
  4.1910  4.1914  4.2021  4.2024  4.2516  4.2520  4.2710  4.2712  4.2967  4.2969
  4.4390  4.4395  4.4501  4.4506  4.5077  4.5079  4.5364  4.5367  4.5737  4.5743
  4.6101  4.6111  4.6406  4.6415  4.6918  4.6920  4.7386  4.7394  4.7714  4.7718
  4.8073  4.8078  4.8826  4.8833  4.8898  4.8902  5.0133  5.0137  5.0234  5.0236
  5.0840  5.0843  5.0916  5.0926  5.2286  5.2290  5.2463  5.2468  5.2568  5.2577
  5.4125  5.4130  5.4174  5.4181  5.4429  5.4431  5.4733  5.4739  5.5494  5.5498
  5.5938  5.5939  5.6245  5.6250  5.6281  5.6284  5.7577  5.7583  5.7646  5.7648
  5.8528  5.8535  5.8759  5.8763  5.9455  5.9457  5.9691  5.9699  6.0199  6.0203
  6.0605  6.0609  6.1222  6.1225  6.1436  6.1441  6.1953  6.1961  6.2343  6.2350
  6.3181  6.3184  6.3417  6.3420  6.3815  6.3817  6.4376  6.4383  6.5055  6.5059
  6.5265  6.5267  6.5648  6.5654  6.6265  6.6272  6.6545  6.6547  6.7119  6.7121
  6.7659  6.7664  6.7697  6.7699  6.8495  6.8497  6.8983  6.8987  6.9537  6.9541
  6.9791  6.9796  7.0669  7.0676  7.0695  7.0702  7.2186  7.2193  7.2647  7.2653
  7.3026  7.3032  7.3745  7.3748  7.4454  7.4458  7.5063  7.5064  7.5466  7.5467
  7.6092  7.6096  7.6784  7.6787  7.7698  7.7699  7.8723  7.8727  7.9911  7.9917
  8.1083  8.1089  8.1723  8.1725  8.2418  8.2423  8.3014  8.3014  8.5980  8.5982
  8.6332  8.6333
   0.18750   0.00000   0.53944
 -1.2928 -1.2928 -1.2646 -1.2646 -1.2575 -1.2575 -1.2571 -1.2571 -0.9349 -0.9349
 -0.9349 -0.9349 -0.9249 -0.9249 -0.9216 -0.9216 -0.9187 -0.9187 -0.9184 -0.9184
 -0.9144 -0.9144 -0.9010 -0.9010 -0.8799 -0.8799 -0.8781 -0.8781 -0.4475 -0.4475
 -0.3669 -0.3669 -0.2535 -0.2535 -0.2373 -0.2373 -0.1792 -0.1791 -0.1782 -0.1782
 -0.1422 -0.1422 -0.1238 -0.1238 -0.0973 -0.0973 -0.0862 -0.0862 -0.0737 -0.0736
 -0.0693 -0.0693  0.3778  0.3778  0.4771  0.4772  0.5475  0.5476  0.5490  0.5490
  0.6759  0.6759  0.7299  0.7299  0.7795  0.7795  0.8163  0.8163  0.8673  0.8673
  0.9370  0.9370  0.9848  0.9848  1.0379  1.0379  1.0677  1.0678  1.1294  1.1294
  1.1579  1.1581  1.1624  1.1624  1.3116  1.3116  1.3383  1.3384  1.3910  1.3911
  1.5151  1.5152  1.5678  1.5679  1.6243  1.6244  1.6846  1.6847  1.7177  1.7178
  1.7360  1.7361  1.7724  1.7725  1.8394  1.8395  1.8525  1.8528  1.9269  1.9271
  2.0020  2.0022  2.0604  2.0604  2.0695  2.0696  2.1204  2.1205  2.1392  2.1393
  2.1994  2.1996  2.2480  2.2480  2.2770  2.2771  2.3905  2.3906  2.3988  2.3989
  2.4542  2.4545  2.4919  2.4920  2.5888  2.5892  2.5984  2.5986  2.6313  2.6316
  2.6360  2.6367  2.6783  2.6785  2.6872  2.6876  2.7608  2.7611  2.7719  2.7721
  2.8703  2.8705  2.9117  2.9118  2.9130  2.9132  3.0346  3.0349  3.0687  3.0690
  3.1048  3.1051  3.1779  3.1782  3.1991  3.1992  3.2836  3.2839  3.2948  3.2954
  3.3596  3.3599  3.4225  3.4227  3.4674  3.4684  3.4708  3.4710  3.5513  3.5515
  3.5701  3.5711  3.6157  3.6159  3.6236  3.6239  3.6784  3.6785  3.7456  3.7462
  3.7639  3.7640  3.7913  3.7914  3.8484  3.8488  3.8594  3.8596  3.8974  3.8981
  3.9299  3.9301  3.9663  3.9669  4.0287  4.0292  4.0572  4.0575  4.1174  4.1178
  4.1948  4.1951  4.2038  4.2040  4.2474  4.2478  4.2722  4.2724  4.3001  4.3003
  4.4415  4.4421  4.4567  4.4571  4.5139  4.5141  4.5316  4.5319  4.5706  4.5713
  4.6110  4.6119  4.6464  4.6472  4.6901  4.6903  4.7397  4.7406  4.7697  4.7702
  4.8064  4.8070  4.8787  4.8793  4.8910  4.8914  5.0184  5.0187  5.0202  5.0204
  5.0862  5.0864  5.0918  5.0929  5.2283  5.2287  5.2502  5.2507  5.2575  5.2583
  5.4172  5.4177  5.4187  5.4193  5.4563  5.4567  5.4681  5.4688  5.5445  5.5450
  5.5947  5.5949  5.6248  5.6252  5.6295  5.6298  5.7562  5.7564  5.7573  5.7578
  5.8483  5.8490  5.8783  5.8787  5.9422  5.9423  5.9713  5.9720  6.0202  6.0206
  6.0575  6.0579  6.1254  6.1256  6.1456  6.1460  6.1941  6.1949  6.2370  6.2377
  6.3195  6.3198  6.3438  6.3441  6.3875  6.3877  6.4365  6.4371  6.4998  6.5002
  6.5177  6.5179  6.5611  6.5616  6.6301  6.6307  6.6577  6.6580  6.7180  6.7181
  6.7694  6.7699  6.7766  6.7769  6.8511  6.8513  6.8955  6.8960  6.9535  6.9539
  6.9787  6.9792  7.0617  7.0624  7.0651  7.0658  7.2203  7.2210  7.2654  7.2661
  7.3098  7.3103  7.3855  7.3858  7.4427  7.4432  7.5077  7.5078  7.5486  7.5487
  7.6079  7.6083  7.6743  7.6747  7.7670  7.7671  7.8627  7.8631  7.9758  7.9763
  8.1145  8.1151  8.1740  8.1742  8.2524  8.2528  8.3061  8.3061  8.5925  8.5926
  8.6214  8.6215
   0.20833   0.00000   0.53944
 -1.2922 -1.2922 -1.2653 -1.2653 -1.2575 -1.2574 -1.2571 -1.2571 -0.9349 -0.9349
 -0.9349 -0.9349 -0.9246 -0.9246 -0.9216 -0.9216 -0.9186 -0.9186 -0.9186 -0.9186
 -0.9142 -0.9142 -0.9014 -0.9014 -0.8800 -0.8800 -0.8786 -0.8786 -0.4457 -0.4457
 -0.3696 -0.3696 -0.2525 -0.2524 -0.2363 -0.2363 -0.1787 -0.1786 -0.1760 -0.1760
 -0.1411 -0.1411 -0.1240 -0.1240 -0.0979 -0.0979 -0.0872 -0.0872 -0.0754 -0.0754
 -0.0699 -0.0699  0.3811  0.3811  0.4748  0.4749  0.5434  0.5434  0.5464  0.5464
  0.6764  0.6764  0.7299  0.7299  0.7837  0.7838  0.8187  0.8188  0.8689  0.8690
  0.9321  0.9321  0.9865  0.9866  1.0389  1.0389  1.0687  1.0688  1.1275  1.1275
  1.1561  1.1562  1.1601  1.1601  1.3121  1.3121  1.3393  1.3394  1.3921  1.3921
  1.5087  1.5089  1.5690  1.5691  1.6315  1.6316  1.6905  1.6906  1.7143  1.7144
  1.7383  1.7383  1.7691  1.7693  1.8369  1.8370  1.8566  1.8569  1.9209  1.9211
  2.0050  2.0052  2.0659  2.0659  2.0660  2.0661  2.1187  2.1188  2.1476  2.1478
  2.2078  2.2081  2.2413  2.2413  2.2764  2.2766  2.3886  2.3888  2.3925  2.3927
  2.4526  2.4528  2.4918  2.4919  2.5904  2.5908  2.5989  2.5991  2.6274  2.6278
  2.6357  2.6364  2.6789  2.6792  2.6832  2.6836  2.7582  2.7584  2.7750  2.7753
  2.8728  2.8730  2.9083  2.9084  2.9131  2.9133  3.0412  3.0415  3.0722  3.0723
  3.1124  3.1128  3.1772  3.1775  3.1916  3.1917  3.2862  3.2866  3.2967  3.2971
  3.3575  3.3578  3.4293  3.4296  3.4662  3.4669  3.4679  3.4682  3.5512  3.5513
  3.5685  3.5696  3.6129  3.6130  3.6263  3.6267  3.6805  3.6807  3.7397  3.7402
  3.7677  3.7679  3.7790  3.7792  3.8437  3.8442  3.8553  3.8556  3.8983  3.8990
  3.9292  3.9294  3.9643  3.9649  4.0304  4.0309  4.0485  4.0488  4.1235  4.1240
  4.1991  4.1993  4.2056  4.2057  4.2419  4.2423  4.2748  4.2750  4.3061  4.3063
  4.4418  4.4425  4.4628  4.4631  4.5208  4.5212  4.5272  4.5274  4.5661  4.5668
  4.6104  4.6113  4.6525  4.6533  4.6877  4.6880  4.7410  4.7419  4.7682  4.7686
  4.8074  4.8080  4.8758  4.8764  4.8931  4.8936  5.0169  5.0171  5.0229  5.0231
  5.0889  5.0891  5.0915  5.0927  5.2253  5.2256  5.2542  5.2548  5.2614  5.2623
  5.4183  5.4188  5.4222  5.4227  5.4643  5.4649  5.4677  5.4682  5.5399  5.5403
  5.5951  5.5953  5.6267  5.6272  5.6329  5.6331  5.7466  5.7468  5.7569  5.7573
  5.8446  5.8453  5.8800  5.8804  5.9383  5.9384  5.9727  5.9734  6.0203  6.0207
  6.0547  6.0552  6.1285  6.1287  6.1477  6.1481  6.1934  6.1943  6.2395  6.2403
  6.3186  6.3190  6.3444  6.3447  6.3958  6.3959  6.4351  6.4357  6.4934  6.4937
  6.5095  6.5096  6.5583  6.5587  6.6338  6.6344  6.6628  6.6630  6.7246  6.7247
  6.7717  6.7721  6.7829  6.7831  6.8535  6.8538  6.8927  6.8932  6.9531  6.9535
  6.9789  6.9794  7.0558  7.0564  7.0636  7.0642  7.2216  7.2223  7.2650  7.2657
  7.3167  7.3171  7.3967  7.3970  7.4406  7.4412  7.5093  7.5095  7.5501  7.5502
  7.6051  7.6054  7.6716  7.6721  7.7645  7.7645  7.8526  7.8531  7.9592  7.9597
  8.1208  8.1214  8.1751  8.1753  8.2638  8.2641  8.3114  8.3115  8.5863  8.5864
  8.6091  8.6092
   0.22917   0.00000   0.53944
 -1.2915 -1.2915 -1.2660 -1.2660 -1.2574 -1.2574 -1.2571 -1.2571 -0.9348 -0.9348
 -0.9348 -0.9348 -0.9243 -0.9243 -0.9216 -0.9216 -0.9188 -0.9188 -0.9185 -0.9185
 -0.9141 -0.9141 -0.9018 -0.9018 -0.8802 -0.8802 -0.8790 -0.8790 -0.4437 -0.4437
 -0.3724 -0.3723 -0.2513 -0.2513 -0.2354 -0.2354 -0.1782 -0.1781 -0.1737 -0.1737
 -0.1399 -0.1399 -0.1244 -0.1244 -0.0986 -0.0985 -0.0884 -0.0884 -0.0770 -0.0770
 -0.0706 -0.0706  0.3846  0.3846  0.4724  0.4724  0.5392  0.5392  0.5436  0.5436
  0.6770  0.6771  0.7296  0.7296  0.7880  0.7881  0.8213  0.8214  0.8706  0.8707
  0.9273  0.9274  0.9885  0.9885  1.0394  1.0394  1.0699  1.0700  1.1253  1.1253
  1.1544  1.1545  1.1580  1.1580  1.3127  1.3127  1.3402  1.3403  1.3932  1.3932
  1.5019  1.5021  1.5702  1.5703  1.6394  1.6395  1.6967  1.6968  1.7097  1.7099
  1.7404  1.7405  1.7665  1.7666  1.8348  1.8350  1.8606  1.8610  1.9167  1.9169
  2.0082  2.0083  2.0624  2.0626  2.0711  2.0711  2.1173  2.1173  2.1553  2.1554
  2.2150  2.2151  2.2337  2.2337  2.2759  2.2761  2.3864  2.3865  2.3878  2.3880
  2.4514  2.4517  2.4912  2.4913  2.5924  2.5928  2.5989  2.5992  2.6231  2.6234
  2.6361  2.6368  2.6791  2.6792  2.6794  2.6795  2.7542  2.7544  2.7770  2.7772
  2.8701  2.8703  2.9113  2.9115  2.9145  2.9147  3.0473  3.0476  3.0768  3.0769
  3.1198  3.1202  3.1785  3.1789  3.1858  3.1859  3.2883  3.2887  3.2980  3.2984
  3.3560  3.3562  3.4343  3.4347  3.4629  3.4634  3.4652  3.4656  3.5518  3.5520
  3.5650  3.5663  3.6106  3.6107  3.6273  3.6277  3.6832  3.6833  3.7302  3.7306
  3.7708  3.7711  3.7730  3.7734  3.8392  3.8397  3.8510  3.8514  3.8987  3.8994
  3.9294  3.9296  3.9618  3.9623  4.0319  4.0324  4.0407  4.0410  4.1286  4.1291
  4.2030  4.2032  4.2081  4.2083  4.2355  4.2360  4.2786  4.2788  4.3143  4.3146
  4.4413  4.4420  4.4679  4.4681  4.5230  4.5234  4.5269  4.5274  4.5608  4.5615
  4.6081  4.6088  4.6587  4.6594  4.6858  4.6861  4.7422  4.7431  4.7667  4.7670
  4.8106  4.8113  4.8735  4.8741  4.8958  4.8962  5.0144  5.0146  5.0260  5.0262
  5.0905  5.0915  5.0923  5.0924  5.2202  5.2205  5.2582  5.2589  5.2685  5.2694
  5.4170  5.4175  5.4262  5.4267  5.4624  5.4631  5.4755  5.4761  5.5358  5.5362
  5.5948  5.5950  5.6306  5.6311  5.6384  5.6386  5.7360  5.7364  5.7564  5.7568
  5.8419  5.8425  5.8807  5.8811  5.9341  5.9342  5.9735  5.9742  6.0205  6.0209
  6.0527  6.0532  6.1309  6.1310  6.1498  6.1502  6.1933  6.1943  6.2417  6.2426
  6.3159  6.3164  6.3434  6.3436  6.4052  6.4054  6.4326  6.4332  6.4873  6.4877
  6.5033  6.5034  6.5560  6.5563  6.6372  6.6377  6.6693  6.6696  6.7318  6.7318
  6.7730  6.7735  6.7881  6.7883  6.8567  6.8570  6.8900  6.8906  6.9529  6.9533
  6.9797  6.9802  7.0511  7.0517  7.0626  7.0632  7.2223  7.2230  7.2637  7.2645
  7.3232  7.3236  7.4075  7.4078  7.4391  7.4397  7.5111  7.5114  7.5514  7.5515
  7.6007  7.6010  7.6707  7.6713  7.7621  7.7622  7.8422  7.8427  7.9416  7.9421
  8.1270  8.1276  8.1756  8.1758  8.2757  8.2759  8.3172  8.3173  8.5792  8.5794
  8.5968  8.5969
   0.25000   0.00000   0.53944
 -1.2907 -1.2907 -1.2668 -1.2668 -1.2574 -1.2574 -1.2571 -1.2571 -0.9348 -0.9348
 -0.9347 -0.9347 -0.9240 -0.9240 -0.9216 -0.9216 -0.9190 -0.9190 -0.9184 -0.9184
 -0.9139 -0.9139 -0.9023 -0.9023 -0.8803 -0.8803 -0.8794 -0.8794 -0.4416 -0.4416
 -0.3752 -0.3752 -0.2500 -0.2499 -0.2345 -0.2345 -0.1776 -0.1776 -0.1714 -0.1713
 -0.1386 -0.1386 -0.1251 -0.1250 -0.0992 -0.0992 -0.0897 -0.0896 -0.0785 -0.0784
 -0.0712 -0.0712  0.3882  0.3882  0.4698  0.4699  0.5351  0.5352  0.5407  0.5407
  0.6779  0.6780  0.7289  0.7289  0.7924  0.7925  0.8240  0.8240  0.8723  0.8724
  0.9227  0.9228  0.9906  0.9906  1.0394  1.0394  1.0712  1.0713  1.1229  1.1229
  1.1528  1.1529  1.1560  1.1561  1.3134  1.3134  1.3410  1.3410  1.3944  1.3945
  1.4948  1.4950  1.5715  1.5717  1.6473  1.6474  1.7031  1.7032  1.7048  1.7049
  1.7422  1.7424  1.7643  1.7644  1.8334  1.8336  1.8637  1.8640  1.9149  1.9151
  2.0112  2.0114  2.0591  2.0592  2.0754  2.0754  2.1166  2.1166  2.1618  2.1620
  2.2199  2.2200  2.2257  2.2257  2.2764  2.2766  2.3802  2.3804  2.3880  2.3882
  2.4508  2.4511  2.4903  2.4904  2.5948  2.5952  2.5981  2.5984  2.6185  2.6189
  2.6374  2.6381  2.6753  2.6756  2.6791  2.6793  2.7492  2.7494  2.7775  2.7777
  2.8626  2.8628  2.9175  2.9177  2.9199  2.9201  3.0524  3.0528  3.0830  3.0831
  3.1267  3.1272  3.1817  3.1818  3.1819  3.1823  3.2895  3.2899  3.2986  3.2990
  3.3552  3.3554  3.4364  3.4368  3.4577  3.4582  3.4645  3.4649  3.5522  3.5525
  3.5601  3.5615  3.6090  3.6091  3.6264  3.6267  3.6847  3.6849  3.7192  3.7195
  3.7724  3.7726  3.7729  3.7731  3.8352  3.8358  3.8470  3.8474  3.8983  3.8990
  3.9300  3.9302  3.9584  3.9589  4.0336  4.0341  4.0352  4.0354  4.1320  4.1324
  4.2059  4.2060  4.2120  4.2122  4.2290  4.2294  4.2832  4.2835  4.3241  4.3245
  4.4408  4.4415  4.4711  4.4714  4.5195  4.5201  4.5304  4.5309  4.5558  4.5564
  4.6044  4.6049  4.6648  4.6654  4.6850  4.6853  4.7434  4.7444  4.7652  4.7655
  4.8158  4.8166  4.8717  4.8722  4.8987  4.8992  5.0129  5.0132  5.0279  5.0280
  5.0889  5.0900  5.0954  5.0955  5.2139  5.2142  5.2619  5.2626  5.2776  5.2786
  5.4145  5.4150  5.4298  5.4303  5.4619  5.4625  5.4797  5.4803  5.5329  5.5334
  5.5937  5.5940  5.6364  5.6368  5.6457  5.6459  5.7251  5.7255  5.7560  5.7563
  5.8399  5.8404  5.8801  5.8805  5.9300  5.9301  5.9738  5.9746  6.0207  6.0212
  6.0516  6.0520  6.1320  6.1322  6.1516  6.1521  6.1942  6.1953  6.2438  6.2446
  6.3116  6.3122  6.3406  6.3407  6.4148  6.4150  6.4283  6.4289  6.4826  6.4830
  6.5001  6.5003  6.5539  6.5542  6.6397  6.6402  6.6771  6.6774  6.7394  6.7394
  6.7739  6.7743  6.7923  6.7925  6.8605  6.8609  6.8876  6.8882  6.9530  6.9534
  6.9810  6.9815  7.0480  7.0485  7.0620  7.0625  7.2224  7.2231  7.2617  7.2625
  7.3298  7.3301  7.4175  7.4178  7.4379  7.4385  7.5128  7.5132  7.5525  7.5526
  7.5951  7.5954  7.6715  7.6722  7.7600  7.7600  7.8317  7.8321  7.9233  7.9238
  8.1332  8.1337  8.1756  8.1758  8.2878  8.2880  8.3233  8.3234  8.5709  8.5710
  8.5852  8.5852
   0.27083   0.00000   0.53944
 -1.2899 -1.2899 -1.2676 -1.2676 -1.2574 -1.2574 -1.2571 -1.2571 -0.9347 -0.9347
 -0.9346 -0.9346 -0.9236 -0.9236 -0.9216 -0.9216 -0.9191 -0.9191 -0.9183 -0.9183
 -0.9138 -0.9138 -0.9029 -0.9029 -0.8804 -0.8804 -0.8798 -0.8798 -0.4395 -0.4394
 -0.3781 -0.3781 -0.2485 -0.2485 -0.2336 -0.2336 -0.1771 -0.1771 -0.1690 -0.1690
 -0.1373 -0.1373 -0.1260 -0.1260 -0.0998 -0.0998 -0.0910 -0.0910 -0.0798 -0.0797
 -0.0719 -0.0719  0.3920  0.3920  0.4672  0.4672  0.5312  0.5313  0.5378  0.5378
  0.6791  0.6791  0.7278  0.7278  0.7969  0.7969  0.8267  0.8267  0.8740  0.8741
  0.9183  0.9184  0.9929  0.9929  1.0391  1.0391  1.0725  1.0726  1.1202  1.1202
  1.1514  1.1515  1.1543  1.1543  1.3142  1.3143  1.3415  1.3416  1.3957  1.3958
  1.4875  1.4877  1.5730  1.5731  1.6543  1.6544  1.7004  1.7005  1.7096  1.7097
  1.7438  1.7439  1.7625  1.7626  1.8328  1.8330  1.8650  1.8652  1.9162  1.9164
  2.0140  2.0142  2.0561  2.0562  2.0782  2.0783  2.1171  2.1171  2.1670  2.1671
  2.2175  2.2176  2.2219  2.2220  2.2790  2.2792  2.3740  2.3742  2.3892  2.3894
  2.4506  2.4508  2.4889  2.4890  2.5956  2.5960  2.5976  2.5980  2.6146  2.6150
  2.6397  2.6403  2.6720  2.6723  2.6787  2.6789  2.7437  2.7438  2.7764  2.7766
  2.8527  2.8529  2.9221  2.9222  2.9311  2.9313  3.0566  3.0570  3.0907  3.0909
  3.1329  3.1334  3.1792  3.1794  3.1871  3.1876  3.2898  3.2902  3.2986  3.2989
  3.3551  3.3553  3.4352  3.4356  3.4511  3.4515  3.4665  3.4669  3.5520  3.5523
  3.5536  3.5550  3.6084  3.6085  3.6235  3.6238  3.6831  3.6834  3.7115  3.7117
  3.7723  3.7729  3.7746  3.7751  3.8324  3.8330  3.8440  3.8445  3.8971  3.8977
  3.9306  3.9308  3.9543  3.9548  4.0324  4.0327  4.0356  4.0362  4.1335  4.1339
  4.2069  4.2070  4.2172  4.2175  4.2232  4.2236  4.2886  4.2889  4.3349  4.3353
  4.4406  4.4414  4.4721  4.4725  4.5164  4.5172  4.5295  4.5301  4.5528  4.5533
  4.6003  4.6006  4.6707  4.6713  4.6853  4.6856  4.7448  4.7457  4.7636  4.7638
  4.8228  4.8236  4.8701  4.8706  4.9017  4.9022  5.0130  5.0132  5.0283  5.0285
  5.0867  5.0877  5.0987  5.0988  5.2074  5.2076  5.2652  5.2660  5.2877  5.2887
  5.4116  5.4122  5.4326  5.4331  5.4620  5.4625  5.4805  5.4811  5.5322  5.5327
  5.5922  5.5925  5.6433  5.6436  5.6539  5.6541  5.7147  5.7151  5.7558  5.7561
  5.8383  5.8388  5.8783  5.8786  5.9264  5.9265  5.9739  5.9746  6.0210  6.0215
  6.0511  6.0516  6.1316  6.1318  6.1531  6.1536  6.1963  6.1973  6.2453  6.2463
  6.3060  6.3066  6.3359  6.3360  6.4223  6.4228  6.4233  6.4236  6.4803  6.4808
  6.5001  6.5003  6.5523  6.5526  6.6413  6.6418  6.6856  6.6860  6.7470  6.7471
  6.7744  6.7749  6.7956  6.7958  6.8650  6.8654  6.8853  6.8860  6.9536  6.9539
  6.9828  6.9832  7.0464  7.0468  7.0614  7.0619  7.2219  7.2226  7.2592  7.2600
  7.3366  7.3369  7.4260  7.4263  7.4369  7.4376  7.5143  7.5148  7.5535  7.5536
  7.5887  7.5890  7.6739  7.6746  7.7580  7.7581  7.8212  7.8216  7.9047  7.9053
  8.1392  8.1397  8.1751  8.1753  8.2998  8.3000  8.3296  8.3297  8.5608  8.5608
  8.5750  8.5751
   0.29167   0.00000   0.53944
 -1.2891 -1.2891 -1.2685 -1.2685 -1.2574 -1.2573 -1.2571 -1.2570 -0.9347 -0.9347
 -0.9346 -0.9346 -0.9232 -0.9232 -0.9216 -0.9216 -0.9193 -0.9193 -0.9182 -0.9182
 -0.9136 -0.9136 -0.9035 -0.9035 -0.8806 -0.8806 -0.8801 -0.8801 -0.4372 -0.4372
 -0.3811 -0.3811 -0.2470 -0.2470 -0.2328 -0.2328 -0.1766 -0.1765 -0.1667 -0.1667
 -0.1360 -0.1360 -0.1272 -0.1272 -0.1003 -0.1002 -0.0923 -0.0923 -0.0808 -0.0808
 -0.0727 -0.0726  0.3959  0.3959  0.4644  0.4644  0.5276  0.5276  0.5348  0.5348
  0.6804  0.6804  0.7265  0.7265  0.8013  0.8013  0.8294  0.8294  0.8756  0.8757
  0.9142  0.9142  0.9953  0.9953  1.0385  1.0385  1.0738  1.0739  1.1173  1.1174
  1.1502  1.1503  1.1528  1.1529  1.3152  1.3153  1.3419  1.3419  1.3971  1.3972
  1.4801  1.4803  1.5746  1.5748  1.6588  1.6588  1.6983  1.6984  1.7160  1.7161
  1.7450  1.7451  1.7612  1.7613  1.8332  1.8334  1.8644  1.8646  1.9203  1.9206
  2.0162  2.0163  2.0536  2.0537  2.0791  2.0792  2.1192  2.1193  2.1703  2.1704
  2.2097  2.2098  2.2212  2.2213  2.2839  2.2841  2.3677  2.3679  2.3910  2.3912
  2.4506  2.4509  2.4872  2.4874  2.5907  2.5912  2.6006  2.6010  2.6122  2.6126
  2.6429  2.6435  2.6693  2.6696  2.6781  2.6784  2.7378  2.7379  2.7739  2.7741
  2.8419  2.8421  2.9279  2.9280  2.9431  2.9433  3.0605  3.0609  3.0997  3.0998
  3.1381  3.1387  3.1784  3.1786  3.1942  3.1947  3.2892  3.2897  3.2980  3.2983
  3.3556  3.3558  3.4323  3.4326  3.4433  3.4437  3.4699  3.4703  3.5458  3.5471
  3.5508  3.5511  3.6086  3.6088  3.6181  3.6185  3.6780  3.6784  3.7093  3.7095
  3.7696  3.7704  3.7769  3.7774  3.8312  3.8319  3.8430  3.8435  3.8952  3.8957
  3.9310  3.9311  3.9500  3.9503  4.0325  4.0328  4.0382  4.0387  4.1333  4.1336
  4.2044  4.2048  4.2195  4.2199  4.2237  4.2240  4.2947  4.2950  4.3457  4.3463
  4.4409  4.4417  4.4708  4.4714  4.5136  4.5145  4.5241  4.5249  4.5523  4.5529
  4.5971  4.5974  4.6765  4.6770  4.6862  4.6867  4.7464  4.7472  4.7617  4.7620
  4.8307  4.8316  4.8688  4.8693  4.9045  4.9051  5.0149  5.0151  5.0273  5.0276
  5.0842  5.0851  5.1018  5.1020  5.2010  5.2012  5.2680  5.2688  5.2974  5.2985
  5.4096  5.4102  5.4340  5.4346  5.4617  5.4622  5.4788  5.4794  5.5341  5.5347
  5.5904  5.5907  5.6505  5.6507  5.6617  5.6619  5.7059  5.7063  5.7560  5.7563
  5.8371  5.8375  5.8752  5.8756  5.9236  5.9237  5.9737  5.9744  6.0216  6.0221
  6.0511  6.0514  6.1299  6.1302  6.1542  6.1547  6.1995  6.2005  6.2464  6.2474
  6.2994  6.3000  6.3295  6.3296  6.4156  6.4162  6.4288  6.4292  6.4816  6.4821
  6.5026  6.5029  6.5514  6.5517  6.6420  6.6424  6.6944  6.6948  6.7539  6.7540
  6.7749  6.7754  6.7989  6.7990  6.8703  6.8707  6.8831  6.8838  6.9547  6.9550
  6.9849  6.9853  7.0462  7.0466  7.0606  7.0611  7.2209  7.2215  7.2564  7.2572
  7.3437  7.3440  7.4323  7.4326  7.4363  7.4369  7.5157  7.5162  7.5546  7.5547
  7.5818  7.5822  7.6776  7.6783  7.7562  7.7563  7.8110  7.8114  7.8861  7.8867
  8.1449  8.1455  8.1744  8.1746  8.3114  8.3116  8.3358  8.3359  8.5494  8.5494
  8.5664  8.5665
   0.31250   0.00000   0.53944
 -1.2882 -1.2882 -1.2694 -1.2694 -1.2573 -1.2573 -1.2571 -1.2570 -0.9347 -0.9347
 -0.9345 -0.9345 -0.9228 -0.9228 -0.9216 -0.9216 -0.9195 -0.9195 -0.9181 -0.9181
 -0.9134 -0.9134 -0.9041 -0.9041 -0.8807 -0.8807 -0.8804 -0.8804 -0.4348 -0.4348
 -0.3841 -0.3841 -0.2454 -0.2454 -0.2321 -0.2321 -0.1759 -0.1759 -0.1645 -0.1645
 -0.1348 -0.1347 -0.1287 -0.1287 -0.1006 -0.1006 -0.0937 -0.0937 -0.0816 -0.0816
 -0.0734 -0.0734  0.3999  0.3999  0.4615  0.4616  0.5242  0.5242  0.5319  0.5319
  0.6819  0.6819  0.7248  0.7248  0.8056  0.8057  0.8318  0.8319  0.8772  0.8772
  0.9102  0.9103  0.9978  0.9979  1.0376  1.0376  1.0750  1.0751  1.1143  1.1143
  1.1492  1.1493  1.1515  1.1516  1.3164  1.3164  1.3420  1.3421  1.3987  1.3987
  1.4728  1.4730  1.5765  1.5766  1.6591  1.6592  1.6999  1.7000  1.7220  1.7222
  1.7458  1.7460  1.7604  1.7605  1.8347  1.8349  1.8627  1.8629  1.9263  1.9266
  2.0173  2.0175  2.0518  2.0520  2.0784  2.0784  2.1230  2.1231  2.1715  2.1716
  2.2025  2.2026  2.2189  2.2190  2.2904  2.2906  2.3613  2.3615  2.3932  2.3934
  2.4508  2.4511  2.4855  2.4857  2.5835  2.5840  2.6037  2.6041  2.6113  2.6117
  2.6471  2.6476  2.6674  2.6677  2.6775  2.6778  2.7318  2.7320  2.7701  2.7703
  2.8308  2.8310  2.9349  2.9350  2.9550  2.9551  3.0646  3.0649  3.1092  3.1094
  3.1421  3.1428  3.1790  3.1792  3.2027  3.2033  3.2882  3.2886  3.2969  3.2972
  3.3564  3.3565  3.4290  3.4293  3.4347  3.4351  3.4732  3.4737  3.5369  3.5382
  3.5487  3.5490  3.6094  3.6097  3.6103  3.6107  3.6719  3.6724  3.7107  3.7109
  3.7645  3.7652  3.7783  3.7787  3.8317  3.8324  3.8444  3.8449  3.8928  3.8933
  3.9312  3.9313  3.9459  3.9462  4.0346  4.0349  4.0411  4.0417  4.1319  4.1321
  4.1988  4.1994  4.2184  4.2188  4.2304  4.2308  4.3014  4.3017  4.3560  4.3566
  4.4416  4.4423  4.4676  4.4683  4.5105  4.5114  4.5165  4.5173  4.5531  4.5537
  4.5959  4.5962  4.6820  4.6825  4.6874  4.6878  4.7480  4.7488  4.7595  4.7598
  4.8387  4.8398  4.8678  4.8683  4.9074  4.9080  5.0188  5.0190  5.0248  5.0254
  5.0816  5.0824  5.1047  5.1049  5.1950  5.1952  5.2702  5.2710  5.3054  5.3066
  5.4094  5.4100  5.4335  5.4340  5.4606  5.4610  5.4765  5.4770  5.5384  5.5390
  5.5885  5.5888  5.6564  5.6566  5.6680  5.6682  5.7005  5.7008  5.7565  5.7569
  5.8362  5.8366  5.8713  5.8716  5.9218  5.9221  5.9734  5.9741  6.0224  6.0230
  6.0508  6.0512  6.1274  6.1278  6.1548  6.1553  6.2037  6.2047  6.2465  6.2476
  6.2920  6.2925  6.3217  6.3220  6.4091  6.4096  6.4307  6.4311  6.4868  6.4873
  6.5067  6.5070  6.5514  6.5517  6.6417  6.6421  6.7031  6.7035  6.7589  6.7590
  6.7755  6.7761  6.8031  6.8033  6.8765  6.8769  6.8809  6.8816  6.9562  6.9565
  6.9872  6.9876  7.0472  7.0475  7.0595  7.0599  7.2195  7.2200  7.2534  7.2543
  7.3513  7.3516  7.4338  7.4344  7.4379  7.4382  7.5172  7.5178  7.5558  7.5560
  7.5749  7.5753  7.6824  7.6831  7.7543  7.7545  7.8012  7.8017  7.8676  7.8683
  8.1504  8.1509  8.1736  8.1738  8.3224  8.3226  8.3417  8.3419  8.5378  8.5378
  8.5586  8.5588
   0.33333   0.00000   0.53944
 -1.2873 -1.2872 -1.2703 -1.2703 -1.2573 -1.2573 -1.2570 -1.2570 -0.9346 -0.9346
 -0.9345 -0.9345 -0.9224 -0.9224 -0.9216 -0.9216 -0.9196 -0.9196 -0.9181 -0.9181
 -0.9132 -0.9132 -0.9048 -0.9048 -0.8808 -0.8808 -0.8807 -0.8807 -0.4323 -0.4323
 -0.3871 -0.3871 -0.2438 -0.2437 -0.2315 -0.2315 -0.1753 -0.1753 -0.1626 -0.1626
 -0.1336 -0.1335 -0.1303 -0.1302 -0.1009 -0.1009 -0.0951 -0.0951 -0.0822 -0.0822
 -0.0741 -0.0741  0.4039  0.4039  0.4586  0.4587  0.5211  0.5211  0.5289  0.5290
  0.6836  0.6836  0.7229  0.7229  0.8099  0.8100  0.8341  0.8341  0.8786  0.8786
  0.9065  0.9066  1.0004  1.0005  1.0365  1.0366  1.0762  1.0763  1.1111  1.1112
  1.1484  1.1485  1.1505  1.1505  1.3177  1.3177  1.3419  1.3420  1.4003  1.4004
  1.4657  1.4659  1.5786  1.5787  1.6558  1.6559  1.7046  1.7047  1.7275  1.7276
  1.7465  1.7467  1.7602  1.7603  1.8373  1.8375  1.8606  1.8607  1.9331  1.9333
  2.0169  2.0170  2.0511  2.0512  2.0767  2.0768  2.1278  2.1279  2.1703  2.1705
  2.1961  2.1961  2.2160  2.2161  2.2977  2.2979  2.3549  2.3551  2.3958  2.3960
  2.4509  2.4512  2.4840  2.4841  2.5748  2.5753  2.6067  2.6072  2.6115  2.6118
  2.6520  2.6524  2.6663  2.6666  2.6771  2.6774  2.7259  2.7261  2.7654  2.7656
  2.8196  2.8199  2.9425  2.9426  2.9661  2.9663  3.0691  3.0695  3.1190  3.1191
  3.1450  3.1456  3.1806  3.1809  3.2123  3.2130  3.2869  3.2873  3.2956  3.2959
  3.3572  3.3573  3.4257  3.4261  3.4263  3.4265  3.4756  3.4761  3.5274  3.5286
  3.5460  3.5462  3.6007  3.6011  3.6106  3.6110  3.6665  3.6671  3.7131  3.7135
  3.7575  3.7582  3.7790  3.7794  3.8333  3.8340  3.8481  3.8486  3.8903  3.8907
  3.9313  3.9314  3.9424  3.9427  4.0381  4.0383  4.0443  4.0448  4.1298  4.1300
  4.1921  4.1927  4.2180  4.2185  4.2368  4.2372  4.3087  4.3091  4.3651  4.3658
  4.4423  4.4431  4.4629  4.4637  4.5069  4.5077  4.5085  4.5092  4.5544  4.5550
  4.5970  4.5974  4.6870  4.6873  4.6887  4.6890  4.7494  4.7502  4.7570  4.7573
  4.8463  4.8473  4.8671  4.8676  4.9106  4.9112  5.0211  5.0218  5.0249  5.0251
  5.0793  5.0801  5.1072  5.1075  5.1895  5.1897  5.2719  5.2726  5.3106  5.3118
  5.4114  5.4121  5.4307  5.4312  5.4587  5.4591  5.4748  5.4753  5.5446  5.5451
  5.5864  5.5867  5.6593  5.6598  5.6722  5.6724  5.7002  5.7005  5.7572  5.7576
  5.8357  5.8362  5.8667  5.8670  5.9212  5.9216  5.9728  5.9735  6.0237  6.0243
  6.0500  6.0503  6.1247  6.1250  6.1545  6.1550  6.2086  6.2096  6.2455  6.2465
  6.2844  6.2849  6.3136  6.3140  6.4031  6.4036  6.4293  6.4297  6.4948  6.4953
  6.5115  6.5118  6.5527  6.5530  6.6407  6.6410  6.7112  6.7115  6.7612  6.7613
  6.7765  6.7771  6.8093  6.8095  6.8779  6.8786  6.8843  6.8847  6.9581  6.9584
  6.9895  6.9899  7.0490  7.0494  7.0579  7.0582  7.2180  7.2184  7.2506  7.2515
  7.3592  7.3595  7.4331  7.4337  7.4391  7.4393  7.5190  7.5195  7.5573  7.5575
  7.5682  7.5687  7.6880  7.6887  7.7523  7.7525  7.7921  7.7926  7.8497  7.8505
  8.1555  8.1560  8.1729  8.1731  8.3325  8.3326  8.3472  8.3473  8.5267  8.5268
  8.5513  8.5514
   0.35417   0.00000   0.53944
 -1.2863 -1.2863 -1.2713 -1.2713 -1.2573 -1.2573 -1.2570 -1.2570 -0.9346 -0.9346
 -0.9344 -0.9344 -0.9220 -0.9220 -0.9216 -0.9216 -0.9197 -0.9197 -0.9181 -0.9181
 -0.9130 -0.9130 -0.9055 -0.9055 -0.8810 -0.8810 -0.8810 -0.8810 -0.4298 -0.4298
 -0.3902 -0.3901 -0.2421 -0.2420 -0.2311 -0.2311 -0.1745 -0.1745 -0.1610 -0.1610
 -0.1325 -0.1325 -0.1318 -0.1317 -0.1012 -0.1011 -0.0965 -0.0965 -0.0826 -0.0826
 -0.0749 -0.0749  0.4079  0.4079  0.4557  0.4557  0.5184  0.5184  0.5261  0.5261
  0.6855  0.6855  0.7208  0.7208  0.8141  0.8141  0.8361  0.8361  0.8799  0.8800
  0.9031  0.9032  1.0032  1.0032  1.0353  1.0354  1.0774  1.0775  1.1080  1.1080
  1.1477  1.1478  1.1496  1.1496  1.3192  1.3192  1.3416  1.3416  1.4020  1.4021
  1.4587  1.4589  1.5809  1.5811  1.6503  1.6504  1.7104  1.7105  1.7318  1.7319
  1.7475  1.7476  1.7608  1.7609  1.8409  1.8411  1.8587  1.8588  1.9397  1.9399
  2.0144  2.0145  2.0516  2.0517  2.0752  2.0753  2.1331  2.1332  2.1670  2.1671
  2.1905  2.1906  2.2134  2.2135  2.3049  2.3051  2.3487  2.3489  2.3987  2.3989
  2.4508  2.4510  2.4829  2.4831  2.5652  2.5656  2.6096  2.6101  2.6121  2.6125
  2.6569  2.6573  2.6660  2.6662  2.6775  2.6777  2.7203  2.7204  2.7600  2.7602
  2.8086  2.8089  2.9506  2.9507  2.9761  2.9762  3.0745  3.0747  3.1288  3.1289
  3.1466  3.1472  3.1827  3.1831  3.2225  3.2232  3.2856  3.2859  3.2946  3.2950
  3.3576  3.3578  3.4168  3.4173  3.4244  3.4246  3.4767  3.4772  3.5176  3.5186
  3.5428  3.5431  3.5903  3.5907  3.6120  3.6124  3.6616  3.6622  3.7150  3.7155
  3.7496  3.7502  3.7804  3.7808  3.8355  3.8362  3.8533  3.8538  3.8878  3.8882
  3.9313  3.9314  3.9397  3.9401  4.0421  4.0423  4.0475  4.0479  4.1276  4.1278
  4.1852  4.1857  4.2177  4.2183  4.2423  4.2427  4.3167  4.3170  4.3725  4.3733
  4.4428  4.4435  4.4575  4.4584  4.5008  4.5015  4.5032  4.5039  4.5561  4.5567
  4.6002  4.6007  4.6883  4.6887  4.6924  4.6928  4.7504  4.7511  4.7543  4.7547
  4.8526  4.8537  4.8667  4.8673  4.9145  4.9151  5.0161  5.0169  5.0328  5.0331
  5.0776  5.0784  5.1094  5.1096  5.1844  5.1847  5.2731  5.2738  5.3123  5.3136
  5.4149  5.4156  5.4258  5.4263  5.4569  5.4572  5.4745  5.4749  5.5520  5.5525
  5.5842  5.5844  5.6591  5.6599  5.6741  5.6744  5.7052  5.7057  5.7576  5.7580
  5.8359  5.8365  5.8619  5.8622  5.9217  5.9221  5.9720  5.9727  6.0256  6.0262
  6.0484  6.0487  6.1220  6.1224  6.1530  6.1536  6.2138  6.2148  6.2430  6.2440
  6.2773  6.2778  6.3063  6.3067  6.3979  6.3984  6.4257  6.4261  6.5038  6.5042
  6.5164  6.5167  6.5556  6.5559  6.6390  6.6393  6.7182  6.7185  6.7608  6.7610
  6.7780  6.7786  6.8172  6.8174  6.8754  6.8762  6.8926  6.8930  6.9601  6.9604
  6.9916  6.9919  7.0513  7.0516  7.0559  7.0562  7.2167  7.2170  7.2479  7.2489
  7.3672  7.3675  7.4323  7.4329  7.4378  7.4380  7.5206  7.5210  7.5589  7.5591
  7.5623  7.5630  7.6942  7.6949  7.7500  7.7503  7.7839  7.7844  7.8326  7.8334
  8.1601  8.1605  8.1723  8.1725  8.3414  8.3416  8.3522  8.3523  8.5169  8.5170
  8.5442  8.5444
   0.37500   0.00000   0.53944
 -1.2853 -1.2853 -1.2723 -1.2723 -1.2573 -1.2573 -1.2570 -1.2570 -0.9345 -0.9345
 -0.9344 -0.9344 -0.9217 -0.9217 -0.9215 -0.9215 -0.9198 -0.9198 -0.9181 -0.9181
 -0.9127 -0.9127 -0.9062 -0.9062 -0.8812 -0.8812 -0.8811 -0.8811 -0.4273 -0.4272
 -0.3932 -0.3932 -0.2404 -0.2404 -0.2307 -0.2307 -0.1736 -0.1736 -0.1599 -0.1599
 -0.1331 -0.1330 -0.1316 -0.1316 -0.1013 -0.1013 -0.0978 -0.0977 -0.0827 -0.0827
 -0.0757 -0.0757  0.4118  0.4119  0.4527  0.4527  0.5161  0.5162  0.5234  0.5234
  0.6876  0.6876  0.7185  0.7185  0.8181  0.8181  0.8377  0.8377  0.8811  0.8812
  0.9000  0.9000  1.0059  1.0060  1.0339  1.0340  1.0786  1.0787  1.1048  1.1049
  1.1472  1.1473  1.1489  1.1489  1.3208  1.3209  1.3410  1.3410  1.4040  1.4041
  1.4521  1.4523  1.5836  1.5837  1.6440  1.6441  1.7159  1.7159  1.7345  1.7345
  1.7493  1.7494  1.7623  1.7624  1.8453  1.8455  1.8575  1.8576  1.9454  1.9456
  2.0096  2.0097  2.0536  2.0537  2.0746  2.0746  2.1383  2.1383  2.1621  2.1622
  2.1860  2.1861  2.2110  2.2111  2.3115  2.3117  2.3430  2.3432  2.4018  2.4021
  2.4502  2.4505  2.4826  2.4828  2.5551  2.5555  2.6122  2.6127  2.6131  2.6134
  2.6611  2.6614  2.6662  2.6664  2.6793  2.6796  2.7151  2.7152  2.7542  2.7545
  2.7979  2.7982  2.9589  2.9589  2.9845  2.9846  3.0806  3.0808  3.1384  3.1385
  3.1471  3.1477  3.1848  3.1853  3.2323  3.2330  3.2843  3.2847  3.2946  3.2950
  3.3573  3.3575  3.4091  3.4097  3.4235  3.4237  3.4763  3.4768  3.5077  3.5086
  3.5394  3.5396  3.5800  3.5805  3.6133  3.6138  3.6568  3.6575  3.7157  3.7162
  3.7416  3.7422  3.7835  3.7838  3.8376  3.8384  3.8593  3.8597  3.8856  3.8860
  3.9314  3.9314  3.9378  3.9382  4.0460  4.0463  4.0502  4.0506  4.1259  4.1261
  4.1785  4.1791  4.2176  4.2180  4.2464  4.2468  4.3249  4.3253  4.3779  4.3787
  4.4428  4.4435  4.4520  4.4531  4.4944  4.4949  4.4994  4.5000  4.5587  4.5592
  4.6046  4.6052  4.6880  4.6884  4.6966  4.6970  4.7502  4.7507  4.7520  4.7525
  4.8576  4.8586  4.8667  4.8673  4.9194  4.9201  5.0102  5.0110  5.0422  5.0426
  5.0767  5.0774  5.1112  5.1113  5.1797  5.1800  5.2741  5.2747  5.3112  5.3124
  5.4173  5.4179  5.4200  5.4204  5.4572  5.4574  5.4755  5.4758  5.5599  5.5603
  5.5818  5.5820  5.6580  5.6588  5.6741  5.6744  5.7133  5.7138  5.7575  5.7579
  5.8368  5.8373  5.8570  5.8572  5.9231  5.9236  5.9707  5.9714  6.0282  6.0288
  6.0463  6.0466  6.1196  6.1200  6.1502  6.1508  6.2186  6.2195  6.2389  6.2398
  6.2716  6.2720  6.3006  6.3011  6.3935  6.3939  6.4207  6.4211  6.5122  6.5125
  6.5211  6.5215  6.5603  6.5605  6.6367  6.6370  6.7240  6.7243  6.7586  6.7588
  6.7803  6.7810  6.8252  6.8255  6.8737  6.8744  6.9014  6.9019  6.9623  6.9626
  6.9931  6.9933  7.0523  7.0526  7.0549  7.0551  7.2160  7.2163  7.2454  7.2464
  7.3748  7.3751  7.4312  7.4315  7.4354  7.4357  7.5209  7.5211  7.5576  7.5582
  7.5612  7.5615  7.7006  7.7014  7.7474  7.7477  7.7767  7.7773  7.8165  7.8174
  8.1640  8.1645  8.1720  8.1723  8.3490  8.3491  8.3565  8.3566  8.5087  8.5089
  8.5375  8.5377
   0.39583   0.00000   0.53944
 -1.2842 -1.2842 -1.2734 -1.2734 -1.2573 -1.2573 -1.2570 -1.2570 -0.9345 -0.9345
 -0.9344 -0.9344 -0.9215 -0.9215 -0.9214 -0.9214 -0.9198 -0.9198 -0.9181 -0.9181
 -0.9124 -0.9124 -0.9070 -0.9070 -0.8813 -0.8813 -0.8812 -0.8812 -0.4246 -0.4246
 -0.3962 -0.3962 -0.2387 -0.2387 -0.2305 -0.2305 -0.1726 -0.1726 -0.1594 -0.1594
 -0.1339 -0.1339 -0.1310 -0.1310 -0.1015 -0.1015 -0.0989 -0.0989 -0.0827 -0.0827
 -0.0765 -0.0765  0.4158  0.4158  0.4497  0.4497  0.5143  0.5143  0.5209  0.5209
  0.6898  0.6898  0.7160  0.7160  0.8219  0.8220  0.8388  0.8389  0.8823  0.8823
  0.8971  0.8972  1.0088  1.0088  1.0324  1.0324  1.0799  1.0800  1.1017  1.1017
  1.1469  1.1470  1.1483  1.1483  1.3226  1.3227  1.3401  1.3402  1.4061  1.4062
  1.4458  1.4460  1.5866  1.5867  1.6374  1.6375  1.7203  1.7204  1.7353  1.7354
  1.7523  1.7524  1.7643  1.7644  1.8502  1.8504  1.8573  1.8575  1.9498  1.9501
  2.0028  2.0029  2.0571  2.0573  2.0750  2.0750  2.1425  2.1426  2.1563  2.1564
  2.1828  2.1829  2.2087  2.2088  2.3171  2.3172  2.3380  2.3382  2.4055  2.4058
  2.4491  2.4494  2.4831  2.4833  2.5449  2.5453  2.6142  2.6145  2.6146  2.6150
  2.6636  2.6638  2.6668  2.6670  2.6834  2.6838  2.7105  2.7107  2.7485  2.7488
  2.7874  2.7877  2.9670  2.9670  2.9912  2.9913  3.0874  3.0876  3.1465  3.1469
  3.1477  3.1478  3.1865  3.1870  3.2409  3.2415  3.2828  3.2831  3.2963  3.2968
  3.3557  3.3560  3.4038  3.4045  3.4236  3.4238  3.4744  3.4750  3.4979  3.4986
  3.5357  3.5360  3.5701  3.5706  3.6148  3.6153  3.6519  3.6526  3.7151  3.7156
  3.7342  3.7347  3.7886  3.7889  3.8392  3.8400  3.8652  3.8655  3.8838  3.8842
  3.9315  3.9316  3.9366  3.9370  4.0494  4.0496  4.0523  4.0527  4.1253  4.1254
  4.1722  4.1727  4.2178  4.2182  4.2487  4.2491  4.3332  4.3336  4.3810  4.3818
  4.4422  4.4431  4.4472  4.4482  4.4894  4.4898  4.4958  4.4964  4.5625  4.5629
  4.6093  4.6099  4.6872  4.6876  4.7000  4.7004  4.7481  4.7485  4.7509  4.7515
  4.8613  4.8622  4.8669  4.8675  4.9252  4.9260  5.0035  5.0043  5.0526  5.0531
  5.0765  5.0772  5.1128  5.1129  5.1749  5.1753  5.2749  5.2755  5.3079  5.3091
  5.4136  5.4140  5.4164  5.4169  5.4612  5.4615  5.4773  5.4776  5.5675  5.5679
  5.5796  5.5797  5.6572  5.6580  5.6725  5.6729  5.7225  5.7229  5.7570  5.7573
  5.8379  5.8383  5.8522  5.8525  5.9254  5.9259  5.9688  5.9695  6.0315  6.0321
  6.0444  6.0447  6.1173  6.1179  6.1456  6.1463  6.2220  6.2228  6.2340  6.2348
  6.2683  6.2687  6.2969  6.2975  6.3899  6.3903  6.4150  6.4154  6.5191  6.5194
  6.5253  6.5256  6.5669  6.5671  6.6338  6.6341  6.7284  6.7286  6.7553  6.7555
  6.7838  6.7845  6.8312  6.8316  6.8741  6.8749  6.9100  6.9105  6.9645  6.9648
  6.9938  6.9940  7.0503  7.0506  7.0562  7.0564  7.2161  7.2164  7.2432  7.2442
  7.3815  7.3818  7.4269  7.4271  7.4359  7.4364  7.5183  7.5186  7.5560  7.5568
  7.5630  7.5634  7.7072  7.7079  7.7445  7.7449  7.7707  7.7712  7.8016  7.8026
  8.1673  8.1677  8.1722  8.1725  8.3549  8.3551  8.3601  8.3602  8.5024  8.5026
  8.5312  8.5313
   0.41667   0.00000   0.53944
 -1.2832 -1.2832 -1.2744 -1.2744 -1.2573 -1.2573 -1.2570 -1.2570 -0.9344 -0.9344
 -0.9343 -0.9343 -0.9214 -0.9214 -0.9212 -0.9212 -0.9197 -0.9197 -0.9181 -0.9181
 -0.9121 -0.9121 -0.9077 -0.9077 -0.8815 -0.8815 -0.8813 -0.8813 -0.4219 -0.4219
 -0.3992 -0.3991 -0.2372 -0.2372 -0.2305 -0.2305 -0.1714 -0.1714 -0.1596 -0.1596
 -0.1343 -0.1342 -0.1306 -0.1306 -0.1017 -0.1017 -0.0999 -0.0999 -0.0825 -0.0825
 -0.0773 -0.0773  0.4196  0.4196  0.4467  0.4467  0.5130  0.5130  0.5186  0.5186
  0.6921  0.6921  0.7134  0.7134  0.8255  0.8255  0.8395  0.8395  0.8833  0.8834
  0.8946  0.8947  1.0116  1.0116  1.0307  1.0307  1.0812  1.0813  1.0987  1.0987
  1.1467  1.1467  1.1478  1.1478  1.3246  1.3246  1.3390  1.3391  1.4084  1.4085
  1.4400  1.4401  1.5900  1.5901  1.6308  1.6310  1.7235  1.7236  1.7350  1.7351
  1.7558  1.7559  1.7664  1.7666  1.8551  1.8553  1.8583  1.8585  1.9531  1.9533
  1.9947  1.9948  2.0620  2.0621  2.0763  2.0763  2.1450  2.1451  2.1504  2.1505
  2.1813  2.1814  2.2061  2.2062  2.3212  2.3214  2.3339  2.3341  2.4099  2.4101
  2.4473  2.4476  2.4847  2.4849  2.5349  2.5353  2.6155  2.6158  2.6164  2.6169
  2.6647  2.6648  2.6677  2.6678  2.6892  2.6895  2.7068  2.7070  2.7431  2.7435
  2.7772  2.7776  2.9746  2.9747  2.9960  2.9961  3.0948  3.0950  3.1446  3.1450
  3.1565  3.1567  3.1876  3.1881  3.2475  3.2480  3.2806  3.2809  3.3004  3.3011
  3.3526  3.3530  3.4020  3.4027  3.4244  3.4247  3.4712  3.4718  3.4885  3.4890
  3.5323  3.5326  3.5609  3.5614  3.6165  3.6171  3.6468  3.6475  3.7139  3.7144
  3.7278  3.7283  3.7954  3.7957  3.8395  3.8404  3.8707  3.8709  3.8827  3.8830
  3.9316  3.9318  3.9358  3.9363  4.0519  4.0521  4.0537  4.0540  4.1260  4.1262
  4.1661  4.1666  4.2188  4.2191  4.2490  4.2494  4.3412  4.3417  4.3818  4.3826
  4.4414  4.4423  4.4436  4.4445  4.4858  4.4861  4.4925  4.4931  4.5676  4.5680
  4.6129  4.6135  4.6866  4.6870  4.7024  4.7028  4.7460  4.7462  4.7496  4.7503
  4.8638  4.8646  4.8673  4.8679  4.9320  4.9329  4.9962  4.9970  5.0630  5.0636
  5.0770  5.0777  5.1146  5.1148  5.1697  5.1701  5.2759  5.2764  5.3034  5.3045
  5.4078  5.4082  5.4123  5.4126  5.4680  5.4683  5.4796  5.4799  5.5740  5.5743
  5.5778  5.5779  5.6571  5.6578  5.6700  5.6704  5.7314  5.7319  5.7564  5.7567
  5.8388  5.8391  5.8478  5.8481  5.9285  5.9290  5.9660  5.9666  6.0353  6.0358
  6.0432  6.0436  6.1152  6.1159  6.1393  6.1400  6.2234  6.2241  6.2292  6.2298
  6.2682  6.2686  6.2945  6.2951  6.3872  6.3875  6.4089  6.4093  6.5243  6.5247
  6.5286  6.5290  6.5749  6.5751  6.6303  6.6307  6.7315  6.7317  6.7516  6.7518
  6.7884  6.7890  6.8332  6.8337  6.8785  6.8791  6.9172  6.9178  6.9670  6.9673
  6.9937  6.9938  7.0482  7.0485  7.0570  7.0572  7.2173  7.2176  7.2410  7.2420
  7.3866  7.3869  7.4208  7.4209  7.4397  7.4402  7.5126  7.5130  7.5571  7.5579
  7.5649  7.5652  7.7135  7.7142  7.7417  7.7422  7.7656  7.7662  7.7883  7.7894
  8.1696  8.1700  8.1728  8.1731  8.3593  8.3594  8.3632  8.3633  8.4981  8.4983
  8.5252  8.5254
   0.43750   0.00000   0.53944
 -1.2821 -1.2821 -1.2755 -1.2755 -1.2572 -1.2572 -1.2570 -1.2570 -0.9344 -0.9344
 -0.9343 -0.9343 -0.9214 -0.9214 -0.9211 -0.9211 -0.9195 -0.9195 -0.9182 -0.9182
 -0.9117 -0.9117 -0.9084 -0.9084 -0.8815 -0.8815 -0.8814 -0.8814 -0.4192 -0.4192
 -0.4021 -0.4021 -0.2357 -0.2357 -0.2307 -0.2307 -0.1700 -0.1700 -0.1605 -0.1605
 -0.1341 -0.1340 -0.1305 -0.1305 -0.1018 -0.1018 -0.1007 -0.1007 -0.0821 -0.0821
 -0.0781 -0.0780  0.4233  0.4233  0.4436  0.4436  0.5121  0.5121  0.5165  0.5165
  0.6946  0.6946  0.7107  0.7107  0.8288  0.8288  0.8396  0.8396  0.8843  0.8844
  0.8924  0.8925  1.0144  1.0144  1.0288  1.0289  1.0827  1.0828  1.0958  1.0959
  1.1465  1.1466  1.1474  1.1475  1.3266  1.3266  1.3377  1.3378  1.4110  1.4112
  1.4345  1.4347  1.5937  1.5938  1.6245  1.6246  1.7259  1.7260  1.7341  1.7342
  1.7593  1.7594  1.7681  1.7682  1.8596  1.8598  1.8603  1.8605  1.9554  1.9556
  1.9861  1.9861  2.0675  2.0677  2.0780  2.0780  2.1451  2.1452  2.1452  2.1453
  2.1818  2.1819  2.2032  2.2033  2.3240  2.3241  2.3308  2.3310  2.4149  2.4152
  2.4447  2.4450  2.4873  2.4875  2.5253  2.5257  2.6167  2.6171  2.6179  2.6184
  2.6653  2.6654  2.6683  2.6684  2.6953  2.6956  2.7043  2.7045  2.7388  2.7393
  2.7675  2.7679  2.9817  2.9818  2.9990  2.9990  3.1025  3.1027  3.1415  3.1419
  3.1647  3.1648  3.1878  3.1883  3.2522  3.2526  3.2773  3.2777  3.3067  3.3076
  3.3480  3.3487  3.4038  3.4046  3.4256  3.4260  3.4672  3.4678  3.4796  3.4800
  3.5297  3.5300  3.5523  3.5528  3.6186  3.6192  3.6417  3.6424  3.7128  3.7133
  3.7226  3.7231  3.8030  3.8033  3.8383  3.8392  3.8753  3.8755  3.8822  3.8825
  3.9319  3.9322  3.9353  3.9358  4.0534  4.0536  4.0544  4.0547  4.1281  4.1284
  4.1601  4.1605  4.2211  4.2212  4.2475  4.2478  4.3488  4.3493  4.3805  4.3812
  4.4405  4.4412  4.4415  4.4421  4.4836  4.4838  4.4895  4.4900  4.5743  4.5745
  4.6140  4.6146  4.6870  4.6873  4.7034  4.7038  4.7443  4.7445  4.7480  4.7486
  4.8655  4.8661  4.8678  4.8683  4.9394  4.9404  4.9885  4.9893  5.0720  5.0728
  5.0782  5.0788  5.1177  5.1178  5.1637  5.1641  5.2771  5.2776  5.2984  5.2993
  5.4029  5.4033  5.4070  5.4073  5.4752  5.4755  5.4823  5.4825  5.5769  5.5769
  5.5788  5.5791  5.6575  5.6582  5.6670  5.6674  5.7395  5.7400  5.7560  5.7563
  5.8391  5.8394  5.8441  5.8444  5.9322  5.9327  5.9621  5.9628  6.0391  6.0396
  6.0434  6.0438  6.1132  6.1139  6.1318  6.1326  6.2230  6.2236  6.2253  6.2258
  6.2710  6.2714  6.2928  6.2934  6.3855  6.3857  6.4029  6.4032  6.5281  6.5285
  6.5311  6.5315  6.5836  6.5839  6.6262  6.6265  6.7337  6.7338  6.7480  6.7481
  6.7939  6.7946  6.8312  6.8317  6.8863  6.8869  6.9217  6.9224  6.9701  6.9705
  6.9925  6.9926  7.0469  7.0473  7.0567  7.0570  7.2195  7.2199  7.2387  7.2398
  7.3902  7.3905  7.4143  7.4145  7.4460  7.4465  7.5045  7.5050  7.5597  7.5604
  7.5664  7.5668  7.7195  7.7202  7.7392  7.7397  7.7614  7.7621  7.7769  7.7780
  8.1712  8.1715  8.1737  8.1740  8.3621  8.3622  8.3656  8.3656  8.4957  8.4960
  8.5199  8.5200
   0.45833   0.00000   0.53944
 -1.2810 -1.2810 -1.2766 -1.2766 -1.2572 -1.2572 -1.2570 -1.2570 -0.9344 -0.9344
 -0.9343 -0.9343 -0.9213 -0.9213 -0.9211 -0.9211 -0.9193 -0.9193 -0.9184 -0.9184
 -0.9113 -0.9113 -0.9091 -0.9091 -0.8816 -0.8816 -0.8815 -0.8815 -0.4165 -0.4165
 -0.4051 -0.4050 -0.2344 -0.2344 -0.2310 -0.2310 -0.1685 -0.1685 -0.1618 -0.1618
 -0.1335 -0.1335 -0.1307 -0.1307 -0.1019 -0.1019 -0.1013 -0.1013 -0.0816 -0.0816
 -0.0788 -0.0788  0.4270  0.4270  0.4404  0.4404  0.5117  0.5117  0.5148  0.5148
  0.6972  0.6972  0.7080  0.7080  0.8318  0.8318  0.8391  0.8392  0.8853  0.8854
  0.8905  0.8906  1.0171  1.0171  1.0268  1.0268  1.0844  1.0844  1.0931  1.0932
  1.1465  1.1466  1.1471  1.1471  1.3286  1.3286  1.3362  1.3362  1.4139  1.4141
  1.4295  1.4297  1.5978  1.5980  1.6184  1.6185  1.7276  1.7278  1.7329  1.7330
  1.7625  1.7626  1.7689  1.7690  1.8627  1.8629  1.8633  1.8634  1.9576  1.9578
  1.9777  1.9778  2.0730  2.0731  2.0796  2.0796  2.1411  2.1413  2.1434  2.1435
  2.1843  2.1844  2.1998  2.1999  2.3255  2.3257  2.3287  2.3289  2.4204  2.4207
  2.4412  2.4415  2.4909  2.4911  2.5165  2.5168  2.6178  2.6182  2.6188  2.6194
  2.6658  2.6659  2.6685  2.6686  2.7004  2.7007  2.7031  2.7033  2.7367  2.7372
  2.7582  2.7586  2.9879  2.9880  3.0000  3.0001  3.1104  3.1106  3.1372  3.1375
  3.1718  3.1720  3.1871  3.1876  3.2558  3.2562  3.2731  3.2734  3.3144  3.3154
  3.3426  3.3434  3.4086  3.4092  3.4263  3.4267  3.4630  3.4636  3.4717  3.4721
  3.5285  3.5289  3.5445  3.5450  3.6212  3.6218  3.6368  3.6375  3.7123  3.7127
  3.7186  3.7190  3.8108  3.8112  3.8354  3.8363  3.8788  3.8790  3.8823  3.8825
  3.9323  3.9327  3.9348  3.9353  4.0540  4.0542  4.0547  4.0550  4.1317  4.1320
  4.1540  4.1544  4.2246  4.2247  4.2442  4.2445  4.3558  4.3563  4.3775  4.3782
  4.4398  4.4401  4.4407  4.4411  4.4824  4.4826  4.4868  4.4873  4.5821  4.5824
  4.6119  4.6124  4.6890  4.6894  4.7027  4.7031  4.7432  4.7433  4.7464  4.7469
  4.8667  4.8671  4.8683  4.8686  4.9473  4.9483  4.9805  4.9813  5.0780  5.0788
  5.0799  5.0806  5.1229  5.1231  5.1567  5.1571  5.2789  5.2794  5.2933  5.2941
  5.3992  5.3996  5.4022  5.4025  5.4811  5.4814  5.4848  5.4850  5.5771  5.5772
  5.5813  5.5815  5.6582  5.6589  5.6643  5.6647  5.7460  5.7465  5.7557  5.7560
  5.8390  5.8391  5.8412  5.8415  5.9367  5.9372  5.9575  5.9581  6.0423  6.0427
  6.0449  6.0453  6.1116  6.1125  6.1242  6.1250  6.2217  6.2221  6.2228  6.2231
  6.2753  6.2758  6.2909  6.2915  6.3850  6.3853  6.3972  6.3975  6.5307  6.5311
  6.5327  6.5332  6.5925  6.5928  6.6212  6.6216  6.7354  6.7355  6.7446  6.7448
  6.8002  6.8009  6.8265  6.8271  6.8957  6.8963  6.9226  6.9232  6.9741  6.9744
  6.9904  6.9905  7.0468  7.0471  7.0553  7.0556  7.2225  7.2231  7.2362  7.2372
  7.3928  7.3931  7.4083  7.4086  7.4543  7.4548  7.4951  7.4956  7.5625  7.5631
  7.5674  7.5679  7.7249  7.7255  7.7373  7.7378  7.7582  7.7589  7.7676  7.7687
  8.1721  8.1724  8.1746  8.1749  8.3639  8.3640  8.3672  8.3673  8.4950  8.4952
  8.5154  8.5155
   0.47917   0.00000   0.53944
 -1.2799 -1.2799 -1.2777 -1.2777 -1.2572 -1.2572 -1.2570 -1.2570 -0.9344 -0.9344
 -0.9343 -0.9343 -0.9212 -0.9212 -0.9211 -0.9211 -0.9190 -0.9190 -0.9185 -0.9185
 -0.9108 -0.9108 -0.9097 -0.9097 -0.8816 -0.8816 -0.8816 -0.8816 -0.4137 -0.4137
 -0.4080 -0.4079 -0.2333 -0.2333 -0.2316 -0.2315 -0.1669 -0.1669 -0.1634 -0.1634
 -0.1327 -0.1327 -0.1312 -0.1312 -0.1020 -0.1020 -0.1017 -0.1017 -0.0810 -0.0810
 -0.0796 -0.0796  0.4305  0.4305  0.4372  0.4372  0.5118  0.5118  0.5134  0.5134
  0.6998  0.6998  0.7053  0.7053  0.8343  0.8344  0.8381  0.8381  0.8864  0.8864
  0.8889  0.8890  1.0197  1.0198  1.0246  1.0246  1.0862  1.0863  1.0906  1.0907
  1.1466  1.1466  1.1468  1.1469  1.3306  1.3307  1.3345  1.3345  1.4172  1.4174
  1.4250  1.4251  1.6024  1.6025  1.6127  1.6128  1.7291  1.7292  1.7317  1.7318
  1.7653  1.7654  1.7686  1.7687  1.8649  1.8650  1.8655  1.8657  1.9604  1.9606
  1.9704  1.9705  2.0773  2.0774  2.0804  2.0805  2.1390  2.1392  2.1409  2.1411
  2.1879  2.1880  2.1960  2.1961  2.3263  2.3265  2.3275  2.3277  2.4262  2.4264
  2.4369  2.4371  2.4957  2.4959  2.5085  2.5087  2.6186  2.6191  2.6193  2.6198
  2.6666  2.6667  2.6682  2.6683  2.7031  2.7032  2.7034  2.7034  2.7379  2.7384
  2.7498  2.7502  2.9930  2.9931  2.9993  2.9993  3.1181  3.1183  3.1317  3.1320
  3.1778  3.1780  3.1853  3.1857  3.2594  3.2597  3.2683  3.2686  3.3223  3.3233
  3.3366  3.3375  3.4149  3.4155  3.4251  3.4256  3.4605  3.4611  3.4654  3.4657
  3.5295  3.5298  3.5378  3.5382  3.6243  3.6250  3.6322  3.6329  3.7125  3.7130
  3.7156  3.7160  3.8183  3.8188  3.8309  3.8317  3.8811  3.8812  3.8826  3.8828
  3.9328  3.9332  3.9342  3.9347  4.0541  4.0544  4.0549  4.0551  4.1364  4.1367
  4.1479  4.1483  4.2292  4.2293  4.2397  4.2400  4.3623  4.3628  4.3733  4.3739
  4.4393  4.4396  4.4403  4.4407  4.4822  4.4825  4.4846  4.4850  4.5907  4.5909
  4.6067  4.6071  4.6925  4.6929  4.7003  4.7008  4.7426  4.7427  4.7453  4.7456
  4.8673  4.8675  4.8686  4.8689  4.9555  4.9565  4.9723  4.9731  5.0803  5.0810
  5.0821  5.0828  5.1305  5.1308  5.1485  5.1489  5.2814  5.2818  5.2887  5.2893
  5.3972  5.3975  5.3988  5.3991  5.4846  5.4849  5.4867  5.4870  5.5784  5.5785
  5.5816  5.5818  5.6592  5.6597  5.6621  5.6626  5.7507  5.7512  5.7552  5.7555
  5.8385  5.8386  5.8396  5.8398  5.9416  5.9421  5.9522  5.9528  6.0443  6.0446
  6.0469  6.0472  6.1113  6.1122  6.1177  6.1186  6.2205  6.2208  6.2215  6.2218
  6.2802  6.2806  6.2882  6.2888  6.3860  6.3862  6.3923  6.3926  6.5324  6.5328
  6.5335  6.5339  6.6009  6.6012  6.6154  6.6157  6.7369  6.7370  6.7419  6.7420
  6.8069  6.8076  6.8205  6.8211  6.9052  6.9057  6.9196  6.9202  6.9786  6.9790
  6.9873  6.9875  7.0479  7.0482  7.0531  7.0534  7.2259  7.2267  7.2333  7.2342
  7.3950  7.3953  7.4034  7.4037  7.4639  7.4644  7.4850  7.4855  7.5649  7.5654
  7.5677  7.5683  7.7294  7.7300  7.7357  7.7361  7.7564  7.7572  7.7609  7.7620
  8.1728  8.1731  8.1751  8.1754  8.3648  8.3650  8.3681  8.3682  8.4951  8.4954
  8.5121  8.5123
   0.50000   0.00000   0.53944
 -1.2789 -1.2789 -1.2787 -1.2787 -1.2572 -1.2572 -1.2570 -1.2570 -0.9343 -0.9343
 -0.9343 -0.9343 -0.9212 -0.9212 -0.9212 -0.9212 -0.9188 -0.9188 -0.9187 -0.9187
 -0.9103 -0.9103 -0.9103 -0.9103 -0.8816 -0.8816 -0.8816 -0.8816 -0.4109 -0.4108
 -0.4108 -0.4108 -0.2324 -0.2324 -0.2322 -0.2322 -0.1652 -0.1652 -0.1651 -0.1651
 -0.1321 -0.1320 -0.1318 -0.1317 -0.1020 -0.1020 -0.1018 -0.1018 -0.0805 -0.0805
 -0.0801 -0.0801  0.4338  0.4338  0.4340  0.4340  0.5123  0.5123  0.5125  0.5125
  0.7025  0.7025  0.7026  0.7026  0.8364  0.8365  0.8365  0.8365  0.8875  0.8876
  0.8876  0.8876  1.0222  1.0222  1.0223  1.0223  1.0882  1.0883  1.0884  1.0884
  1.1467  1.1467  1.1467  1.1467  1.3325  1.3326  1.3327  1.3327  1.4209  1.4209
  1.4210  1.4211  1.6073  1.6073  1.6074  1.6075  1.7303  1.7304  1.7305  1.7306
  1.7673  1.7674  1.7674  1.7675  1.8658  1.8660  1.8661  1.8663  1.9645  1.9646
  1.9647  1.9647  2.0798  2.0799  2.0799  2.0800  2.1390  2.1391  2.1392  2.1393
  2.1919  2.1920  2.1920  2.1921  2.3267  2.3267  2.3270  2.3271  2.4316  2.4318
  2.4320  2.4322  2.5014  2.5016  2.5017  2.5019  2.6191  2.6192  2.6196  2.6197
  2.6673  2.6674  2.6675  2.6676  2.7036  2.7036  2.7038  2.7038  2.7425  2.7427
  2.7430  2.7432  2.9968  2.9968  2.9970  2.9971  3.1252  3.1253  3.1255  3.1256
  3.1822  3.1823  3.1825  3.1827  3.2635  3.2636  3.2639  3.2640  3.3298  3.3298
  3.3308  3.3308  3.4210  3.4211  3.4215  3.4216  3.4612  3.4615  3.4616  3.4619
  3.5325  3.5327  3.5330  3.5331  3.6280  3.6280  3.6286  3.6287  3.7136  3.7136
  3.7140  3.7141  3.8248  3.8252  3.8257  3.8261  3.8819  3.8821  3.8826  3.8828
  3.9332  3.9335  3.9340  3.9343  4.0541  4.0544  4.0549  4.0552  4.1414  4.1416
  4.1425  4.1428  4.2336  4.2338  4.2353  4.2356  4.3680  4.3680  4.3688  4.3688
  4.4392  4.4395  4.4403  4.4405  4.4826  4.4830  4.4833  4.4837  4.5989  4.5992
  4.5995  4.5998  4.6963  4.6967  4.6971  4.6974  4.7424  4.7425  4.7449  4.7450
  4.8675  4.8677  4.8688  4.8689  4.9634  4.9642  4.9645  4.9653  5.0810  5.0817
  5.0828  5.0835  5.1387  5.1390  5.1403  5.1407  5.2843  5.2848  5.2850  5.2855
  5.3967  5.3971  5.3973  5.3976  5.4857  5.4860  5.4875  5.4878  5.5799  5.5800
  5.5807  5.5808  5.6601  5.6603  5.6611  5.6612  5.7532  5.7535  5.7543  5.7546
  5.8382  5.8383  5.8391  5.8392  5.9467  5.9469  5.9473  5.9475  6.0450  6.0453
  6.0477  6.0480  6.1124  6.1132  6.1141  6.1149  6.2200  6.2203  6.2210  6.2213
  6.2844  6.2848  6.2850  6.2853  6.3881  6.3883  6.3890  6.3891  6.5332  6.5334
  6.5337  6.5339  6.6085  6.6086  6.6089  6.6090  6.7380  6.7380  6.7404  6.7405
  6.8136  6.8141  6.8142  6.8147  6.9127  6.9133  6.9143  6.9149  6.9825  6.9828
  6.9840  6.9843  7.0492  7.0493  7.0516  7.0517  7.2287  7.2291  7.2312  7.2316
  7.3965  7.3968  7.4009  7.4012  7.4728  7.4729  7.4763  7.4764  7.5659  7.5664
  7.5676  7.5681  7.7321  7.7325  7.7342  7.7346  7.7565  7.7572  7.7580  7.7588
  8.1730  8.1733  8.1753  8.1756  8.3651  8.3653  8.3683  8.3685  8.4954  8.4956
  8.5109  8.5110
   25
   0.50000   0.00000   0.53944
 -1.2789 -1.2789 -1.2787 -1.2787 -1.2572 -1.2572 -1.2570 -1.2570 -0.9343 -0.9343
 -0.9343 -0.9343 -0.9212 -0.9212 -0.9212 -0.9212 -0.9188 -0.9188 -0.9187 -0.9187
 -0.9103 -0.9103 -0.9103 -0.9103 -0.8816 -0.8816 -0.8816 -0.8816 -0.4109 -0.4108
 -0.4108 -0.4108 -0.2324 -0.2324 -0.2322 -0.2322 -0.1652 -0.1652 -0.1651 -0.1651
 -0.1321 -0.1320 -0.1318 -0.1317 -0.1020 -0.1020 -0.1018 -0.1018 -0.0805 -0.0805
 -0.0801 -0.0801  0.4338  0.4338  0.4340  0.4340  0.5123  0.5123  0.5125  0.5125
  0.7025  0.7025  0.7026  0.7026  0.8364  0.8365  0.8365  0.8365  0.8875  0.8876
  0.8876  0.8876  1.0222  1.0222  1.0223  1.0223  1.0882  1.0883  1.0884  1.0884
  1.1467  1.1467  1.1467  1.1467  1.3325  1.3326  1.3327  1.3327  1.4209  1.4209
  1.4210  1.4211  1.6073  1.6073  1.6074  1.6075  1.7303  1.7304  1.7305  1.7306
  1.7673  1.7674  1.7674  1.7675  1.8658  1.8660  1.8661  1.8663  1.9645  1.9646
  1.9647  1.9647  2.0798  2.0799  2.0799  2.0800  2.1390  2.1391  2.1392  2.1393
  2.1919  2.1920  2.1920  2.1921  2.3267  2.3267  2.3270  2.3271  2.4316  2.4318
  2.4320  2.4322  2.5014  2.5016  2.5017  2.5019  2.6191  2.6192  2.6196  2.6197
  2.6673  2.6674  2.6675  2.6676  2.7036  2.7036  2.7038  2.7038  2.7425  2.7427
  2.7430  2.7432  2.9968  2.9968  2.9970  2.9971  3.1252  3.1253  3.1255  3.1256
  3.1822  3.1823  3.1825  3.1827  3.2635  3.2636  3.2639  3.2640  3.3298  3.3298
  3.3308  3.3308  3.4210  3.4211  3.4215  3.4216  3.4612  3.4615  3.4616  3.4619
  3.5325  3.5327  3.5330  3.5331  3.6280  3.6280  3.6286  3.6287  3.7136  3.7136
  3.7140  3.7141  3.8248  3.8252  3.8257  3.8261  3.8819  3.8821  3.8826  3.8828
  3.9332  3.9335  3.9340  3.9343  4.0541  4.0544  4.0549  4.0552  4.1414  4.1416
  4.1425  4.1428  4.2336  4.2338  4.2353  4.2356  4.3680  4.3680  4.3688  4.3688
  4.4392  4.4395  4.4403  4.4405  4.4826  4.4830  4.4833  4.4837  4.5989  4.5992
  4.5995  4.5998  4.6963  4.6967  4.6971  4.6974  4.7424  4.7425  4.7449  4.7450
  4.8675  4.8677  4.8688  4.8689  4.9634  4.9642  4.9645  4.9653  5.0810  5.0817
  5.0828  5.0835  5.1387  5.1390  5.1403  5.1407  5.2843  5.2848  5.2850  5.2855
  5.3967  5.3971  5.3973  5.3976  5.4857  5.4860  5.4875  5.4878  5.5799  5.5800
  5.5807  5.5808  5.6601  5.6603  5.6611  5.6612  5.7532  5.7535  5.7543  5.7546
  5.8382  5.8383  5.8391  5.8392  5.9467  5.9469  5.9473  5.9475  6.0450  6.0453
  6.0477  6.0480  6.1124  6.1132  6.1141  6.1149  6.2200  6.2203  6.2210  6.2213
  6.2844  6.2848  6.2850  6.2853  6.3881  6.3883  6.3890  6.3891  6.5332  6.5334
  6.5337  6.5339  6.6085  6.6086  6.6089  6.6090  6.7380  6.7380  6.7404  6.7405
  6.8136  6.8141  6.8142  6.8147  6.9127  6.9133  6.9143  6.9149  6.9825  6.9828
  6.9840  6.9843  7.0492  7.0493  7.0516  7.0517  7.2287  7.2291  7.2312  7.2316
  7.3965  7.3968  7.4009  7.4012  7.4728  7.4729  7.4763  7.4764  7.5659  7.5664
  7.5676  7.5681  7.7321  7.7325  7.7342  7.7346  7.7565  7.7572  7.7580  7.7588
  8.1730  8.1733  8.1753  8.1756  8.3651  8.3653  8.3683  8.3685  8.4954  8.4956
  8.5109  8.5110
   0.50000   0.01766   0.53944
 -1.2789 -1.2789 -1.2787 -1.2787 -1.2572 -1.2572 -1.2570 -1.2570 -0.9345 -0.9345
 -0.9342 -0.9342 -0.9212 -0.9212 -0.9212 -0.9212 -0.9189 -0.9189 -0.9186 -0.9186
 -0.9103 -0.9103 -0.9103 -0.9103 -0.8817 -0.8817 -0.8815 -0.8815 -0.4114 -0.4114
 -0.4101 -0.4101 -0.2329 -0.2329 -0.2317 -0.2317 -0.1658 -0.1658 -0.1645 -0.1645
 -0.1327 -0.1327 -0.1312 -0.1312 -0.1036 -0.1036 -0.1003 -0.1003 -0.0808 -0.0808
 -0.0799 -0.0799  0.4335  0.4335  0.4344  0.4344  0.5121  0.5121  0.5128  0.5128
  0.7020  0.7020  0.7030  0.7030  0.8361  0.8361  0.8367  0.8367  0.8868  0.8868
  0.8882  0.8882  1.0220  1.0220  1.0226  1.0226  1.0868  1.0868  1.0899  1.0899
  1.1465  1.1465  1.1470  1.1470  1.3322  1.3323  1.3331  1.3331  1.4206  1.4206
  1.4212  1.4213  1.6061  1.6061  1.6077  1.6077  1.7292  1.7292  1.7321  1.7321
  1.7654  1.7654  1.7693  1.7693  1.8647  1.8647  1.8674  1.8674  1.9624  1.9624
  1.9680  1.9680  2.0791  2.0791  2.0810  2.0810  2.1387  2.1387  2.1397  2.1397
  2.1917  2.1918  2.1922  2.1922  2.3262  2.3262  2.3274  2.3275  2.4313  2.4314
  2.4322  2.4323  2.4988  2.4988  2.5039  2.5040  2.6185  2.6186  2.6201  2.6202
  2.6672  2.6672  2.6676  2.6676  2.7007  2.7007  2.7074  2.7074  2.7429  2.7431
  2.7434  2.7436  2.9941  2.9941  2.9975  2.9975  3.1213  3.1213  3.1272  3.1272
  3.1809  3.1809  3.1866  3.1866  3.2606  3.2606  3.2660  3.2660  3.3294  3.3294
  3.3305  3.3306  3.4190  3.4191  3.4223  3.4223  3.4594  3.4594  3.4663  3.4663
  3.5297  3.5297  3.5369  3.5369  3.6239  3.6239  3.6321  3.6321  3.7126  3.7127
  3.7149  3.7149  3.8242  3.8243  3.8276  3.8277  3.8807  3.8807  3.8828  3.8829
  3.9324  3.9325  3.9359  3.9359  4.0516  4.0516  4.0583  4.0584  4.1388  4.1388
  4.1457  4.1458  4.2326  4.2327  4.2367  4.2368  4.3664  4.3664  4.3697  4.3697
  4.4383  4.4384  4.4404  4.4406  4.4815  4.4816  4.4850  4.4851  4.5957  4.5958
  4.6033  4.6033  4.6901  4.6902  4.7031  4.7031  4.7426  4.7427  4.7452  4.7453
  4.8634  4.8634  4.8732  4.8733  4.9618  4.9620  4.9667  4.9668  5.0791  5.0793
  5.0854  5.0856  5.1361  5.1361  5.1437  5.1438  5.2755  5.2755  5.2936  5.2936
  5.3961  5.3963  5.3978  5.3979  5.4810  5.4810  5.4919  5.4919  5.5802  5.5803
  5.5811  5.5812  5.6564  5.6564  5.6642  5.6643  5.7492  5.7492  5.7585  5.7586
  5.8382  5.8383  5.8392  5.8393  5.9445  5.9445  5.9494  5.9494  6.0395  6.0396
  6.0541  6.0542  6.1092  6.1093  6.1177  6.1179  6.2131  6.2131  6.2278  6.2278
  6.2847  6.2850  6.2855  6.2857  6.3831  6.3831  6.3939  6.3939  6.5253  6.5253
  6.5421  6.5421  6.6072  6.6072  6.6110  6.6111  6.7374  6.7375  6.7407  6.7408
  6.8122  6.8123  6.8157  6.8157  6.9114  6.9116  6.9152  6.9154  6.9802  6.9803
  6.9867  6.9868  7.0480  7.0481  7.0535  7.0536  7.2271  7.2273  7.2330  7.2332
  7.3942  7.3943  7.4032  7.4033  7.4727  7.4729  7.4763  7.4764  7.5651  7.5654
  7.5685  7.5687  7.7271  7.7272  7.7376  7.7377  7.7538  7.7539  7.7636  7.7637
  8.1717  8.1719  8.1762  8.1764  8.3646  8.3649  8.3686  8.3689  8.4952  8.4953
  8.5108  8.5110
   0.50000   0.03532   0.53944
 -1.2789 -1.2789 -1.2787 -1.2787 -1.2573 -1.2573 -1.2570 -1.2570 -0.9346 -0.9346
 -0.9341 -0.9341 -0.9213 -0.9213 -0.9212 -0.9212 -0.9189 -0.9189 -0.9185 -0.9185
 -0.9104 -0.9104 -0.9103 -0.9103 -0.8818 -0.8818 -0.8815 -0.8815 -0.4119 -0.4119
 -0.4094 -0.4094 -0.2334 -0.2334 -0.2311 -0.2311 -0.1666 -0.1666 -0.1640 -0.1640
 -0.1335 -0.1335 -0.1306 -0.1306 -0.1053 -0.1053 -0.0989 -0.0989 -0.0811 -0.0811
 -0.0795 -0.0794  0.4334  0.4334  0.4351  0.4351  0.5119  0.5119  0.5133  0.5133
  0.7013  0.7013  0.7034  0.7034  0.8357  0.8357  0.8369  0.8369  0.8858  0.8858
  0.8887  0.8887  1.0219  1.0219  1.0230  1.0230  1.0853  1.0853  1.0915  1.0915
  1.1463  1.1463  1.1474  1.1474  1.3320  1.3320  1.3336  1.3336  1.4201  1.4201
  1.4214  1.4214  1.6039  1.6039  1.6072  1.6072  1.7284  1.7284  1.7340  1.7340
  1.7634  1.7634  1.7712  1.7712  1.8632  1.8633  1.8689  1.8689  1.9614  1.9614
  1.9725  1.9725  2.0788  2.0788  2.0824  2.0824  2.1386  2.1386  2.1403  2.1403
  2.1915  2.1915  2.1921  2.1922  2.3254  2.3254  2.3278  2.3278  2.4306  2.4307
  2.4322  2.4322  2.4956  2.4956  2.5056  2.5056  2.6177  2.6177  2.6204  2.6204
  2.6666  2.6666  2.6677  2.6677  2.6988  2.6988  2.7114  2.7114  2.7440  2.7441
  2.7446  2.7448  2.9892  2.9892  2.9958  2.9958  3.1157  3.1157  3.1264  3.1264
  3.1820  3.1820  3.1929  3.1929  3.2569  3.2569  3.2673  3.2673  3.3278  3.3278
  3.3301  3.3302  3.4164  3.4164  3.4219  3.4219  3.4594  3.4594  3.4732  3.4732
  3.5276  3.5276  3.5419  3.5419  3.6192  3.6192  3.6349  3.6349  3.7118  3.7118
  3.7158  3.7158  3.8240  3.8241  3.8305  3.8306  3.8781  3.8781  3.8821  3.8821
  3.9323  3.9323  3.9386  3.9387  4.0495  4.0495  4.0623  4.0624  4.1360  4.1361
  4.1496  4.1496  4.2313  4.2314  4.2387  4.2388  4.3640  4.3640  4.3702  4.3702
  4.4361  4.4362  4.4399  4.4400  4.4805  4.4805  4.4869  4.4870  4.5927  4.5927
  4.6074  4.6074  4.6836  4.6836  4.7079  4.7079  4.7434  4.7435  4.7461  4.7461
  4.8589  4.8590  4.8781  4.8782  4.9597  4.9598  4.9689  4.9690  5.0767  5.0768
  5.0883  5.0884  5.1334  5.1334  5.1480  5.1480  5.2659  5.2660  5.3011  5.3011
  5.3950  5.3951  5.3979  5.3980  5.4753  5.4753  5.4957  5.4957  5.5807  5.5807
  5.5825  5.5825  5.6519  5.6519  5.6667  5.6668  5.7449  5.7450  5.7628  5.7629
  5.8383  5.8384  5.8395  5.8396  5.9414  5.9415  5.9513  5.9513  6.0340  6.0340
  6.0617  6.0618  6.1046  6.1047  6.1217  6.1218  6.2056  6.2056  6.2339  6.2339
  6.2854  6.2855  6.2872  6.2873  6.3776  6.3776  6.3988  6.3988  6.5174  6.5174
  6.5508  6.5508  6.6068  6.6068  6.6138  6.6138  6.7361  6.7361  6.7413  6.7413
  6.8100  6.8101  6.8167  6.8168  6.9087  6.9089  6.9156  6.9157  6.9775  6.9776
  6.9901  6.9902  7.0470  7.0470  7.0568  7.0569  7.2247  7.2248  7.2354  7.2355
  7.3902  7.3903  7.4064  7.4064  7.4725  7.4727  7.4764  7.4765  7.5636  7.5637
  7.5695  7.5696  7.7208  7.7208  7.7365  7.7366  7.7557  7.7557  7.7703  7.7704
  8.1693  8.1694  8.1774  8.1775  8.3636  8.3638  8.3694  8.3696  8.4945  8.4947
  8.5108  8.5109
   0.50000   0.05299   0.53944
 -1.2789 -1.2789 -1.2787 -1.2787 -1.2573 -1.2573 -1.2570 -1.2570 -0.9347 -0.9347
 -0.9340 -0.9340 -0.9213 -0.9213 -0.9212 -0.9212 -0.9190 -0.9190 -0.9183 -0.9183
 -0.9104 -0.9104 -0.9102 -0.9102 -0.8819 -0.8819 -0.8814 -0.8814 -0.4123 -0.4123
 -0.4085 -0.4085 -0.2340 -0.2340 -0.2305 -0.2305 -0.1673 -0.1673 -0.1635 -0.1635
 -0.1344 -0.1344 -0.1301 -0.1301 -0.1070 -0.1070 -0.0975 -0.0975 -0.0813 -0.0813
 -0.0790 -0.0790  0.4335  0.4335  0.4360  0.4360  0.5119  0.5119  0.5139  0.5139
  0.7006  0.7006  0.7038  0.7038  0.8352  0.8352  0.8369  0.8369  0.8847  0.8847
  0.8889  0.8889  1.0219  1.0219  1.0235  1.0235  1.0838  1.0838  1.0930  1.0930
  1.1462  1.1462  1.1479  1.1479  1.3318  1.3318  1.3342  1.3342  1.4194  1.4194
  1.4214  1.4214  1.6008  1.6008  1.6058  1.6058  1.7282  1.7282  1.7360  1.7360
  1.7611  1.7611  1.7730  1.7730  1.8617  1.8617  1.8707  1.8707  1.9616  1.9616
  1.9779  1.9779  2.0789  2.0789  2.0839  2.0839  2.1389  2.1389  2.1407  2.1407
  2.1914  2.1914  2.1918  2.1919  2.3244  2.3245  2.3279  2.3280  2.4297  2.4298
  2.4320  2.4321  2.4921  2.4921  2.5065  2.5065  2.6168  2.6169  2.6202  2.6202
  2.6657  2.6657  2.6681  2.6681  2.6980  2.6980  2.7151  2.7151  2.7455  2.7456
  2.7473  2.7473  2.9823  2.9823  2.9920  2.9920  3.1095  3.1095  3.1235  3.1235
  3.1846  3.1846  3.2004  3.2004  3.2533  3.2534  3.2675  3.2675  3.3245  3.3245
  3.3301  3.3301  3.4140  3.4140  3.4207  3.4207  3.4607  3.4607  3.4809  3.4809
  3.5268  3.5268  3.5480  3.5480  3.6146  3.6146  3.6364  3.6364  3.7118  3.7119
  3.7164  3.7164  3.8246  3.8246  3.8342  3.8342  3.8746  3.8747  3.8801  3.8801
  3.9334  3.9335  3.9419  3.9419  4.0484  4.0484  4.0663  4.0663  4.1339  4.1339
  4.1536  4.1536  4.2302  4.2302  4.2409  4.2410  4.3615  4.3615  4.3697  4.3697
  4.4331  4.4331  4.4383  4.4384  4.4804  4.4805  4.4888  4.4888  4.5901  4.5901
  4.6114  4.6114  4.6777  4.6777  4.7104  4.7105  4.7446  4.7447  4.7482  4.7482
  4.8551  4.8551  4.8827  4.8828  4.9577  4.9578  4.9710  4.9711  5.0748  5.0748
  5.0906  5.0907  5.1316  5.1316  5.1524  5.1524  5.2567  5.2567  5.3068  5.3068
  5.3938  5.3938  5.3976  5.3977  5.4702  5.4702  5.4981  5.4981  5.5808  5.5808
  5.5844  5.5844  5.6476  5.6476  5.6680  5.6681  5.7417  5.7417  5.7667  5.7667
  5.8385  5.8387  5.8399  5.8400  5.9378  5.9379  5.9528  5.9529  6.0297  6.0298
  6.0688  6.0689  6.0998  6.0999  6.1258  6.1258  6.1987  6.1987  6.2383  6.2383
  6.2861  6.2861  6.2904  6.2904  6.3724  6.3724  6.4032  6.4033  6.5100  6.5100
  6.5595  6.5595  6.6077  6.6077  6.6166  6.6166  6.7342  6.7342  6.7419  6.7419
  6.8076  6.8077  6.8173  6.8173  6.9057  6.9058  6.9151  6.9153  6.9748  6.9749
  6.9936  6.9936  7.0469  7.0470  7.0605  7.0605  7.2223  7.2224  7.2378  7.2379
  7.3859  7.3859  7.4093  7.4093  7.4722  7.4723  7.4767  7.4768  7.5618  7.5620
  7.5701  7.5703  7.7144  7.7145  7.7317  7.7318  7.7617  7.7618  7.7773  7.7774
  8.1664  8.1665  8.1783  8.1783  8.3622  8.3625  8.3703  8.3705  8.4935  8.4936
  8.5106  8.5108
   0.50000   0.07065   0.53944
 -1.2789 -1.2789 -1.2786 -1.2786 -1.2574 -1.2573 -1.2570 -1.2570 -0.9348 -0.9348
 -0.9338 -0.9338 -0.9214 -0.9214 -0.9213 -0.9213 -0.9190 -0.9190 -0.9182 -0.9182
 -0.9104 -0.9104 -0.9102 -0.9102 -0.8820 -0.8820 -0.8813 -0.8813 -0.4127 -0.4127
 -0.4075 -0.4075 -0.2345 -0.2345 -0.2299 -0.2299 -0.1682 -0.1682 -0.1631 -0.1631
 -0.1353 -0.1353 -0.1297 -0.1297 -0.1088 -0.1088 -0.0964 -0.0964 -0.0815 -0.0815
 -0.0786 -0.0786  0.4337  0.4337  0.4371  0.4371  0.5119  0.5119  0.5146  0.5146
  0.6998  0.6998  0.7040  0.7040  0.8347  0.8347  0.8369  0.8369  0.8835  0.8835
  0.8891  0.8891  1.0221  1.0221  1.0240  1.0240  1.0824  1.0824  1.0945  1.0945
  1.1463  1.1463  1.1484  1.1484  1.3317  1.3317  1.3349  1.3349  1.4187  1.4187
  1.4213  1.4213  1.5969  1.5969  1.6039  1.6039  1.7286  1.7286  1.7378  1.7378
  1.7587  1.7587  1.7747  1.7747  1.8602  1.8602  1.8729  1.8729  1.9630  1.9630
  1.9841  1.9841  2.0795  2.0795  2.0852  2.0852  2.1397  2.1397  2.1409  2.1410
  2.1912  2.1912  2.1917  2.1917  2.3233  2.3233  2.3279  2.3279  2.4287  2.4287
  2.4317  2.4317  2.4885  2.4885  2.5066  2.5066  2.6159  2.6159  2.6193  2.6193
  2.6648  2.6648  2.6689  2.6689  2.6981  2.6981  2.7181  2.7181  2.7474  2.7474
  2.7515  2.7515  2.9736  2.9736  2.9861  2.9861  3.1033  3.1033  3.1194  3.1194
  3.1875  3.1875  3.2086  3.2086  3.2506  3.2506  3.2667  3.2667  3.3198  3.3198
  3.3302  3.3302  3.4123  3.4123  3.4191  3.4191  3.4624  3.4624  3.4878  3.4878
  3.5279  3.5279  3.5550  3.5550  3.6105  3.6105  3.6364  3.6364  3.7131  3.7131
  3.7169  3.7169  3.8256  3.8256  3.8381  3.8382  3.8704  3.8704  3.8772  3.8773
  3.9358  3.9358  3.9457  3.9457  4.0485  4.0485  4.0698  4.0698  4.1326  4.1326
  4.1578  4.1578  4.2292  4.2292  4.2431  4.2431  4.3589  4.3589  4.3682  4.3682
  4.4291  4.4292  4.4356  4.4356  4.4815  4.4816  4.4906  4.4906  4.5881  4.5882
  4.6150  4.6150  4.6729  4.6730  4.7103  4.7103  4.7456  4.7457  4.7522  4.7522
  4.8518  4.8518  4.8868  4.8868  4.9561  4.9562  4.9732  4.9732  5.0735  5.0735
  5.0919  5.0920  5.1311  5.1311  5.1568  5.1568  5.2483  5.2483  5.3102  5.3102
  5.3926  5.3927  5.3968  5.3969  5.4662  5.4662  5.4991  5.4991  5.5800  5.5800
  5.5861  5.5862  5.6442  5.6443  5.6683  5.6683  5.7400  5.7400  5.7702  5.7702
  5.8390  5.8392  5.8403  5.8405  5.9336  5.9336  5.9538  5.9538  6.0266  6.0267
  6.0749  6.0750  6.0951  6.0952  6.1297  6.1297  6.1928  6.1928  6.2409  6.2410
  6.2868  6.2868  6.2950  6.2950  6.3677  6.3677  6.4072  6.4072  6.5031  6.5031
  6.5680  6.5680  6.6101  6.6101  6.6193  6.6194  6.7318  6.7318  6.7426  6.7426
  6.8051  6.8052  6.8173  6.8173  6.9025  6.9026  6.9140  6.9141  6.9721  6.9722
  6.9970  6.9970  7.0481  7.0481  7.0642  7.0642  7.2202  7.2202  7.2400  7.2401
  7.3815  7.3815  7.4118  7.4118  7.4715  7.4716  7.4771  7.4773  7.5601  7.5602
  7.5704  7.5706  7.7083  7.7083  7.7257  7.7258  7.7691  7.7692  7.7845  7.7846
  8.1630  8.1631  8.1787  8.1787  8.3606  8.3609  8.3713  8.3715  8.4921  8.4922
  8.5104  8.5106
   0.50000   0.08831   0.53944
 -1.2789 -1.2788 -1.2786 -1.2786 -1.2574 -1.2574 -1.2571 -1.2571 -0.9349 -0.9349
 -0.9337 -0.9337 -0.9215 -0.9215 -0.9214 -0.9214 -0.9190 -0.9190 -0.9180 -0.9180
 -0.9105 -0.9105 -0.9102 -0.9102 -0.8821 -0.8821 -0.8813 -0.8813 -0.4129 -0.4129
 -0.4065 -0.4065 -0.2351 -0.2351 -0.2293 -0.2293 -0.1691 -0.1691 -0.1627 -0.1627
 -0.1362 -0.1362 -0.1294 -0.1294 -0.1105 -0.1105 -0.0954 -0.0954 -0.0815 -0.0815
 -0.0781 -0.0781  0.4342  0.4342  0.4383  0.4383  0.5120  0.5120  0.5154  0.5154
  0.6989  0.6989  0.7042  0.7042  0.8341  0.8341  0.8367  0.8367  0.8821  0.8821
  0.8890  0.8890  1.0224  1.0224  1.0245  1.0245  1.0812  1.0812  1.0959  1.0959
  1.1464  1.1464  1.1491  1.1491  1.3316  1.3316  1.3356  1.3356  1.4179  1.4179
  1.4211  1.4211  1.5926  1.5926  1.6014  1.6014  1.7295  1.7295  1.7392  1.7392
  1.7562  1.7562  1.7760  1.7760  1.8588  1.8588  1.8758  1.8758  1.9656  1.9656
  1.9909  1.9909  2.0804  2.0804  2.0862  2.0862  2.1409  2.1409  2.1413  2.1413
  2.1904  2.1904  2.1925  2.1925  2.3221  2.3221  2.3275  2.3275  2.4276  2.4276
  2.4313  2.4313  2.4848  2.4848  2.5060  2.5060  2.6146  2.6146  2.6177  2.6177
  2.6644  2.6644  2.6698  2.6698  2.6988  2.6988  2.7205  2.7205  2.7497  2.7497
  2.7572  2.7572  2.9635  2.9635  2.9784  2.9784  3.0973  3.0973  3.1146  3.1146
  3.1896  3.1896  3.2170  3.2170  3.2494  3.2494  3.2648  3.2648  3.3144  3.3144
  3.3303  3.3303  3.4110  3.4111  3.4175  3.4175  3.4640  3.4640  3.4927  3.4927
  3.5314  3.5314  3.5628  3.5628  3.6073  3.6073  3.6352  3.6352  3.7158  3.7158
  3.7175  3.7175  3.8269  3.8270  3.8419  3.8419  3.8655  3.8655  3.8742  3.8742
  3.9391  3.9391  3.9499  3.9499  4.0497  4.0497  4.0725  4.0725  4.1323  4.1323
  4.1620  4.1620  4.2282  4.2282  4.2451  4.2451  4.3565  4.3565  4.3658  4.3658
  4.4244  4.4245  4.4320  4.4321  4.4837  4.4838  4.4923  4.4924  4.5866  4.5866
  4.6180  4.6180  4.6696  4.6696  4.7078  4.7078  4.7463  4.7463  4.7576  4.7576
  4.8490  4.8491  4.8901  4.8902  4.9551  4.9552  4.9754  4.9754  5.0728  5.0729
  5.0919  5.0919  5.1316  5.1316  5.1610  5.1610  5.2412  5.2412  5.3112  5.3112
  5.3917  5.3917  5.3955  5.3955  5.4634  5.4635  5.4990  5.4990  5.5778  5.5778
  5.5866  5.5867  5.6424  5.6425  5.6680  5.6680  5.7398  5.7399  5.7732  5.7732
  5.8398  5.8400  5.8408  5.8410  5.9288  5.9288  5.9541  5.9542  6.0240  6.0240
  6.0800  6.0800  6.0911  6.0911  6.1328  6.1329  6.1885  6.1885  6.2420  6.2420
  6.2878  6.2878  6.3002  6.3002  6.3643  6.3643  6.4107  6.4107  6.4968  6.4968
  6.5760  6.5760  6.6138  6.6138  6.6218  6.6218  6.7289  6.7290  6.7434  6.7434
  6.8026  6.8027  6.8169  6.8169  6.8995  6.8996  6.9123  6.9124  6.9692  6.9692
  7.0002  7.0003  7.0506  7.0506  7.0676  7.0677  7.2185  7.2186  7.2420  7.2421
  7.3771  7.3772  7.4137  7.4137  7.4705  7.4706  7.4779  7.4780  7.5583  7.5585
  7.5703  7.5705  7.7024  7.7025  7.7193  7.7194  7.7772  7.7773  7.7917  7.7918
  8.1592  8.1593  8.1786  8.1787  8.3588  8.3591  8.3722  8.3725  8.4903  8.4905
  8.5102  8.5103
   0.50000   0.10597   0.53944
 -1.2788 -1.2788 -1.2785 -1.2785 -1.2575 -1.2575 -1.2571 -1.2571 -0.9350 -0.9350
 -0.9336 -0.9336 -0.9216 -0.9216 -0.9215 -0.9215 -0.9190 -0.9190 -0.9178 -0.9178
 -0.9105 -0.9105 -0.9102 -0.9102 -0.8822 -0.8822 -0.8813 -0.8813 -0.4130 -0.4130
 -0.4054 -0.4054 -0.2356 -0.2356 -0.2286 -0.2286 -0.1701 -0.1701 -0.1624 -0.1624
 -0.1372 -0.1372 -0.1293 -0.1293 -0.1122 -0.1122 -0.0946 -0.0946 -0.0814 -0.0814
 -0.0777 -0.0777  0.4348  0.4348  0.4396  0.4396  0.5123  0.5123  0.5162  0.5162
  0.6980  0.6980  0.7043  0.7043  0.8334  0.8334  0.8364  0.8364  0.8807  0.8807
  0.8888  0.8888  1.0229  1.0229  1.0250  1.0250  1.0801  1.0801  1.0971  1.0971
  1.1467  1.1467  1.1498  1.1498  1.3315  1.3315  1.3364  1.3364  1.4169  1.4169
  1.4206  1.4206  1.5878  1.5878  1.5986  1.5986  1.7308  1.7308  1.7396  1.7396
  1.7541  1.7541  1.7770  1.7770  1.8576  1.8576  1.8792  1.8792  1.9694  1.9694
  1.9980  1.9980  2.0816  2.0816  2.0868  2.0868  2.1407  2.1407  2.1435  2.1435
  2.1894  2.1894  2.1939  2.1939  2.3206  2.3206  2.3268  2.3268  2.4264  2.4264
  2.4308  2.4308  2.4811  2.4811  2.5047  2.5047  2.6126  2.6126  2.6157  2.6157
  2.6648  2.6648  2.6708  2.6708  2.6997  2.6997  2.7222  2.7222  2.7523  2.7523
  2.7641  2.7641  2.9524  2.9524  2.9693  2.9693  3.0917  3.0917  3.1094  3.1094
  3.1905  3.1905  3.2250  3.2250  3.2500  3.2500  3.2619  3.2619  3.3092  3.3092
  3.3302  3.3302  3.4099  3.4099  3.4161  3.4161  3.4651  3.4651  3.4953  3.4953
  3.5370  3.5370  3.5706  3.5706  3.6058  3.6058  3.6331  3.6331  3.7183  3.7183
  3.7199  3.7199  3.8282  3.8282  3.8446  3.8446  3.8607  3.8607  3.8719  3.8719
  3.9432  3.9432  3.9545  3.9545  4.0518  4.0518  4.0743  4.0743  4.1330  4.1330
  4.1662  4.1662  4.2269  4.2269  4.2469  4.2469  4.3544  4.3544  4.3625  4.3625
  4.4191  4.4191  4.4281  4.4281  4.4868  4.4868  4.4940  4.4941  4.5854  4.5855
  4.6203  4.6204  4.6678  4.6678  4.7037  4.7038  4.7467  4.7467  4.7636  4.7636
  4.8467  4.8467  4.8926  4.8926  4.9548  4.9548  4.9777  4.9778  5.0728  5.0729
  5.0906  5.0906  5.1331  5.1331  5.1649  5.1649  5.2360  5.2360  5.3099  5.3099
  5.3909  5.3909  5.3936  5.3936  5.4621  5.4621  5.4982  5.4982  5.5740  5.5741
  5.5853  5.5853  5.6424  5.6425  5.6678  5.6678  5.7411  5.7411  5.7757  5.7757
  5.8407  5.8410  5.8416  5.8419  5.9237  5.9238  5.9538  5.9538  6.0209  6.0209
  6.0841  6.0842  6.0883  6.0884  6.1341  6.1341  6.1862  6.1863  6.2420  6.2420
  6.2892  6.2892  6.3046  6.3046  6.3629  6.3629  6.4136  6.4136  6.4913  6.4913
  6.5831  6.5831  6.6188  6.6189  6.6241  6.6241  6.7259  6.7259  6.7442  6.7443
  6.8002  6.8003  6.8160  6.8160  6.8970  6.8971  6.9101  6.9102  6.9660  6.9660
  7.0032  7.0032  7.0543  7.0543  7.0706  7.0706  7.2176  7.2176  7.2438  7.2438
  7.3729  7.3730  7.4151  7.4151  7.4692  7.4693  7.4788  7.4789  7.5567  7.5568
  7.5698  7.5699  7.6969  7.6970  7.7127  7.7127  7.7856  7.7857  7.7988  7.7990
  8.1550  8.1551  8.1781  8.1782  8.3568  8.3570  8.3733  8.3735  8.4883  8.4884
  8.5099  8.5100
   0.50000   0.12363   0.53944
 -1.2788 -1.2788 -1.2785 -1.2785 -1.2575 -1.2575 -1.2571 -1.2571 -0.9351 -0.9351
 -0.9334 -0.9334 -0.9217 -0.9217 -0.9216 -0.9216 -0.9189 -0.9189 -0.9177 -0.9177
 -0.9105 -0.9105 -0.9102 -0.9102 -0.8823 -0.8823 -0.8812 -0.8812 -0.4131 -0.4131
 -0.4042 -0.4042 -0.2362 -0.2362 -0.2280 -0.2280 -0.1710 -0.1710 -0.1621 -0.1621
 -0.1382 -0.1382 -0.1294 -0.1294 -0.1137 -0.1137 -0.0940 -0.0940 -0.0812 -0.0812
 -0.0773 -0.0773  0.4356  0.4356  0.4410  0.4410  0.5127  0.5127  0.5171  0.5171
  0.6970  0.6970  0.7043  0.7043  0.8327  0.8327  0.8360  0.8360  0.8793  0.8793
  0.8885  0.8885  1.0235  1.0235  1.0254  1.0254  1.0791  1.0791  1.0983  1.0983
  1.1471  1.1471  1.1505  1.1505  1.3315  1.3315  1.3372  1.3372  1.4158  1.4158
  1.4200  1.4200  1.5830  1.5830  1.5957  1.5957  1.7326  1.7326  1.7381  1.7381
  1.7533  1.7533  1.7775  1.7775  1.8568  1.8568  1.8831  1.8831  1.9743  1.9743
  2.0054  2.0054  2.0829  2.0829  2.0868  2.0868  2.1404  2.1404  2.1463  2.1463
  2.1882  2.1882  2.1959  2.1959  2.3189  2.3189  2.3258  2.3258  2.4253  2.4253
  2.4303  2.4303  2.4775  2.4775  2.5030  2.5030  2.6099  2.6099  2.6132  2.6132
  2.6662  2.6662  2.6715  2.6715  2.7008  2.7008  2.7237  2.7237  2.7552  2.7552
  2.7720  2.7720  2.9407  2.9407  2.9591  2.9591  3.0865  3.0865  3.1038  3.1038
  3.1903  3.1903  3.2316  3.2316  3.2521  3.2521  3.2582  3.2582  3.3049  3.3049
  3.3295  3.3295  3.4085  3.4085  3.4148  3.4148  3.4656  3.4656  3.4966  3.4966
  3.5437  3.5437  3.5770  3.5770  3.6073  3.6073  3.6308  3.6308  3.7195  3.7195
  3.7249  3.7249  3.8287  3.8287  3.8452  3.8452  3.8567  3.8567  3.8717  3.8717
  3.9477  3.9477  3.9593  3.9593  4.0547  4.0547  4.0751  4.0751  4.1346  4.1347
  4.1702  4.1703  4.2250  4.2251  4.2484  4.2484  4.3526  4.3526  4.3585  4.3585
  4.4132  4.4133  4.4242  4.4243  4.4904  4.4904  4.4956  4.4956  4.5845  4.5845
  4.6221  4.6221  4.6676  4.6676  4.6989  4.6989  4.7467  4.7467  4.7697  4.7697
  4.8446  4.8446  4.8939  4.8939  4.9551  4.9551  4.9804  4.9804  5.0733  5.0734
  5.0881  5.0882  5.1350  5.1350  5.1683  5.1683  5.2329  5.2329  5.3067  5.3068
  5.3898  5.3899  5.3910  5.3911  5.4620  5.4620  5.4971  5.4971  5.5688  5.5689
  5.5820  5.5821  5.6439  5.6439  5.6682  5.6682  5.7433  5.7433  5.7775  5.7775
  5.8415  5.8417  5.8433  5.8435  5.9187  5.9187  5.9529  5.9529  6.0165  6.0165
  6.0868  6.0872  6.0879  6.0883  6.1329  6.1330  6.1859  6.1859  6.2415  6.2415
  6.2913  6.2913  6.3068  6.3069  6.3645  6.3645  6.4159  6.4159  6.4867  6.4868
  6.5889  6.5889  6.6248  6.6248  6.6265  6.6265  6.7229  6.7229  6.7450  6.7451
  6.7980  6.7980  6.8147  6.8148  6.8952  6.8953  6.9075  6.9076  6.9625  6.9625
  7.0059  7.0059  7.0592  7.0592  7.0729  7.0730  7.2174  7.2175  7.2452  7.2452
  7.3690  7.3691  7.4158  7.4159  7.4677  7.4678  7.4799  7.4799  7.5550  7.5552
  7.5689  7.5690  7.6918  7.6919  7.7058  7.7059  7.7943  7.7944  7.8059  7.8060
  8.1504  8.1505  8.1772  8.1773  8.3546  8.3548  8.3743  8.3745  8.4861  8.4862
  8.5096  8.5097
   0.50000   0.14130   0.53944
 -1.2788 -1.2788 -1.2784 -1.2784 -1.2576 -1.2576 -1.2571 -1.2571 -0.9351 -0.9351
 -0.9333 -0.9333 -0.9218 -0.9218 -0.9217 -0.9217 -0.9189 -0.9189 -0.9175 -0.9175
 -0.9106 -0.9106 -0.9102 -0.9102 -0.8824 -0.8824 -0.8812 -0.8812 -0.4131 -0.4131
 -0.4030 -0.4030 -0.2368 -0.2368 -0.2273 -0.2273 -0.1721 -0.1721 -0.1619 -0.1619
 -0.1392 -0.1392 -0.1298 -0.1298 -0.1150 -0.1150 -0.0937 -0.0937 -0.0808 -0.0808
 -0.0769 -0.0769  0.4365  0.4365  0.4426  0.4426  0.5131  0.5131  0.5181  0.5181
  0.6959  0.6959  0.7042  0.7042  0.8320  0.8320  0.8354  0.8354  0.8779  0.8779
  0.8881  0.8881  1.0242  1.0242  1.0257  1.0257  1.0782  1.0782  1.0993  1.0993
  1.1476  1.1476  1.1514  1.1514  1.3315  1.3315  1.3379  1.3379  1.4146  1.4146
  1.4192  1.4192  1.5781  1.5781  1.5928  1.5928  1.7345  1.7346  1.7346  1.7347
  1.7540  1.7540  1.7775  1.7775  1.8565  1.8565  1.8873  1.8873  1.9804  1.9804
  2.0128  2.0128  2.0842  2.0842  2.0863  2.0863  2.1402  2.1402  2.1497  2.1497
  2.1871  2.1871  2.1985  2.1985  2.3170  2.3170  2.3244  2.3244  2.4243  2.4243
  2.4298  2.4298  2.4741  2.4741  2.5009  2.5009  2.6064  2.6064  2.6105  2.6105
  2.6684  2.6685  2.6716  2.6716  2.7018  2.7018  2.7251  2.7251  2.7584  2.7584
  2.7805  2.7805  2.9288  2.9288  2.9482  2.9482  3.0817  3.0817  3.0979  3.0979
  3.1895  3.1895  3.2348  3.2348  3.2552  3.2553  3.2555  3.2556  3.3023  3.3023
  3.3283  3.3283  3.4067  3.4067  3.4135  3.4135  3.4655  3.4655  3.4973  3.4973
  3.5503  3.5503  3.5804  3.5804  3.6129  3.6129  3.6287  3.6287  3.7211  3.7211
  3.7303  3.7303  3.8276  3.8276  3.8433  3.8434  3.8551  3.8551  3.8741  3.8741
  3.9525  3.9525  3.9641  3.9641  4.0583  4.0583  4.0752  4.0752  4.1371  4.1371
  4.1741  4.1741  4.2224  4.2224  4.2496  4.2497  4.3510  4.3510  4.3538  4.3538
  4.4072  4.4072  4.4209  4.4209  4.4942  4.4942  4.4970  4.4970  4.5838  4.5838
  4.6234  4.6235  4.6687  4.6687  4.6939  4.6939  4.7463  4.7463  4.7754  4.7754
  4.8426  4.8427  4.8942  4.8942  4.9560  4.9560  4.9832  4.9832  5.0743  5.0744
  5.0849  5.0849  5.1374  5.1374  5.1711  5.1711  5.2320  5.2320  5.3024  5.3025
  5.3875  5.3876  5.3887  5.3888  5.4630  5.4630  5.4959  5.4959  5.5626  5.5627
  5.5775  5.5775  5.6461  5.6461  5.6693  5.6693  5.7461  5.7462  5.7784  5.7784
  5.8424  5.8425  5.8455  5.8457  5.9138  5.9138  5.9518  5.9519  6.0104  6.0105
  6.0879  6.0880  6.0910  6.0911  6.1296  6.1296  6.1865  6.1866  6.2407  6.2407
  6.2944  6.2944  6.3063  6.3064  6.3694  6.3694  6.4174  6.4175  6.4834  6.4835
  6.5927  6.5928  6.6294  6.6295  6.6313  6.6313  6.7203  6.7203  6.7457  6.7457
  6.7961  6.7962  6.8131  6.8132  6.8943  6.8944  6.9044  6.9045  6.9588  6.9588
  7.0081  7.0082  7.0651  7.0651  7.0746  7.0747  7.2182  7.2183  7.2462  7.2462
  7.3654  7.3655  7.4159  7.4160  7.4661  7.4661  7.4810  7.4810  7.5535  7.5536
  7.5676  7.5677  7.6872  7.6873  7.6988  7.6989  7.8032  7.8033  7.8126  7.8127
  8.1453  8.1454  8.1759  8.1760  8.3521  8.3523  8.3755  8.3756  8.4837  8.4838
  8.5093  8.5094
   0.50000   0.15896   0.53944
 -1.2787 -1.2787 -1.2783 -1.2783 -1.2577 -1.2577 -1.2572 -1.2572 -0.9352 -0.9352
 -0.9331 -0.9331 -0.9220 -0.9220 -0.9218 -0.9218 -0.9188 -0.9188 -0.9173 -0.9173
 -0.9106 -0.9106 -0.9102 -0.9102 -0.8825 -0.8825 -0.8812 -0.8812 -0.4131 -0.4131
 -0.4017 -0.4017 -0.2373 -0.2373 -0.2267 -0.2267 -0.1731 -0.1731 -0.1617 -0.1617
 -0.1402 -0.1402 -0.1303 -0.1303 -0.1162 -0.1162 -0.0935 -0.0935 -0.0803 -0.0803
 -0.0766 -0.0766  0.4375  0.4375  0.4442  0.4442  0.5137  0.5137  0.5192  0.5192
  0.6948  0.6948  0.7041  0.7041  0.8312  0.8312  0.8347  0.8347  0.8766  0.8766
  0.8876  0.8876  1.0250  1.0250  1.0259  1.0260  1.0776  1.0776  1.1002  1.1002
  1.1483  1.1483  1.1524  1.1524  1.3314  1.3314  1.3387  1.3387  1.4133  1.4133
  1.4182  1.4182  1.5734  1.5734  1.5900  1.5900  1.7296  1.7296  1.7367  1.7367
  1.7558  1.7558  1.7771  1.7771  1.8567  1.8567  1.8916  1.8916  1.9875  1.9875
  2.0201  2.0201  2.0853  2.0853  2.0855  2.0855  2.1404  2.1404  2.1531  2.1531
  2.1862  2.1862  2.2014  2.2014  2.3150  2.3150  2.3229  2.3229  2.4235  2.4235
  2.4293  2.4293  2.4707  2.4707  2.4986  2.4986  2.6023  2.6023  2.6075  2.6075
  2.6708  2.6709  2.6711  2.6713  2.7028  2.7028  2.7267  2.7267  2.7619  2.7619
  2.7893  2.7893  2.9172  2.9172  2.9372  2.9372  3.0773  3.0773  3.0917  3.0917
  3.1887  3.1887  3.2320  3.2321  3.2559  3.2559  3.2590  3.2590  3.3018  3.3018
  3.3264  3.3264  3.4046  3.4046  3.4119  3.4119  3.4651  3.4651  3.4981  3.4981
  3.5563  3.5563  3.5813  3.5813  3.6217  3.6217  3.6273  3.6273  3.7230  3.7230
  3.7356  3.7356  3.8243  3.8243  3.8401  3.8401  3.8567  3.8568  3.8783  3.8783
  3.9574  3.9574  3.9687  3.9687  4.0626  4.0626  4.0748  4.0748  4.1400  4.1401
  4.1776  4.1776  4.2188  4.2188  4.2506  4.2506  4.3484  4.3485  4.3495  4.3496
  4.4013  4.4013  4.4185  4.4185  4.4972  4.4973  4.4986  4.4987  4.5833  4.5833
  4.6248  4.6248  4.6708  4.6708  4.6891  4.6892  4.7455  4.7455  4.7807  4.7807
  4.8408  4.8408  4.8933  4.8933  4.9573  4.9573  4.9861  4.9861  5.0755  5.0757
  5.0810  5.0811  5.1404  5.1404  5.1731  5.1731  5.2332  5.2332  5.2977  5.2977
  5.3836  5.3836  5.3867  5.3867  5.4647  5.4647  5.4947  5.4947  5.5560  5.5561
  5.5723  5.5723  5.6482  5.6482  5.6710  5.6710  5.7493  5.7493  5.7783  5.7783
  5.8434  5.8435  5.8480  5.8481  5.9094  5.9094  5.9510  5.9510  6.0031  6.0031
  6.0897  6.0898  6.0939  6.0940  6.1249  6.1249  6.1871  6.1872  6.2399  6.2400
  6.2984  6.2985  6.3036  6.3037  6.3769  6.3769  6.4181  6.4181  6.4817  6.4817
  6.5943  6.5943  6.6333  6.6333  6.6376  6.6377  6.7187  6.7188  6.7461  6.7461
  6.7946  6.7947  6.8113  6.8113  6.8943  6.8944  6.9007  6.9008  6.9551  6.9551
  7.0099  7.0099  7.0717  7.0718  7.0757  7.0759  7.2200  7.2200  7.2466  7.2467
  7.3624  7.3624  7.4155  7.4155  7.4643  7.4644  7.4819  7.4819  7.5521  7.5522
  7.5661  7.5662  7.6830  7.6831  7.6915  7.6916  7.8122  7.8123  7.8190  7.8192
  8.1399  8.1400  8.1742  8.1743  8.3494  8.3496  8.3766  8.3768  8.4812  8.4813
  8.5091  8.5091
   0.50000   0.17662   0.53944
 -1.2787 -1.2787 -1.2783 -1.2783 -1.2578 -1.2578 -1.2572 -1.2572 -0.9353 -0.9353
 -0.9330 -0.9330 -0.9222 -0.9222 -0.9219 -0.9219 -0.9187 -0.9187 -0.9172 -0.9172
 -0.9107 -0.9107 -0.9102 -0.9102 -0.8826 -0.8826 -0.8812 -0.8812 -0.4129 -0.4129
 -0.4004 -0.4004 -0.2379 -0.2379 -0.2260 -0.2260 -0.1742 -0.1742 -0.1616 -0.1616
 -0.1412 -0.1412 -0.1312 -0.1312 -0.1171 -0.1171 -0.0934 -0.0934 -0.0798 -0.0798
 -0.0762 -0.0762  0.4386  0.4386  0.4458  0.4458  0.5143  0.5143  0.5202  0.5202
  0.6936  0.6936  0.7039  0.7039  0.8304  0.8304  0.8339  0.8339  0.8753  0.8753
  0.8871  0.8871  1.0259  1.0259  1.0261  1.0261  1.0770  1.0770  1.1009  1.1009
  1.1491  1.1491  1.1534  1.1534  1.3313  1.3313  1.3393  1.3393  1.4118  1.4118
  1.4170  1.4170  1.5691  1.5691  1.5874  1.5874  1.7237  1.7237  1.7388  1.7388
  1.7581  1.7581  1.7764  1.7764  1.8573  1.8573  1.8959  1.8959  1.9955  1.9955
  2.0269  2.0269  2.0841  2.0841  2.0865  2.0865  2.1413  2.1413  2.1564  2.1564
  2.1857  2.1857  2.2046  2.2046  2.3129  2.3129  2.3212  2.3212  2.4229  2.4229
  2.4288  2.4288  2.4676  2.4676  2.4962  2.4962  2.5975  2.5975  2.6044  2.6044
  2.6694  2.6694  2.6737  2.6737  2.7038  2.7038  2.7285  2.7285  2.7656  2.7656
  2.7983  2.7983  2.9062  2.9062  2.9263  2.9263  3.0730  3.0730  3.0853  3.0853
  3.1880  3.1880  3.2249  3.2249  3.2580  3.2580  3.2627  3.2627  3.3033  3.3033
  3.3239  3.3239  3.4023  3.4023  3.4099  3.4099  3.4645  3.4645  3.4992  3.4992
  3.5614  3.5614  3.5810  3.5810  3.6268  3.6268  3.6320  3.6320  3.7250  3.7250
  3.7402  3.7402  3.8197  3.8197  3.8365  3.8365  3.8614  3.8614  3.8835  3.8835
  3.9625  3.9625  3.9730  3.9730  4.0673  4.0673  4.0740  4.0740  4.1432  4.1432
  4.1806  4.1807  4.2142  4.2143  4.2513  4.2513  4.3427  4.3428  4.3479  4.3479
  4.3958  4.3959  4.4172  4.4173  4.4979  4.4979  4.5019  4.5019  4.5830  4.5830
  4.6264  4.6264  4.6736  4.6736  4.6851  4.6851  4.7442  4.7442  4.7852  4.7852
  4.8391  4.8391  4.8914  4.8914  4.9587  4.9587  4.9888  4.9888  5.0757  5.0761
  5.0776  5.0780  5.1441  5.1441  5.1743  5.1744  5.2360  5.2360  5.2930  5.2930
  5.3791  5.3791  5.3842  5.3842  5.4667  5.4667  5.4936  5.4936  5.5496  5.5496
  5.5670  5.5670  5.6498  5.6499  5.6731  5.6731  5.7527  5.7527  5.7771  5.7771
  5.8446  5.8447  5.8504  5.8505  5.9057  5.9058  5.9507  5.9508  5.9948  5.9949
  6.0920  6.0920  6.0964  6.0965  6.1196  6.1196  6.1870  6.1870  6.2393  6.2393
  6.2994  6.2995  6.3034  6.3036  6.3859  6.3859  6.4178  6.4178  6.4818  6.4818
  6.5935  6.5936  6.6381  6.6381  6.6433  6.6434  6.7187  6.7188  6.7463  6.7463
  6.7936  6.7937  6.8092  6.8092  6.8949  6.8952  6.8965  6.8968  6.9515  6.9515
  7.0110  7.0110  7.0754  7.0756  7.0800  7.0802  7.2226  7.2227  7.2465  7.2466
  7.3598  7.3599  7.4145  7.4146  7.4625  7.4626  7.4825  7.4825  7.5507  7.5508
  7.5645  7.5646  7.6794  7.6795  7.6841  7.6842  7.8212  7.8214  7.8251  7.8252
  8.1341  8.1341  8.1722  8.1723  8.3464  8.3467  8.3778  8.3780  8.4786  8.4787
  8.5088  8.5089
   0.50000   0.19428   0.53944
 -1.2786 -1.2786 -1.2782 -1.2782 -1.2579 -1.2579 -1.2573 -1.2573 -0.9354 -0.9354
 -0.9328 -0.9328 -0.9223 -0.9223 -0.9220 -0.9220 -0.9186 -0.9186 -0.9170 -0.9170
 -0.9107 -0.9107 -0.9102 -0.9102 -0.8827 -0.8827 -0.8812 -0.8812 -0.4128 -0.4128
 -0.3991 -0.3991 -0.2385 -0.2385 -0.2253 -0.2253 -0.1752 -0.1752 -0.1616 -0.1616
 -0.1421 -0.1421 -0.1323 -0.1323 -0.1178 -0.1178 -0.0934 -0.0934 -0.0791 -0.0791
 -0.0759 -0.0759  0.4399  0.4399  0.4475  0.4475  0.5150  0.5150  0.5213  0.5213
  0.6925  0.6925  0.7036  0.7036  0.8296  0.8296  0.8330  0.8330  0.8741  0.8741
  0.8865  0.8865  1.0261  1.0261  1.0268  1.0268  1.0766  1.0766  1.1014  1.1014
  1.1500  1.1500  1.1545  1.1545  1.3312  1.3312  1.3400  1.3400  1.4102  1.4102
  1.4156  1.4156  1.5651  1.5651  1.5852  1.5852  1.7174  1.7174  1.7406  1.7406
  1.7607  1.7607  1.7758  1.7758  1.8582  1.8582  1.9001  1.9001  2.0042  2.0042
  2.0331  2.0331  2.0827  2.0827  2.0874  2.0874  2.1431  2.1431  2.1589  2.1589
  2.1861  2.1861  2.2078  2.2078  2.3106  2.3106  2.3196  2.3196  2.4225  2.4225
  2.4282  2.4282  2.4647  2.4647  2.4937  2.4937  2.5923  2.5923  2.6010  2.6010
  2.6669  2.6669  2.6757  2.6757  2.7051  2.7051  2.7305  2.7305  2.7693  2.7693
  2.8070  2.8070  2.8964  2.8964  2.9160  2.9160  3.0690  3.0690  3.0786  3.0786
  3.1877  3.1878  3.2157  3.2157  3.2596  3.2596  3.2660  3.2660  3.3066  3.3066
  3.3213  3.3214  3.4000  3.4000  3.4071  3.4071  3.4639  3.4639  3.5007  3.5007
  3.5659  3.5659  3.5802  3.5802  3.6272  3.6272  3.6428  3.6428  3.7269  3.7269
  3.7436  3.7436  3.8148  3.8148  3.8331  3.8331  3.8683  3.8683  3.8892  3.8892
  3.9676  3.9676  3.9769  3.9770  4.0722  4.0723  4.0731  4.0732  4.1461  4.1461
  4.1831  4.1831  4.2089  4.2089  4.2518  4.2518  4.3366  4.3366  4.3460  4.3460
  4.3912  4.3912  4.4172  4.4172  4.4973  4.4974  4.5050  4.5050  4.5831  4.5831
  4.6283  4.6284  4.6767  4.6768  4.6821  4.6821  4.7426  4.7426  4.7888  4.7888
  4.8377  4.8377  4.8886  4.8886  4.9600  4.9600  4.9910  4.9911  5.0721  5.0722
  5.0784  5.0785  5.1489  5.1489  5.1749  5.1750  5.2400  5.2400  5.2889  5.2889
  5.3741  5.3741  5.3814  5.3814  5.4685  5.4685  5.4925  5.4925  5.5439  5.5439
  5.5619  5.5620  5.6506  5.6506  5.6753  5.6753  5.7562  5.7562  5.7750  5.7750
  5.8457  5.8458  5.8521  5.8522  5.9029  5.9030  5.9515  5.9515  5.9863  5.9863
  6.0939  6.0940  6.0982  6.0983  6.1147  6.1148  6.1860  6.1860  6.2385  6.2385
  6.2952  6.2952  6.3086  6.3087  6.3956  6.3956  6.4165  6.4165  6.4836  6.4836
  6.5911  6.5911  6.6432  6.6433  6.6478  6.6478  6.7209  6.7209  6.7463  6.7463
  6.7930  6.7931  6.8069  6.8069  6.8912  6.8913  6.8972  6.8973  6.9480  6.9481
  7.0113  7.0113  7.0760  7.0761  7.0880  7.0881  7.2260  7.2261  7.2458  7.2458
  7.3579  7.3580  7.4131  7.4131  7.4608  7.4609  7.4826  7.4826  7.5494  7.5495
  7.5629  7.5630  7.6758  7.6761  7.6769  7.6773  7.8297  7.8300  7.8310  7.8312
  8.1279  8.1280  8.1700  8.1701  8.3433  8.3435  8.3790  8.3791  8.4760  8.4761
  8.5087  8.5088
   0.50000   0.21194   0.53944
 -1.2786 -1.2786 -1.2781 -1.2781 -1.2580 -1.2580 -1.2573 -1.2573 -0.9354 -0.9354
 -0.9327 -0.9327 -0.9225 -0.9225 -0.9220 -0.9220 -0.9185 -0.9185 -0.9169 -0.9169
 -0.9107 -0.9107 -0.9102 -0.9102 -0.8828 -0.8828 -0.8812 -0.8812 -0.4126 -0.4126
 -0.3978 -0.3978 -0.2390 -0.2390 -0.2246 -0.2246 -0.1762 -0.1762 -0.1615 -0.1615
 -0.1430 -0.1430 -0.1335 -0.1335 -0.1183 -0.1183 -0.0936 -0.0936 -0.0785 -0.0785
 -0.0756 -0.0756  0.4411  0.4411  0.4491  0.4491  0.5157  0.5157  0.5224  0.5224
  0.6912  0.6912  0.7033  0.7033  0.8288  0.8288  0.8320  0.8320  0.8731  0.8731
  0.8859  0.8859  1.0260  1.0260  1.0278  1.0278  1.0764  1.0764  1.1019  1.1019
  1.1510  1.1510  1.1557  1.1557  1.3309  1.3309  1.3405  1.3405  1.4084  1.4084
  1.4139  1.4139  1.5617  1.5617  1.5834  1.5834  1.7108  1.7108  1.7418  1.7418
  1.7636  1.7636  1.7755  1.7755  1.8593  1.8593  1.9039  1.9039  2.0135  2.0135
  2.0385  2.0385  2.0815  2.0815  2.0881  2.0881  2.1457  2.1457  2.1603  2.1603
  2.1873  2.1873  2.2107  2.2107  2.3084  2.3084  2.3182  2.3182  2.4224  2.4224
  2.4276  2.4276  2.4620  2.4620  2.4914  2.4914  2.5868  2.5868  2.5974  2.5974
  2.6636  2.6636  2.6765  2.6765  2.7068  2.7068  2.7328  2.7328  2.7730  2.7730
  2.8152  2.8152  2.8881  2.8881  2.9067  2.9067  3.0652  3.0652  3.0719  3.0719
  3.1879  3.1879  3.2056  3.2056  3.2602  3.2602  3.2685  3.2685  3.3108  3.3108
  3.3190  3.3190  3.3980  3.3980  3.4037  3.4037  3.4633  3.4633  3.5022  3.5022
  3.5701  3.5701  3.5791  3.5791  3.6283  3.6283  3.6534  3.6534  3.7287  3.7287
  3.7455  3.7455  3.8105  3.8105  3.8305  3.8305  3.8770  3.8770  3.8950  3.8950
  3.9730  3.9730  3.9805  3.9805  4.0722  4.0722  4.0775  4.0775  4.1485  4.1485
  4.1848  4.1848  4.2032  4.2032  4.2522  4.2522  4.3302  4.3302  4.3436  4.3436
  4.3876  4.3876  4.4182  4.4183  4.4958  4.4959  4.5076  4.5076  4.5836  4.5836
  4.6306  4.6306  4.6796  4.6798  4.6807  4.6809  4.7409  4.7409  4.7915  4.7915
  4.8367  4.8367  4.8851  4.8852  4.9610  4.9610  4.9925  4.9925  5.0683  5.0684
  5.0788  5.0789  5.1548  5.1548  5.1751  5.1752  5.2447  5.2448  5.2855  5.2855
  5.3689  5.3689  5.3786  5.3786  5.4696  5.4696  5.4912  5.4913  5.5391  5.5391
  5.5575  5.5575  5.6504  5.6504  5.6774  5.6774  5.7599  5.7599  5.7722  5.7722
  5.8465  5.8466  5.8527  5.8528  5.9012  5.9012  5.9533  5.9533  5.9779  5.9780
  6.0951  6.0952  6.0984  6.0985  6.1116  6.1116  6.1843  6.1843  6.2373  6.2373
  6.2914  6.2915  6.3137  6.3137  6.4054  6.4055  6.4145  6.4145  6.4871  6.4871
  6.5874  6.5874  6.6484  6.6485  6.6507  6.6508  6.7252  6.7253  6.7463  6.7463
  6.7929  6.7929  6.8044  6.8045  6.8858  6.8858  6.8997  6.8997  6.9448  6.9448
  7.0106  7.0106  7.0766  7.0767  7.0965  7.0966  7.2299  7.2299  7.2444  7.2445
  7.3566  7.3567  7.4113  7.4113  7.4593  7.4593  7.4821  7.4821  7.5482  7.5482
  7.5614  7.5615  7.6687  7.6687  7.6743  7.6744  7.8352  7.8353  7.8395  7.8396
  8.1215  8.1216  8.1676  8.1677  8.3399  8.3401  8.3801  8.3803  8.4734  8.4735
  8.5086  8.5087
   0.50000   0.22960   0.53944
 -1.2786 -1.2786 -1.2781 -1.2781 -1.2581 -1.2581 -1.2574 -1.2574 -0.9355 -0.9355
 -0.9326 -0.9326 -0.9227 -0.9227 -0.9221 -0.9221 -0.9184 -0.9184 -0.9167 -0.9167
 -0.9108 -0.9108 -0.9102 -0.9102 -0.8829 -0.8829 -0.8812 -0.8812 -0.4124 -0.4124
 -0.3965 -0.3965 -0.2396 -0.2396 -0.2240 -0.2240 -0.1772 -0.1772 -0.1615 -0.1615
 -0.1439 -0.1439 -0.1349 -0.1349 -0.1186 -0.1186 -0.0937 -0.0937 -0.0778 -0.0778
 -0.0754 -0.0754  0.4425  0.4425  0.4508  0.4508  0.5165  0.5165  0.5235  0.5235
  0.6900  0.6900  0.7029  0.7029  0.8280  0.8280  0.8309  0.8309  0.8721  0.8721
  0.8853  0.8853  1.0259  1.0259  1.0289  1.0289  1.0762  1.0762  1.1022  1.1022
  1.1521  1.1521  1.1570  1.1570  1.3306  1.3307  1.3409  1.3409  1.4066  1.4066
  1.4121  1.4121  1.5587  1.5587  1.5821  1.5821  1.7040  1.7040  1.7422  1.7422
  1.7666  1.7666  1.7760  1.7760  1.8605  1.8605  1.9074  1.9074  2.0228  2.0228
  2.0430  2.0430  2.0807  2.0807  2.0888  2.0888  2.1493  2.1493  2.1606  2.1606
  2.1895  2.1895  2.2133  2.2133  2.3062  2.3062  2.3173  2.3173  2.4226  2.4226
  2.4269  2.4269  2.4598  2.4598  2.4891  2.4891  2.5809  2.5809  2.5934  2.5934
  2.6597  2.6597  2.6758  2.6758  2.7092  2.7092  2.7351  2.7351  2.7767  2.7767
  2.8224  2.8224  2.8819  2.8819  2.8987  2.8987  3.0615  3.0615  3.0652  3.0652
  3.1883  3.1883  3.1953  3.1953  3.2600  3.2600  3.2700  3.2700  3.3152  3.3152
  3.3173  3.3173  3.3967  3.3967  3.3997  3.3997  3.4627  3.4627  3.5033  3.5033
  3.5745  3.5745  3.5780  3.5780  3.6299  3.6299  3.6635  3.6635  3.7300  3.7300
  3.7459  3.7459  3.8071  3.8071  3.8286  3.8286  3.8869  3.8869  3.9006  3.9006
  3.9789  3.9789  3.9838  3.9838  4.0712  4.0712  4.0826  4.0827  4.1498  4.1498
  4.1858  4.1858  4.1976  4.1976  4.2525  4.2525  4.3237  4.3237  4.3408  4.3408
  4.3851  4.3851  4.4201  4.4201  4.4935  4.4935  4.5096  4.5096  4.5847  4.5847
  4.6329  4.6329  4.6793  4.6794  4.6839  4.6839  4.7393  4.7393  4.7932  4.7932
  4.8361  4.8361  4.8812  4.8812  4.9614  4.9615  4.9929  4.9929  5.0651  5.0652
  5.0782  5.0783  5.1618  5.1618  5.1754  5.1754  5.2497  5.2498  5.2830  5.2830
  5.3638  5.3638  5.3761  5.3761  5.4697  5.4697  5.4896  5.4896  5.5356  5.5356
  5.5537  5.5537  5.6492  5.6493  5.6793  5.6794  5.7637  5.7637  5.7690  5.7691
  5.8467  5.8467  5.8520  5.8521  5.9006  5.9006  5.9560  5.9560  5.9703  5.9703
  6.0949  6.0952  6.0960  6.0963  6.1115  6.1115  6.1822  6.1822  6.2350  6.2350
  6.2890  6.2890  6.3182  6.3182  6.4114  6.4116  6.4154  6.4155  6.4920  6.4920
  6.5830  6.5830  6.6522  6.6523  6.6535  6.6536  6.7316  6.7317  6.7465  6.7466
  6.7930  6.7931  6.8020  6.8020  6.8798  6.8799  6.9027  6.9027  6.9416  6.9417
  7.0089  7.0089  7.0778  7.0778  7.1053  7.1053  7.2339  7.2341  7.2426  7.2428
  7.3559  7.3560  7.4092  7.4093  7.4579  7.4579  7.4808  7.4809  7.5470  7.5470
  7.5602  7.5603  7.6609  7.6610  7.6726  7.6727  7.8394  7.8395  7.8482  7.8483
  8.1149  8.1150  8.1651  8.1652  8.3364  8.3366  8.3812  8.3814  8.4710  8.4711
  8.5087  8.5087
   0.50000   0.24727   0.53944
 -1.2785 -1.2785 -1.2780 -1.2780 -1.2581 -1.2581 -1.2574 -1.2574 -0.9355 -0.9355
 -0.9324 -0.9324 -0.9229 -0.9229 -0.9222 -0.9222 -0.9183 -0.9183 -0.9166 -0.9166
 -0.9108 -0.9108 -0.9102 -0.9102 -0.8830 -0.8830 -0.8812 -0.8812 -0.4121 -0.4121
 -0.3952 -0.3952 -0.2402 -0.2402 -0.2234 -0.2234 -0.1782 -0.1782 -0.1616 -0.1616
 -0.1448 -0.1448 -0.1363 -0.1363 -0.1189 -0.1189 -0.0939 -0.0939 -0.0772 -0.0772
 -0.0751 -0.0751  0.4438  0.4438  0.4523  0.4523  0.5173  0.5173  0.5246  0.5246
  0.6888  0.6888  0.7025  0.7025  0.8273  0.8273  0.8297  0.8297  0.8713  0.8713
  0.8847  0.8847  1.0256  1.0256  1.0299  1.0299  1.0762  1.0762  1.1023  1.1023
  1.1533  1.1533  1.1582  1.1582  1.3303  1.3303  1.3413  1.3413  1.4047  1.4047
  1.4102  1.4102  1.5563  1.5563  1.5813  1.5813  1.6972  1.6972  1.7416  1.7416
  1.7696  1.7696  1.7773  1.7773  1.8617  1.8617  1.9105  1.9105  2.0318  2.0318
  2.0465  2.0465  2.0808  2.0808  2.0896  2.0896  2.1536  2.1536  2.1600  2.1600
  2.1923  2.1923  2.2154  2.2154  2.3040  2.3040  2.3169  2.3169  2.4230  2.4230
  2.4262  2.4262  2.4579  2.4579  2.4869  2.4869  2.5747  2.5747  2.5888  2.5888
  2.6555  2.6555  2.6736  2.6736  2.7122  2.7122  2.7375  2.7376  2.7802  2.7802
  2.8281  2.8281  2.8784  2.8784  2.8922  2.8922  3.0578  3.0578  3.0585  3.0586
  3.1849  3.1849  3.1890  3.1891  3.2593  3.2593  3.2701  3.2701  3.3165  3.3166
  3.3191  3.3191  3.3951  3.3952  3.3963  3.3964  3.4624  3.4624  3.5038  3.5038
  3.5767  3.5767  3.5792  3.5792  3.6319  3.6319  3.6727  3.6727  3.7311  3.7311
  3.7449  3.7449  3.8045  3.8045  3.8277  3.8277  3.8977  3.8977  3.9055  3.9055
  3.9853  3.9854  3.9869  3.9870  4.0703  4.0703  4.0876  4.0876  4.1497  4.1497
  4.1859  4.1859  4.1928  4.1929  4.2525  4.2525  4.3173  4.3173  4.3378  4.3379
  4.3835  4.3836  4.4226  4.4226  4.4903  4.4904  4.5112  4.5112  4.5863  4.5863
  4.6348  4.6349  4.6798  4.6798  4.6875  4.6875  4.7382  4.7382  4.7940  4.7940
  4.8358  4.8358  4.8769  4.8769  4.9613  4.9613  4.9922  4.9923  5.0628  5.0629
  5.0763  5.0763  5.1697  5.1698  5.1762  5.1763  5.2547  5.2548  5.2814  5.2814
  5.3590  5.3591  5.3742  5.3742  5.4686  5.4686  5.4875  5.4875  5.5332  5.5332
  5.5507  5.5507  5.6472  5.6473  5.6812  5.6812  5.7657  5.7657  5.7676  5.7677
  5.8462  5.8462  5.8499  5.8500  5.9010  5.9010  5.9591  5.9592  5.9637  5.9638
  6.0916  6.0917  6.0947  6.0948  6.1134  6.1134  6.1800  6.1800  6.2312  6.2312
  6.2884  6.2884  6.3218  6.3218  6.4087  6.4088  6.4243  6.4244  6.4979  6.4979
  6.5783  6.5784  6.6532  6.6532  6.6579  6.6579  6.7393  6.7394  6.7471  6.7472
  6.7934  6.7935  6.7997  6.7998  6.8737  6.8737  6.9060  6.9060  6.9385  6.9386
  7.0061  7.0061  7.0796  7.0796  7.1139  7.1140  7.2377  7.2381  7.2406  7.2410
  7.3558  7.3559  7.4070  7.4071  7.4567  7.4567  7.4789  7.4790  7.5458  7.5458
  7.5592  7.5593  7.6532  7.6533  7.6716  7.6716  7.8429  7.8430  7.8567  7.8568
  8.1082  8.1082  8.1627  8.1628  8.3327  8.3329  8.3823  8.3824  8.4686  8.4687
  8.5087  8.5088
   0.50000   0.26493   0.53944
 -1.2785 -1.2785 -1.2779 -1.2779 -1.2582 -1.2582 -1.2575 -1.2575 -0.9356 -0.9356
 -0.9323 -0.9323 -0.9230 -0.9230 -0.9222 -0.9222 -0.9182 -0.9182 -0.9165 -0.9165
 -0.9109 -0.9109 -0.9102 -0.9102 -0.8831 -0.8831 -0.8812 -0.8812 -0.4118 -0.4118
 -0.3940 -0.3940 -0.2407 -0.2407 -0.2227 -0.2227 -0.1791 -0.1791 -0.1616 -0.1616
 -0.1455 -0.1455 -0.1377 -0.1377 -0.1190 -0.1190 -0.0941 -0.0941 -0.0766 -0.0766
 -0.0749 -0.0749  0.4451  0.4451  0.4538  0.4538  0.5182  0.5182  0.5256  0.5256
  0.6877  0.6877  0.7021  0.7021  0.8266  0.8266  0.8286  0.8286  0.8705  0.8705
  0.8842  0.8842  1.0253  1.0253  1.0309  1.0309  1.0762  1.0762  1.1024  1.1024
  1.1545  1.1545  1.1595  1.1595  1.3299  1.3299  1.3416  1.3416  1.4027  1.4027
  1.4082  1.4082  1.5545  1.5545  1.5810  1.5810  1.6905  1.6905  1.7403  1.7403
  1.7726  1.7726  1.7795  1.7795  1.8626  1.8626  1.9133  1.9133  2.0396  2.0396
  2.0492  2.0492  2.0823  2.0823  2.0904  2.0904  2.1583  2.1583  2.1587  2.1588
  2.1952  2.1952  2.2171  2.2171  2.3020  2.3020  2.3172  2.3172  2.4236  2.4237
  2.4253  2.4254  2.4565  2.4565  2.4848  2.4848  2.5683  2.5683  2.5836  2.5836
  2.6512  2.6512  2.6701  2.6701  2.7156  2.7156  2.7400  2.7400  2.7835  2.7835
  2.8317  2.8317  2.8779  2.8779  2.8871  2.8871  3.0520  3.0520  3.0544  3.0544
  3.1747  3.1747  3.1899  3.1899  3.2582  3.2582  3.2691  3.2691  3.3169  3.3169
  3.3219  3.3219  3.3905  3.3905  3.3972  3.3972  3.4621  3.4621  3.5036  3.5036
  3.5754  3.5754  3.5841  3.5841  3.6341  3.6341  3.6806  3.6806  3.7323  3.7323
  3.7430  3.7430  3.8025  3.8025  3.8275  3.8275  3.9088  3.9088  3.9096  3.9097
  3.9898  3.9899  3.9926  3.9927  4.0693  4.0693  4.0922  4.0922  4.1479  4.1479
  4.1851  4.1852  4.1893  4.1894  4.2525  4.2525  4.3113  4.3113  4.3351  4.3351
  4.3826  4.3826  4.4252  4.4252  4.4868  4.4868  4.5124  4.5124  4.5883  4.5883
  4.6361  4.6362  4.6813  4.6813  4.6910  4.6910  4.7379  4.7379  4.7941  4.7941
  4.8357  4.8357  4.8724  4.8724  4.9605  4.9605  4.9906  4.9906  5.0614  5.0615
  5.0729  5.0729  5.1772  5.1776  5.1785  5.1789  5.2594  5.2594  5.2805  5.2806
  5.3551  5.3551  5.3729  5.3729  5.4663  5.4663  5.4848  5.4848  5.5318  5.5318
  5.5483  5.5483  5.6447  5.6448  5.6830  5.6830  5.7625  5.7625  5.7714  5.7714
  5.8450  5.8451  5.8466  5.8468  5.9019  5.9019  5.9585  5.9586  5.9626  5.9627
  6.0877  6.0877  6.0929  6.0929  6.1160  6.1160  6.1783  6.1783  6.2259  6.2259
  6.2896  6.2896  6.3242  6.3242  6.4057  6.4058  6.4325  6.4326  6.5045  6.5045
  6.5738  6.5738  6.6536  6.6537  6.6616  6.6616  6.7471  6.7476  6.7482  6.7487
  6.7939  6.7940  6.7978  6.7979  6.8675  6.8675  6.9095  6.9095  6.9354  6.9354
  7.0024  7.0024  7.0821  7.0821  7.1223  7.1224  7.2377  7.2379  7.2424  7.2426
  7.3561  7.3562  7.4047  7.4048  7.4557  7.4557  7.4765  7.4765  7.5446  7.5447
  7.5584  7.5585  7.6458  7.6458  7.6712  7.6713  7.8457  7.8458  7.8648  7.8649
  8.1015  8.1015  8.1604  8.1605  8.3290  8.3292  8.3832  8.3833  8.4665  8.4666
  8.5089  8.5090
   0.50000   0.28259   0.53944
 -1.2784 -1.2784 -1.2778 -1.2778 -1.2583 -1.2583 -1.2575 -1.2575 -0.9356 -0.9356
 -0.9322 -0.9322 -0.9232 -0.9232 -0.9223 -0.9223 -0.9182 -0.9182 -0.9164 -0.9164
 -0.9109 -0.9109 -0.9102 -0.9102 -0.8832 -0.8832 -0.8812 -0.8812 -0.4116 -0.4116
 -0.3928 -0.3928 -0.2413 -0.2413 -0.2222 -0.2222 -0.1799 -0.1799 -0.1617 -0.1617
 -0.1462 -0.1462 -0.1390 -0.1390 -0.1192 -0.1192 -0.0943 -0.0943 -0.0760 -0.0760
 -0.0747 -0.0747  0.4463  0.4463  0.4552  0.4552  0.5190  0.5190  0.5266  0.5266
  0.6866  0.6866  0.7016  0.7016  0.8259  0.8259  0.8275  0.8275  0.8699  0.8699
  0.8837  0.8837  1.0250  1.0250  1.0319  1.0319  1.0762  1.0762  1.1024  1.1024
  1.1557  1.1557  1.1607  1.1607  1.3294  1.3294  1.3418  1.3418  1.4007  1.4007
  1.4061  1.4061  1.5531  1.5531  1.5813  1.5813  1.6839  1.6839  1.7384  1.7384
  1.7756  1.7756  1.7823  1.7823  1.8632  1.8632  1.9156  1.9156  2.0455  2.0455
  2.0513  2.0513  2.0860  2.0860  2.0913  2.0913  2.1571  2.1571  2.1630  2.1630
  2.1979  2.1979  2.2184  2.2184  2.3002  2.3002  2.3182  2.3182  2.4243  2.4244
  2.4246  2.4248  2.4556  2.4556  2.4829  2.4829  2.5618  2.5618  2.5776  2.5776
  2.6473  2.6473  2.6657  2.6657  2.7190  2.7190  2.7423  2.7423  2.7865  2.7865
  2.8333  2.8333  2.8802  2.8802  2.8835  2.8835  3.0459  3.0459  3.0510  3.0510
  3.1650  3.1650  3.1907  3.1907  3.2571  3.2571  3.2673  3.2673  3.3181  3.3181
  3.3235  3.3235  3.3858  3.3858  3.3992  3.3992  3.4619  3.4619  3.5027  3.5027
  3.5741  3.5742  3.5890  3.5890  3.6367  3.6368  3.6870  3.6870  3.7339  3.7339
  3.7408  3.7408  3.8009  3.8009  3.8280  3.8280  3.9126  3.9126  3.9198  3.9198
  3.9930  3.9930  4.0005  4.0006  4.0683  4.0683  4.0961  4.0961  4.1445  4.1446
  4.1836  4.1837  4.1871  4.1871  4.2522  4.2522  4.3058  4.3058  4.3329  4.3329
  4.3820  4.3820  4.4278  4.4278  4.4831  4.4832  4.5134  4.5134  4.5906  4.5906
  4.6364  4.6365  4.6836  4.6836  4.6943  4.6944  4.7388  4.7388  4.7937  4.7937
  4.8356  4.8356  4.8679  4.8679  4.9591  4.9591  4.9882  4.9883  5.0607  5.0608
  5.0683  5.0684  5.1801  5.1802  5.1870  5.1870  5.2636  5.2636  5.2804  5.2805
  5.3522  5.3522  5.3722  5.3722  5.4629  5.4629  5.4816  5.4816  5.5312  5.5312
  5.5461  5.5461  5.6422  5.6422  5.6850  5.6850  5.7594  5.7595  5.7747  5.7747
  5.8420  5.8422  5.8440  5.8442  5.9027  5.9027  5.9554  5.9555  5.9654  5.9654
  6.0842  6.0843  6.0901  6.0902  6.1188  6.1188  6.1773  6.1773  6.2195  6.2195
  6.2922  6.2922  6.3254  6.3255  6.4028  6.4028  6.4397  6.4397  6.5114  6.5114
  6.5696  6.5696  6.6541  6.6541  6.6646  6.6647  6.7496  6.7497  6.7553  6.7554
  6.7946  6.7947  6.7969  6.7971  6.8615  6.8616  6.9130  6.9130  6.9321  6.9321
  6.9980  6.9981  7.0853  7.0854  7.1302  7.1302  7.2356  7.2357  7.2458  7.2460
  7.3568  7.3568  7.4025  7.4026  7.4548  7.4549  7.4735  7.4736  7.5434  7.5435
  7.5578  7.5578  7.6386  7.6387  7.6715  7.6715  7.8477  7.8478  7.8724  7.8725
  8.0949  8.0949  8.1582  8.1584  8.3253  8.3255  8.3840  8.3841  8.4645  8.4646
  8.5091  8.5092
   0.50000   0.30025   0.53944
 -1.2784 -1.2784 -1.2778 -1.2778 -1.2584 -1.2584 -1.2576 -1.2576 -0.9357 -0.9357
 -0.9321 -0.9321 -0.9233 -0.9233 -0.9223 -0.9223 -0.9181 -0.9181 -0.9163 -0.9163
 -0.9110 -0.9110 -0.9102 -0.9102 -0.8833 -0.8833 -0.8812 -0.8812 -0.4113 -0.4113
 -0.3917 -0.3917 -0.2418 -0.2418 -0.2216 -0.2216 -0.1807 -0.1807 -0.1618 -0.1618
 -0.1469 -0.1469 -0.1403 -0.1403 -0.1192 -0.1192 -0.0945 -0.0945 -0.0755 -0.0755
 -0.0745 -0.0745  0.4475  0.4475  0.4565  0.4565  0.5198  0.5198  0.5275  0.5275
  0.6855  0.6855  0.7012  0.7012  0.8252  0.8252  0.8264  0.8264  0.8694  0.8694
  0.8832  0.8832  1.0247  1.0247  1.0328  1.0328  1.0763  1.0763  1.1024  1.1024
  1.1569  1.1569  1.1619  1.1619  1.3289  1.3289  1.3419  1.3419  1.3988  1.3988
  1.4042  1.4042  1.5521  1.5521  1.5819  1.5819  1.6777  1.6777  1.7362  1.7362
  1.7785  1.7785  1.7856  1.7856  1.8635  1.8635  1.9175  1.9175  2.0491  2.0491
  2.0528  2.0528  2.0919  2.0920  2.0923  2.0923  2.1553  2.1553  2.1673  2.1673
  2.2003  2.2003  2.2197  2.2197  2.2985  2.2985  2.3198  2.3198  2.4235  2.4235
  2.4259  2.4259  2.4552  2.4552  2.4811  2.4811  2.5551  2.5551  2.5709  2.5709
  2.6439  2.6439  2.6609  2.6609  2.7224  2.7224  2.7445  2.7445  2.7892  2.7892
  2.8336  2.8336  2.8812  2.8812  2.8843  2.8843  3.0400  3.0400  3.0477  3.0477
  3.1560  3.1560  3.1915  3.1915  3.2559  3.2559  3.2652  3.2652  3.3198  3.3198
  3.3241  3.3241  3.3813  3.3813  3.4022  3.4022  3.4618  3.4618  3.5013  3.5013
  3.5729  3.5729  3.5934  3.5934  3.6397  3.6397  3.6913  3.6913  3.7364  3.7365
  3.7385  3.7386  3.7995  3.7995  3.8292  3.8292  3.9142  3.9142  3.9302  3.9302
  3.9964  3.9964  4.0090  4.0090  4.0673  4.0673  4.0993  4.0993  4.1404  4.1404
  4.1816  4.1817  4.1856  4.1856  4.2518  4.2518  4.3010  4.3010  4.3313  4.3313
  4.3814  4.3814  4.4301  4.4301  4.4797  4.4797  4.5143  4.5143  4.5929  4.5929
  4.6356  4.6356  4.6865  4.6865  4.6974  4.6974  4.7411  4.7411  4.7929  4.7929
  4.8354  4.8354  4.8634  4.8634  4.9571  4.9571  4.9855  4.9855  5.0604  5.0607
  5.0630  5.0633  5.1834  5.1834  5.1952  5.1953  5.2672  5.2672  5.2810  5.2810
  5.3507  5.3507  5.3719  5.3719  5.4587  5.4588  5.4779  5.4779  5.5311  5.5311
  5.5438  5.5439  5.6401  5.6401  5.6872  5.6872  5.7565  5.7565  5.7772  5.7772
  5.8372  5.8373  5.8430  5.8431  5.9031  5.9031  5.9543  5.9543  5.9675  5.9675
  6.0815  6.0816  6.0867  6.0868  6.1211  6.1212  6.1776  6.1776  6.2124  6.2125
  6.2956  6.2957  6.3254  6.3255  6.4000  6.4000  6.4455  6.4456  6.5183  6.5183
  6.5663  6.5663  6.6548  6.6548  6.6669  6.6669  6.7516  6.7516  6.7613  6.7613
  6.7954  6.7956  6.7978  6.7979  6.8560  6.8561  6.9163  6.9164  6.9286  6.9286
  6.9933  6.9933  7.0891  7.0891  7.1372  7.1372  7.2337  7.2338  7.2488  7.2489
  7.3577  7.3578  7.4003  7.4004  7.4541  7.4541  7.4704  7.4705  7.5422  7.5423
  7.5572  7.5573  7.6320  7.6321  7.6723  7.6724  7.8491  7.8492  7.8795  7.8795
  8.0886  8.0886  8.1563  8.1565  8.3217  8.3218  8.3846  8.3847  8.4628  8.4629
  8.5094  8.5094
   0.50000   0.31791   0.53944
 -1.2783 -1.2783 -1.2777 -1.2777 -1.2584 -1.2584 -1.2576 -1.2576 -0.9357 -0.9357
 -0.9320 -0.9320 -0.9234 -0.9234 -0.9224 -0.9224 -0.9180 -0.9180 -0.9162 -0.9162
 -0.9110 -0.9110 -0.9102 -0.9102 -0.8833 -0.8833 -0.8812 -0.8812 -0.4111 -0.4111
 -0.3907 -0.3907 -0.2423 -0.2423 -0.2211 -0.2211 -0.1814 -0.1814 -0.1619 -0.1619
 -0.1475 -0.1475 -0.1415 -0.1415 -0.1193 -0.1193 -0.0947 -0.0947 -0.0751 -0.0751
 -0.0744 -0.0744  0.4485  0.4485  0.4576  0.4576  0.5205  0.5205  0.5283  0.5283
  0.6845  0.6845  0.7008  0.7008  0.8247  0.8247  0.8254  0.8254  0.8690  0.8690
  0.8828  0.8828  1.0243  1.0243  1.0337  1.0337  1.0765  1.0765  1.1023  1.1023
  1.1580  1.1580  1.1631  1.1631  1.3283  1.3283  1.3420  1.3420  1.3970  1.3970
  1.4023  1.4023  1.5514  1.5514  1.5829  1.5829  1.6718  1.6718  1.7339  1.7339
  1.7812  1.7812  1.7890  1.7890  1.8635  1.8635  1.9191  1.9191  2.0510  2.0511
  2.0541  2.0541  2.0931  2.0931  2.0995  2.0995  2.1535  2.1535  2.1708  2.1708
  2.2021  2.2021  2.2213  2.2213  2.2970  2.2970  2.3217  2.3217  2.4226  2.4226
  2.4273  2.4273  2.4553  2.4553  2.4795  2.4795  2.5484  2.5484  2.5637  2.5637
  2.6410  2.6410  2.6559  2.6559  2.7256  2.7256  2.7465  2.7465  2.7916  2.7916
  2.8334  2.8334  2.8799  2.8799  2.8892  2.8892  3.0347  3.0347  3.0446  3.0446
  3.1477  3.1477  3.1920  3.1920  3.2547  3.2547  3.2632  3.2632  3.3216  3.3216
  3.3238  3.3238  3.3772  3.3772  3.4058  3.4058  3.4617  3.4617  3.4994  3.4994
  3.5717  3.5718  3.5971  3.5971  3.6431  3.6431  3.6936  3.6936  3.7366  3.7367
  3.7401  3.7402  3.7980  3.7980  3.8309  3.8309  3.9145  3.9145  3.9398  3.9398
  4.0001  4.0001  4.0174  4.0174  4.0665  4.0665  4.1015  4.1015  4.1361  4.1362
  4.1793  4.1793  4.1843  4.1843  4.2514  4.2514  4.2970  4.2970  4.3305  4.3305
  4.3806  4.3807  4.4319  4.4319  4.4767  4.4767  4.5152  4.5152  4.5953  4.5953
  4.6337  4.6337  4.6898  4.6898  4.7000  4.7000  4.7446  4.7446  4.7918  4.7918
  4.8349  4.8349  4.8590  4.8590  4.9548  4.9548  4.9826  4.9826  5.0570  5.0571
  5.0613  5.0614  5.1870  5.1871  5.2025  5.2025  5.2703  5.2703  5.2822  5.2822
  5.3507  5.3507  5.3720  5.3720  5.4541  5.4541  5.4738  5.4739  5.5312  5.5312
  5.5412  5.5412  5.6390  5.6390  5.6896  5.6896  5.7536  5.7536  5.7786  5.7786
  5.8320  5.8320  5.8426  5.8426  5.9030  5.9031  5.9549  5.9550  5.9689  5.9689
  6.0796  6.0797  6.0829  6.0830  6.1227  6.1227  6.1793  6.1793  6.2053  6.2053
  6.2993  6.2994  6.3243  6.3243  6.3975  6.3976  6.4501  6.4501  6.5248  6.5248
  6.5638  6.5638  6.6558  6.6558  6.6685  6.6685  6.7537  6.7538  6.7644  6.7645
  6.7965  6.7965  6.8010  6.8010  6.8513  6.8513  6.9194  6.9196  6.9248  6.9250
  6.9884  6.9884  7.0931  7.0931  7.1432  7.1432  7.2323  7.2323  7.2511  7.2512
  7.3589  7.3590  7.3983  7.3984  7.4534  7.4534  7.4673  7.4674  7.5409  7.5410
  7.5567  7.5567  7.6261  7.6262  7.6735  7.6736  7.8499  7.8499  7.8859  7.8859
  8.0826  8.0827  8.1547  8.1549  8.3182  8.3184  8.3851  8.3852  8.4614  8.4615
  8.5097  8.5097
   0.50000   0.33558   0.53944
 -1.2783 -1.2783 -1.2777 -1.2777 -1.2585 -1.2585 -1.2576 -1.2576 -0.9357 -0.9357
 -0.9319 -0.9319 -0.9235 -0.9235 -0.9224 -0.9224 -0.9180 -0.9180 -0.9161 -0.9161
 -0.9110 -0.9110 -0.9102 -0.9102 -0.8834 -0.8834 -0.8812 -0.8812 -0.4109 -0.4109
 -0.3899 -0.3899 -0.2427 -0.2427 -0.2207 -0.2207 -0.1819 -0.1819 -0.1620 -0.1620
 -0.1480 -0.1480 -0.1425 -0.1425 -0.1193 -0.1193 -0.0948 -0.0948 -0.0747 -0.0747
 -0.0742 -0.0742  0.4495  0.4495  0.4586  0.4586  0.5212  0.5212  0.5291  0.5291
  0.6837  0.6837  0.7004  0.7004  0.8242  0.8242  0.8245  0.8245  0.8687  0.8687
  0.8824  0.8824  1.0240  1.0240  1.0344  1.0344  1.0766  1.0766  1.1023  1.1023
  1.1589  1.1589  1.1641  1.1641  1.3278  1.3278  1.3420  1.3420  1.3953  1.3953
  1.4006  1.4006  1.5510  1.5510  1.5843  1.5843  1.6663  1.6663  1.7317  1.7317
  1.7836  1.7836  1.7925  1.7925  1.8632  1.8632  1.9203  1.9203  2.0519  2.0519
  2.0551  2.0551  2.0939  2.0939  2.1076  2.1076  2.1517  2.1517  2.1732  2.1732
  2.2033  2.2033  2.2232  2.2232  2.2957  2.2957  2.3239  2.3239  2.4218  2.4218
  2.4289  2.4289  2.4559  2.4559  2.4780  2.4780  2.5418  2.5419  2.5564  2.5564
  2.6389  2.6389  2.6511  2.6511  2.7284  2.7284  2.7482  2.7482  2.7937  2.7937
  2.8332  2.8332  2.8794  2.8794  2.8941  2.8941  3.0299  3.0300  3.0417  3.0417
  3.1404  3.1404  3.1923  3.1923  3.2537  3.2537  3.2616  3.2616  3.3228  3.3230
  3.3233  3.3234  3.3736  3.3736  3.4097  3.4097  3.4616  3.4616  3.4974  3.4974
  3.5707  3.5707  3.6000  3.6000  3.6466  3.6466  3.6944  3.6944  3.7353  3.7354
  3.7444  3.7444  3.7964  3.7964  3.8331  3.8331  3.9137  3.9137  3.9481  3.9481
  4.0040  4.0040  4.0251  4.0252  4.0662  4.0662  4.1027  4.1027  4.1322  4.1322
  4.1768  4.1769  4.1829  4.1829  4.2511  4.2511  4.2939  4.2940  4.3303  4.3303
  4.3796  4.3797  4.4331  4.4331  4.4743  4.4743  4.5161  4.5161  4.5975  4.5975
  4.6311  4.6311  4.6932  4.6932  4.7022  4.7022  4.7489  4.7490  4.7906  4.7907
  4.8342  4.8342  4.8548  4.8548  4.9522  4.9522  4.9798  4.9798  5.0517  5.0518
  5.0619  5.0620  5.1908  5.1908  5.2084  5.2085  5.2731  5.2731  5.2838  5.2839
  5.3522  5.3522  5.3721  5.3721  5.4494  5.4494  5.4696  5.4696  5.5314  5.5315
  5.5380  5.5381  5.6391  5.6391  5.6924  5.6924  5.7506  5.7506  5.7787  5.7787
  5.8268  5.8268  5.8429  5.8429  5.9027  5.9027  5.9567  5.9568  5.9695  5.9695
  6.0781  6.0784  6.0792  6.0795  6.1233  6.1233  6.1825  6.1825  6.1984  6.1984
  6.3029  6.3030  6.3223  6.3223  6.3954  6.3955  6.4533  6.4533  6.5308  6.5308
  6.5624  6.5624  6.6570  6.6571  6.6695  6.6695  6.7559  6.7559  6.7649  6.7650
  6.7975  6.7976  6.8061  6.8061  6.8476  6.8477  6.9202  6.9206  6.9226  6.9230
  6.9837  6.9837  7.0971  7.0971  7.1479  7.1480  7.2314  7.2315  7.2527  7.2528
  7.3603  7.3604  7.3966  7.3967  7.4528  7.4528  7.4644  7.4644  7.5396  7.5397
  7.5562  7.5562  7.6209  7.6210  7.6751  7.6751  7.8502  7.8502  7.8915  7.8916
  8.0772  8.0773  8.1534  8.1536  8.3151  8.3153  8.3854  8.3855  8.4602  8.4603
  8.5099  8.5100
   0.50000   0.35324   0.53944
 -1.2783 -1.2783 -1.2776 -1.2776 -1.2586 -1.2586 -1.2577 -1.2577 -0.9358 -0.9358
 -0.9318 -0.9318 -0.9236 -0.9236 -0.9224 -0.9224 -0.9179 -0.9179 -0.9161 -0.9161
 -0.9111 -0.9111 -0.9102 -0.9102 -0.8834 -0.8834 -0.8812 -0.8812 -0.4107 -0.4107
 -0.3891 -0.3891 -0.2431 -0.2431 -0.2203 -0.2203 -0.1824 -0.1824 -0.1621 -0.1621
 -0.1484 -0.1484 -0.1433 -0.1433 -0.1193 -0.1193 -0.0949 -0.0949 -0.0744 -0.0744
 -0.0741 -0.0741  0.4503  0.4503  0.4594  0.4594  0.5217  0.5217  0.5297  0.5297
  0.6829  0.6829  0.7000  0.7000  0.8237  0.8238  0.8238  0.8238  0.8684  0.8684
  0.8822  0.8822  1.0237  1.0237  1.0351  1.0351  1.0767  1.0767  1.1022  1.1022
  1.1598  1.1598  1.1650  1.1650  1.3274  1.3274  1.3420  1.3420  1.3939  1.3939
  1.3991  1.3991  1.5508  1.5508  1.5857  1.5857  1.6615  1.6615  1.7298  1.7298
  1.7857  1.7857  1.7957  1.7957  1.8626  1.8626  1.9212  1.9212  2.0523  2.0523
  2.0561  2.0561  2.0944  2.0944  2.1154  2.1154  2.1501  2.1501  2.1746  2.1746
  2.2040  2.2040  2.2255  2.2255  2.2946  2.2946  2.3260  2.3260  2.4210  2.4210
  2.4307  2.4307  2.4569  2.4569  2.4767  2.4767  2.5358  2.5358  2.5493  2.5493
  2.6373  2.6373  2.6469  2.6469  2.7308  2.7308  2.7497  2.7497  2.7954  2.7954
  2.8331  2.8331  2.8794  2.8794  2.8986  2.8986  3.0259  3.0259  3.0392  3.0392
  3.1343  3.1343  3.1923  3.1923  3.2528  3.2528  3.2605  3.2606  3.3220  3.3220
  3.3245  3.3245  3.3707  3.3707  3.4133  3.4133  3.4615  3.4616  3.4955  3.4955
  3.5698  3.5698  3.6020  3.6020  3.6499  3.6499  3.6942  3.6942  3.7347  3.7347
  3.7487  3.7487  3.7947  3.7947  3.8356  3.8356  3.9118  3.9118  3.9551  3.9551
  4.0079  4.0079  4.0314  4.0314  4.0670  4.0670  4.1030  4.1031  4.1288  4.1289
  4.1746  4.1746  4.1813  4.1814  4.2508  4.2508  4.2917  4.2917  4.3306  4.3306
  4.3784  4.3785  4.4339  4.4339  4.4726  4.4726  4.5172  4.5172  4.5996  4.5996
  4.6281  4.6281  4.6965  4.6965  4.7039  4.7039  4.7538  4.7538  4.7895  4.7895
  4.8334  4.8334  4.8509  4.8509  4.9497  4.9497  4.9773  4.9773  5.0469  5.0470
  5.0627  5.0627  5.1942  5.1942  5.2127  5.2127  5.2757  5.2757  5.2858  5.2859
  5.3549  5.3549  5.3721  5.3721  5.4448  5.4449  5.4653  5.4653  5.5316  5.5317
  5.5345  5.5347  5.6403  5.6403  5.6952  5.6952  5.7474  5.7474  5.7777  5.7777
  5.8221  5.8221  5.8437  5.8437  5.9025  5.9025  5.9591  5.9591  5.9696  5.9696
  6.0748  6.0749  6.0785  6.0785  6.1229  6.1229  6.1867  6.1867  6.1922  6.1923
  6.3062  6.3062  6.3196  6.3197  6.3937  6.3937  6.4553  6.4554  6.5360  6.5360
  6.5619  6.5619  6.6585  6.6586  6.6701  6.6701  6.7579  6.7580  6.7638  6.7638
  6.7985  6.7986  6.8115  6.8116  6.8454  6.8455  6.9164  6.9166  6.9250  6.9252
  6.9793  6.9793  7.1010  7.1010  7.1515  7.1515  7.2311  7.2312  7.2537  7.2539
  7.3616  7.3617  7.3951  7.3952  7.4522  7.4522  7.4618  7.4619  7.5383  7.5384
  7.5557  7.5558  7.6167  7.6168  7.6767  7.6767  7.8501  7.8502  7.8963  7.8964
  8.0726  8.0726  8.1524  8.1526  8.3123  8.3125  8.3856  8.3857  8.4592  8.4593
  8.5102  8.5102
   0.50000   0.37090   0.53944
 -1.2783 -1.2783 -1.2776 -1.2776 -1.2586 -1.2586 -1.2577 -1.2577 -0.9358 -0.9358
 -0.9318 -0.9318 -0.9237 -0.9237 -0.9225 -0.9225 -0.9179 -0.9179 -0.9160 -0.9160
 -0.9111 -0.9111 -0.9102 -0.9102 -0.8835 -0.8835 -0.8812 -0.8812 -0.4105 -0.4105
 -0.3886 -0.3886 -0.2434 -0.2434 -0.2200 -0.2200 -0.1828 -0.1828 -0.1622 -0.1622
 -0.1487 -0.1487 -0.1440 -0.1440 -0.1194 -0.1194 -0.0950 -0.0950 -0.0742 -0.0742
 -0.0740 -0.0740  0.4509  0.4509  0.4601  0.4601  0.5222  0.5222  0.5302  0.5302
  0.6824  0.6824  0.6997  0.6997  0.8231  0.8231  0.8234  0.8234  0.8682  0.8682
  0.8819  0.8819  1.0235  1.0235  1.0356  1.0356  1.0768  1.0768  1.1021  1.1021
  1.1605  1.1605  1.1657  1.1657  1.3270  1.3270  1.3420  1.3420  1.3927  1.3927
  1.3979  1.3979  1.5508  1.5508  1.5871  1.5871  1.6575  1.6575  1.7281  1.7281
  1.7874  1.7874  1.7985  1.7985  1.8619  1.8619  1.9218  1.9218  2.0524  2.0524
  2.0569  2.0569  2.0949  2.0949  2.1223  2.1223  2.1487  2.1487  2.1752  2.1752
  2.2042  2.2042  2.2278  2.2278  2.2936  2.2936  2.3279  2.3279  2.4204  2.4204
  2.4323  2.4323  2.4581  2.4581  2.4757  2.4757  2.5304  2.5304  2.5429  2.5429
  2.6361  2.6361  2.6434  2.6434  2.7327  2.7327  2.7509  2.7509  2.7969  2.7969
  2.8330  2.8330  2.8796  2.8796  2.9024  2.9024  3.0226  3.0226  3.0371  3.0371
  3.1294  3.1294  3.1921  3.1921  3.2521  3.2521  3.2599  3.2599  3.3210  3.3210
  3.3252  3.3252  3.3686  3.3686  3.4165  3.4165  3.4614  3.4614  3.4937  3.4937
  3.5691  3.5691  3.6034  3.6034  3.6528  3.6528  3.6936  3.6936  3.7345  3.7345
  3.7525  3.7525  3.7930  3.7930  3.8384  3.8384  3.9094  3.9094  3.9607  3.9607
  4.0115  4.0115  4.0356  4.0356  4.0691  4.0692  4.1027  4.1027  4.1261  4.1261
  4.1727  4.1727  4.1797  4.1797  4.2507  4.2507  4.2902  4.2902  4.3311  4.3311
  4.3772  4.3772  4.4342  4.4342  4.4714  4.4714  4.5183  4.5183  4.6013  4.6014
  4.6252  4.6252  4.6993  4.6993  4.7052  4.7052  4.7584  4.7584  4.7884  4.7884
  4.8325  4.8325  4.8475  4.8475  4.9474  4.9474  4.9752  4.9752  5.0430  5.0430
  5.0635  5.0635  5.1972  5.1972  5.2155  5.2155  5.2781  5.2781  5.2879  5.2880
  5.3581  5.3582  5.3720  5.3720  5.4409  5.4410  5.4612  5.4613  5.5307  5.5311
  5.5320  5.5323  5.6423  5.6423  5.6979  5.6980  5.7442  5.7442  5.7761  5.7761
  5.8183  5.8183  5.8447  5.8447  5.9025  5.9025  5.9614  5.9615  5.9694  5.9694
  6.0714  6.0714  6.0786  6.0787  6.1220  6.1220  6.1870  6.1870  6.1913  6.1914
  6.3088  6.3089  6.3168  6.3168  6.3923  6.3924  6.4565  6.4565  6.5402  6.5402
  6.5619  6.5620  6.6600  6.6600  6.6703  6.6703  6.7596  6.7597  6.7621  6.7621
  6.7995  6.7995  6.8159  6.8159  6.8451  6.8452  6.9125  6.9125  6.9271  6.9272
  6.9756  6.9756  7.1043  7.1043  7.1539  7.1540  7.2313  7.2314  7.2543  7.2544
  7.3629  7.3630  7.3940  7.3941  7.4516  7.4517  7.4597  7.4598  7.5371  7.5372
  7.5553  7.5553  7.6134  7.6135  7.6782  7.6783  7.8498  7.8499  7.9002  7.9002
  8.0687  8.0688  8.1517  8.1518  8.3101  8.3102  8.3857  8.3859  8.4585  8.4586
  8.5104  8.5104
   0.50000   0.38856   0.53944
 -1.2783 -1.2782 -1.2776 -1.2776 -1.2586 -1.2586 -1.2577 -1.2577 -0.9358 -0.9358
 -0.9317 -0.9317 -0.9238 -0.9238 -0.9225 -0.9225 -0.9179 -0.9179 -0.9160 -0.9160
 -0.9111 -0.9111 -0.9102 -0.9102 -0.8835 -0.8835 -0.8812 -0.8812 -0.4104 -0.4104
 -0.3881 -0.3881 -0.2436 -0.2436 -0.2198 -0.2198 -0.1831 -0.1831 -0.1623 -0.1623
 -0.1489 -0.1489 -0.1445 -0.1445 -0.1194 -0.1194 -0.0951 -0.0951 -0.0741 -0.0741
 -0.0739 -0.0739  0.4514  0.4514  0.4605  0.4605  0.5226  0.5226  0.5306  0.5306
  0.6819  0.6819  0.6995  0.6995  0.8227  0.8227  0.8232  0.8232  0.8681  0.8681
  0.8818  0.8818  1.0233  1.0233  1.0360  1.0360  1.0769  1.0769  1.1020  1.1020
  1.1610  1.1610  1.1663  1.1663  1.3267  1.3267  1.3420  1.3420  1.3918  1.3918
  1.3971  1.3971  1.5508  1.5508  1.5883  1.5883  1.6545  1.6545  1.7269  1.7269
  1.7887  1.7887  1.8007  1.8007  1.8612  1.8612  1.9222  1.9222  2.0524  2.0524
  2.0576  2.0576  2.0951  2.0951  2.1277  2.1277  2.1477  2.1477  2.1753  2.1753
  2.2042  2.2042  2.2298  2.2298  2.2929  2.2929  2.3293  2.3293  2.4199  2.4199
  2.4337  2.4337  2.4593  2.4593  2.4749  2.4749  2.5262  2.5262  2.5379  2.5379
  2.6354  2.6354  2.6408  2.6408  2.7341  2.7341  2.7517  2.7517  2.7979  2.7979
  2.8331  2.8331  2.8799  2.8799  2.9052  2.9052  3.0202  3.0202  3.0355  3.0355
  3.1258  3.1258  3.1919  3.1919  3.2515  3.2515  3.2597  3.2597  3.3201  3.3201
  3.3256  3.3256  3.3672  3.3672  3.4190  3.4190  3.4613  3.4613  3.4923  3.4924
  3.5686  3.5686  3.6042  3.6042  3.6551  3.6551  3.6929  3.6929  3.7347  3.7347
  3.7554  3.7554  3.7916  3.7916  3.8410  3.8410  3.9070  3.9070  3.9647  3.9647
  4.0144  4.0144  4.0378  4.0378  4.0720  4.0720  4.1020  4.1021  4.1239  4.1240
  4.1712  4.1712  4.1781  4.1782  4.2507  4.2507  4.2893  4.2893  4.3316  4.3316
  4.3761  4.3761  4.4343  4.4343  4.4706  4.4707  4.5192  4.5192  4.6027  4.6027
  4.6228  4.6228  4.7014  4.7014  4.7061  4.7061  4.7623  4.7623  4.7875  4.7876
  4.8317  4.8317  4.8448  4.8448  4.9456  4.9456  4.9737  4.9737  5.0401  5.0401
  5.0641  5.0641  5.1994  5.1994  5.2170  5.2170  5.2801  5.2801  5.2898  5.2898
  5.3614  5.3614  5.3717  5.3718  5.4379  5.4379  5.4577  5.4578  5.5281  5.5282
  5.5321  5.5323  5.6445  5.6445  5.7003  5.7003  5.7413  5.7414  5.7744  5.7744
  5.8154  5.8154  5.8456  5.8456  5.9027  5.9028  5.9634  5.9634  5.9690  5.9691
  6.0686  6.0686  6.0790  6.0790  6.1210  6.1210  6.1832  6.1832  6.1953  6.1953
  6.3108  6.3109  6.3142  6.3143  6.3914  6.3914  6.4571  6.4571  6.5433  6.5433
  6.5623  6.5624  6.6613  6.6614  6.6703  6.6704  6.7599  6.7600  6.7613  6.7614
  6.8003  6.8003  6.8185  6.8186  6.8464  6.8465  6.9089  6.9089  6.9286  6.9287
  6.9728  6.9728  7.1069  7.1069  7.1554  7.1555  7.2317  7.2317  7.2544  7.2546
  7.3640  7.3641  7.3931  7.3933  7.4512  7.4512  7.4582  7.4582  7.5361  7.5362
  7.5550  7.5550  7.6110  7.6111  7.6794  7.6795  7.8495  7.8496  7.9030  7.9031
  8.0659  8.0659  8.1512  8.1514  8.3084  8.3085  8.3858  8.3859  8.4580  8.4581
  8.5105  8.5106
   0.50000   0.40622   0.53944
 -1.2782 -1.2782 -1.2776 -1.2776 -1.2586 -1.2586 -1.2577 -1.2577 -0.9358 -0.9358
 -0.9317 -0.9317 -0.9238 -0.9238 -0.9225 -0.9225 -0.9178 -0.9178 -0.9160 -0.9160
 -0.9111 -0.9111 -0.9102 -0.9102 -0.8835 -0.8835 -0.8812 -0.8812 -0.4103 -0.4103
 -0.3879 -0.3879 -0.2437 -0.2437 -0.2197 -0.2197 -0.1833 -0.1833 -0.1623 -0.1623
 -0.1491 -0.1491 -0.1448 -0.1448 -0.1194 -0.1194 -0.0951 -0.0951 -0.0740 -0.0740
 -0.0738 -0.0738  0.4517  0.4517  0.4608  0.4608  0.5228  0.5228  0.5308  0.5308
  0.6817  0.6817  0.6994  0.6994  0.8224  0.8224  0.8231  0.8231  0.8680  0.8680
  0.8817  0.8817  1.0232  1.0232  1.0362  1.0362  1.0769  1.0769  1.1020  1.1020
  1.1613  1.1614  1.1666  1.1666  1.3265  1.3265  1.3420  1.3420  1.3913  1.3913
  1.3965  1.3965  1.5508  1.5508  1.5892  1.5892  1.6525  1.6525  1.7262  1.7262
  1.7894  1.7894  1.8020  1.8021  1.8607  1.8607  1.9224  1.9224  2.0524  2.0524
  2.0580  2.0580  2.0953  2.0953  2.1312  2.1312  2.1470  2.1470  2.1752  2.1752
  2.2040  2.2040  2.2312  2.2312  2.2925  2.2925  2.3303  2.3303  2.4197  2.4197
  2.4347  2.4347  2.4601  2.4601  2.4745  2.4745  2.5235  2.5235  2.5346  2.5346
  2.6350  2.6350  2.6392  2.6392  2.7350  2.7350  2.7522  2.7522  2.7986  2.7986
  2.8332  2.8332  2.8801  2.8801  2.9069  2.9069  3.0187  3.0187  3.0345  3.0345
  3.1237  3.1237  3.1917  3.1917  3.2512  3.2512  3.2596  3.2596  3.3196  3.3196
  3.3257  3.3257  3.3665  3.3665  3.4206  3.4206  3.4612  3.4613  3.4915  3.4915
  3.5683  3.5683  3.6046  3.6046  3.6565  3.6565  3.6923  3.6924  3.7350  3.7350
  3.7572  3.7572  3.7906  3.7906  3.8429  3.8429  3.9051  3.9051  3.9671  3.9671
  4.0163  4.0163  4.0387  4.0387  4.0745  4.0745  4.1014  4.1015  4.1225  4.1226
  4.1703  4.1704  4.1771  4.1771  4.2507  4.2507  4.2888  4.2888  4.3320  4.3320
  4.3753  4.3753  4.4342  4.4342  4.4703  4.4703  4.5198  4.5198  4.6036  4.6036
  4.6212  4.6212  4.7028  4.7028  4.7066  4.7066  4.7649  4.7650  4.7870  4.7870
  4.8311  4.8311  4.8430  4.8430  4.9445  4.9445  4.9727  4.9727  5.0383  5.0384
  5.0646  5.0646  5.2008  5.2008  5.2177  5.2177  5.2814  5.2815  5.2911  5.2911
  5.3637  5.3638  5.3715  5.3716  5.4360  5.4360  5.4553  5.4554  5.5262  5.5263
  5.5322  5.5323  5.6462  5.6462  5.7018  5.7019  5.7393  5.7393  5.7731  5.7731
  5.8137  5.8137  5.8462  5.8462  5.9030  5.9030  5.9646  5.9647  5.9688  5.9688
  6.0668  6.0668  6.0794  6.0794  6.1202  6.1202  6.1808  6.1808  6.1980  6.1981
  6.3119  6.3121  6.3125  6.3126  6.3908  6.3909  6.4573  6.4573  6.5451  6.5452
  6.5626  6.5627  6.6622  6.6622  6.6703  6.6704  6.7588  6.7589  6.7619  6.7620
  6.8008  6.8008  6.8197  6.8197  6.8481  6.8481  6.9063  6.9064  6.9296  6.9296
  6.9710  6.9710  7.1086  7.1086  7.1562  7.1563  7.2320  7.2321  7.2545  7.2546
  7.3647  7.3648  7.3926  7.3928  7.4508  7.4509  7.4572  7.4573  7.5355  7.5355
  7.5548  7.5548  7.6096  7.6098  7.6802  7.6803  7.8492  7.8493  7.9047  7.9048
  8.0641  8.0642  8.1509  8.1511  8.3073  8.3075  8.3858  8.3860  8.4577  8.4578
  8.5106  8.5107
   0.50000   0.42389   0.53944
 -1.2782 -1.2782 -1.2776 -1.2776 -1.2586 -1.2586 -1.2577 -1.2577 -0.9358 -0.9358
 -0.9317 -0.9317 -0.9238 -0.9238 -0.9225 -0.9225 -0.9178 -0.9178 -0.9160 -0.9160
 -0.9111 -0.9111 -0.9102 -0.9102 -0.8835 -0.8835 -0.8812 -0.8812 -0.4103 -0.4103
 -0.3878 -0.3878 -0.2438 -0.2438 -0.2196 -0.2196 -0.1833 -0.1833 -0.1624 -0.1624
 -0.1491 -0.1491 -0.1449 -0.1449 -0.1194 -0.1194 -0.0952 -0.0952 -0.0740 -0.0740
 -0.0738 -0.0738  0.4518  0.4518  0.4609  0.4609  0.5228  0.5228  0.5308  0.5308
  0.6816  0.6816  0.6994  0.6994  0.8223  0.8223  0.8230  0.8230  0.8680  0.8680
  0.8816  0.8816  1.0232  1.0232  1.0363  1.0363  1.0769  1.0769  1.1019  1.1019
  1.1615  1.1615  1.1667  1.1667  1.3264  1.3264  1.3420  1.3420  1.3911  1.3911
  1.3963  1.3963  1.5508  1.5508  1.5894  1.5894  1.6519  1.6519  1.7259  1.7259
  1.7897  1.7897  1.8025  1.8025  1.8606  1.8606  1.9225  1.9225  2.0524  2.0524
  2.0582  2.0582  2.0953  2.0953  2.1325  2.1325  2.1468  2.1468  2.1751  2.1751
  2.2039  2.2039  2.2317  2.2317  2.2924  2.2924  2.3306  2.3306  2.4196  2.4196
  2.4350  2.4350  2.4605  2.4605  2.4743  2.4743  2.5226  2.5226  2.5334  2.5334
  2.6348  2.6348  2.6386  2.6386  2.7353  2.7353  2.7524  2.7524  2.7988  2.7988
  2.8332  2.8332  2.8802  2.8802  2.9075  2.9075  3.0182  3.0182  3.0341  3.0341
  3.1229  3.1229  3.1916  3.1916  3.2511  3.2511  3.2596  3.2596  3.3194  3.3194
  3.3258  3.3258  3.3662  3.3662  3.4211  3.4211  3.4612  3.4612  3.4912  3.4912
  3.5682  3.5682  3.6048  3.6048  3.6570  3.6570  3.6922  3.6922  3.7351  3.7352
  3.7578  3.7578  3.7903  3.7903  3.8436  3.8436  3.9044  3.9044  3.9679  3.9679
  4.0169  4.0169  4.0390  4.0390  4.0754  4.0754  4.1012  4.1012  4.1220  4.1221
  4.1701  4.1701  4.1767  4.1767  4.2507  4.2507  4.2886  4.2886  4.3321  4.3321
  4.3750  4.3750  4.4342  4.4342  4.4702  4.4702  4.5201  4.5201  4.6039  4.6039
  4.6207  4.6207  4.7033  4.7033  4.7068  4.7068  4.7659  4.7659  4.7868  4.7868
  4.8310  4.8310  4.8423  4.8423  4.9441  4.9441  4.9724  4.9724  5.0377  5.0378
  5.0647  5.0647  5.2013  5.2013  5.2179  5.2179  5.2819  5.2819  5.2915  5.2916
  5.3646  5.3647  5.3714  5.3715  5.4353  5.4354  5.4544  5.4545  5.5256  5.5256
  5.5323  5.5324  5.6468  5.6468  5.7024  5.7024  5.7386  5.7386  5.7726  5.7726
  5.8131  5.8131  5.8464  5.8464  5.9032  5.9032  5.9650  5.9651  5.9687  5.9687
  6.0662  6.0662  6.0796  6.0796  6.1199  6.1199  6.1799  6.1799  6.1990  6.1991
  6.3117  6.3118  6.3125  6.3126  6.3906  6.3907  6.4574  6.4574  6.5458  6.5458
  6.5628  6.5629  6.6625  6.6626  6.6703  6.6704  6.7584  6.7585  6.7622  6.7623
  6.8010  6.8010  6.8200  6.8200  6.8488  6.8489  6.9054  6.9054  6.9299  6.9299
  6.9704  6.9704  7.1092  7.1092  7.1565  7.1566  7.2321  7.2322  7.2545  7.2546
  7.3649  7.3651  7.3924  7.3926  7.4507  7.4508  7.4569  7.4570  7.5352  7.5353
  7.5547  7.5547  7.6092  7.6093  7.6805  7.6806  7.8491  7.8492  7.9052  7.9054
  8.0635  8.0636  8.1508  8.1510  8.3070  8.3071  8.3858  8.3860  8.4576  8.4577
  8.5106  8.5107
   25
   0.50000   0.42389   0.53944
 -1.2782 -1.2782 -1.2776 -1.2776 -1.2586 -1.2586 -1.2577 -1.2577 -0.9358 -0.9358
 -0.9317 -0.9317 -0.9238 -0.9238 -0.9225 -0.9225 -0.9178 -0.9178 -0.9160 -0.9160
 -0.9111 -0.9111 -0.9102 -0.9102 -0.8835 -0.8835 -0.8812 -0.8812 -0.4103 -0.4103
 -0.3878 -0.3878 -0.2438 -0.2438 -0.2196 -0.2196 -0.1833 -0.1833 -0.1624 -0.1624
 -0.1491 -0.1491 -0.1449 -0.1449 -0.1194 -0.1194 -0.0952 -0.0952 -0.0740 -0.0740
 -0.0738 -0.0738  0.4518  0.4518  0.4609  0.4609  0.5228  0.5228  0.5308  0.5308
  0.6816  0.6816  0.6994  0.6994  0.8223  0.8223  0.8230  0.8230  0.8680  0.8680
  0.8816  0.8816  1.0232  1.0232  1.0363  1.0363  1.0769  1.0769  1.1019  1.1019
  1.1615  1.1615  1.1667  1.1667  1.3264  1.3264  1.3420  1.3420  1.3911  1.3911
  1.3963  1.3963  1.5508  1.5508  1.5894  1.5894  1.6519  1.6519  1.7259  1.7259
  1.7897  1.7897  1.8025  1.8025  1.8606  1.8606  1.9225  1.9225  2.0524  2.0524
  2.0582  2.0582  2.0953  2.0953  2.1325  2.1325  2.1468  2.1468  2.1751  2.1751
  2.2039  2.2039  2.2317  2.2317  2.2924  2.2924  2.3306  2.3306  2.4196  2.4196
  2.4350  2.4350  2.4605  2.4605  2.4743  2.4743  2.5226  2.5226  2.5334  2.5334
  2.6348  2.6348  2.6386  2.6386  2.7353  2.7353  2.7524  2.7524  2.7988  2.7988
  2.8332  2.8332  2.8802  2.8802  2.9075  2.9075  3.0182  3.0182  3.0341  3.0341
  3.1229  3.1229  3.1916  3.1916  3.2511  3.2511  3.2596  3.2596  3.3194  3.3194
  3.3258  3.3258  3.3662  3.3662  3.4211  3.4211  3.4612  3.4612  3.4912  3.4912
  3.5682  3.5682  3.6048  3.6048  3.6570  3.6570  3.6922  3.6922  3.7351  3.7352
  3.7578  3.7578  3.7903  3.7903  3.8436  3.8436  3.9044  3.9044  3.9679  3.9679
  4.0169  4.0169  4.0390  4.0390  4.0754  4.0754  4.1012  4.1012  4.1220  4.1221
  4.1701  4.1701  4.1767  4.1767  4.2507  4.2507  4.2886  4.2886  4.3321  4.3321
  4.3750  4.3750  4.4342  4.4342  4.4702  4.4702  4.5201  4.5201  4.6039  4.6039
  4.6207  4.6207  4.7033  4.7033  4.7068  4.7068  4.7659  4.7659  4.7868  4.7868
  4.8310  4.8310  4.8423  4.8423  4.9441  4.9441  4.9724  4.9724  5.0377  5.0378
  5.0647  5.0647  5.2013  5.2013  5.2179  5.2179  5.2819  5.2819  5.2915  5.2916
  5.3646  5.3647  5.3714  5.3715  5.4353  5.4354  5.4544  5.4545  5.5256  5.5256
  5.5323  5.5324  5.6468  5.6468  5.7024  5.7024  5.7386  5.7386  5.7726  5.7726
  5.8131  5.8131  5.8464  5.8464  5.9032  5.9032  5.9650  5.9651  5.9687  5.9687
  6.0662  6.0662  6.0796  6.0796  6.1199  6.1199  6.1799  6.1799  6.1990  6.1991
  6.3117  6.3118  6.3125  6.3126  6.3906  6.3907  6.4574  6.4574  6.5458  6.5458
  6.5628  6.5629  6.6625  6.6626  6.6703  6.6704  6.7584  6.7585  6.7622  6.7623
  6.8010  6.8010  6.8200  6.8200  6.8488  6.8489  6.9054  6.9054  6.9299  6.9299
  6.9704  6.9704  7.1092  7.1092  7.1565  7.1566  7.2321  7.2322  7.2545  7.2546
  7.3649  7.3651  7.3924  7.3926  7.4507  7.4508  7.4569  7.4570  7.5352  7.5353
  7.5547  7.5547  7.6092  7.6093  7.6805  7.6806  7.8491  7.8492  7.9052  7.9054
  8.0635  8.0636  8.1508  8.1510  8.3070  8.3071  8.3858  8.3860  8.4576  8.4577
  8.5106  8.5107
   0.47917   0.42389   0.53944
 -1.2789 -1.2789 -1.2769 -1.2769 -1.2587 -1.2587 -1.2576 -1.2576 -0.9358 -0.9358
 -0.9317 -0.9317 -0.9239 -0.9239 -0.9224 -0.9224 -0.9179 -0.9179 -0.9160 -0.9160
 -0.9113 -0.9113 -0.9099 -0.9099 -0.8835 -0.8835 -0.8812 -0.8812 -0.4107 -0.4107
 -0.3874 -0.3874 -0.2439 -0.2439 -0.2195 -0.2195 -0.1841 -0.1841 -0.1621 -0.1621
 -0.1492 -0.1492 -0.1443 -0.1443 -0.1196 -0.1196 -0.0950 -0.0950 -0.0743 -0.0743
 -0.0735 -0.0735  0.4496  0.4497  0.4630  0.4630  0.5224  0.5224  0.5317  0.5317
  0.6815  0.6815  0.6994  0.6994  0.8170  0.8170  0.8277  0.8277  0.8676  0.8676
  0.8820  0.8821  1.0232  1.0232  1.0365  1.0365  1.0767  1.0768  1.1023  1.1024
  1.1608  1.1608  1.1674  1.1674  1.3258  1.3258  1.3425  1.3425  1.3902  1.3903
  1.3970  1.3970  1.5508  1.5508  1.5900  1.5900  1.6521  1.6521  1.7259  1.7259
  1.7892  1.7892  1.8025  1.8025  1.8605  1.8605  1.9218  1.9218  2.0502  2.0502
  2.0596  2.0596  2.0954  2.0954  2.1322  2.1323  2.1435  2.1435  2.1778  2.1779
  2.2040  2.2040  2.2325  2.2326  2.2922  2.2922  2.3311  2.3312  2.4193  2.4194
  2.4362  2.4363  2.4602  2.4602  2.4751  2.4751  2.5222  2.5223  2.5343  2.5343
  2.6342  2.6344  2.6396  2.6398  2.7347  2.7348  2.7516  2.7517  2.7974  2.7975
  2.8337  2.8338  2.8744  2.8746  2.9135  2.9136  3.0155  3.0156  3.0373  3.0374
  3.1221  3.1221  3.1931  3.1931  3.2495  3.2496  3.2594  3.2595  3.3180  3.3181
  3.3265  3.3266  3.3659  3.3659  3.4211  3.4211  3.4607  3.4608  3.4922  3.4923
  3.5685  3.5685  3.6063  3.6063  3.6543  3.6544  3.6943  3.6943  3.7336  3.7339
  3.7587  3.7589  3.7900  3.7901  3.8431  3.8431  3.9043  3.9043  3.9686  3.9686
  4.0157  4.0157  4.0391  4.0393  4.0757  4.0758  4.1000  4.1003  4.1226  4.1229
  4.1697  4.1697  4.1780  4.1782  4.2507  4.2508  4.2888  4.2888  4.3326  4.3327
  4.3744  4.3744  4.4336  4.4336  4.4710  4.4711  4.5207  4.5208  4.6030  4.6032
  4.6212  4.6214  4.6971  4.6971  4.7127  4.7128  4.7642  4.7645  4.7876  4.7878
  4.8278  4.8283  4.8458  4.8463  4.9444  4.9444  4.9724  4.9725  5.0326  5.0326
  5.0698  5.0699  5.1998  5.2000  5.2166  5.2167  5.2746  5.2749  5.2984  5.2985
  5.3626  5.3628  5.3746  5.3748  5.4291  5.4292  5.4583  5.4585  5.5208  5.5211
  5.5391  5.5394  5.6462  5.6463  5.7030  5.7031  5.7373  5.7373  5.7723  5.7723
  5.8134  5.8136  5.8471  5.8472  5.9030  5.9031  5.9615  5.9615  5.9728  5.9730
  6.0639  6.0640  6.0818  6.0820  6.1199  6.1200  6.1803  6.1804  6.1996  6.1997
  6.3087  6.3088  6.3160  6.3161  6.3904  6.3904  6.4573  6.4574  6.5444  6.5447
  6.5636  6.5638  6.6598  6.6600  6.6710  6.6711  6.7503  6.7504  6.7694  6.7696
  6.7989  6.7991  6.8205  6.8206  6.8490  6.8491  6.9059  6.9060  6.9307  6.9308
  6.9715  6.9716  7.1087  7.1088  7.1560  7.1562  7.2315  7.2317  7.2541  7.2542
  7.3634  7.3635  7.3924  7.3926  7.4465  7.4467  7.4615  7.4617  7.5345  7.5346
  7.5565  7.5566  7.6095  7.6096  7.6811  7.6812  7.8488  7.8489  7.9055  7.9056
  8.0636  8.0636  8.1507  8.1509  8.3069  8.3070  8.3853  8.3855  8.4583  8.4584
  8.5114  8.5115
   0.45833   0.42389   0.53944
 -1.2799 -1.2799 -1.2760 -1.2760 -1.2589 -1.2589 -1.2575 -1.2575 -0.9358 -0.9358
 -0.9317 -0.9317 -0.9241 -0.9241 -0.9223 -0.9223 -0.9179 -0.9179 -0.9159 -0.9159
 -0.9118 -0.9118 -0.9094 -0.9094 -0.8836 -0.8836 -0.8810 -0.8810 -0.4117 -0.4117
 -0.3863 -0.3863 -0.2442 -0.2442 -0.2192 -0.2192 -0.1862 -0.1862 -0.1615 -0.1615
 -0.1493 -0.1493 -0.1427 -0.1427 -0.1201 -0.1201 -0.0947 -0.0947 -0.0746 -0.0746
 -0.0731 -0.0731  0.4456  0.4456  0.4670  0.4670  0.5215  0.5215  0.5338  0.5338
  0.6814  0.6814  0.6997  0.6997  0.8109  0.8109  0.8320  0.8320  0.8667  0.8667
  0.8832  0.8832  1.0234  1.0234  1.0371  1.0371  1.0762  1.0763  1.1035  1.1035
  1.1593  1.1594  1.1688  1.1688  1.3243  1.3243  1.3439  1.3439  1.3883  1.3883
  1.3982  1.3982  1.5508  1.5508  1.5917  1.5917  1.6526  1.6527  1.7259  1.7259
  1.7878  1.7879  1.8025  1.8026  1.8603  1.8603  1.9197  1.9197  2.0458  2.0459
  2.0612  2.0613  2.0957  2.0957  2.1282  2.1282  2.1410  2.1410  2.1812  2.1814
  2.2052  2.2053  2.2349  2.2349  2.2918  2.2918  2.3326  2.3327  2.4192  2.4194
  2.4391  2.4393  2.4597  2.4598  2.4774  2.4774  2.5216  2.5216  2.5366  2.5367
  2.6335  2.6337  2.6420  2.6421  2.7332  2.7333  2.7494  2.7494  2.7939  2.7939
  2.8341  2.8343  2.8645  2.8646  2.9247  2.9248  3.0107  3.0108  3.0439  3.0439
  3.1199  3.1200  3.1971  3.1972  3.2455  3.2456  3.2585  3.2585  3.3151  3.3152
  3.3275  3.3276  3.3650  3.3651  3.4205  3.4207  3.4605  3.4606  3.4945  3.4947
  3.5696  3.5696  3.6103  3.6103  3.6485  3.6486  3.6989  3.6990  3.7301  3.7306
  3.7603  3.7606  3.7903  3.7904  3.8415  3.8416  3.9041  3.9042  3.9702  3.9702
  4.0121  4.0121  4.0396  4.0398  4.0767  4.0769  4.0977  4.0981  4.1241  4.1244
  4.1693  4.1693  4.1813  4.1817  4.2507  4.2509  4.2891  4.2892  4.3338  4.3340
  4.3733  4.3733  4.4319  4.4319  4.4734  4.4734  4.5224  4.5226  4.6012  4.6015
  4.6223  4.6226  4.6900  4.6900  4.7191  4.7192  4.7609  4.7613  4.7887  4.7888
  4.8241  4.8248  4.8526  4.8532  4.9451  4.9452  4.9725  4.9727  5.0228  5.0228
  5.0796  5.0799  5.1956  5.1959  5.2127  5.2129  5.2647  5.2652  5.3072  5.3073
  5.3607  5.3608  5.3786  5.3789  5.4192  5.4193  5.4633  5.4636  5.5166  5.5169
  5.5499  5.5502  5.6444  5.6445  5.7051  5.7053  5.7337  5.7338  5.7715  5.7717
  5.8140  5.8142  5.8494  5.8495  5.9024  5.9025  5.9577  5.9577  5.9789  5.9790
  6.0598  6.0600  6.0863  6.0864  6.1204  6.1206  6.1813  6.1813  6.2013  6.2015
  6.3059  6.3061  6.3204  6.3205  6.3896  6.3897  6.4572  6.4573  6.5409  6.5415
  6.5659  6.5661  6.6540  6.6542  6.6712  6.6713  6.7405  6.7406  6.7763  6.7765
  6.7948  6.7951  6.8210  6.8211  6.8494  6.8496  6.9075  6.9077  6.9326  6.9328
  6.9750  6.9751  7.1074  7.1076  7.1549  7.1551  7.2297  7.2300  7.2528  7.2530
  7.3591  7.3592  7.3922  7.3923  7.4410  7.4413  7.4680  7.4682  7.5328  7.5330
  7.5614  7.5615  7.6104  7.6105  7.6828  7.6829  7.8479  7.8479  7.9061  7.9062
  8.0636  8.0637  8.1505  8.1506  8.3064  8.3065  8.3839  8.3840  8.4603  8.4603
  8.5138  8.5139
   0.43750   0.42389   0.53944
 -1.2808 -1.2808 -1.2751 -1.2751 -1.2590 -1.2590 -1.2572 -1.2572 -0.9358 -0.9358
 -0.9317 -0.9317 -0.9243 -0.9243 -0.9221 -0.9221 -0.9180 -0.9180 -0.9159 -0.9159
 -0.9122 -0.9122 -0.9088 -0.9088 -0.8837 -0.8837 -0.8808 -0.8808 -0.4133 -0.4133
 -0.3847 -0.3847 -0.2447 -0.2447 -0.2188 -0.2187 -0.1892 -0.1892 -0.1611 -0.1611
 -0.1490 -0.1490 -0.1406 -0.1406 -0.1210 -0.1210 -0.0942 -0.0942 -0.0748 -0.0748
 -0.0726 -0.0726  0.4411  0.4412  0.4712  0.4712  0.5206  0.5206  0.5366  0.5366
  0.6812  0.6812  0.7002  0.7002  0.8045  0.8045  0.8351  0.8351  0.8656  0.8656
  0.8848  0.8848  1.0236  1.0236  1.0380  1.0380  1.0755  1.0755  1.1053  1.1054
  1.1576  1.1577  1.1705  1.1705  1.3223  1.3223  1.3458  1.3458  1.3859  1.3860
  1.3995  1.3996  1.5508  1.5509  1.5943  1.5943  1.6536  1.6536  1.7257  1.7257
  1.7856  1.7857  1.8026  1.8027  1.8601  1.8601  1.9163  1.9164  2.0406  2.0406
  2.0615  2.0615  2.0958  2.0959  2.1207  2.1208  2.1433  2.1433  2.1808  2.1810
  2.2087  2.2088  2.2383  2.2383  2.2914  2.2914  2.3347  2.3348  2.4200  2.4202
  2.4427  2.4430  2.4596  2.4597  2.4807  2.4807  2.5212  2.5213  2.5398  2.5399
  2.6334  2.6336  2.6449  2.6451  2.7303  2.7305  2.7459  2.7460  2.7894  2.7895
  2.8321  2.8323  2.8566  2.8567  2.9361  2.9362  3.0061  3.0063  3.0513  3.0513
  3.1175  3.1176  3.2028  3.2028  3.2398  3.2398  3.2563  3.2564  3.3117  3.3118
  3.3274  3.3275  3.3644  3.3646  3.4192  3.4194  3.4619  3.4621  3.4968  3.4970
  3.5714  3.5714  3.6155  3.6156  3.6424  3.6426  3.7032  3.7034  3.7257  3.7264
  3.7605  3.7609  3.7934  3.7935  3.8390  3.8390  3.9039  3.9039  3.9718  3.9719
  4.0064  4.0064  4.0397  4.0400  4.0783  4.0787  4.0957  4.0962  4.1259  4.1262
  4.1696  4.1697  4.1857  4.1861  4.2510  4.2512  4.2896  4.2897  4.3348  4.3351
  4.3731  4.3731  4.4295  4.4295  4.4766  4.4767  4.5244  4.5247  4.5994  4.5998
  4.6227  4.6229  4.6840  4.6840  4.7236  4.7238  4.7579  4.7583  4.7872  4.7873
  4.8234  4.8241  4.8605  4.8612  4.9464  4.9465  4.9719  4.9722  5.0131  5.0132
  5.0897  5.0901  5.1889  5.1893  5.2070  5.2072  5.2559  5.2564  5.3137  5.3138
  5.3595  5.3595  5.3771  5.3776  5.4157  5.4160  5.4659  5.4662  5.5153  5.5155
  5.5613  5.5616  5.6412  5.6413  5.7086  5.7089  5.7283  5.7284  5.7710  5.7712
  5.8141  5.8144  5.8528  5.8530  5.9012  5.9014  5.9552  5.9553  5.9855  5.9857
  6.0563  6.0564  6.0906  6.0907  6.1214  6.1217  6.1822  6.1822  6.2040  6.2043
  6.3036  6.3040  6.3254  6.3254  6.3886  6.3887  6.4571  6.4573  6.5359  6.5365
  6.5688  6.5689  6.6466  6.6467  6.6692  6.6693  6.7314  6.7315  6.7779  6.7781
  6.7937  6.7941  6.8201  6.8202  6.8501  6.8504  6.9102  6.9104  6.9348  6.9351
  6.9810  6.9811  7.1058  7.1060  7.1530  7.1533  7.2268  7.2271  7.2506  7.2508
  7.3529  7.3530  7.3917  7.3918  7.4362  7.4365  7.4737  7.4740  7.5312  7.5314
  7.5681  7.5682  7.6124  7.6126  7.6853  7.6854  7.8463  7.8464  7.9069  7.9070
  8.0638  8.0639  8.1502  8.1503  8.3056  8.3057  8.3816  8.3817  8.4635  8.4636
  8.5174  8.5176
   0.41667   0.42389   0.53944
 -1.2818 -1.2818 -1.2742 -1.2742 -1.2592 -1.2592 -1.2570 -1.2570 -0.9359 -0.9359
 -0.9317 -0.9317 -0.9246 -0.9246 -0.9219 -0.9219 -0.9181 -0.9181 -0.9159 -0.9159
 -0.9126 -0.9126 -0.9081 -0.9081 -0.8837 -0.8837 -0.8805 -0.8805 -0.4151 -0.4151
 -0.3827 -0.3827 -0.2453 -0.2453 -0.2181 -0.2181 -0.1927 -0.1926 -0.1612 -0.1612
 -0.1482 -0.1482 -0.1382 -0.1382 -0.1220 -0.1220 -0.0936 -0.0936 -0.0750 -0.0750
 -0.0722 -0.0722  0.4367  0.4367  0.4753  0.4753  0.5202  0.5202  0.5399  0.5400
  0.6809  0.6809  0.7007  0.7007  0.7978  0.7978  0.8369  0.8369  0.8648  0.8648
  0.8867  0.8867  1.0239  1.0239  1.0393  1.0393  1.0746  1.0747  1.1077  1.1077
  1.1558  1.1559  1.1723  1.1723  1.3200  1.3200  1.3478  1.3478  1.3833  1.3834
  1.4009  1.4009  1.5509  1.5509  1.5978  1.5978  1.6548  1.6548  1.7252  1.7252
  1.7828  1.7829  1.8028  1.8029  1.8599  1.8599  1.9118  1.9119  2.0345  2.0345
  2.0599  2.0600  2.0942  2.0942  2.1167  2.1167  2.1468  2.1469  2.1774  2.1775
  2.2131  2.2132  2.2422  2.2422  2.2912  2.2912  2.3370  2.3371  2.4220  2.4222
  2.4458  2.4461  2.4607  2.4608  2.4849  2.4849  2.5214  2.5215  2.5434  2.5436
  2.6341  2.6343  2.6482  2.6483  2.7261  2.7262  2.7418  2.7419  2.7848  2.7850
  2.8259  2.8262  2.8530  2.8531  2.9458  2.9458  3.0029  3.0031  3.0586  3.0586
  3.1158  3.1159  3.2088  3.2088  3.2329  3.2330  3.2535  3.2536  3.3075  3.3077
  3.3257  3.3259  3.3647  3.3649  3.4177  3.4179  3.4648  3.4649  3.4987  3.4990
  3.5730  3.5730  3.6199  3.6199  3.6392  3.6394  3.7056  3.7060  3.7218  3.7225
  3.7590  3.7593  3.8001  3.8002  3.8357  3.8357  3.9035  3.9036  3.9719  3.9719
  3.9997  3.9998  4.0388  4.0390  4.0806  4.0811  4.0954  4.0958  4.1280  4.1283
  4.1707  4.1709  4.1907  4.1911  4.2512  4.2515  4.2901  4.2902  4.3353  4.3356
  4.3751  4.3752  4.4267  4.4267  4.4803  4.4803  4.5259  4.5262  4.5980  4.5983
  4.6217  4.6219  4.6798  4.6799  4.7253  4.7254  4.7561  4.7564  4.7832  4.7832
  4.8257  4.8264  4.8692  4.8700  4.9479  4.9481  4.9694  4.9698  5.0061  5.0063
  5.0986  5.0989  5.1804  5.1809  5.2006  5.2008  5.2481  5.2488  5.3164  5.3165
  5.3548  5.3549  5.3734  5.3736  5.4212  5.4215  5.4663  5.4666  5.5164  5.5165
  5.5720  5.5723  5.6367  5.6368  5.7117  5.7119  5.7236  5.7238  5.7708  5.7711
  5.8130  5.8134  5.8570  5.8572  5.8995  5.8998  5.9542  5.9543  5.9926  5.9927
  6.0543  6.0543  6.0943  6.0943  6.1233  6.1235  6.1824  6.1825  6.2075  6.2079
  6.3016  6.3021  6.3308  6.3308  6.3879  6.3879  6.4573  6.4574  6.5295  6.5302
  6.5716  6.5717  6.6380  6.6381  6.6649  6.6650  6.7237  6.7238  6.7731  6.7733
  6.7973  6.7976  6.8180  6.8181  6.8510  6.8514  6.9136  6.9139  6.9364  6.9369
  6.9892  6.9893  7.1041  7.1043  7.1504  7.1508  7.2223  7.2227  7.2476  7.2478
  7.3458  7.3459  7.3910  7.3912  7.4317  7.4320  7.4783  7.4786  7.5297  7.5297
  7.5759  7.5760  7.6160  7.6162  7.6882  7.6883  7.8443  7.8445  7.9079  7.9079
  8.0640  8.0642  8.1502  8.1502  8.3042  8.3043  8.3786  8.3787  8.4678  8.4679
  8.5223  8.5224
   0.39583   0.42389   0.53944
 -1.2827 -1.2827 -1.2734 -1.2734 -1.2594 -1.2594 -1.2567 -1.2567 -0.9359 -0.9359
 -0.9318 -0.9318 -0.9249 -0.9249 -0.9217 -0.9217 -0.9183 -0.9183 -0.9159 -0.9159
 -0.9129 -0.9129 -0.9075 -0.9075 -0.8837 -0.8837 -0.8801 -0.8801 -0.4172 -0.4172
 -0.3805 -0.3805 -0.2461 -0.2461 -0.2175 -0.2175 -0.1963 -0.1963 -0.1616 -0.1616
 -0.1471 -0.1470 -0.1356 -0.1356 -0.1230 -0.1230 -0.0930 -0.0929 -0.0752 -0.0752
 -0.0717 -0.0717  0.4323  0.4323  0.4791  0.4791  0.5203  0.5203  0.5436  0.5437
  0.6806  0.6806  0.7014  0.7015  0.7910  0.7910  0.8371  0.8371  0.8646  0.8646
  0.8888  0.8888  1.0242  1.0242  1.0409  1.0409  1.0738  1.0738  1.1105  1.1105
  1.1542  1.1542  1.1742  1.1742  1.3176  1.3177  1.3497  1.3497  1.3805  1.3806
  1.4022  1.4022  1.5510  1.5510  1.6021  1.6021  1.6562  1.6562  1.7241  1.7242
  1.7797  1.7798  1.8032  1.8033  1.8596  1.8597  1.9064  1.9064  2.0275  2.0276
  2.0562  2.0563  2.0907  2.0907  2.1179  2.1179  2.1501  2.1502  2.1729  2.1730
  2.2168  2.2168  2.2461  2.2462  2.2914  2.2914  2.3393  2.3395  2.4250  2.4252
  2.4478  2.4480  2.4631  2.4632  2.4898  2.4898  2.5224  2.5225  2.5473  2.5475
  2.6360  2.6362  2.6516  2.6517  2.7205  2.7206  2.7376  2.7377  2.7805  2.7807
  2.8176  2.8178  2.8518  2.8520  2.9526  2.9527  3.0018  3.0020  3.0650  3.0650
  3.1158  3.1159  3.2133  3.2133  3.2257  3.2258  3.2511  3.2511  3.3024  3.3025
  3.3225  3.3226  3.3660  3.3663  3.4171  3.4172  3.4677  3.4678  3.5008  3.5012
  3.5726  3.5727  3.6215  3.6216  3.6410  3.6412  3.7057  3.7060  3.7195  3.7199
  3.7571  3.7574  3.8085  3.8085  3.8329  3.8329  3.9028  3.9029  3.9678  3.9679
  3.9948  3.9950  4.0365  4.0366  4.0831  4.0836  4.0969  4.0972  4.1309  4.1312
  4.1725  4.1728  4.1958  4.1962  4.2512  4.2515  4.2905  4.2905  4.3359  4.3361
  4.3794  4.3796  4.4236  4.4236  4.4841  4.4841  4.5261  4.5265  4.5964  4.5966
  4.6197  4.6198  4.6772  4.6773  4.7240  4.7240  4.7547  4.7550  4.7793  4.7793
  4.8293  4.8300  4.8790  4.8798  4.9494  4.9496  4.9642  4.9646  5.0034  5.0036
  5.1047  5.1051  5.1710  5.1715  5.1948  5.1951  5.2411  5.2418  5.3124  5.3124
  5.3470  5.3472  5.3749  5.3750  5.4291  5.4293  5.4670  5.4672  5.5191  5.5191
  5.5815  5.5817  5.6314  5.6314  5.7087  5.7088  5.7251  5.7254  5.7710  5.7712
  5.8110  5.8113  5.8615  5.8616  5.8981  5.8983  5.9543  5.9544  5.9998  5.9998
  6.0545  6.0545  6.0974  6.0974  6.1258  6.1260  6.1814  6.1815  6.2116  6.2121
  6.2995  6.3001  6.3362  6.3363  6.3883  6.3883  6.4575  6.4576  6.5222  6.5229
  6.5737  6.5738  6.6284  6.6285  6.6591  6.6592  6.7177  6.7177  6.7662  6.7665
  6.8008  6.8011  6.8155  6.8157  6.8523  6.8527  6.9175  6.9177  6.9374  6.9379
  6.9989  6.9990  7.1026  7.1029  7.1472  7.1476  7.2161  7.2163  7.2445  7.2446
  7.3385  7.3385  7.3903  7.3906  7.4270  7.4273  7.4819  7.4821  7.5282  7.5283
  7.5839  7.5841  7.6215  7.6217  7.6913  7.6913  7.8420  7.8422  7.9087  7.9088
  8.0643  8.0645  8.1506  8.1506  8.3022  8.3023  8.3753  8.3754  8.4732  8.4734
  8.5281  8.5283
   0.37500   0.42389   0.53944
 -1.2837 -1.2837 -1.2726 -1.2726 -1.2595 -1.2595 -1.2564 -1.2564 -0.9359 -0.9359
 -0.9318 -0.9318 -0.9252 -0.9252 -0.9215 -0.9215 -0.9184 -0.9184 -0.9159 -0.9159
 -0.9132 -0.9132 -0.9069 -0.9069 -0.8837 -0.8837 -0.8797 -0.8797 -0.4195 -0.4195
 -0.3781 -0.3781 -0.2471 -0.2471 -0.2169 -0.2169 -0.1999 -0.1999 -0.1623 -0.1623
 -0.1457 -0.1457 -0.1333 -0.1332 -0.1238 -0.1238 -0.0923 -0.0923 -0.0754 -0.0753
 -0.0712 -0.0712  0.4280  0.4280  0.4824  0.4824  0.5210  0.5211  0.5476  0.5477
  0.6802  0.6802  0.7022  0.7022  0.7841  0.7841  0.8358  0.8358  0.8649  0.8649
  0.8910  0.8911  1.0244  1.0244  1.0428  1.0428  1.0730  1.0730  1.1135  1.1136
  1.1527  1.1527  1.1761  1.1761  1.3153  1.3154  1.3514  1.3515  1.3778  1.3779
  1.4037  1.4037  1.5511  1.5511  1.6068  1.6068  1.6575  1.6576  1.7222  1.7223
  1.7766  1.7767  1.8038  1.8039  1.8595  1.8595  1.9002  1.9003  2.0197  2.0197
  2.0506  2.0507  2.0881  2.0881  2.1219  2.1220  2.1518  2.1519  2.1692  2.1692
  2.2194  2.2194  2.2496  2.2497  2.2919  2.2919  2.3415  2.3417  2.4285  2.4287
  2.4488  2.4490  2.4664  2.4664  2.4951  2.4952  2.5243  2.5244  2.5513  2.5515
  2.6393  2.6395  2.6547  2.6547  2.7142  2.7144  2.7336  2.7337  2.7764  2.7767
  2.8095  2.8097  2.8511  2.8513  2.9558  2.9559  3.0031  3.0034  3.0699  3.0700
  3.1181  3.1182  3.2117  3.2117  3.2216  3.2217  3.2507  3.2508  3.2960  3.2961
  3.3181  3.3182  3.3682  3.3686  3.4179  3.4179  3.4696  3.4697  3.5039  3.5042
  3.5691  3.5691  3.6222  3.6224  3.6453  3.6454  3.7048  3.7048  3.7190  3.7191
  3.7558  3.7560  3.8134  3.8134  3.8346  3.8347  3.9014  3.9015  3.9587  3.9588
  3.9933  3.9937  4.0330  4.0331  4.0855  4.0859  4.0996  4.0997  4.1351  4.1353
  4.1751  4.1755  4.2007  4.2010  4.2506  4.2509  4.2908  4.2908  4.3376  4.3378
  4.3853  4.3855  4.4205  4.4206  4.4879  4.4880  4.5249  4.5252  4.5935  4.5936
  4.6181  4.6182  4.6751  4.6754  4.7207  4.7207  4.7522  4.7524  4.7778  4.7779
  4.8329  4.8335  4.8899  4.8907  4.9484  4.9485  4.9592  4.9597  5.0047  5.0049
  5.1069  5.1072  5.1619  5.1624  5.1908  5.1914  5.2345  5.2352  5.2996  5.2996
  5.3436  5.3437  5.3791  5.3791  5.4332  5.4332  5.4714  5.4716  5.5223  5.5224
  5.5892  5.5894  5.6257  5.6259  5.7019  5.7019  5.7296  5.7299  5.7711  5.7714
  5.8088  5.8092  5.8659  5.8660  5.8972  5.8974  5.9549  5.9550  6.0068  6.0068
  6.0569  6.0570  6.1007  6.1007  6.1287  6.1289  6.1791  6.1793  6.2160  6.2165
  6.2967  6.2973  6.3411  6.3411  6.3910  6.3910  6.4571  6.4572  6.5148  6.5155
  6.5744  6.5745  6.6182  6.6182  6.6532  6.6532  6.7130  6.7130  6.7590  6.7593
  6.8008  6.8010  6.8149  6.8152  6.8542  6.8546  6.9211  6.9214  6.9382  6.9387
  7.0092  7.0092  7.1017  7.1019  7.1434  7.1437  7.2079  7.2079  7.2418  7.2419
  7.3312  7.3313  7.3897  7.3899  7.4219  7.4222  7.4846  7.4847  7.5267  7.5269
  7.5916  7.5918  7.6289  7.6291  7.6942  7.6942  7.8398  7.8400  7.9092  7.9092
  8.0648  8.0650  8.1517  8.1518  8.2995  8.2996  8.3718  8.3719  8.4795  8.4797
  8.5347  8.5349
   0.35417   0.42389   0.53944
 -1.2846 -1.2846 -1.2719 -1.2718 -1.2596 -1.2596 -1.2562 -1.2562 -0.9360 -0.9360
 -0.9319 -0.9319 -0.9255 -0.9255 -0.9213 -0.9213 -0.9185 -0.9185 -0.9159 -0.9159
 -0.9135 -0.9135 -0.9064 -0.9064 -0.8836 -0.8836 -0.8794 -0.8794 -0.4217 -0.4217
 -0.3756 -0.3756 -0.2481 -0.2481 -0.2165 -0.2165 -0.2032 -0.2032 -0.1632 -0.1632
 -0.1443 -0.1443 -0.1317 -0.1317 -0.1238 -0.1237 -0.0917 -0.0917 -0.0755 -0.0755
 -0.0706 -0.0706  0.4240  0.4240  0.4852  0.4853  0.5225  0.5225  0.5519  0.5519
  0.6798  0.6798  0.7031  0.7031  0.7772  0.7773  0.8333  0.8334  0.8655  0.8655
  0.8934  0.8934  1.0245  1.0245  1.0447  1.0447  1.0724  1.0724  1.1167  1.1167
  1.1515  1.1516  1.1781  1.1781  1.3131  1.3132  1.3528  1.3529  1.3751  1.3752
  1.4053  1.4054  1.5511  1.5511  1.6119  1.6119  1.6587  1.6589  1.7192  1.7193
  1.7738  1.7739  1.8048  1.8048  1.8593  1.8594  1.8937  1.8938  2.0112  2.0113
  2.0440  2.0440  2.0872  2.0872  2.1268  2.1268  2.1507  2.1508  2.1679  2.1679
  2.2210  2.2210  2.2525  2.2526  2.2925  2.2925  2.3435  2.3437  2.4319  2.4320
  2.4493  2.4494  2.4700  2.4700  2.5007  2.5007  2.5272  2.5273  2.5556  2.5558
  2.6439  2.6441  2.6569  2.6569  2.7083  2.7086  2.7302  2.7303  2.7726  2.7729
  2.8025  2.8026  2.8501  2.8504  2.9559  2.9560  3.0065  3.0068  3.0730  3.0731
  3.1227  3.1227  3.2042  3.2043  3.2197  3.2197  3.2536  3.2536  3.2883  3.2885
  3.3130  3.3131  3.3710  3.3715  3.4200  3.4201  3.4702  3.4703  3.5079  3.5082
  3.5624  3.5624  3.6234  3.6235  3.6491  3.6492  3.7043  3.7045  3.7197  3.7199
  3.7552  3.7554  3.8113  3.8113  3.8438  3.8440  3.8986  3.8987  3.9476  3.9478
  3.9942  3.9947  4.0289  4.0291  4.0876  4.0880  4.1027  4.1027  4.1404  4.1405
  4.1785  4.1789  4.2048  4.2051  4.2497  4.2499  4.2912  4.2912  4.3410  4.3411
  4.3915  4.3918  4.4180  4.4180  4.4916  4.4918  4.5224  4.5227  4.5884  4.5885
  4.6179  4.6180  4.6725  4.6729  4.7165  4.7165  4.7488  4.7491  4.7787  4.7787
  4.8356  4.8362  4.9016  4.9024  4.9417  4.9418  4.9593  4.9598  5.0086  5.0088
  5.1044  5.1045  5.1538  5.1543  5.1894  5.1901  5.2282  5.2289  5.2822  5.2822
  5.3432  5.3432  5.3844  5.3845  5.4315  5.4317  5.4804  5.4805  5.5257  5.5260
  5.5949  5.5951  5.6209  5.6212  5.6949  5.6949  5.7327  5.7329  5.7700  5.7704
  5.8088  5.8090  5.8697  5.8699  5.8969  5.8971  5.9561  5.9562  6.0135  6.0135
  6.0606  6.0607  6.1053  6.1053  6.1318  6.1320  6.1761  6.1764  6.2203  6.2209
  6.2927  6.2933  6.3447  6.3448  6.3967  6.3968  6.4553  6.4554  6.5082  6.5089
  6.5734  6.5735  6.6077  6.6077  6.6483  6.6483  6.7090  6.7091  6.7519  6.7522
  6.7970  6.7971  6.8166  6.8169  6.8567  6.8571  6.9237  6.9239  6.9396  6.9401
  7.0190  7.0190  7.1011  7.1013  7.1389  7.1392  7.1984  7.1984  7.2397  7.2399
  7.3244  7.3246  7.3887  7.3889  7.4166  7.4168  7.4865  7.4865  7.5256  7.5259
  7.5982  7.5984  7.6377  7.6381  7.6968  7.6968  7.8377  7.8381  7.9091  7.9092
  8.0654  8.0657  8.1538  8.1539  8.2960  8.2962  8.3684  8.3684  8.4865  8.4867
  8.5419  8.5421
   0.33333   0.42389   0.53944
 -1.2855 -1.2855 -1.2712 -1.2712 -1.2597 -1.2597 -1.2559 -1.2559 -0.9360 -0.9360
 -0.9319 -0.9319 -0.9258 -0.9258 -0.9211 -0.9211 -0.9187 -0.9187 -0.9158 -0.9158
 -0.9137 -0.9137 -0.9058 -0.9058 -0.8835 -0.8835 -0.8790 -0.8790 -0.4240 -0.4240
 -0.3731 -0.3731 -0.2492 -0.2492 -0.2169 -0.2169 -0.2056 -0.2055 -0.1642 -0.1642
 -0.1430 -0.1430 -0.1314 -0.1314 -0.1224 -0.1224 -0.0911 -0.0911 -0.0756 -0.0755
 -0.0701 -0.0701  0.4201  0.4202  0.4875  0.4875  0.5247  0.5247  0.5564  0.5564
  0.6793  0.6793  0.7039  0.7039  0.7705  0.7705  0.8300  0.8300  0.8662  0.8662
  0.8958  0.8958  1.0244  1.0245  1.0468  1.0468  1.0720  1.0721  1.1199  1.1199
  1.1508  1.1509  1.1801  1.1802  1.3110  1.3111  1.3538  1.3539  1.3725  1.3727
  1.4073  1.4073  1.5510  1.5510  1.6172  1.6172  1.6595  1.6596  1.7153  1.7154
  1.7717  1.7718  1.8060  1.8061  1.8592  1.8593  1.8871  1.8872  2.0024  2.0025
  2.0374  2.0374  2.0874  2.0875  2.1311  2.1312  2.1479  2.1480  2.1685  2.1685
  2.2220  2.2221  2.2548  2.2548  2.2931  2.2931  2.3453  2.3454  2.4343  2.4345
  2.4497  2.4497  2.4736  2.4737  2.5060  2.5060  2.5310  2.5310  2.5603  2.5604
  2.6496  2.6498  2.6579  2.6580  2.7036  2.7039  2.7280  2.7282  2.7689  2.7693
  2.7967  2.7969  2.8489  2.8492  2.9539  2.9540  3.0107  3.0110  3.0745  3.0747
  3.1288  3.1288  3.1961  3.1962  3.2159  3.2159  3.2589  3.2590  3.2797  3.2799
  3.3078  3.3079  3.3742  3.3747  3.4230  3.4231  3.4700  3.4701  3.5124  3.5125
  3.5536  3.5537  3.6239  3.6240  3.6518  3.6520  3.7047  3.7049  3.7224  3.7227
  3.7552  3.7554  3.8061  3.8061  3.8559  3.8561  3.8931  3.8933  3.9383  3.9384
  3.9964  3.9970  4.0248  4.0250  4.0896  4.0899  4.1055  4.1057  4.1458  4.1459
  4.1828  4.1832  4.2079  4.2081  4.2494  4.2495  4.2917  4.2918  4.3452  4.3452
  4.3970  4.3973  4.4167  4.4168  4.4951  4.4954  4.5193  4.5196  4.5817  4.5818
  4.6187  4.6188  4.6684  4.6689  4.7123  4.7124  4.7459  4.7462  4.7805  4.7805
  4.8373  4.8377  4.9129  4.9136  4.9335  4.9337  4.9619  4.9624  5.0139  5.0141
  5.0982  5.0982  5.1466  5.1471  5.1899  5.1908  5.2225  5.2231  5.2645  5.2645
  5.3430  5.3430  5.3904  5.3906  5.4262  5.4266  5.4903  5.4904  5.5294  5.5300
  5.5982  5.5985  5.6181  5.6185  5.6886  5.6886  5.7336  5.7337  5.7663  5.7667
  5.8121  5.8123  5.8727  5.8729  5.8972  5.8974  5.9582  5.9582  6.0198  6.0198
  6.0636  6.0638  6.1124  6.1125  6.1350  6.1351  6.1730  6.1732  6.2243  6.2249
  6.2871  6.2877  6.3471  6.3473  6.4053  6.4054  6.4512  6.4513  6.5032  6.5038
  6.5704  6.5705  6.5979  6.5979  6.6451  6.6451  6.7054  6.7054  6.7451  6.7453
  6.7916  6.7917  6.8187  6.8190  6.8600  6.8603  6.9248  6.9249  6.9422  6.9427
  7.0275  7.0276  7.1005  7.1007  7.1335  7.1337  7.1889  7.1890  7.2383  7.2386
  7.3183  7.3184  7.3867  7.3869  7.4117  7.4119  7.4871  7.4871  7.5255  7.5258
  7.6035  7.6037  7.6474  7.6478  7.6990  7.6991  7.8362  7.8366  7.9083  7.9084
  8.0662  8.0665  8.1570  8.1570  8.2920  8.2921  8.3650  8.3650  8.4941  8.4942
  8.5496  8.5497
   0.31250   0.42389   0.53944
 -1.2863 -1.2863 -1.2706 -1.2706 -1.2597 -1.2597 -1.2557 -1.2557 -0.9361 -0.9361
 -0.9320 -0.9320 -0.9261 -0.9261 -0.9210 -0.9210 -0.9188 -0.9188 -0.9158 -0.9158
 -0.9139 -0.9139 -0.9054 -0.9054 -0.8832 -0.8832 -0.8786 -0.8786 -0.4263 -0.4263
 -0.3706 -0.3705 -0.2504 -0.2504 -0.2184 -0.2184 -0.2066 -0.2066 -0.1652 -0.1652
 -0.1418 -0.1418 -0.1319 -0.1319 -0.1203 -0.1203 -0.0906 -0.0906 -0.0756 -0.0756
 -0.0696 -0.0695  0.4166  0.4166  0.4892  0.4892  0.5276  0.5276  0.5610  0.5610
  0.6788  0.6788  0.7047  0.7047  0.7638  0.7639  0.8260  0.8261  0.8667  0.8667
  0.8981  0.8982  1.0242  1.0242  1.0489  1.0489  1.0719  1.0719  1.1227  1.1227
  1.1510  1.1510  1.1823  1.1823  1.3091  1.3091  1.3544  1.3544  1.3703  1.3704
  1.4097  1.4097  1.5507  1.5508  1.6223  1.6223  1.6593  1.6595  1.7106  1.7106
  1.7704  1.7705  1.8075  1.8076  1.8591  1.8592  1.8807  1.8809  1.9938  1.9939
  2.0312  2.0313  2.0882  2.0883  2.1333  2.1334  2.1464  2.1464  2.1693  2.1693
  2.2227  2.2227  2.2566  2.2567  2.2936  2.2936  2.3467  2.3469  2.4352  2.4352
  2.4503  2.4503  2.4773  2.4773  2.5101  2.5101  2.5359  2.5359  2.5655  2.5656
  2.6527  2.6528  2.6608  2.6611  2.7003  2.7008  2.7277  2.7281  2.7654  2.7658
  2.7925  2.7926  2.8475  2.8478  2.9509  2.9509  3.0149  3.0152  3.0749  3.0751
  3.1348  3.1349  3.1892  3.1892  3.2110  3.2110  3.2644  3.2645  3.2711  3.2712
  3.3028  3.3030  3.3772  3.3778  3.4264  3.4264  3.4696  3.4697  3.5163  3.5163
  3.5443  3.5444  3.6227  3.6227  3.6539  3.6541  3.7049  3.7052  3.7272  3.7276
  3.7555  3.7556  3.8004  3.8004  3.8668  3.8668  3.8853  3.8857  3.9334  3.9336
  3.9996  4.0002  4.0212  4.0215  4.0915  4.0917  4.1079  4.1082  4.1503  4.1504
  4.1880  4.1884  4.2097  4.2099  4.2508  4.2509  4.2926  4.2927  4.3487  4.3487
  4.4010  4.4013  4.4174  4.4175  4.4976  4.4979  4.5168  4.5170  4.5743  4.5743
  4.6198  4.6198  4.6627  4.6632  4.7087  4.7088  4.7442  4.7445  4.7823  4.7823
  4.8377  4.8381  4.9175  4.9177  4.9316  4.9318  4.9656  4.9659  5.0200  5.0202
  5.0904  5.0904  5.1397  5.1403  5.1901  5.1911  5.2184  5.2188  5.2489  5.2489
  5.3423  5.3423  5.3965  5.3968  5.4195  5.4201  5.4975  5.4979  5.5341  5.5349
  5.5996  5.5997  5.6176  5.6180  5.6835  5.6836  5.7327  5.7328  5.7603  5.7609
  5.8172  5.8174  5.8744  5.8746  5.8987  5.8988  5.9615  5.9615  6.0254  6.0254
  6.0648  6.0650  6.1220  6.1222  6.1387  6.1387  6.1703  6.1705  6.2277  6.2282
  6.2802  6.2807  6.3488  6.3490  6.4152  6.4153  6.4452  6.4452  6.4998  6.5003
  6.5657  6.5658  6.5897  6.5898  6.6435  6.6435  6.7017  6.7017  6.7385  6.7387
  6.7859  6.7861  6.8203  6.8206  6.8640  6.8642  6.9248  6.9249  6.9457  6.9461
  7.0341  7.0343  7.0996  7.0998  7.1267  7.1270  7.1810  7.1811  7.2374  7.2377
  7.3128  7.3130  7.3827  7.3828  7.4086  7.4087  7.4863  7.4864  7.5265  7.5269
  7.6074  7.6075  7.6570  7.6574  7.7010  7.7011  7.8353  7.8358  7.9068  7.9069
  8.0673  8.0676  8.1611  8.1612  8.2875  8.2877  8.3617  8.3618  8.5021  8.5022
  8.5575  8.5576
   0.29167   0.42389   0.53944
 -1.2872 -1.2871 -1.2700 -1.2700 -1.2597 -1.2597 -1.2554 -1.2554 -0.9361 -0.9361
 -0.9321 -0.9321 -0.9264 -0.9264 -0.9208 -0.9208 -0.9189 -0.9189 -0.9158 -0.9158
 -0.9141 -0.9141 -0.9049 -0.9049 -0.8829 -0.8829 -0.8782 -0.8782 -0.4285 -0.4285
 -0.3680 -0.3680 -0.2517 -0.2517 -0.2210 -0.2210 -0.2065 -0.2065 -0.1663 -0.1663
 -0.1409 -0.1409 -0.1324 -0.1324 -0.1179 -0.1178 -0.0902 -0.0902 -0.0757 -0.0757
 -0.0690 -0.0690  0.4132  0.4132  0.4905  0.4905  0.5310  0.5310  0.5658  0.5658
  0.6784  0.6784  0.7054  0.7054  0.7575  0.7575  0.8217  0.8217  0.8670  0.8670
  0.9004  0.9005  1.0237  1.0237  1.0509  1.0509  1.0720  1.0720  1.1250  1.1250
  1.1521  1.1521  1.1845  1.1845  1.3073  1.3074  1.3543  1.3543  1.3684  1.3685
  1.4125  1.4126  1.5502  1.5503  1.6269  1.6269  1.6580  1.6582  1.7055  1.7056
  1.7699  1.7700  1.8093  1.8094  1.8589  1.8590  1.8750  1.8751  1.9857  1.9858
  2.0258  2.0259  2.0889  2.0890  2.1323  2.1325  2.1474  2.1475  2.1696  2.1697
  2.2232  2.2232  2.2582  2.2583  2.2939  2.2939  2.3479  2.3481  2.4341  2.4341
  2.4512  2.4513  2.4811  2.4812  2.5123  2.5123  2.5420  2.5420  2.5713  2.5713
  2.6506  2.6506  2.6677  2.6680  2.6988  2.6993  2.7299  2.7303  2.7622  2.7626
  2.7897  2.7898  2.8461  2.8464  2.9474  2.9475  3.0187  3.0190  3.0745  3.0747
  3.1390  3.1391  3.1845  3.1847  3.2061  3.2061  3.2596  3.2597  3.2715  3.2716
  3.2993  3.2995  3.3798  3.3803  3.4293  3.4294  3.4695  3.4696  3.5174  3.5174
  3.5372  3.5372  3.6194  3.6195  3.6556  3.6558  3.7044  3.7046  3.7335  3.7337
  3.7552  3.7553  3.7957  3.7957  3.8657  3.8660  3.8858  3.8863  3.9332  3.9334
  4.0040  4.0046  4.0184  4.0188  4.0936  4.0937  4.1097  4.1101  4.1531  4.1532
  4.1939  4.1943  4.2111  4.2114  4.2540  4.2541  4.2938  4.2939  4.3501  4.3501
  4.4042  4.4044  4.4196  4.4196  4.4977  4.4981  4.5165  4.5166  4.5672  4.5673
  4.6204  4.6205  4.6561  4.6567  4.7055  4.7056  4.7433  4.7436  4.7837  4.7838
  4.8370  4.8373  4.9114  4.9115  4.9389  4.9391  4.9703  4.9705  5.0259  5.0261
  5.0835  5.0836  5.1328  5.1333  5.1867  5.1876  5.2173  5.2178  5.2373  5.2374
  5.3408  5.3409  5.4005  5.4007  5.4144  5.4150  5.5004  5.5010  5.5400  5.5409
  5.6002  5.6003  5.6184  5.6186  5.6802  5.6803  5.7304  5.7305  5.7538  5.7543
  5.8216  5.8217  5.8747  5.8749  5.9022  5.9022  5.9660  5.9660  6.0294  6.0294
  6.0650  6.0653  6.1313  6.1315  6.1445  6.1445  6.1687  6.1689  6.2300  6.2303
  6.2726  6.2730  6.3503  6.3506  6.4226  6.4227  6.4407  6.4407  6.4970  6.4975
  6.5599  6.5599  6.5843  6.5845  6.6431  6.6431  6.6975  6.6975  6.7325  6.7327
  6.7804  6.7806  6.8214  6.8216  6.8684  6.8685  6.9244  6.9245  6.9492  6.9495
  7.0383  7.0385  7.0979  7.0981  7.1186  7.1188  7.1758  7.1759  7.2369  7.2373
  7.3082  7.3084  7.3764  7.3765  7.4077  7.4079  7.4841  7.4843  7.5287  7.5292
  7.6098  7.6099  7.6654  7.6657  7.7035  7.7036  7.8354  7.8359  7.9046  7.9047
  8.0685  8.0687  8.1659  8.1660  8.2831  8.2833  8.3585  8.3585  8.5103  8.5104
  8.5655  8.5656
   0.27083   0.42389   0.53944
 -1.2879 -1.2879 -1.2696 -1.2696 -1.2596 -1.2596 -1.2552 -1.2552 -0.9362 -0.9362
 -0.9322 -0.9322 -0.9266 -0.9266 -0.9207 -0.9207 -0.9189 -0.9189 -0.9159 -0.9159
 -0.9143 -0.9143 -0.9045 -0.9045 -0.8826 -0.8826 -0.8779 -0.8778 -0.4307 -0.4307
 -0.3656 -0.3656 -0.2530 -0.2530 -0.2239 -0.2239 -0.2058 -0.2058 -0.1673 -0.1673
 -0.1406 -0.1406 -0.1325 -0.1325 -0.1155 -0.1154 -0.0898 -0.0898 -0.0759 -0.0759
 -0.0685 -0.0684  0.4101  0.4101  0.4915  0.4915  0.5347  0.5348  0.5706  0.5706
  0.6778  0.6778  0.7059  0.7059  0.7516  0.7516  0.8171  0.8172  0.8671  0.8671
  0.9026  0.9027  1.0229  1.0229  1.0528  1.0528  1.0723  1.0724  1.1266  1.1267
  1.1543  1.1544  1.1867  1.1868  1.3057  1.3058  1.3536  1.3536  1.3672  1.3673
  1.4158  1.4159  1.5494  1.5495  1.6306  1.6306  1.6552  1.6554  1.7007  1.7007
  1.7702  1.7703  1.8112  1.8113  1.8587  1.8588  1.8702  1.8703  1.9785  1.9786
  2.0212  2.0213  2.0893  2.0894  2.1303  2.1305  2.1487  2.1488  2.1698  2.1698
  2.2238  2.2238  2.2598  2.2598  2.2938  2.2938  2.3489  2.3490  2.4314  2.4314
  2.4524  2.4525  2.4851  2.4852  2.5125  2.5126  2.5491  2.5491  2.5772  2.5772
  2.6472  2.6472  2.6736  2.6739  2.6999  2.7004  2.7339  2.7343  2.7598  2.7601
  2.7885  2.7885  2.8451  2.8454  2.9438  2.9439  3.0219  3.0222  3.0735  3.0737
  3.1398  3.1398  3.1823  3.1825  3.2032  3.2033  3.2501  3.2502  3.2733  3.2734
  3.2991  3.2993  3.3815  3.3820  3.4312  3.4313  3.4700  3.4700  3.5124  3.5126
  3.5362  3.5362  3.6145  3.6146  3.6564  3.6565  3.7027  3.7028  3.7403  3.7406
  3.7533  3.7533  3.7931  3.7931  3.8550  3.8553  3.8946  3.8950  3.9363  3.9366
  4.0093  4.0100  4.0170  4.0174  4.0958  4.0959  4.1106  4.1111  4.1543  4.1546
  4.1997  4.2000  4.2132  4.2136  4.2587  4.2589  4.2954  4.2955  4.3489  4.3489
  4.4074  4.4075  4.4217  4.4218  4.4952  4.4955  4.5180  4.5180  4.5621  4.5622
  4.6204  4.6204  4.6498  4.6503  4.7026  4.7027  4.7429  4.7431  4.7848  4.7848
  4.8352  4.8354  4.9038  4.9041  4.9449  4.9450  4.9760  4.9761  5.0306  5.0309
  5.0798  5.0799  5.1256  5.1261  5.1797  5.1802  5.2176  5.2182  5.2319  5.2322
  5.3389  5.3390  5.3969  5.3971  5.4166  5.4167  5.4996  5.5002  5.5461  5.5469
  5.6009  5.6010  5.6195  5.6195  5.6790  5.6792  5.7264  5.7265  5.7480  5.7486
  5.8235  5.8235  5.8743  5.8746  5.9078  5.9078  5.9707  5.9708  6.0308  6.0309
  6.0661  6.0664  6.1357  6.1358  6.1534  6.1535  6.1704  6.1705  6.2309  6.2310
  6.2654  6.2656  6.3519  6.3521  6.4200  6.4200  6.4453  6.4453  6.4940  6.4945
  6.5538  6.5539  6.5819  6.5821  6.6435  6.6435  6.6925  6.6926  6.7274  6.7275
  6.7754  6.7757  6.8219  6.8220  6.8733  6.8733  6.9242  6.9243  6.9521  6.9524
  7.0398  7.0399  7.0948  7.0948  7.1105  7.1106  7.1734  7.1736  7.2368  7.2371
  7.3046  7.3047  7.3686  7.3687  7.4086  7.4088  7.4810  7.4811  7.5318  7.5322
  7.6107  7.6108  7.6715  7.6717  7.7073  7.7073  7.8363  7.8369  7.9020  7.9020
  8.0697  8.0700  8.1709  8.1711  8.2791  8.2794  8.3552  8.3553  8.5185  8.5186
  8.5736  8.5736
   0.25000   0.42389   0.53944
 -1.2887 -1.2887 -1.2692 -1.2692 -1.2595 -1.2595 -1.2550 -1.2550 -0.9362 -0.9362
 -0.9324 -0.9324 -0.9268 -0.9268 -0.9207 -0.9207 -0.9189 -0.9189 -0.9159 -0.9159
 -0.9144 -0.9144 -0.9042 -0.9042 -0.8822 -0.8822 -0.8775 -0.8775 -0.4327 -0.4327
 -0.3632 -0.3632 -0.2543 -0.2543 -0.2270 -0.2270 -0.2047 -0.2047 -0.1684 -0.1684
 -0.1410 -0.1410 -0.1319 -0.1319 -0.1132 -0.1132 -0.0895 -0.0895 -0.0761 -0.0760
 -0.0679 -0.0679  0.4073  0.4073  0.4923  0.4923  0.5388  0.5388  0.5754  0.5754
  0.6773  0.6773  0.7060  0.7060  0.7462  0.7462  0.8124  0.8124  0.8669  0.8670
  0.9047  0.9047  1.0219  1.0219  1.0545  1.0545  1.0729  1.0729  1.1275  1.1276
  1.1577  1.1577  1.1891  1.1891  1.3043  1.3043  1.3521  1.3521  1.3669  1.3670
  1.4196  1.4197  1.5483  1.5484  1.6327  1.6327  1.6511  1.6513  1.6966  1.6966
  1.7713  1.7714  1.8131  1.8132  1.8584  1.8585  1.8666  1.8667  1.9724  1.9725
  2.0174  2.0174  2.0892  2.0893  2.1285  2.1287  2.1482  2.1482  2.1702  2.1703
  2.2244  2.2244  2.2614  2.2614  2.2933  2.2933  2.3496  2.3497  2.4276  2.4276
  2.4536  2.4536  2.4891  2.4892  2.5114  2.5115  2.5568  2.5569  2.5828  2.5828
  2.6439  2.6439  2.6757  2.6761  2.7041  2.7045  2.7392  2.7395  2.7590  2.7593
  2.7890  2.7891  2.8444  2.8447  2.9404  2.9405  3.0245  3.0248  3.0721  3.0723
  3.1374  3.1375  3.1798  3.1801  3.2048  3.2048  3.2405  3.2407  3.2709  3.2711
  3.3030  3.3033  3.3821  3.3825  3.4317  3.4318  3.4708  3.4708  3.5043  3.5045
  3.5391  3.5392  3.6085  3.6085  3.6560  3.6560  3.6992  3.6994  3.7467  3.7473
  3.7495  3.7499  3.7934  3.7935  3.8452  3.8456  3.9030  3.9033  3.9416  3.9419
  4.0125  4.0132  4.0202  4.0207  4.0975  4.0975  4.1110  4.1114  4.1552  4.1555
  4.2047  4.2049  4.2162  4.2167  4.2642  4.2644  4.2974  4.2975  4.3456  4.3457
  4.4101  4.4103  4.4232  4.4233  4.4912  4.4915  4.5180  4.5180  4.5614  4.5616
  4.6193  4.6193  4.6447  4.6451  4.6998  4.6999  4.7423  4.7425  4.7855  4.7855
  4.8327  4.8328  4.8964  4.8968  4.9477  4.9479  4.9808  4.9809  5.0338  5.0342
  5.0808  5.0809  5.1180  5.1185  5.1722  5.1726  5.2154  5.2159  5.2340  5.2346
  5.3365  5.3366  5.3887  5.3892  5.4224  5.4225  5.4966  5.4972  5.5509  5.5515
  5.6016  5.6017  5.6206  5.6208  5.6800  5.6802  5.7208  5.7208  5.7437  5.7443
  5.8225  5.8226  5.8746  5.8749  5.9148  5.9149  5.9746  5.9748  6.0302  6.0304
  6.0690  6.0693  6.1363  6.1363  6.1574  6.1574  6.1806  6.1806  6.2298  6.2299
  6.2601  6.2602  6.3532  6.3533  6.4127  6.4127  6.4540  6.4541  6.4904  6.4909
  6.5485  6.5487  6.5821  6.5824  6.6441  6.6442  6.6869  6.6869  6.7232  6.7233
  6.7710  6.7713  6.8219  6.8219  6.8785  6.8785  6.9241  6.9242  6.9539  6.9542
  7.0388  7.0389  7.0879  7.0881  7.1051  7.1052  7.1732  7.1733  7.2367  7.2371
  7.3020  7.3021  7.3601  7.3602  7.4106  7.4109  7.4772  7.4774  7.5352  7.5356
  7.6101  7.6102  7.6749  7.6749  7.7126  7.7127  7.8379  7.8385  7.8991  7.8992
  8.0710  8.0712  8.1755  8.1758  8.2764  8.2767  8.3520  8.3520  8.5268  8.5268
  8.5815  8.5815
   0.22917   0.42389   0.53944
 -1.2894 -1.2894 -1.2688 -1.2688 -1.2593 -1.2593 -1.2548 -1.2548 -0.9362 -0.9362
 -0.9325 -0.9325 -0.9270 -0.9270 -0.9206 -0.9206 -0.9189 -0.9189 -0.9159 -0.9159
 -0.9146 -0.9146 -0.9040 -0.9040 -0.8818 -0.8818 -0.8772 -0.8772 -0.4347 -0.4347
 -0.3609 -0.3609 -0.2557 -0.2557 -0.2301 -0.2300 -0.2034 -0.2034 -0.1693 -0.1693
 -0.1419 -0.1419 -0.1309 -0.1309 -0.1111 -0.1111 -0.0892 -0.0892 -0.0763 -0.0763
 -0.0674 -0.0674  0.4048  0.4048  0.4930  0.4930  0.5431  0.5431  0.5802  0.5802
  0.6767  0.6767  0.7057  0.7057  0.7415  0.7416  0.8076  0.8076  0.8666  0.8666
  0.9065  0.9066  1.0207  1.0207  1.0560  1.0560  1.0736  1.0736  1.1281  1.1282
  1.1618  1.1619  1.1915  1.1915  1.3030  1.3030  1.3499  1.3499  1.3675  1.3675
  1.4238  1.4239  1.5469  1.5470  1.6321  1.6321  1.6464  1.6466  1.6935  1.6936
  1.7732  1.7732  1.8148  1.8149  1.8584  1.8584  1.8642  1.8644  1.9674  1.9675
  2.0143  2.0144  2.0887  2.0887  2.1273  2.1274  2.1453  2.1453  2.1712  2.1713
  2.2251  2.2251  2.2632  2.2633  2.2924  2.2925  2.3501  2.3502  2.4230  2.4231
  2.4548  2.4548  2.4927  2.4928  2.5097  2.5099  2.5648  2.5648  2.5876  2.5876
  2.6414  2.6415  2.6752  2.6757  2.7083  2.7084  2.7454  2.7454  2.7611  2.7613
  2.7916  2.7917  2.8443  2.8445  2.9372  2.9372  3.0267  3.0270  3.0705  3.0706
  3.1337  3.1337  3.1758  3.1760  3.2104  3.2104  3.2316  3.2317  3.2662  3.2664
  3.3091  3.3093  3.3813  3.3817  3.4306  3.4306  3.4710  3.4711  3.4973  3.4974
  3.5426  3.5427  3.6018  3.6018  3.6537  3.6538  3.6939  3.6942  3.7422  3.7422
  3.7555  3.7555  3.7958  3.7960  3.8389  3.8393  3.9103  3.9105  3.9480  3.9482
  4.0127  4.0133  4.0288  4.0292  4.0966  4.0967  4.1125  4.1128  4.1567  4.1571
  4.2087  4.2089  4.2195  4.2201  4.2700  4.2702  4.2998  4.2999  4.3417  4.3418
  4.4114  4.4116  4.4238  4.4238  4.4870  4.4873  4.5147  4.5148  4.5661  4.5664
  4.6171  4.6171  4.6411  4.6415  4.6971  4.6972  4.7412  4.7414  4.7859  4.7859
  4.8298  4.8298  4.8893  4.8897  4.9477  4.9479  4.9824  4.9826  5.0363  5.0369
  5.0862  5.0863  5.1106  5.1112  5.1667  5.1670  5.2125  5.2130  5.2397  5.2404
  5.3337  5.3340  5.3803  5.3809  5.4280  5.4282  5.4928  5.4934  5.5543  5.5546
  5.6013  5.6015  5.6221  5.6225  5.6821  5.6824  5.7144  5.7144  5.7405  5.7409
  5.8192  5.8193  5.8762  5.8767  5.9221  5.9223  5.9760  5.9764  6.0298  6.0301
  6.0731  6.0734  6.1347  6.1347  6.1561  6.1562  6.1957  6.1957  6.2275  6.2278
  6.2577  6.2578  6.3537  6.3537  6.4058  6.4059  6.4617  6.4618  6.4867  6.4871
  6.5446  6.5448  6.5848  6.5849  6.6443  6.6444  6.6812  6.6813  6.7201  6.7202
  6.7672  6.7676  6.8212  6.8212  6.8840  6.8841  6.9241  6.9242  6.9540  6.9543
  7.0361  7.0362  7.0783  7.0786  7.1028  7.1030  7.1742  7.1742  7.2366  7.2369
  7.3004  7.3005  7.3517  7.3519  7.4134  7.4136  7.4733  7.4735  7.5385  7.5390
  7.6082  7.6082  7.6761  7.6762  7.7190  7.7192  7.8400  7.8406  7.8963  7.8964
  8.0722  8.0724  8.1790  8.1793  8.2755  8.2757  8.3487  8.3488  8.5348  8.5348
  8.5891  8.5891
   0.20833   0.42389   0.53944
 -1.2900 -1.2900 -1.2686 -1.2686 -1.2591 -1.2591 -1.2546 -1.2546 -0.9363 -0.9363
 -0.9327 -0.9327 -0.9272 -0.9272 -0.9206 -0.9206 -0.9188 -0.9188 -0.9159 -0.9159
 -0.9147 -0.9147 -0.9037 -0.9037 -0.8813 -0.8813 -0.8769 -0.8769 -0.4365 -0.4365
 -0.3586 -0.3586 -0.2570 -0.2570 -0.2329 -0.2329 -0.2021 -0.2021 -0.1702 -0.1702
 -0.1430 -0.1430 -0.1296 -0.1296 -0.1093 -0.1093 -0.0890 -0.0890 -0.0766 -0.0765
 -0.0668 -0.0668  0.4025  0.4025  0.4935  0.4935  0.5474  0.5475  0.5848  0.5848
  0.6760  0.6761  0.7048  0.7048  0.7378  0.7378  0.8028  0.8029  0.8662  0.8662
  0.9082  0.9082  1.0193  1.0193  1.0573  1.0573  1.0745  1.0745  1.1283  1.1285
  1.1666  1.1666  1.1939  1.1939  1.3018  1.3018  1.3471  1.3472  1.3688  1.3688
  1.4283  1.4285  1.5452  1.5453  1.6277  1.6278  1.6422  1.6423  1.6916  1.6917
  1.7757  1.7757  1.8163  1.8163  1.8586  1.8586  1.8631  1.8633  1.9636  1.9636
  2.0120  2.0121  2.0879  2.0879  2.1260  2.1261  2.1406  2.1406  2.1723  2.1724
  2.2258  2.2258  2.2653  2.2653  2.2912  2.2912  2.3504  2.3505  2.4181  2.4182
  2.4561  2.4562  2.4952  2.4952  2.5084  2.5087  2.5727  2.5727  2.5913  2.5913
  2.6400  2.6401  2.6738  2.6743  2.7094  2.7095  2.7505  2.7508  2.7674  2.7676
  2.7965  2.7967  2.8448  2.8450  2.9343  2.9343  3.0284  3.0287  3.0685  3.0686
  3.1300  3.1300  3.1713  3.1715  3.2157  3.2157  3.2254  3.2256  3.2609  3.2610
  3.3154  3.3157  3.3791  3.3795  3.4278  3.4278  3.4687  3.4689  3.4940  3.4941
  3.5452  3.5452  3.5954  3.5955  3.6491  3.6492  3.6874  3.6877  3.7348  3.7349
  3.7630  3.7632  3.7994  3.7996  3.8369  3.8372  3.9167  3.9169  3.9548  3.9549
  4.0130  4.0135  4.0390  4.0393  4.0924  4.0926  4.1163  4.1164  4.1593  4.1597
  4.2118  4.2119  4.2226  4.2231  4.2753  4.2756  4.3023  4.3024  4.3385  4.3387
  4.4108  4.4110  4.4229  4.4229  4.4835  4.4837  4.5097  4.5099  4.5744  4.5746
  4.6139  4.6139  4.6390  4.6394  4.6946  4.6947  4.7398  4.7399  4.7858  4.7859
  4.8269  4.8270  4.8824  4.8828  4.9453  4.9456  4.9802  4.9807  5.0383  5.0391
  5.0943  5.0943  5.1049  5.1055  5.1642  5.1644  5.2105  5.2110  5.2460  5.2467
  5.3304  5.3307  5.3731  5.3738  5.4322  5.4325  5.4895  5.4901  5.5565  5.5566
  5.5995  5.5997  5.6243  5.6248  5.6830  5.6833  5.7095  5.7096  5.7375  5.7379
  5.8142  5.8143  5.8798  5.8803  5.9290  5.9292  5.9743  5.9747  6.0309  6.0312
  6.0775  6.0777  6.1323  6.1324  6.1516  6.1518  6.2108  6.2109  6.2261  6.2264
  6.2583  6.2584  6.3529  6.3530  6.4009  6.4010  6.4671  6.4672  6.4833  6.4838
  6.5420  6.5424  6.5893  6.5893  6.6430  6.6430  6.6768  6.6768  6.7180  6.7181
  6.7641  6.7645  6.8198  6.8199  6.8899  6.8900  6.9240  6.9241  6.9519  6.9522
  7.0325  7.0326  7.0690  7.0693  7.1017  7.1018  7.1753  7.1754  7.2363  7.2366
  7.2994  7.2996  7.3441  7.3443  7.4164  7.4166  7.4696  7.4697  7.5413  7.5419
  7.6050  7.6051  7.6763  7.6763  7.7255  7.7258  7.8422  7.8428  7.8939  7.8940
  8.0733  8.0735  8.1807  8.1809  8.2768  8.2770  8.3455  8.3456  8.5425  8.5425
  8.5963  8.5963
   0.18750   0.42389   0.53944
 -1.2906 -1.2906 -1.2684 -1.2684 -1.2589 -1.2589 -1.2545 -1.2545 -0.9363 -0.9363
 -0.9329 -0.9329 -0.9273 -0.9273 -0.9206 -0.9206 -0.9187 -0.9187 -0.9159 -0.9159
 -0.9148 -0.9148 -0.9036 -0.9036 -0.8808 -0.8808 -0.8766 -0.8766 -0.4382 -0.4382
 -0.3565 -0.3565 -0.2584 -0.2584 -0.2356 -0.2356 -0.2008 -0.2008 -0.1711 -0.1711
 -0.1443 -0.1442 -0.1281 -0.1281 -0.1077 -0.1077 -0.0888 -0.0887 -0.0769 -0.0769
 -0.0663 -0.0663  0.4005  0.4005  0.4940  0.4940  0.5519  0.5519  0.5892  0.5893
  0.6753  0.6753  0.7034  0.7034  0.7349  0.7349  0.7982  0.7982  0.8656  0.8656
  0.9096  0.9097  1.0179  1.0179  1.0583  1.0583  1.0754  1.0754  1.1285  1.1286
  1.1716  1.1716  1.1963  1.1964  1.3008  1.3008  1.3441  1.3442  1.3708  1.3708
  1.4332  1.4333  1.5433  1.5433  1.6205  1.6206  1.6379  1.6381  1.6908  1.6909
  1.7786  1.7786  1.8177  1.8177  1.8585  1.8585  1.8638  1.8640  1.9608  1.9608
  2.0106  2.0107  2.0871  2.0872  2.1235  2.1236  2.1356  2.1356  2.1730  2.1731
  2.2266  2.2266  2.2675  2.2676  2.2897  2.2897  2.3506  2.3507  2.4132  2.4132
  2.4575  2.4576  2.4955  2.4955  2.5088  2.5091  2.5804  2.5804  2.5938  2.5939
  2.6394  2.6396  2.6725  2.6729  2.7079  2.7082  2.7535  2.7539  2.7769  2.7771
  2.8039  2.8041  2.8460  2.8461  2.9317  2.9317  3.0298  3.0301  3.0664  3.0664
  3.1272  3.1272  3.1674  3.1675  3.2115  3.2116  3.2293  3.2295  3.2560  3.2562
  3.3211  3.3214  3.3756  3.3760  3.4237  3.4238  3.4638  3.4640  3.4943  3.4945
  3.5459  3.5459  3.5900  3.5901  3.6416  3.6417  3.6809  3.6813  3.7274  3.7275
  3.7705  3.7707  3.8036  3.8038  3.8389  3.8391  3.9226  3.9226  3.9614  3.9614
  4.0138  4.0144  4.0491  4.0493  4.0867  4.0869  4.1214  4.1214  4.1629  4.1631
  4.2134  4.2135  4.2257  4.2261  4.2794  4.2796  4.3046  4.3047  4.3374  4.3377
  4.4079  4.4081  4.4205  4.4206  4.4813  4.4815  4.5051  4.5053  4.5834  4.5837
  4.6102  4.6102  4.6378  4.6380  4.6925  4.6926  4.7381  4.7383  4.7853  4.7853
  4.8245  4.8246  4.8756  4.8760  4.9408  4.9411  4.9757  4.9764  5.0384  5.0392
  5.1010  5.1011  5.1052  5.1056  5.1643  5.1645  5.2098  5.2103  5.2518  5.2526
  5.3260  5.3265  5.3686  5.3692  5.4339  5.4342  5.4878  5.4883  5.5581  5.5582
  5.5961  5.5964  5.6271  5.6277  5.6797  5.6799  5.7086  5.7087  5.7346  5.7349
  5.8082  5.8083  5.8851  5.8856  5.9351  5.9352  5.9701  5.9705  6.0327  6.0331
  6.0814  6.0816  6.1307  6.1308  6.1442  6.1444  6.2222  6.2224  6.2283  6.2283
  6.2621  6.2622  6.3505  6.3507  6.3980  6.3981  6.4705  6.4706  6.4806  6.4811
  6.5409  6.5413  6.5951  6.5952  6.6392  6.6393  6.6744  6.6744  6.7168  6.7169
  6.7617  6.7622  6.8176  6.8176  6.8958  6.8959  6.9234  6.9235  6.9478  6.9482
  7.0279  7.0280  7.0620  7.0624  7.1009  7.1009  7.1761  7.1762  7.2359  7.2362
  7.2984  7.2986  7.3382  7.3383  7.4196  7.4197  7.4663  7.4664  7.5433  7.5438
  7.6014  7.6015  7.6762  7.6762  7.7316  7.7319  7.8443  7.8449  7.8922  7.8923
  8.0743  8.0745  8.1805  8.1806  8.2803  8.2805  8.3425  8.3425  8.5497  8.5498
  8.6030  8.6031
   0.16667   0.42389   0.53944
 -1.2912 -1.2912 -1.2682 -1.2682 -1.2587 -1.2587 -1.2543 -1.2543 -0.9363 -0.9363
 -0.9331 -0.9331 -0.9274 -0.9274 -0.9207 -0.9207 -0.9186 -0.9186 -0.9160 -0.9160
 -0.9149 -0.9149 -0.9034 -0.9034 -0.8803 -0.8803 -0.8763 -0.8763 -0.4398 -0.4398
 -0.3546 -0.3546 -0.2596 -0.2596 -0.2380 -0.2380 -0.1996 -0.1996 -0.1718 -0.1718
 -0.1455 -0.1455 -0.1267 -0.1267 -0.1064 -0.1063 -0.0885 -0.0885 -0.0773 -0.0772
 -0.0659 -0.0658  0.3987  0.3987  0.4945  0.4945  0.5562  0.5563  0.5934  0.5934
  0.6745  0.6745  0.7015  0.7015  0.7330  0.7330  0.7937  0.7938  0.8650  0.8650
  0.9109  0.9109  1.0164  1.0164  1.0591  1.0591  1.0763  1.0763  1.1286  1.1288
  1.1767  1.1768  1.1987  1.1988  1.3000  1.3000  1.3409  1.3410  1.3735  1.3735
  1.4382  1.4384  1.5411  1.5411  1.6119  1.6121  1.6327  1.6328  1.6910  1.6910
  1.7816  1.7816  1.8193  1.8193  1.8576  1.8577  1.8664  1.8666  1.9588  1.9588
  2.0101  2.0101  2.0865  2.0865  2.1184  2.1185  2.1320  2.1320  2.1731  2.1731
  2.2275  2.2276  2.2699  2.2699  2.2881  2.2881  2.3506  2.3507  2.4083  2.4084
  2.4590  2.4590  2.4939  2.4940  2.5107  2.5109  2.5876  2.5876  2.5955  2.5956
  2.6394  2.6396  2.6715  2.6719  2.7053  2.7057  2.7549  2.7555  2.7865  2.7868
  2.8136  2.8136  2.8481  2.8481  2.9295  2.9295  3.0309  3.0312  3.0641  3.0642
  3.1257  3.1258  3.1646  3.1647  3.2043  3.2045  3.2346  3.2347  3.2534  3.2537
  3.3254  3.3256  3.3714  3.3717  3.4187  3.4188  3.4578  3.4580  3.4959  3.4961
  3.5449  3.5449  3.5860  3.5863  3.6313  3.6314  3.6759  3.6761  3.7207  3.7207
  3.7775  3.7778  3.8081  3.8084  3.8441  3.8442  3.9280  3.9280  3.9674  3.9675
  4.0153  4.0159  4.0564  4.0565  4.0825  4.0827  4.1269  4.1269  4.1668  4.1670
  4.2131  4.2131  4.2295  4.2298  4.2817  4.2818  4.3065  4.3065  4.3389  4.3393
  4.4022  4.4023  4.4179  4.4181  4.4802  4.4804  4.5022  4.5024  4.5908  4.5912
  4.6066  4.6067  4.6368  4.6371  4.6912  4.6912  4.7365  4.7367  4.7842  4.7843
  4.8227  4.8228  4.8690  4.8692  4.9344  4.9346  4.9704  4.9711  5.0360  5.0367
  5.1020  5.1024  5.1151  5.1151  5.1662  5.1664  5.2107  5.2112  5.2564  5.2573
  5.3208  5.3212  5.3674  5.3680  5.4326  5.4329  5.4883  5.4888  5.5596  5.5596
  5.5915  5.5919  5.6302  5.6308  5.6731  5.6732  5.7099  5.7102  5.7321  5.7324
  5.8017  5.8018  5.8917  5.8922  5.9402  5.9403  5.9647  5.9650  6.0334  6.0338
  6.0844  6.0845  6.1305  6.1306  6.1360  6.1364  6.2254  6.2257  6.2362  6.2364
  6.2696  6.2696  6.3471  6.3473  6.3965  6.3967  6.4723  6.4726  6.4786  6.4790
  6.5408  6.5412  6.6015  6.6018  6.6333  6.6334  6.6742  6.6742  6.7165  6.7166
  6.7602  6.7607  6.8144  6.8145  6.9009  6.9010  6.9221  6.9222  6.9429  6.9433
  7.0216  7.0218  7.0590  7.0593  7.0999  7.1000  7.1762  7.1764  7.2354  7.2357
  7.2963  7.2966  7.3348  7.3349  7.4224  7.4224  7.4638  7.4639  7.5437  7.5442
  7.5981  7.5983  7.6761  7.6762  7.7366  7.7369  7.8461  7.8467  7.8913  7.8913
  8.0752  8.0754  8.1786  8.1787  8.2853  8.2854  8.3399  8.3399  8.5564  8.5565
  8.6092  8.6092
   0.14583   0.42389   0.53944
 -1.2917 -1.2916 -1.2681 -1.2681 -1.2585 -1.2584 -1.2542 -1.2542 -0.9363 -0.9363
 -0.9333 -0.9333 -0.9275 -0.9275 -0.9207 -0.9207 -0.9185 -0.9185 -0.9160 -0.9160
 -0.9150 -0.9150 -0.9033 -0.9033 -0.8798 -0.8798 -0.8761 -0.8761 -0.4412 -0.4412
 -0.3528 -0.3528 -0.2608 -0.2608 -0.2402 -0.2401 -0.1985 -0.1985 -0.1723 -0.1723
 -0.1467 -0.1467 -0.1252 -0.1252 -0.1052 -0.1052 -0.0883 -0.0883 -0.0777 -0.0777
 -0.0654 -0.0654  0.3972  0.3972  0.4949  0.4949  0.5605  0.5605  0.5971  0.5971
  0.6735  0.6735  0.6994  0.6994  0.7317  0.7317  0.7895  0.7896  0.8643  0.8643
  0.9120  0.9120  1.0149  1.0149  1.0596  1.0597  1.0772  1.0772  1.1288  1.1290
  1.1818  1.1818  1.2011  1.2011  1.2992  1.2993  1.3376  1.3377  1.3766  1.3766
  1.4434  1.4435  1.5388  1.5388  1.6031  1.6032  1.6263  1.6265  1.6917  1.6918
  1.7843  1.7844  1.8212  1.8213  1.8564  1.8565  1.8703  1.8704  1.9575  1.9575
  2.0105  2.0105  2.0860  2.0860  2.1111  2.1111  2.1298  2.1298  2.1724  2.1725
  2.2285  2.2286  2.2720  2.2721  2.2867  2.2868  2.3505  2.3506  2.4039  2.4039
  2.4603  2.4604  2.4918  2.4919  2.5129  2.5132  2.5928  2.5928  2.5982  2.5983
  2.6393  2.6395  2.6708  2.6711  2.7027  2.7031  2.7556  2.7563  2.7946  2.7950
  2.8239  2.8239  2.8514  2.8515  2.9277  2.9277  3.0318  3.0321  3.0618  3.0618
  3.1255  3.1256  3.1636  3.1637  3.1977  3.1978  3.2351  3.2352  3.2556  3.2560
  3.3271  3.3273  3.3675  3.3678  3.4128  3.4131  3.4523  3.4525  3.4968  3.4969
  3.5429  3.5430  3.5832  3.5834  3.6191  3.6191  3.6728  3.6730  3.7147  3.7147
  3.7834  3.7837  3.8133  3.8136  3.8515  3.8516  3.9329  3.9330  3.9728  3.9730
  4.0174  4.0180  4.0563  4.0564  4.0845  4.0848  4.1321  4.1322  4.1703  4.1704
  4.2115  4.2117  4.2341  4.2343  4.2824  4.2824  4.3078  4.3079  4.3426  4.3430
  4.3941  4.3941  4.4162  4.4165  4.4794  4.4796  4.5017  4.5019  4.5943  4.5948
  4.6043  4.6045  4.6360  4.6362  4.6910  4.6911  4.7353  4.7354  4.7827  4.7829
  4.8212  4.8215  4.8626  4.8628  4.9266  4.9269  4.9647  4.9655  5.0324  5.0330
  5.1045  5.1050  5.1253  5.1254  5.1689  5.1691  5.2132  5.2138  5.2593  5.2603
  5.3158  5.3161  5.3694  5.3700  5.4287  5.4289  5.4908  5.4910  5.5609  5.5610
  5.5861  5.5866  5.6331  5.6337  5.6658  5.6659  5.7102  5.7105  5.7307  5.7308
  5.7955  5.7956  5.8986  5.8991  5.9444  5.9444  5.9594  5.9596  6.0315  6.0318
  6.0855  6.0855  6.1248  6.1250  6.1375  6.1376  6.2269  6.2271  6.2429  6.2431
  6.2798  6.2799  6.3432  6.3435  6.3958  6.3959  6.4715  6.4722  6.4789  6.4790
  6.5417  6.5421  6.6076  6.6080  6.6265  6.6267  6.6756  6.6756  6.7169  6.7170
  6.7598  6.7602  6.8104  6.8105  6.9026  6.9026  6.9213  6.9214  6.9393  6.9398
  7.0136  7.0138  7.0597  7.0600  7.0990  7.0991  7.1754  7.1757  7.2349  7.2351
  7.2926  7.2929  7.3345  7.3345  7.4243  7.4243  7.4626  7.4626  7.5421  7.5426
  7.5959  7.5962  7.6762  7.6763  7.7404  7.7407  7.8476  7.8482  7.8910  7.8911
  8.0760  8.0762  8.1757  8.1757  8.2908  8.2909  8.3381  8.3381  8.5625  8.5626
  8.6147  8.6148
   0.12500   0.42389   0.53944
 -1.2921 -1.2921 -1.2680 -1.2680 -1.2582 -1.2582 -1.2541 -1.2541 -0.9363 -0.9363
 -0.9334 -0.9334 -0.9276 -0.9276 -0.9207 -0.9207 -0.9183 -0.9183 -0.9160 -0.9160
 -0.9151 -0.9151 -0.9033 -0.9033 -0.8794 -0.8794 -0.8759 -0.8759 -0.4425 -0.4425
 -0.3512 -0.3512 -0.2620 -0.2620 -0.2420 -0.2420 -0.1974 -0.1974 -0.1728 -0.1728
 -0.1478 -0.1478 -0.1239 -0.1239 -0.1043 -0.1043 -0.0881 -0.0881 -0.0781 -0.0781
 -0.0650 -0.0650  0.3959  0.3959  0.4953  0.4953  0.5646  0.5647  0.6003  0.6003
  0.6724  0.6724  0.6973  0.6973  0.7310  0.7310  0.7857  0.7857  0.8636  0.8636
  0.9129  0.9129  1.0135  1.0135  1.0600  1.0601  1.0780  1.0780  1.1290  1.1292
  1.1866  1.1867  1.2033  1.2033  1.2987  1.2987  1.3343  1.3344  1.3801  1.3801
  1.4486  1.4487  1.5364  1.5364  1.5944  1.5945  1.6193  1.6194  1.6927  1.6928
  1.7867  1.7868  1.8238  1.8238  1.8551  1.8551  1.8749  1.8750  1.9566  1.9567
  2.0118  2.0119  2.0852  2.0852  2.1031  2.1031  2.1277  2.1277  2.1713  2.1714
  2.2296  2.2297  2.2736  2.2737  2.2859  2.2860  2.3502  2.3503  2.4000  2.4000
  2.4613  2.4613  2.4900  2.4900  2.5150  2.5152  2.5945  2.5945  2.6038  2.6039
  2.6389  2.6390  2.6700  2.6703  2.7009  2.7013  2.7558  2.7566  2.8013  2.8018
  2.8325  2.8326  2.8565  2.8566  2.9266  2.9266  3.0329  3.0332  3.0596  3.0596
  3.1262  3.1263  3.1644  3.1645  3.1922  3.1923  3.2321  3.2322  3.2608  3.2612
  3.3248  3.3250  3.3653  3.3657  3.4063  3.4067  3.4480  3.4482  3.4961  3.4962
  3.5410  3.5410  3.5805  3.5808  3.6065  3.6067  3.6718  3.6720  3.7092  3.7092
  3.7879  3.7882  3.8195  3.8198  3.8604  3.8604  3.9373  3.9375  3.9774  3.9777
  4.0200  4.0205  4.0505  4.0506  4.0914  4.0916  4.1366  4.1368  4.1721  4.1722
  4.2107  4.2110  4.2391  4.2393  4.2818  4.2819  4.3085  4.3086  4.3467  4.3471
  4.3859  4.3860  4.4153  4.4156  4.4782  4.4783  4.5039  4.5040  4.5930  4.5935
  4.6034  4.6036  4.6351  4.6353  4.6925  4.6926  4.7344  4.7346  4.7810  4.7812
  4.8199  4.8203  4.8569  4.8570  4.9182  4.9185  4.9589  4.9598  5.0289  5.0295
  5.1079  5.1083  5.1349  5.1351  5.1716  5.1718  5.2171  5.2179  5.2601  5.2612
  5.3123  5.3124  5.3733  5.3740  5.4235  5.4236  5.4939  5.4941  5.5614  5.5615
  5.5813  5.5817  5.6353  5.6360  5.6595  5.6595  5.7081  5.7085  5.7299  5.7300
  5.7905  5.7906  5.9051  5.9056  5.9451  5.9455  5.9577  5.9578  6.0268  6.0271
  6.0825  6.0826  6.1195  6.1199  6.1452  6.1452  6.2277  6.2279  6.2475  6.2476
  6.2908  6.2909  6.3397  6.3399  6.3954  6.3956  6.4675  6.4683  6.4822  6.4823
  6.5432  6.5436  6.6120  6.6123  6.6204  6.6205  6.6781  6.6781  6.7181  6.7182
  6.7606  6.7609  6.8056  6.8057  6.8974  6.8974  6.9235  6.9236  6.9382  6.9387
  7.0049  7.0051  7.0627  7.0630  7.0983  7.0984  7.1740  7.1743  7.2342  7.2343
  7.2875  7.2878  7.3368  7.3369  7.4249  7.4250  7.4629  7.4630  7.5383  7.5388
  7.5955  7.5958  7.6765  7.6766  7.7430  7.7433  7.8490  7.8496  7.8913  7.8913
  8.0767  8.0769  8.1722  8.1722  8.2957  8.2958  8.3375  8.3376  8.5680  8.5680
  8.6196  8.6196
   0.10417   0.42389   0.53944
 -1.2924 -1.2924 -1.2680 -1.2680 -1.2580 -1.2580 -1.2540 -1.2540 -0.9363 -0.9363
 -0.9336 -0.9336 -0.9277 -0.9277 -0.9207 -0.9207 -0.9182 -0.9182 -0.9160 -0.9160
 -0.9152 -0.9152 -0.9032 -0.9032 -0.8790 -0.8790 -0.8758 -0.8758 -0.4436 -0.4436
 -0.3498 -0.3498 -0.2630 -0.2629 -0.2437 -0.2437 -0.1966 -0.1966 -0.1731 -0.1731
 -0.1489 -0.1488 -0.1227 -0.1227 -0.1036 -0.1036 -0.0880 -0.0879 -0.0785 -0.0785
 -0.0647 -0.0647  0.3948  0.3948  0.4956  0.4956  0.5685  0.5685  0.6030  0.6030
  0.6712  0.6712  0.6956  0.6956  0.7305  0.7305  0.7823  0.7823  0.8629  0.8629
  0.9136  0.9136  1.0123  1.0123  1.0602  1.0603  1.0788  1.0788  1.1292  1.1294
  1.1911  1.1911  1.2052  1.2053  1.2983  1.2984  1.3312  1.3313  1.3837  1.3837
  1.4536  1.4538  1.5340  1.5340  1.5865  1.5865  1.6119  1.6121  1.6938  1.6938
  1.7885  1.7886  1.8267  1.8268  1.8537  1.8538  1.8797  1.8799  1.9560  1.9561
  2.0139  2.0140  2.0833  2.0833  2.0961  2.0962  2.1255  2.1255  2.1698  2.1699
  2.2307  2.2307  2.2745  2.2745  2.2861  2.2861  2.3497  2.3498  2.3967  2.3967
  2.4617  2.4618  2.4888  2.4889  2.5165  2.5167  2.5950  2.5951  2.6099  2.6101
  2.6381  2.6382  2.6690  2.6690  2.7001  2.7005  2.7557  2.7565  2.8070  2.8074
  2.8382  2.8384  2.8630  2.8630  2.9262  2.9262  3.0344  3.0347  3.0575  3.0575
  3.1274  3.1275  3.1666  3.1668  3.1884  3.1885  3.2284  3.2286  3.2659  3.2664
  3.3189  3.3190  3.3645  3.3649  3.4001  3.4005  3.4450  3.4452  3.4939  3.4941
  3.5391  3.5391  3.5765  3.5767  3.5964  3.5966  3.6724  3.6725  3.7041  3.7042
  3.7908  3.7911  3.8264  3.8267  3.8700  3.8701  3.9408  3.9411  3.9815  3.9819
  4.0222  4.0226  4.0438  4.0439  4.0988  4.0990  4.1402  4.1404  4.1715  4.1717
  4.2120  4.2124  4.2440  4.2441  4.2805  4.2807  4.3086  4.3086  4.3487  4.3491
  4.3806  4.3806  4.4152  4.4155  4.4763  4.4764  4.5082  4.5082  4.5899  4.5903
  4.6012  4.6014  4.6337  4.6339  4.6959  4.6961  4.7338  4.7341  4.7791  4.7794
  4.8181  4.8185  4.8522  4.8522  4.9101  4.9104  4.9531  4.9540  5.0265  5.0271
  5.1113  5.1118  5.1433  5.1435  5.1739  5.1742  5.2213  5.2223  5.2597  5.2606
  5.3111  5.3112  5.3774  5.3782  5.4190  5.4191  5.4965  5.4966  5.5594  5.5596
  5.5791  5.5794  5.6362  5.6368  5.6555  5.6555  5.7045  5.7049  5.7282  5.7284
  5.7876  5.7877  5.9104  5.9108  5.9404  5.9408  5.9627  5.9628  6.0202  6.0205
  6.0749  6.0752  6.1187  6.1191  6.1556  6.1556  6.2280  6.2281  6.2500  6.2501
  6.3010  6.3010  6.3370  6.3372  6.3955  6.3956  6.4620  6.4628  6.4868  6.4869
  6.5453  6.5457  6.6108  6.6109  6.6185  6.6191  6.6814  6.6815  6.7200  6.7201
  6.7625  6.7627  6.8002  6.8003  6.8878  6.8879  6.9270  6.9272  6.9395  6.9399
  6.9963  6.9965  7.0665  7.0668  7.0982  7.0983  7.1723  7.1727  7.2332  7.2332
  7.2820  7.2823  7.3407  7.3410  7.4239  7.4242  7.4649  7.4651  7.5327  7.5332
  7.5966  7.5969  7.6768  7.6769  7.7445  7.7447  7.8503  7.8509  7.8917  7.8917
  8.0773  8.0775  8.1687  8.1687  8.2991  8.2992  8.3385  8.3385  8.5726  8.5726
  8.6237  8.6238
   0.08333   0.42389   0.53944
 -1.2927 -1.2927 -1.2680 -1.2680 -1.2578 -1.2578 -1.2539 -1.2539 -0.9363 -0.9363
 -0.9337 -0.9337 -0.9277 -0.9277 -0.9208 -0.9208 -0.9181 -0.9181 -0.9161 -0.9161
 -0.9153 -0.9153 -0.9032 -0.9032 -0.8786 -0.8786 -0.8757 -0.8757 -0.4445 -0.4445
 -0.3486 -0.3486 -0.2638 -0.2638 -0.2450 -0.2450 -0.1959 -0.1959 -0.1732 -0.1732
 -0.1498 -0.1497 -0.1216 -0.1216 -0.1030 -0.1030 -0.0878 -0.0878 -0.0789 -0.0789
 -0.0644 -0.0644  0.3939  0.3940  0.4959  0.4959  0.5720  0.5720  0.6051  0.6051
  0.6700  0.6700  0.6942  0.6942  0.7302  0.7302  0.7794  0.7794  0.8623  0.8624
  0.9141  0.9141  1.0112  1.0112  1.0604  1.0604  1.0794  1.0795  1.1295  1.1296
  1.1950  1.1950  1.2069  1.2070  1.2981  1.2981  1.3283  1.3285  1.3872  1.3872
  1.4583  1.4585  1.5317  1.5317  1.5796  1.5797  1.6048  1.6050  1.6947  1.6948
  1.7898  1.7899  1.8299  1.8299  1.8523  1.8524  1.8845  1.8847  1.9558  1.9559
  2.0166  2.0168  2.0789  2.0790  2.0921  2.0922  2.1230  2.1230  2.1683  2.1684
  2.2316  2.2317  2.2746  2.2746  2.2871  2.2871  2.3491  2.3492  2.3940  2.3940
  2.4617  2.4617  2.4885  2.4885  2.5175  2.5177  2.5954  2.5954  2.6156  2.6157
  2.6371  2.6372  2.6674  2.6674  2.7003  2.7007  2.7554  2.7562  2.8116  2.8121
  2.8418  2.8420  2.8691  2.8691  2.9263  2.9263  3.0366  3.0368  3.0557  3.0557
  3.1290  3.1292  3.1687  3.1689  3.1872  3.1873  3.2252  3.2253  3.2699  3.2704
  3.3114  3.3117  3.3616  3.3621  3.3966  3.3970  3.4432  3.4434  3.4911  3.4913
  3.5370  3.5370  3.5690  3.5692  3.5918  3.5921  3.6740  3.6740  3.6995  3.6996
  3.7925  3.7929  3.8334  3.8336  3.8801  3.8802  3.9429  3.9433  3.9854  3.9857
  4.0227  4.0228  4.0387  4.0388  4.1054  4.1056  4.1425  4.1428  4.1691  4.1693
  4.2157  4.2160  4.2484  4.2485  4.2787  4.2789  4.3079  4.3080  4.3469  4.3472
  4.3803  4.3803  4.4158  4.4161  4.4740  4.4740  4.5140  4.5140  4.5866  4.5869
  4.5971  4.5973  4.6314  4.6317  4.7010  4.7011  4.7334  4.7337  4.7773  4.7777
  4.8155  4.8159  4.8488  4.8489  4.9028  4.9032  4.9477  4.9485  5.0254  5.0261
  5.1144  5.1149  5.1502  5.1504  5.1759  5.1762  5.2238  5.2253  5.2600  5.2606
  5.3120  5.3122  5.3791  5.3798  5.4179  5.4179  5.4975  5.4975  5.5548  5.5550
  5.5803  5.5806  5.6354  5.6359  5.6542  5.6543  5.7004  5.7007  5.7247  5.7249
  5.7870  5.7873  5.9143  5.9147  5.9341  5.9344  5.9707  5.9707  6.0131  6.0133
  6.0647  6.0650  6.1204  6.1210  6.1676  6.1677  6.2279  6.2279  6.2505  6.2506
  6.3093  6.3094  6.3355  6.3357  6.3962  6.3963  6.4557  6.4565  6.4915  6.4917
  6.5477  6.5481  6.6061  6.6063  6.6193  6.6199  6.6850  6.6850  6.7229  6.7231
  6.7653  6.7654  6.7946  6.7947  6.8768  6.8769  6.9298  6.9300  6.9422  6.9425
  6.9887  6.9888  7.0697  7.0700  7.0989  7.0990  7.1708  7.1713  7.2314  7.2315
  7.2769  7.2772  7.3454  7.3458  7.4218  7.4222  7.4684  7.4686  7.5260  7.5264
  7.5987  7.5991  7.6770  7.6771  7.7450  7.7452  7.8517  7.8523  7.8921  7.8921
  8.0778  8.0780  8.1655  8.1656  8.3009  8.3009  8.3408  8.3408  8.5765  8.5765
  8.6271  8.6272
   0.06250   0.42389   0.53944
 -1.2930 -1.2930 -1.2679 -1.2679 -1.2577 -1.2577 -1.2539 -1.2539 -0.9363 -0.9363
 -0.9338 -0.9338 -0.9277 -0.9277 -0.9208 -0.9208 -0.9180 -0.9180 -0.9161 -0.9161
 -0.9153 -0.9153 -0.9032 -0.9032 -0.8783 -0.8783 -0.8756 -0.8756 -0.4452 -0.4452
 -0.3477 -0.3477 -0.2645 -0.2645 -0.2460 -0.2460 -0.1953 -0.1953 -0.1733 -0.1733
 -0.1505 -0.1505 -0.1207 -0.1207 -0.1027 -0.1026 -0.0877 -0.0876 -0.0792 -0.0792
 -0.0642 -0.0642  0.3933  0.3933  0.4961  0.4962  0.5750  0.5750  0.6066  0.6066
  0.6689  0.6689  0.6932  0.6932  0.7300  0.7300  0.7771  0.7771  0.8618  0.8619
  0.9146  0.9146  1.0103  1.0103  1.0604  1.0605  1.0800  1.0800  1.1297  1.1298
  1.1983  1.1983  1.2083  1.2084  1.2981  1.2981  1.3259  1.3260  1.3903  1.3903
  1.4624  1.4626  1.5296  1.5296  1.5741  1.5742  1.5984  1.5986  1.6955  1.6956
  1.7906  1.7907  1.8330  1.8330  1.8509  1.8510  1.8889  1.8890  1.9557  1.9558
  2.0195  2.0197  2.0732  2.0732  2.0904  2.0905  2.1205  2.1205  2.1670  2.1670
  2.2325  2.2325  2.2743  2.2743  2.2885  2.2885  2.3484  2.3485  2.3920  2.3920
  2.4612  2.4613  2.4887  2.4888  2.5180  2.5182  2.5958  2.5958  2.6203  2.6204
  2.6363  2.6363  2.6655  2.6656  2.7011  2.7014  2.7550  2.7558  2.8155  2.8159
  2.8441  2.8443  2.8735  2.8736  2.9268  2.9268  3.0393  3.0395  3.0543  3.0543
  3.1311  3.1313  3.1695  3.1697  3.1885  3.1885  3.2227  3.2228  3.2718  3.2724
  3.3057  3.3061  3.3544  3.3548  3.3973  3.3978  3.4424  3.4426  3.4883  3.4884
  3.5345  3.5346  3.5599  3.5601  3.5914  3.5917  3.6761  3.6761  3.6953  3.6954
  3.7934  3.7938  3.8396  3.8398  3.8900  3.8902  3.9430  3.9434  3.9892  3.9896
  4.0204  4.0206  4.0363  4.0367  4.1108  4.1110  4.1433  4.1436  4.1664  4.1666
  4.2208  4.2211  4.2518  4.2518  4.2764  4.2767  4.3068  4.3070  4.3430  4.3432
  4.3834  4.3834  4.4170  4.4172  4.4714  4.4714  4.5208  4.5208  4.5832  4.5835
  4.5920  4.5921  4.6287  4.6290  4.7068  4.7069  4.7329  4.7332  4.7757  4.7760
  4.8124  4.8127  4.8468  4.8469  4.8967  4.8971  4.9429  4.9437  5.0253  5.0260
  5.1169  5.1175  5.1555  5.1557  5.1777  5.1780  5.2234  5.2252  5.2625  5.2629
  5.3141  5.3144  5.3767  5.3774  5.4217  5.4217  5.4958  5.4958  5.5503  5.5504
  5.5832  5.5834  5.6335  5.6338  5.6553  5.6554  5.6965  5.6967  5.7198  5.7201
  5.7884  5.7886  5.9170  5.9174  5.9281  5.9285  5.9796  5.9796  6.0067  6.0069
  6.0536  6.0539  6.1230  6.1235  6.1802  6.1802  6.2274  6.2275  6.2488  6.2489
  6.3151  6.3153  6.3354  6.3356  6.3976  6.3977  6.4492  6.4500  6.4959  6.4960
  6.5502  6.5505  6.6020  6.6022  6.6193  6.6199  6.6879  6.6879  6.7271  6.7274
  6.7682  6.7682  6.7896  6.7897  6.8660  6.8661  6.9320  6.9321  6.9449  6.9450
  6.9828  6.9828  7.0717  7.0720  7.1004  7.1005  7.1700  7.1706  7.2289  7.2290
  7.2729  7.2732  7.3502  7.3507  7.4190  7.4195  7.4728  7.4731  7.5189  7.5193
  7.6012  7.6016  7.6773  7.6773  7.7448  7.7450  7.8530  7.8537  7.8923  7.8924
  8.0783  8.0785  8.1628  8.1630  8.3014  8.3014  8.3436  8.3437  8.5795  8.5795
  8.6297  8.6298
   0.04167   0.42389   0.53944
 -1.2931 -1.2931 -1.2679 -1.2679 -1.2576 -1.2576 -1.2538 -1.2538 -0.9363 -0.9363
 -0.9339 -0.9339 -0.9277 -0.9277 -0.9208 -0.9208 -0.9179 -0.9179 -0.9161 -0.9161
 -0.9154 -0.9154 -0.9031 -0.9031 -0.8781 -0.8781 -0.8755 -0.8755 -0.4457 -0.4457
 -0.3470 -0.3470 -0.2650 -0.2650 -0.2468 -0.2468 -0.1949 -0.1949 -0.1734 -0.1734
 -0.1511 -0.1510 -0.1200 -0.1200 -0.1024 -0.1024 -0.0876 -0.0876 -0.0795 -0.0795
 -0.0640 -0.0640  0.3928  0.3928  0.4963  0.4963  0.5773  0.5774  0.6075  0.6075
  0.6681  0.6681  0.6926  0.6926  0.7298  0.7298  0.7754  0.7755  0.8615  0.8615
  0.9149  0.9149  1.0097  1.0097  1.0604  1.0605  1.0803  1.0804  1.1298  1.1300
  1.2007  1.2007  1.2093  1.2094  1.2981  1.2981  1.3239  1.3241  1.3929  1.3929
  1.4657  1.4659  1.5278  1.5278  1.5703  1.5703  1.5933  1.5934  1.6961  1.6961
  1.7912  1.7913  1.8357  1.8357  1.8496  1.8497  1.8923  1.8925  1.9558  1.9559
  2.0221  2.0222  2.0681  2.0681  2.0895  2.0896  2.1184  2.1185  2.1659  2.1660
  2.2330  2.2331  2.2740  2.2740  2.2897  2.2898  2.3478  2.3479  2.3906  2.3906
  2.4607  2.4607  2.4892  2.4893  2.5183  2.5184  2.5961  2.5961  2.6238  2.6238
  2.6358  2.6358  2.6637  2.6640  2.7020  2.7023  2.7546  2.7554  2.8183  2.8188
  2.8456  2.8459  2.8762  2.8763  2.9273  2.9273  3.0419  3.0419  3.0534  3.0535
  3.1334  3.1336  3.1697  3.1697  3.1903  3.1904  3.2212  3.2212  3.2713  3.2720
  3.3044  3.3049  3.3441  3.3445  3.4005  3.4010  3.4423  3.4424  3.4858  3.4859
  3.5318  3.5319  3.5522  3.5524  3.5925  3.5927  3.6783  3.6783  3.6916  3.6918
  3.7939  3.7943  3.8445  3.8447  3.8993  3.8997  3.9412  3.9415  3.9929  3.9934
  4.0170  4.0175  4.0354  4.0359  4.1151  4.1154  4.1426  4.1430  4.1645  4.1646
  4.2263  4.2265  4.2537  4.2537  4.2738  4.2742  4.3057  4.3060  4.3395  4.3396
  4.3869  4.3870  4.4185  4.4187  4.4688  4.4689  4.5278  4.5278  4.5793  4.5797
  4.5872  4.5874  4.6262  4.6265  4.7124  4.7126  4.7322  4.7324  4.7741  4.7745
  4.8094  4.8096  4.8458  4.8460  4.8921  4.8926  4.9392  4.9400  5.0257  5.0264
  5.1188  5.1194  5.1592  5.1593  5.1795  5.1798  5.2209  5.2230  5.2665  5.2667
  5.3167  5.3169  5.3720  5.3727  5.4286  5.4287  5.4913  5.4914  5.5473  5.5474
  5.5861  5.5864  5.6313  5.6315  5.6577  5.6579  5.6929  5.6930  5.7148  5.7152
  5.7905  5.7907  5.9177  5.9179  5.9243  5.9249  5.9870  5.9871  6.0036  6.0038
  6.0425  6.0428  6.1252  6.1257  6.1921  6.1921  6.2266  6.2267  6.2456  6.2457
  6.3185  6.3187  6.3364  6.3366  6.3995  6.3997  6.4432  6.4440  6.4993  6.4995
  6.5523  6.5526  6.5992  6.5994  6.6185  6.6191  6.6897  6.6898  6.7321  6.7326
  6.7695  6.7695  6.7866  6.7868  6.8565  6.8567  6.9341  6.9341  6.9459  6.9461
  6.9790  6.9791  7.0727  7.0730  7.1020  7.1020  7.1701  7.1707  7.2260  7.2262
  7.2702  7.2704  7.3544  7.3551  7.4162  7.4168  7.4777  7.4780  7.5120  7.5124
  7.6035  7.6038  7.6774  7.6775  7.7443  7.7445  7.8542  7.8549  7.8924  7.8925
  8.0786  8.0788  8.1609  8.1610  8.3012  8.3013  8.3463  8.3464  8.5817  8.5817
  8.6316  8.6317
   0.02083   0.42389   0.53944
 -1.2932 -1.2932 -1.2679 -1.2679 -1.2575 -1.2575 -1.2538 -1.2538 -0.9362 -0.9362
 -0.9340 -0.9340 -0.9278 -0.9278 -0.9208 -0.9208 -0.9179 -0.9179 -0.9161 -0.9161
 -0.9154 -0.9154 -0.9031 -0.9031 -0.8779 -0.8779 -0.8755 -0.8755 -0.4460 -0.4460
 -0.3466 -0.3466 -0.2653 -0.2653 -0.2472 -0.2472 -0.1947 -0.1947 -0.1734 -0.1734
 -0.1514 -0.1514 -0.1196 -0.1196 -0.1022 -0.1022 -0.0875 -0.0875 -0.0796 -0.0796
 -0.0639 -0.0639  0.3925  0.3926  0.4964  0.4964  0.5788  0.5789  0.6080  0.6080
  0.6675  0.6675  0.6922  0.6922  0.7297  0.7297  0.7744  0.7745  0.8612  0.8612
  0.9150  0.9150  1.0093  1.0093  1.0604  1.0605  1.0806  1.0806  1.1299  1.1301
  1.2023  1.2023  1.2099  1.2100  1.2981  1.2982  1.3227  1.3229  1.3945  1.3945
  1.4678  1.4680  1.5266  1.5266  1.5680  1.5681  1.5899  1.5900  1.6964  1.6965
  1.7915  1.7916  1.8377  1.8377  1.8486  1.8487  1.8945  1.8947  1.9560  1.9561
  2.0239  2.0240  2.0647  2.0648  2.0889  2.0890  2.1170  2.1171  2.1652  2.1653
  2.2334  2.2335  2.2738  2.2738  2.2906  2.2906  2.3474  2.3474  2.3898  2.3898
  2.4602  2.4603  2.4896  2.4897  2.5184  2.5185  2.5964  2.5964  2.6258  2.6258
  2.6356  2.6358  2.6625  2.6628  2.7026  2.7029  2.7543  2.7552  2.8201  2.8206
  2.8465  2.8468  2.8776  2.8776  2.9277  2.9277  3.0435  3.0435  3.0532  3.0532
  3.1353  3.1355  3.1698  3.1700  3.1911  3.1913  3.2202  3.2204  3.2699  3.2705
  3.3073  3.3081  3.3338  3.3340  3.4035  3.4040  3.4424  3.4425  3.4840  3.4842
  3.5296  3.5298  3.5474  3.5476  3.5936  3.5938  3.6802  3.6803  3.6887  3.6890
  3.7941  3.7945  3.8477  3.8478  3.9067  3.9074  3.9381  3.9382  3.9959  3.9964
  4.0146  4.0151  4.0348  4.0353  4.1182  4.1186  4.1411  4.1415  4.1637  4.1638
  4.2309  4.2311  4.2541  4.2542  4.2717  4.2722  4.3050  4.3053  4.3373  4.3374
  4.3894  4.3895  4.4198  4.4200  4.4669  4.4670  4.5336  4.5337  4.5752  4.5756
  4.5845  4.5846  4.6244  4.6247  4.7169  4.7170  4.7312  4.7314  4.7730  4.7734
  4.8072  4.8074  4.8454  4.8456  4.8893  4.8898  4.9369  4.9377  5.0262  5.0269
  5.1199  5.1205  5.1614  5.1614  5.1809  5.1812  5.2184  5.2206  5.2699  5.2701
  5.3188  5.3191  5.3677  5.3685  5.4354  5.4355  5.4861  5.4861  5.5460  5.5460
  5.5883  5.5886  5.6296  5.6297  5.6604  5.6606  5.6899  5.6899  5.7111  5.7116
  5.7922  5.7925  5.9161  5.9162  5.9238  5.9244  5.9892  5.9893  6.0074  6.0076
  6.0322  6.0324  6.1267  6.1272  6.2019  6.2019  6.2252  6.2254  6.2420  6.2423
  6.3200  6.3203  6.3376  6.3377  6.4014  6.4016  6.4387  6.4396  6.5015  6.5017
  6.5537  6.5540  6.5977  6.5978  6.6177  6.6183  6.6907  6.6908  6.7367  6.7372
  6.7683  6.7684  6.7864  6.7866  6.8497  6.8500  6.9359  6.9361  6.9453  6.9457
  6.9773  6.9774  7.0731  7.0734  7.1031  7.1032  7.1706  7.1712  7.2236  7.2239
  7.2687  7.2689  7.3574  7.3581  7.4140  7.4148  7.4822  7.4825  7.5063  7.5066
  7.6051  7.6054  7.6775  7.6775  7.7439  7.7441  7.8551  7.8557  7.8924  7.8925
  8.0788  8.0790  8.1597  8.1599  8.3010  8.3010  8.3481  8.3482  8.5830  8.5830
  8.6327  8.6328
   0.00000   0.42389   0.53944
 -1.2933 -1.2933 -1.2679 -1.2679 -1.2575 -1.2575 -1.2538 -1.2538 -0.9362 -0.9362
 -0.9340 -0.9340 -0.9278 -0.9278 -0.9208 -0.9208 -0.9179 -0.9179 -0.9161 -0.9161
 -0.9154 -0.9154 -0.9031 -0.9031 -0.8779 -0.8779 -0.8755 -0.8755 -0.4461 -0.4461
 -0.3464 -0.3464 -0.2654 -0.2654 -0.2474 -0.2474 -0.1946 -0.1946 -0.1733 -0.1733
 -0.1515 -0.1515 -0.1195 -0.1195 -0.1022 -0.1022 -0.0875 -0.0875 -0.0797 -0.0797
 -0.0639 -0.0639  0.3925  0.3925  0.4965  0.4965  0.5793  0.5794  0.6082  0.6082
  0.6673  0.6673  0.6921  0.6921  0.7297  0.7297  0.7741  0.7741  0.8611  0.8612
  0.9151  0.9151  1.0091  1.0092  1.0604  1.0605  1.0807  1.0807  1.1299  1.1301
  1.2028  1.2028  1.2101  1.2102  1.2982  1.2982  1.3223  1.3224  1.3951  1.3951
  1.4685  1.4688  1.5261  1.5262  1.5673  1.5673  1.5887  1.5889  1.6965  1.6966
  1.7916  1.7917  1.8384  1.8384  1.8482  1.8483  1.8953  1.8955  1.9560  1.9562
  2.0245  2.0246  2.0636  2.0636  2.0887  2.0887  2.1165  2.1166  2.1650  2.1650
  2.2335  2.2336  2.2737  2.2737  2.2909  2.2910  2.3472  2.3473  2.3895  2.3895
  2.4601  2.4601  2.4898  2.4899  2.5184  2.5185  2.5965  2.5965  2.6264  2.6265
  2.6357  2.6359  2.6620  2.6623  2.7028  2.7031  2.7542  2.7551  2.8207  2.8212
  2.8468  2.8471  2.8779  2.8780  2.9278  2.9278  3.0440  3.0441  3.0532  3.0532
  3.1360  3.1363  3.1700  3.1702  3.1911  3.1914  3.2199  3.2202  3.2692  3.2698
  3.3102  3.3112  3.3285  3.3285  3.4047  3.4052  3.4425  3.4425  3.4834  3.4836
  3.5287  3.5289  3.5459  3.5460  3.5940  3.5942  3.6812  3.6813  3.6874  3.6878
  3.7942  3.7945  3.8488  3.8489  3.9099  3.9107  3.9364  3.9364  3.9971  3.9976
  4.0137  4.0142  4.0345  4.0350  4.1194  4.1199  4.1404  4.1408  4.1634  4.1635
  4.2328  4.2329  4.2539  4.2541  4.2710  4.2714  4.3047  4.3050  4.3366  4.3367
  4.3903  4.3904  4.4204  4.4205  4.4662  4.4663  4.5361  4.5362  4.5731  4.5736
  4.5837  4.5838  4.6238  4.6241  4.7187  4.7189  4.7307  4.7309  4.7726  4.7730
  4.8065  4.8066  4.8453  4.8455  4.8884  4.8889  4.9361  4.9369  5.0264  5.0271
  5.1202  5.1209  5.1621  5.1621  5.1815  5.1817  5.2174  5.2196  5.2712  5.2714
  5.3197  5.3200  5.3661  5.3668  5.4384  5.4385  5.4836  5.4836  5.5457  5.5457
  5.5891  5.5894  5.6289  5.6291  5.6616  5.6619  5.6885  5.6886  5.7098  5.7104
  5.7929  5.7931  5.9151  5.9153  5.9240  5.9246  5.9890  5.9891  6.0122  6.0123
  6.0261  6.0263  6.1273  6.1278  6.2062  6.2063  6.2240  6.2243  6.2404  6.2407
  6.3204  6.3207  6.3381  6.3382  6.4022  6.4024  6.4370  6.4379  6.5023  6.5025
  6.5542  6.5545  6.5972  6.5973  6.6174  6.6180  6.6909  6.6911  6.7386  6.7392
  6.7673  6.7674  6.7868  6.7871  6.8472  6.8475  6.9368  6.9370  6.9447  6.9452
  6.9768  6.9770  7.0732  7.0735  7.1035  7.1036  7.1708  7.1715  7.2227  7.2229
  7.2682  7.2684  7.3584  7.3592  7.4132  7.4140  7.4843  7.4846  7.5037  7.5041
  7.6056  7.6060  7.6775  7.6775  7.7437  7.7439  7.8554  7.8560  7.8924  7.8925
  8.0788  8.0791  8.1593  8.1595  8.3009  8.3009  8.3488  8.3489  8.5835  8.5835
  8.6330  8.6332
   25
   0.00000   0.42389   0.53944
 -1.2933 -1.2933 -1.2679 -1.2679 -1.2575 -1.2575 -1.2538 -1.2538 -0.9362 -0.9362
 -0.9340 -0.9340 -0.9278 -0.9278 -0.9208 -0.9208 -0.9179 -0.9179 -0.9161 -0.9161
 -0.9154 -0.9154 -0.9031 -0.9031 -0.8779 -0.8779 -0.8755 -0.8755 -0.4461 -0.4461
 -0.3464 -0.3464 -0.2654 -0.2654 -0.2474 -0.2474 -0.1946 -0.1946 -0.1733 -0.1733
 -0.1515 -0.1515 -0.1195 -0.1195 -0.1022 -0.1022 -0.0875 -0.0875 -0.0797 -0.0797
 -0.0639 -0.0639  0.3925  0.3925  0.4965  0.4965  0.5793  0.5794  0.6082  0.6082
  0.6673  0.6673  0.6921  0.6921  0.7297  0.7297  0.7741  0.7741  0.8611  0.8612
  0.9151  0.9151  1.0091  1.0092  1.0604  1.0605  1.0807  1.0807  1.1299  1.1301
  1.2028  1.2028  1.2101  1.2102  1.2982  1.2982  1.3223  1.3224  1.3951  1.3951
  1.4685  1.4688  1.5261  1.5262  1.5673  1.5673  1.5887  1.5889  1.6965  1.6966
  1.7916  1.7917  1.8384  1.8384  1.8482  1.8483  1.8953  1.8955  1.9560  1.9562
  2.0245  2.0246  2.0636  2.0636  2.0887  2.0887  2.1165  2.1166  2.1650  2.1650
  2.2335  2.2336  2.2737  2.2737  2.2909  2.2910  2.3472  2.3473  2.3895  2.3895
  2.4601  2.4601  2.4898  2.4899  2.5184  2.5185  2.5965  2.5965  2.6264  2.6265
  2.6357  2.6359  2.6620  2.6623  2.7028  2.7031  2.7542  2.7551  2.8207  2.8212
  2.8468  2.8471  2.8779  2.8780  2.9278  2.9278  3.0440  3.0441  3.0532  3.0532
  3.1360  3.1363  3.1700  3.1702  3.1911  3.1914  3.2199  3.2202  3.2692  3.2698
  3.3102  3.3112  3.3285  3.3285  3.4047  3.4052  3.4425  3.4425  3.4834  3.4836
  3.5287  3.5289  3.5459  3.5460  3.5940  3.5942  3.6812  3.6813  3.6874  3.6878
  3.7942  3.7945  3.8488  3.8489  3.9099  3.9107  3.9364  3.9364  3.9971  3.9976
  4.0137  4.0142  4.0345  4.0350  4.1194  4.1199  4.1404  4.1408  4.1634  4.1635
  4.2328  4.2329  4.2539  4.2541  4.2710  4.2714  4.3047  4.3050  4.3366  4.3367
  4.3903  4.3904  4.4204  4.4205  4.4662  4.4663  4.5361  4.5362  4.5731  4.5736
  4.5837  4.5838  4.6238  4.6241  4.7187  4.7189  4.7307  4.7309  4.7726  4.7730
  4.8065  4.8066  4.8453  4.8455  4.8884  4.8889  4.9361  4.9369  5.0264  5.0271
  5.1202  5.1209  5.1621  5.1621  5.1815  5.1817  5.2174  5.2196  5.2712  5.2714
  5.3197  5.3200  5.3661  5.3668  5.4384  5.4385  5.4836  5.4836  5.5457  5.5457
  5.5891  5.5894  5.6289  5.6291  5.6616  5.6619  5.6885  5.6886  5.7098  5.7104
  5.7929  5.7931  5.9151  5.9153  5.9240  5.9246  5.9890  5.9891  6.0122  6.0123
  6.0261  6.0263  6.1273  6.1278  6.2062  6.2063  6.2240  6.2243  6.2404  6.2407
  6.3204  6.3207  6.3381  6.3382  6.4022  6.4024  6.4370  6.4379  6.5023  6.5025
  6.5542  6.5545  6.5972  6.5973  6.6174  6.6180  6.6909  6.6911  6.7386  6.7392
  6.7673  6.7674  6.7868  6.7871  6.8472  6.8475  6.9368  6.9370  6.9447  6.9452
  6.9768  6.9770  7.0732  7.0735  7.1035  7.1036  7.1708  7.1715  7.2227  7.2229
  7.2682  7.2684  7.3584  7.3592  7.4132  7.4140  7.4843  7.4846  7.5037  7.5041
  7.6056  7.6060  7.6775  7.6775  7.7437  7.7439  7.8554  7.8560  7.8924  7.8925
  8.0788  8.0791  8.1593  8.1595  8.3009  8.3009  8.3488  8.3489  8.5835  8.5835
  8.6330  8.6332
   0.00000   0.40622   0.53944
 -1.2933 -1.2933 -1.2679 -1.2679 -1.2575 -1.2575 -1.2538 -1.2538 -0.9362 -0.9362
 -0.9340 -0.9340 -0.9278 -0.9278 -0.9208 -0.9208 -0.9179 -0.9179 -0.9161 -0.9161
 -0.9154 -0.9154 -0.9031 -0.9031 -0.8779 -0.8779 -0.8755 -0.8755 -0.4461 -0.4461
 -0.3464 -0.3464 -0.2654 -0.2654 -0.2474 -0.2474 -0.1947 -0.1947 -0.1733 -0.1733
 -0.1515 -0.1515 -0.1194 -0.1194 -0.1024 -0.1024 -0.0874 -0.0873 -0.0796 -0.0796
 -0.0639 -0.0639  0.3923  0.3923  0.4966  0.4966  0.5782  0.5782  0.6094  0.6094
  0.6667  0.6667  0.6923  0.6923  0.7298  0.7298  0.7745  0.7746  0.8610  0.8610
  0.9152  0.9152  1.0091  1.0091  1.0603  1.0603  1.0806  1.0806  1.1300  1.1302
  1.2004  1.2004  1.2127  1.2127  1.2972  1.2972  1.3229  1.3231  1.3951  1.3951
  1.4685  1.4688  1.5263  1.5263  1.5676  1.5676  1.5891  1.5893  1.6967  1.6968
  1.7913  1.7914  1.8375  1.8375  1.8482  1.8483  1.8953  1.8954  1.9556  1.9557
  2.0246  2.0248  2.0641  2.0642  2.0889  2.0889  2.1166  2.1167  2.1651  2.1652
  2.2332  2.2332  2.2734  2.2734  2.2905  2.2905  2.3468  2.3468  2.3901  2.3901
  2.4589  2.4590  2.4904  2.4905  2.5188  2.5189  2.5962  2.5963  2.6265  2.6266
  2.6360  2.6362  2.6621  2.6625  2.7027  2.7030  2.7550  2.7558  2.8204  2.8209
  2.8468  2.8470  2.8781  2.8781  2.9281  2.9281  3.0413  3.0415  3.0557  3.0558
  3.1347  3.1349  3.1695  3.1697  3.1911  3.1914  3.2218  3.2221  3.2694  3.2699
  3.3077  3.3086  3.3314  3.3316  3.4051  3.4055  3.4420  3.4421  3.4823  3.4825
  3.5294  3.5296  3.5470  3.5471  3.5945  3.5947  3.6808  3.6810  3.6880  3.6883
  3.7932  3.7936  3.8491  3.8492  3.9101  3.9109  3.9358  3.9358  3.9956  3.9962
  4.0126  4.0131  4.0362  4.0367  4.1192  4.1196  4.1396  4.1400  4.1641  4.1643
  4.2325  4.2327  4.2516  4.2517  4.2731  4.2735  4.3043  4.3046  4.3367  4.3367
  4.3893  4.3895  4.4207  4.4208  4.4670  4.4671  4.5363  4.5364  4.5723  4.5727
  4.5838  4.5840  4.6247  4.6250  4.7179  4.7180  4.7310  4.7313  4.7726  4.7730
  4.8057  4.8058  4.8461  4.8463  4.8893  4.8898  4.9359  4.9367  5.0263  5.0270
  5.1194  5.1200  5.1620  5.1621  5.1817  5.1819  5.2165  5.2187  5.2722  5.2724
  5.3194  5.3197  5.3670  5.3676  5.4373  5.4375  5.4840  5.4840  5.5464  5.5465
  5.5879  5.5882  5.6302  5.6304  5.6619  5.6622  5.6888  5.6889  5.7102  5.7107
  5.7928  5.7930  5.9149  5.9150  5.9235  5.9241  5.9890  5.9891  6.0126  6.0127
  6.0258  6.0260  6.1276  6.1281  6.2055  6.2056  6.2228  6.2232  6.2419  6.2421
  6.3189  6.3192  6.3399  6.3401  6.4026  6.4029  6.4368  6.4376  6.5019  6.5021
  6.5535  6.5538  6.5962  6.5964  6.6188  6.6193  6.6898  6.6899  6.7385  6.7391
  6.7670  6.7671  6.7881  6.7883  6.8476  6.8478  6.9351  6.9353  6.9457  6.9462
  6.9768  6.9770  7.0729  7.0732  7.1039  7.1040  7.1709  7.1716  7.2230  7.2233
  7.2681  7.2684  7.3580  7.3588  7.4135  7.4143  7.4848  7.4851  7.5038  7.5042
  7.6054  7.6057  7.6771  7.6772  7.7438  7.7439  7.8559  7.8566  7.8931  7.8932
  8.0789  8.0791  8.1593  8.1595  8.3008  8.3009  8.3481  8.3482  8.5839  8.5840
  8.6331  8.6332
   0.00000   0.38856   0.53944
 -1.2933 -1.2933 -1.2678 -1.2678 -1.2575 -1.2575 -1.2538 -1.2538 -0.9362 -0.9362
 -0.9340 -0.9340 -0.9277 -0.9277 -0.9208 -0.9208 -0.9179 -0.9179 -0.9162 -0.9162
 -0.9154 -0.9154 -0.9031 -0.9031 -0.8779 -0.8779 -0.8755 -0.8755 -0.4463 -0.4463
 -0.3465 -0.3465 -0.2653 -0.2653 -0.2473 -0.2473 -0.1947 -0.1947 -0.1732 -0.1732
 -0.1515 -0.1514 -0.1193 -0.1193 -0.1030 -0.1030 -0.0869 -0.0868 -0.0794 -0.0794
 -0.0639 -0.0639  0.3919  0.3919  0.4969  0.4969  0.5752  0.5752  0.6127  0.6127
  0.6648  0.6649  0.6928  0.6928  0.7301  0.7301  0.7759  0.7759  0.8606  0.8606
  0.9156  0.9156  1.0089  1.0089  1.0598  1.0599  1.0803  1.0803  1.1301  1.1303
  1.1963  1.1964  1.2172  1.2173  1.2944  1.2945  1.3247  1.3248  1.3953  1.3953
  1.4686  1.4688  1.5267  1.5267  1.5684  1.5685  1.5903  1.5904  1.6974  1.6974
  1.7905  1.7906  1.8347  1.8347  1.8483  1.8483  1.8952  1.8954  1.9543  1.9544
  2.0250  2.0251  2.0657  2.0658  2.0895  2.0895  2.1171  2.1172  2.1656  2.1657
  2.2322  2.2322  2.2723  2.2723  2.2892  2.2892  2.3456  2.3457  2.3917  2.3918
  2.4560  2.4562  2.4919  2.4920  2.5201  2.5202  2.5956  2.5956  2.6268  2.6269
  2.6369  2.6371  2.6626  2.6629  2.7023  2.7026  2.7572  2.7580  2.8196  2.8201
  2.8466  2.8469  2.8785  2.8786  2.9289  2.9290  3.0368  3.0369  3.0598  3.0599
  3.1313  3.1315  3.1679  3.1682  3.1913  3.1915  3.2268  3.2271  3.2699  3.2704
  3.3029  3.3037  3.3374  3.3376  3.4061  3.4067  3.4409  3.4409  3.4798  3.4800
  3.5308  3.5310  3.5500  3.5501  3.5961  3.5963  3.6800  3.6802  3.6894  3.6897
  3.7905  3.7909  3.8501  3.8502  3.9104  3.9112  3.9340  3.9341  3.9911  3.9919
  4.0110  4.0115  4.0399  4.0404  4.1183  4.1187  4.1374  4.1378  4.1660  4.1663
  4.2315  4.2317  4.2463  4.2465  4.2775  4.2778  4.3035  4.3038  4.3367  4.3368
  4.3868  4.3870  4.4213  4.4214  4.4692  4.4693  4.5368  4.5369  4.5700  4.5703
  4.5842  4.5845  4.6271  4.6274  4.7153  4.7154  4.7320  4.7323  4.7728  4.7734
  4.8037  4.8038  4.8478  4.8481  4.8921  4.8927  4.9351  4.9359  5.0263  5.0270
  5.1171  5.1177  5.1616  5.1617  5.1822  5.1824  5.2146  5.2166  5.2746  5.2750
  5.3184  5.3188  5.3696  5.3702  5.4347  5.4348  5.4850  5.4850  5.5485  5.5486
  5.5848  5.5852  5.6336  5.6338  5.6628  5.6630  5.6896  5.6897  5.7114  5.7119
  5.7923  5.7925  5.9140  5.9140  5.9223  5.9228  5.9890  5.9892  6.0136  6.0138
  6.0250  6.0252  6.1284  6.1289  6.2034  6.2035  6.2203  6.2206  6.2454  6.2456
  6.3157  6.3161  6.3441  6.3443  6.4038  6.4041  6.4361  6.4370  6.5008  6.5010
  6.5514  6.5517  6.5937  6.5940  6.6223  6.6227  6.6865  6.6867  6.7378  6.7385
  6.7666  6.7668  6.7914  6.7916  6.8485  6.8488  6.9313  6.9315  6.9477  6.9483
  6.9767  6.9769  7.0719  7.0723  7.1051  7.1052  7.1712  7.1719  7.2240  7.2243
  7.2681  7.2683  7.3567  7.3575  7.4145  7.4152  7.4860  7.4863  7.5042  7.5046
  7.6048  7.6051  7.6761  7.6761  7.7439  7.7441  7.8574  7.8581  7.8953  7.8954
  8.0790  8.0792  8.1594  8.1596  8.3007  8.3007  8.3460  8.3461  8.5853  8.5853
  8.6332  8.6334
   0.00000   0.37090   0.53944
 -1.2934 -1.2934 -1.2677 -1.2677 -1.2575 -1.2575 -1.2539 -1.2539 -0.9362 -0.9362
 -0.9340 -0.9340 -0.9277 -0.9277 -0.9208 -0.9208 -0.9179 -0.9179 -0.9162 -0.9162
 -0.9154 -0.9154 -0.9030 -0.9030 -0.8779 -0.8779 -0.8755 -0.8755 -0.4465 -0.4465
 -0.3466 -0.3466 -0.2652 -0.2652 -0.2473 -0.2473 -0.1948 -0.1948 -0.1729 -0.1729
 -0.1513 -0.1513 -0.1191 -0.1191 -0.1039 -0.1039 -0.0862 -0.0862 -0.0790 -0.0790
 -0.0640 -0.0640  0.3911  0.3911  0.4975  0.4975  0.5711  0.5712  0.6171  0.6171
  0.6621  0.6621  0.6933  0.6933  0.7307  0.7307  0.7780  0.7781  0.8599  0.8599
  0.9163  0.9163  1.0085  1.0085  1.0591  1.0592  1.0798  1.0798  1.1303  1.1305
  1.1921  1.1922  1.2223  1.2223  1.2905  1.2906  1.3269  1.3270  1.3955  1.3955
  1.4687  1.4690  1.5275  1.5275  1.5699  1.5699  1.5921  1.5923  1.6984  1.6985
  1.7890  1.7891  1.8304  1.8304  1.8482  1.8483  1.8951  1.8953  1.9525  1.9526
  2.0252  2.0253  2.0679  2.0680  2.0903  2.0904  2.1182  2.1183  2.1665  2.1666
  2.2306  2.2307  2.2699  2.2699  2.2875  2.2875  2.3442  2.3443  2.3940  2.3941
  2.4522  2.4524  2.4939  2.4940  2.5218  2.5220  2.5945  2.5946  2.6273  2.6274
  2.6385  2.6387  2.6633  2.6637  2.7017  2.7020  2.7608  2.7616  2.8183  2.8189
  2.8464  2.8467  2.8790  2.8792  2.9302  2.9303  3.0323  3.0325  3.0631  3.0632
  3.1270  3.1272  3.1657  3.1660  3.1917  3.1918  3.2337  3.2340  3.2709  3.2713
  3.2982  3.2989  3.3436  3.3440  3.4079  3.4085  3.4396  3.4396  3.4773  3.4775
  3.5323  3.5326  3.5537  3.5538  3.5993  3.5996  3.6790  3.6792  3.6913  3.6917
  3.7864  3.7867  3.8515  3.8516  3.9109  3.9115  3.9311  3.9313  3.9846  3.9854
  4.0104  4.0108  4.0436  4.0440  4.1166  4.1169  4.1342  4.1346  4.1689  4.1693
  4.2293  4.2295  4.2403  4.2405  4.2819  4.2822  4.3032  4.3036  4.3367  4.3368
  4.3834  4.3837  4.4215  4.4216  4.4724  4.4725  4.5375  4.5377  4.5668  4.5671
  4.5850  4.5854  4.6304  4.6308  4.7112  4.7114  4.7337  4.7339  4.7735  4.7742
  4.8010  4.8011  4.8493  4.8496  4.8971  4.8977  4.9341  4.9348  5.0262  5.0268
  5.1137  5.1143  5.1604  5.1606  5.1824  5.1829  5.2131  5.2149  5.2777  5.2783
  5.3169  5.3172  5.3734  5.3740  5.4315  5.4317  5.4857  5.4857  5.5514  5.5516
  5.5813  5.5817  5.6374  5.6376  5.6646  5.6649  5.6907  5.6909  5.7137  5.7141
  5.7915  5.7917  5.9121  5.9122  5.9206  5.9210  5.9892  5.9894  6.0146  6.0150
  6.0244  6.0244  6.1295  6.1299  6.1996  6.1997  6.2177  6.2180  6.2499  6.2500
  6.3126  6.3130  6.3489  6.3491  6.4057  6.4060  6.4351  6.4359  6.4990  6.4992
  6.5484  6.5488  6.5903  6.5907  6.6269  6.6272  6.6818  6.6819  6.7366  6.7373
  6.7667  6.7669  6.7959  6.7961  6.8499  6.8501  6.9263  6.9265  6.9497  6.9503
  6.9766  6.9769  7.0705  7.0709  7.1069  7.1071  7.1717  7.1723  7.2256  7.2259
  7.2681  7.2683  7.3545  7.3553  7.4158  7.4165  7.4877  7.4879  7.5055  7.5059
  7.6037  7.6040  7.6743  7.6743  7.7444  7.7445  7.8594  7.8600  7.8992  7.8994
  8.0791  8.0794  8.1596  8.1598  8.3004  8.3004  8.3426  8.3428  8.5874  8.5875
  8.6335  8.6337
   0.00000   0.35324   0.53944
 -1.2935 -1.2934 -1.2676 -1.2676 -1.2575 -1.2575 -1.2539 -1.2539 -0.9362 -0.9362
 -0.9341 -0.9341 -0.9277 -0.9277 -0.9208 -0.9208 -0.9179 -0.9179 -0.9163 -0.9163
 -0.9154 -0.9154 -0.9029 -0.9029 -0.8780 -0.8780 -0.8755 -0.8755 -0.4468 -0.4468
 -0.3468 -0.3468 -0.2650 -0.2650 -0.2472 -0.2472 -0.1950 -0.1950 -0.1726 -0.1726
 -0.1512 -0.1512 -0.1188 -0.1188 -0.1049 -0.1048 -0.0855 -0.0854 -0.0785 -0.0785
 -0.0641 -0.0641  0.3901  0.3902  0.4982  0.4982  0.5666  0.5667  0.6222  0.6222
  0.6586  0.6586  0.6937  0.6937  0.7316  0.7317  0.7809  0.7809  0.8589  0.8590
  0.9172  0.9172  1.0080  1.0080  1.0581  1.0582  1.0791  1.0791  1.1305  1.1307
  1.1880  1.1880  1.2276  1.2276  1.2858  1.2859  1.3293  1.3294  1.3957  1.3958
  1.4691  1.4693  1.5285  1.5285  1.5719  1.5719  1.5946  1.5947  1.6999  1.7000
  1.7871  1.7872  1.8248  1.8248  1.8481  1.8481  1.8950  1.8952  1.9506  1.9508
  2.0250  2.0252  2.0702  2.0703  2.0911  2.0912  2.1202  2.1204  2.1678  2.1680
  2.2287  2.2287  2.2658  2.2659  2.2857  2.2857  2.3430  2.3432  2.3966  2.3967
  2.4482  2.4484  2.4960  2.4961  2.5236  2.5238  2.5932  2.5933  2.6281  2.6281
  2.6405  2.6408  2.6641  2.6645  2.7009  2.7013  2.7655  2.7662  2.8168  2.8175
  2.8463  2.8466  2.8796  2.8798  2.9318  2.9320  3.0286  3.0287  3.0645  3.0645
  3.1228  3.1229  3.1637  3.1639  3.1915  3.1916  3.2416  3.2418  3.2721  3.2725
  3.2944  3.2950  3.3493  3.3496  3.4100  3.4106  3.4390  3.4391  3.4758  3.4761
  3.5339  3.5342  3.5568  3.5570  3.6044  3.6046  3.6778  3.6780  3.6936  3.6939
  3.7812  3.7816  3.8529  3.8531  3.9109  3.9114  3.9271  3.9273  3.9775  3.9783
  4.0107  4.0109  4.0464  4.0467  4.1136  4.1138  4.1307  4.1311  4.1724  4.1728
  4.2249  4.2250  4.2350  4.2352  4.2850  4.2853  4.3048  4.3051  4.3365  4.3366
  4.3801  4.3804  4.4208  4.4209  4.4760  4.4760  4.5382  4.5385  4.5636  4.5640
  4.5862  4.5867  4.6342  4.6346  4.7058  4.7061  4.7360  4.7363  4.7748  4.7755
  4.7981  4.7983  4.8499  4.8502  4.9037  4.9044  4.9331  4.9338  5.0259  5.0265
  5.1098  5.1103  5.1579  5.1582  5.1820  5.1827  5.2133  5.2149  5.2807  5.2815
  5.3147  5.3151  5.3778  5.3783  5.4291  5.4293  5.4857  5.4858  5.5538  5.5540
  5.5794  5.5797  5.6404  5.6406  5.6676  5.6678  5.6922  5.6925  5.7177  5.7180
  5.7904  5.7906  5.9089  5.9091  5.9189  5.9192  5.9896  5.9898  6.0145  6.0150
  6.0250  6.0251  6.1305  6.1309  6.1943  6.1945  6.2156  6.2159  6.2547  6.2548
  6.3103  6.3106  6.3536  6.3539  6.4079  6.4083  6.4341  6.4348  6.4968  6.4971
  6.5450  6.5454  6.5864  6.5869  6.6316  6.6319  6.6763  6.6764  6.7347  6.7354
  6.7674  6.7676  6.8009  6.8010  6.8513  6.8516  6.9206  6.9207  6.9515  6.9521
  6.9769  6.9771  7.0688  7.0693  7.1092  7.1094  7.1724  7.1731  7.2274  7.2278
  7.2683  7.2685  7.3517  7.3526  7.4172  7.4179  7.4890  7.4892  7.5082  7.5087
  7.6025  7.6028  7.6718  7.6718  7.7455  7.7455  7.8613  7.8618  7.9049  7.9053
  8.0793  8.0796  8.1597  8.1599  8.2999  8.3000  8.3380  8.3383  8.5903  8.5904
  8.6340  8.6341
   0.00000   0.33558   0.53944
 -1.2936 -1.2935 -1.2674 -1.2674 -1.2575 -1.2575 -1.2540 -1.2540 -0.9362 -0.9362
 -0.9341 -0.9341 -0.9276 -0.9276 -0.9208 -0.9208 -0.9179 -0.9179 -0.9164 -0.9164
 -0.9154 -0.9154 -0.9027 -0.9027 -0.8781 -0.8781 -0.8755 -0.8755 -0.4472 -0.4472
 -0.3470 -0.3470 -0.2648 -0.2648 -0.2471 -0.2471 -0.1951 -0.1951 -0.1723 -0.1723
 -0.1510 -0.1510 -0.1187 -0.1187 -0.1058 -0.1058 -0.0847 -0.0847 -0.0778 -0.0778
 -0.0642 -0.0642  0.3889  0.3889  0.4990  0.4990  0.5620  0.5621  0.6275  0.6275
  0.6548  0.6548  0.6939  0.6939  0.7329  0.7329  0.7843  0.7843  0.8578  0.8578
  0.9184  0.9184  1.0074  1.0074  1.0568  1.0569  1.0783  1.0783  1.1309  1.1311
  1.1840  1.1841  1.2329  1.2329  1.2807  1.2807  1.3317  1.3318  1.3959  1.3959
  1.4697  1.4700  1.5298  1.5298  1.5745  1.5745  1.5974  1.5976  1.7019  1.7019
  1.7847  1.7848  1.8181  1.8181  1.8478  1.8479  1.8948  1.8950  1.9489  1.9491
  2.0244  2.0246  2.0722  2.0723  2.0911  2.0912  2.1237  2.1238  2.1698  2.1699
  2.2265  2.2266  2.2599  2.2600  2.2839  2.2840  2.3425  2.3426  2.3992  2.3993
  2.4447  2.4449  2.4979  2.4980  2.5252  2.5253  2.5917  2.5918  2.6290  2.6291
  2.6430  2.6432  2.6651  2.6655  2.7001  2.7005  2.7710  2.7716  2.8153  2.8160
  2.8463  2.8465  2.8802  2.8805  2.9336  2.9337  3.0257  3.0259  3.0634  3.0635
  3.1191  3.1192  3.1629  3.1631  3.1905  3.1906  3.2496  3.2499  3.2722  3.2724
  3.2930  3.2934  3.3542  3.3547  3.4117  3.4123  3.4399  3.4400  3.4759  3.4762
  3.5357  3.5360  3.5589  3.5591  3.6111  3.6114  3.6765  3.6767  3.6959  3.6963
  3.7753  3.7757  3.8541  3.8543  3.9095  3.9099  3.9227  3.9231  3.9709  3.9718
  4.0115  4.0117  4.0480  4.0483  4.1091  4.1092  4.1273  4.1277  4.1759  4.1764
  4.2177  4.2178  4.2314  4.2316  4.2863  4.2865  4.3087  4.3089  4.3363  4.3364
  4.3773  4.3777  4.4191  4.4192  4.4791  4.4791  4.5385  4.5389  4.5614  4.5618
  4.5878  4.5884  4.6380  4.6384  4.6996  4.6999  4.7389  4.7391  4.7762  4.7768
  4.7958  4.7961  4.8495  4.8499  4.9101  4.9109  4.9333  4.9338  5.0256  5.0261
  5.1057  5.1062  5.1541  5.1544  5.1813  5.1820  5.2157  5.2171  5.2833  5.2842
  5.3119  5.3123  5.3818  5.3823  5.4284  5.4286  5.4853  5.4854  5.5533  5.5535
  5.5813  5.5815  5.6421  5.6423  5.6710  5.6712  5.6940  5.6944  5.7237  5.7240
  5.7891  5.7893  5.9043  5.9046  5.9173  5.9174  5.9900  5.9903  6.0128  6.0133
  6.0276  6.0278  6.1311  6.1314  6.1878  6.1880  6.2139  6.2141  6.2595  6.2595
  6.3093  6.3097  6.3578  6.3581  6.4098  6.4102  6.4332  6.4339  6.4945  6.4947
  6.5416  6.5419  6.5822  6.5827  6.6356  6.6358  6.6711  6.6712  6.7321  6.7328
  6.7685  6.7687  6.8060  6.8061  6.8525  6.8528  6.9145  6.9146  6.9528  6.9535
  6.9777  6.9780  7.0671  7.0675  7.1117  7.1120  7.1735  7.1741  7.2294  7.2298
  7.2688  7.2689  7.3485  7.3493  7.4185  7.4192  7.4896  7.4897  7.5130  7.5135
  7.6012  7.6015  7.6686  7.6686  7.7471  7.7471  7.8629  7.8632  7.9126  7.9130
  8.0796  8.0799  8.1597  8.1600  8.2993  8.2994  8.3326  8.3329  8.5935  8.5937
  8.6347  8.6348
   0.00000   0.31791   0.53944
 -1.2937 -1.2937 -1.2671 -1.2671 -1.2575 -1.2575 -1.2541 -1.2541 -0.9362 -0.9362
 -0.9341 -0.9341 -0.9275 -0.9275 -0.9209 -0.9209 -0.9179 -0.9179 -0.9165 -0.9165
 -0.9155 -0.9155 -0.9025 -0.9025 -0.8781 -0.8781 -0.8755 -0.8755 -0.4476 -0.4476
 -0.3472 -0.3472 -0.2645 -0.2645 -0.2470 -0.2470 -0.1953 -0.1953 -0.1719 -0.1719
 -0.1508 -0.1508 -0.1187 -0.1187 -0.1065 -0.1064 -0.0841 -0.0841 -0.0770 -0.0770
 -0.0643 -0.0643  0.3875  0.3875  0.5000  0.5000  0.5575  0.5575  0.6328  0.6328
  0.6507  0.6508  0.6938  0.6938  0.7345  0.7345  0.7881  0.7881  0.8563  0.8564
  0.9199  0.9199  1.0066  1.0066  1.0554  1.0554  1.0773  1.0774  1.1314  1.1315
  1.1803  1.1803  1.2382  1.2383  1.2752  1.2753  1.3339  1.3340  1.3958  1.3959
  1.4708  1.4710  1.5313  1.5313  1.5776  1.5777  1.6006  1.6007  1.7042  1.7043
  1.7818  1.7819  1.8107  1.8107  1.8475  1.8476  1.8945  1.8947  1.9476  1.9477
  2.0233  2.0235  2.0737  2.0738  2.0901  2.0901  2.1282  2.1283  2.1724  2.1726
  2.2242  2.2243  2.2525  2.2526  2.2819  2.2820  2.3430  2.3431  2.4016  2.4017
  2.4418  2.4420  2.4996  2.4997  2.5262  2.5263  2.5901  2.5903  2.6302  2.6303
  2.6458  2.6460  2.6661  2.6666  2.6993  2.6996  2.7767  2.7772  2.8141  2.8149
  2.8464  2.8467  2.8809  2.8812  2.9352  2.9353  3.0239  3.0241  3.0601  3.0602
  3.1156  3.1157  3.1640  3.1642  3.1887  3.1889  3.2572  3.2575  3.2697  3.2698
  3.2954  3.2955  3.3588  3.3594  3.4125  3.4129  3.4422  3.4423  3.4781  3.4783
  3.5380  3.5382  3.5602  3.5605  3.6189  3.6191  3.6750  3.6752  3.6984  3.6987
  3.7691  3.7696  3.8548  3.8551  3.9050  3.9054  3.9196  3.9200  3.9657  3.9664
  4.0127  4.0129  4.0483  4.0486  4.1028  4.1028  4.1242  4.1247  4.1791  4.1796
  4.2086  4.2087  4.2291  4.2293  4.2863  4.2866  4.3136  4.3137  4.3361  4.3362
  4.3754  4.3758  4.4167  4.4168  4.4811  4.4812  4.5376  4.5381  4.5608  4.5612
  4.5899  4.5905  4.6417  4.6421  4.6930  4.6933  4.7421  4.7423  4.7765  4.7769
  4.7956  4.7960  4.8486  4.8490  4.9132  4.9141  4.9371  4.9374  5.0251  5.0257
  5.1021  5.1025  5.1492  5.1495  5.1805  5.1813  5.2196  5.2208  5.2851  5.2861
  5.3087  5.3092  5.3846  5.3852  5.4297  5.4299  5.4849  5.4850  5.5498  5.5500
  5.5870  5.5870  5.6428  5.6429  5.6741  5.6743  5.6962  5.6967  5.7319  5.7322
  5.7877  5.7879  5.8988  5.8991  5.9157  5.9157  5.9902  5.9905  6.0105  6.0110
  6.0316  6.0317  6.1309  6.1310  6.1808  6.1809  6.2125  6.2127  6.2635  6.2636
  6.3102  6.3105  6.3613  6.3616  6.4106  6.4111  6.4332  6.4338  6.4924  6.4927
  6.5383  6.5386  6.5780  6.5786  6.6373  6.6377  6.6676  6.6676  6.7290  6.7298
  6.7697  6.7699  6.8110  6.8111  6.8528  6.8531  6.9083  6.9083  6.9536  6.9542
  6.9793  6.9796  7.0654  7.0659  7.1143  7.1146  7.1749  7.1755  7.2312  7.2316
  7.2697  7.2697  7.3450  7.3459  7.4194  7.4201  7.4896  7.4897  7.5194  7.5199
  7.6003  7.6005  7.6647  7.6649  7.7493  7.7494  7.8641  7.8643  7.9217  7.9222
  8.0800  8.0803  8.1596  8.1598  8.2985  8.2986  8.3265  8.3269  8.5971  8.5972
  8.6356  8.6358
   0.00000   0.30025   0.53944
 -1.2938 -1.2938 -1.2669 -1.2669 -1.2576 -1.2575 -1.2542 -1.2542 -0.9361 -0.9361
 -0.9342 -0.9342 -0.9275 -0.9275 -0.9209 -0.9209 -0.9180 -0.9180 -0.9166 -0.9166
 -0.9155 -0.9155 -0.9023 -0.9023 -0.8782 -0.8782 -0.8755 -0.8755 -0.4482 -0.4482
 -0.3475 -0.3475 -0.2641 -0.2641 -0.2470 -0.2469 -0.1955 -0.1955 -0.1715 -0.1715
 -0.1505 -0.1505 -0.1189 -0.1189 -0.1068 -0.1068 -0.0835 -0.0835 -0.0760 -0.0760
 -0.0644 -0.0644  0.3859  0.3859  0.5010  0.5010  0.5531  0.5532  0.6374  0.6375
  0.6472  0.6473  0.6935  0.6935  0.7363  0.7363  0.7922  0.7922  0.8548  0.8548
  0.9215  0.9215  1.0058  1.0058  1.0536  1.0537  1.0763  1.0763  1.1319  1.1321
  1.1767  1.1767  1.2434  1.2435  1.2696  1.2697  1.3359  1.3360  1.3956  1.3956
  1.4723  1.4725  1.5331  1.5331  1.5813  1.5813  1.6038  1.6040  1.7069  1.7070
  1.7787  1.7787  1.8027  1.8028  1.8472  1.8473  1.8940  1.8942  1.9466  1.9467
  2.0219  2.0221  2.0749  2.0750  2.0878  2.0878  2.1329  2.1330  2.1760  2.1762
  2.2221  2.2221  2.2440  2.2440  2.2796  2.2797  2.3445  2.3447  2.4038  2.4038
  2.4398  2.4400  2.5009  2.5009  2.5268  2.5269  2.5886  2.5889  2.6316  2.6317
  2.6486  2.6488  2.6672  2.6676  2.6985  2.6988  2.7818  2.7822  2.8140  2.8149
  2.8467  2.8470  2.8817  2.8820  2.9364  2.9365  3.0231  3.0233  3.0552  3.0553
  3.1118  3.1119  3.1670  3.1673  3.1864  3.1866  3.2609  3.2613  3.2681  3.2683
  3.3008  3.3009  3.3637  3.3644  3.4124  3.4127  3.4445  3.4446  3.4825  3.4827
  3.5406  3.5408  3.5615  3.5617  3.6270  3.6272  3.6734  3.6736  3.7008  3.7012
  3.7628  3.7633  3.8548  3.8551  3.8973  3.8977  3.9182  3.9186  3.9618  3.9624
  4.0142  4.0144  4.0475  4.0478  4.0951  4.0952  4.1213  4.1218  4.1814  4.1819
  4.1985  4.1986  4.2278  4.2280  4.2858  4.2861  4.3182  4.3183  4.3362  4.3363
  4.3749  4.3753  4.4137  4.4138  4.4817  4.4819  4.5358  4.5363  4.5616  4.5621
  4.5927  4.5933  4.6453  4.6457  4.6863  4.6867  4.7450  4.7452  4.7753  4.7756
  4.7983  4.7988  4.8474  4.8478  4.9120  4.9129  4.9447  4.9449  5.0245  5.0251
  5.0991  5.0995  5.1438  5.1441  5.1800  5.1808  5.2242  5.2253  5.2859  5.2866
  5.3056  5.3063  5.3862  5.3870  5.4323  5.4325  5.4851  5.4852  5.5451  5.5453
  5.5944  5.5944  5.6427  5.6428  5.6765  5.6767  5.6987  5.6992  5.7417  5.7420
  5.7868  5.7869  5.8925  5.8928  5.9140  5.9141  5.9896  5.9899  6.0089  6.0093
  6.0362  6.0364  6.1295  6.1296  6.1735  6.1735  6.2113  6.2115  6.2663  6.2665
  6.3131  6.3134  6.3642  6.3645  6.4099  6.4103  6.4342  6.4347  6.4910  6.4912
  6.5351  6.5354  6.5740  6.5746  6.6359  6.6363  6.6669  6.6669  6.7255  6.7263
  6.7706  6.7708  6.8157  6.8159  6.8519  6.8522  6.9026  6.9026  6.9538  6.9543
  6.9819  6.9821  7.0640  7.0645  7.1169  7.1172  7.1766  7.1772  7.2327  7.2332
  7.2708  7.2708  7.3417  7.3426  7.4198  7.4205  7.4893  7.4894  7.5266  7.5270
  7.6003  7.6005  7.6604  7.6606  7.7522  7.7523  7.8651  7.8652  7.9320  7.9326
  8.0805  8.0808  8.1592  8.1594  8.2973  8.2974  8.3200  8.3204  8.6006  8.6008
  8.6370  8.6372
   0.00000   0.28259   0.53944
 -1.2939 -1.2939 -1.2666 -1.2666 -1.2576 -1.2576 -1.2543 -1.2543 -0.9361 -0.9361
 -0.9342 -0.9342 -0.9274 -0.9274 -0.9209 -0.9209 -0.9180 -0.9180 -0.9167 -0.9167
 -0.9155 -0.9155 -0.9021 -0.9021 -0.8783 -0.8783 -0.8755 -0.8755 -0.4487 -0.4487
 -0.3479 -0.3478 -0.2637 -0.2637 -0.2469 -0.2468 -0.1956 -0.1956 -0.1711 -0.1711
 -0.1503 -0.1502 -0.1195 -0.1195 -0.1068 -0.1067 -0.0830 -0.0830 -0.0750 -0.0750
 -0.0646 -0.0646  0.3841  0.3841  0.5019  0.5019  0.5492  0.5492  0.6382  0.6382
  0.6475  0.6475  0.6931  0.6931  0.7383  0.7383  0.7964  0.7964  0.8530  0.8530
  0.9234  0.9235  1.0048  1.0048  1.0518  1.0518  1.0751  1.0752  1.1326  1.1327
  1.1733  1.1733  1.2481  1.2481  1.2644  1.2645  1.3376  1.3377  1.3951  1.3951
  1.4744  1.4746  1.5351  1.5351  1.5854  1.5855  1.6070  1.6072  1.7100  1.7100
  1.7752  1.7752  1.7947  1.7947  1.8468  1.8469  1.8934  1.8936  1.9461  1.9462
  2.0201  2.0203  2.0757  2.0758  2.0846  2.0846  2.1368  2.1371  2.1804  2.1806
  2.2200  2.2201  2.2349  2.2349  2.2769  2.2770  2.3474  2.3476  2.4058  2.4058
  2.4387  2.4389  2.5017  2.5017  2.5269  2.5269  2.5875  2.5878  2.6330  2.6330
  2.6514  2.6516  2.6682  2.6686  2.6978  2.6981  2.7851  2.7854  2.8158  2.8166
  2.8471  2.8474  2.8829  2.8832  2.9372  2.9373  3.0227  3.0230  3.0498  3.0500
  3.1075  3.1076  3.1710  3.1713  3.1847  3.1849  3.2559  3.2564  3.2739  3.2741
  3.3079  3.3081  3.3689  3.3696  3.4120  3.4122  3.4461  3.4462  3.4886  3.4889
  3.5435  3.5436  3.5637  3.5639  3.6348  3.6349  3.6719  3.6722  3.7032  3.7036
  3.7565  3.7570  3.8537  3.8541  3.8879  3.8882  3.9176  3.9180  3.9592  3.9596
  4.0157  4.0158  4.0456  4.0459  4.0867  4.0868  4.1183  4.1189  4.1813  4.1819
  4.1891  4.1893  4.2275  4.2277  4.2853  4.2856  4.3213  4.3214  4.3365  4.3367
  4.3760  4.3765  4.4105  4.4105  4.4808  4.4810  4.5336  4.5342  4.5628  4.5632
  4.5964  4.5969  4.6483  4.6487  4.6802  4.6805  4.7468  4.7471  4.7738  4.7740
  4.8033  4.8038  4.8463  4.8466  4.9084  4.9093  4.9535  4.9536  5.0239  5.0245
  5.0971  5.0974  5.1386  5.1389  5.1795  5.1804  5.2289  5.2299  5.2850  5.2853
  5.3033  5.3043  5.3871  5.3880  5.4347  5.4350  5.4864  5.4865  5.5408  5.5411
  5.6023  5.6023  5.6422  5.6423  5.6782  5.6784  5.7013  5.7019  5.7514  5.7518
  5.7875  5.7876  5.8859  5.8862  5.9122  5.9124  5.9876  5.9880  6.0086  6.0090
  6.0413  6.0415  6.1268  6.1270  6.1660  6.1662  6.2103  6.2105  6.2678  6.2680
  6.3177  6.3179  6.3664  6.3667  6.4080  6.4084  6.4356  6.4359  6.4908  6.4909
  6.5321  6.5323  6.5707  6.5712  6.6319  6.6323  6.6685  6.6685  6.7216  6.7224
  6.7711  6.7713  6.8201  6.8203  6.8495  6.8498  6.8977  6.8978  6.9533  6.9537
  6.9853  6.9855  7.0629  7.0634  7.1193  7.1197  7.1787  7.1792  7.2338  7.2344
  7.2720  7.2720  7.3388  7.3397  7.4197  7.4205  7.4891  7.4892  7.5336  7.5340
  7.6017  7.6019  7.6558  7.6560  7.7554  7.7556  7.8659  7.8661  7.9430  7.9436
  8.0810  8.0813  8.1585  8.1588  8.2954  8.2955  8.3135  8.3140  8.6040  8.6041
  8.6389  8.6391
   0.00000   0.26493   0.53944
 -1.2941 -1.2941 -1.2663 -1.2663 -1.2576 -1.2576 -1.2545 -1.2545 -0.9361 -0.9361
 -0.9343 -0.9343 -0.9273 -0.9273 -0.9209 -0.9209 -0.9180 -0.9180 -0.9168 -0.9168
 -0.9155 -0.9155 -0.9019 -0.9019 -0.8784 -0.8784 -0.8755 -0.8755 -0.4493 -0.4493
 -0.3482 -0.3482 -0.2632 -0.2632 -0.2468 -0.2467 -0.1958 -0.1958 -0.1708 -0.1708
 -0.1500 -0.1499 -0.1203 -0.1203 -0.1063 -0.1063 -0.0825 -0.0825 -0.0740 -0.0740
 -0.0647 -0.0647  0.3823  0.3823  0.5026  0.5026  0.5456  0.5457  0.6346  0.6346
  0.6518  0.6518  0.6927  0.6927  0.7404  0.7404  0.8007  0.8007  0.8512  0.8512
  0.9256  0.9256  1.0037  1.0037  1.0497  1.0497  1.0739  1.0740  1.1333  1.1335
  1.1700  1.1701  1.2505  1.2506  1.2612  1.2613  1.3391  1.3392  1.3943  1.3944
  1.4771  1.4772  1.5372  1.5373  1.5900  1.5901  1.6101  1.6103  1.7133  1.7133
  1.7713  1.7714  1.7869  1.7869  1.8465  1.8465  1.8925  1.8928  1.9462  1.9463
  2.0181  2.0183  2.0760  2.0761  2.0808  2.0808  2.1396  2.1398  2.1849  2.1850
  2.2174  2.2175  2.2267  2.2268  2.2741  2.2742  2.3517  2.3518  2.4077  2.4078
  2.4382  2.4384  2.5018  2.5019  2.5266  2.5266  2.5869  2.5872  2.6343  2.6344
  2.6539  2.6541  2.6691  2.6695  2.6971  2.6974  2.7858  2.7862  2.8195  2.8203
  2.8475  2.8478  2.8850  2.8852  2.9375  2.9376  3.0219  3.0222  3.0452  3.0455
  3.1029  3.1031  3.1726  3.1728  3.1863  3.1864  3.2501  3.2506  3.2804  3.2808
  3.3157  3.3159  3.3740  3.3748  3.4115  3.4116  3.4471  3.4472  3.4952  3.4955
  3.5464  3.5466  3.5678  3.5678  3.6414  3.6415  3.6710  3.6713  3.7056  3.7060
  3.7506  3.7512  3.8513  3.8518  3.8781  3.8783  3.9172  3.9176  3.9575  3.9578
  4.0167  4.0168  4.0428  4.0431  4.0781  4.0782  4.1150  4.1156  4.1733  4.1738
  4.1868  4.1870  4.2276  4.2280  4.2850  4.2853  4.3222  4.3223  4.3372  4.3375
  4.3787  4.3792  4.4075  4.4075  4.4783  4.4787  4.5319  4.5325  4.5635  4.5639
  4.6008  4.6013  4.6504  4.6508  4.6753  4.6756  4.7467  4.7471  4.7736  4.7738
  4.8095  4.8101  4.8453  4.8457  4.9039  4.9046  4.9617  4.9618  5.0234  5.0240
  5.0961  5.0964  5.1343  5.1346  5.1791  5.1800  5.2333  5.2342  5.2824  5.2825
  5.3023  5.3036  5.3878  5.3888  5.4358  5.4361  5.4888  5.4888  5.5381  5.5383
  5.6097  5.6098  5.6415  5.6416  5.6796  5.6799  5.7040  5.7046  5.7582  5.7586
  5.7922  5.7923  5.8792  5.8795  5.9104  5.9106  5.9843  5.9847  6.0098  6.0102
  6.0468  6.0469  6.1229  6.1232  6.1588  6.1591  6.2094  6.2096  6.2680  6.2683
  6.3227  6.3229  6.3680  6.3682  6.4058  6.4060  6.4369  6.4370  6.4916  6.4917
  6.5294  6.5296  6.5680  6.5686  6.6268  6.6272  6.6710  6.6711  6.7174  6.7181
  6.7710  6.7711  6.8237  6.8239  6.8456  6.8459  6.8941  6.8942  6.9521  6.9526
  6.9894  6.9895  7.0623  7.0628  7.1216  7.1220  7.1809  7.1814  7.2346  7.2352
  7.2731  7.2731  7.3364  7.3373  7.4192  7.4200  7.4891  7.4892  7.5394  7.5398
  7.6053  7.6055  7.6511  7.6512  7.7590  7.7592  7.8668  7.8670  7.9543  7.9550
  8.0815  8.0819  8.1575  8.1579  8.2922  8.2924  8.3080  8.3083  8.6070  8.6071
  8.6414  8.6416
   0.00000   0.24727   0.53944
 -1.2942 -1.2942 -1.2659 -1.2659 -1.2576 -1.2576 -1.2546 -1.2546 -0.9360 -0.9360
 -0.9343 -0.9343 -0.9272 -0.9272 -0.9209 -0.9209 -0.9181 -0.9181 -0.9169 -0.9169
 -0.9154 -0.9154 -0.9017 -0.9017 -0.8785 -0.8785 -0.8755 -0.8755 -0.4499 -0.4499
 -0.3487 -0.3486 -0.2626 -0.2626 -0.2466 -0.2466 -0.1958 -0.1958 -0.1706 -0.1706
 -0.1497 -0.1496 -0.1212 -0.1212 -0.1056 -0.1056 -0.0821 -0.0821 -0.0730 -0.0730
 -0.0648 -0.0648  0.3804  0.3804  0.5031  0.5031  0.5428  0.5428  0.6300  0.6300
  0.6568  0.6569  0.6924  0.6924  0.7425  0.7425  0.8048  0.8048  0.8494  0.8494
  0.9279  0.9279  1.0025  1.0025  1.0475  1.0475  1.0727  1.0728  1.1342  1.1344
  1.1670  1.1671  1.2477  1.2478  1.2631  1.2631  1.3403  1.3404  1.3934  1.3934
  1.4803  1.4804  1.5395  1.5396  1.5949  1.5950  1.6128  1.6130  1.7167  1.7168
  1.7670  1.7670  1.7799  1.7800  1.8460  1.8461  1.8914  1.8917  1.9467  1.9468
  2.0160  2.0162  2.0741  2.0741  2.0786  2.0787  2.1409  2.1412  2.1880  2.1880
  2.2110  2.2111  2.2237  2.2239  2.2713  2.2714  2.3573  2.3574  2.4099  2.4100
  2.4382  2.4384  2.5014  2.5015  2.5259  2.5260  2.5870  2.5874  2.6355  2.6356
  2.6561  2.6563  2.6700  2.6704  2.6965  2.6968  2.7844  2.7849  2.8242  2.8248
  2.8479  2.8482  2.8883  2.8885  2.9375  2.9375  3.0196  3.0199  3.0424  3.0426
  3.0985  3.0988  3.1705  3.1706  3.1921  3.1921  3.2455  3.2461  3.2867  3.2871
  3.3235  3.3238  3.3785  3.3792  3.4113  3.4114  3.4481  3.4483  3.5010  3.5013
  3.5491  3.5493  3.5740  3.5741  3.6461  3.6462  3.6713  3.6716  3.7081  3.7085
  3.7454  3.7460  3.8470  3.8476  3.8691  3.8692  3.9165  3.9171  3.9567  3.9570
  4.0166  4.0167  4.0394  4.0396  4.0701  4.0702  4.1113  4.1119  4.1617  4.1622
  4.1875  4.1877  4.2279  4.2282  4.2851  4.2854  4.3206  4.3207  4.3384  4.3387
  4.3818  4.3824  4.4054  4.4055  4.4747  4.4752  4.5312  4.5318  4.5634  4.5638
  4.6055  4.6060  4.6509  4.6512  4.6725  4.6728  4.7446  4.7450  4.7752  4.7754
  4.8162  4.8168  4.8449  4.8452  4.8990  4.8997  4.9683  4.9684  5.0232  5.0239
  5.0959  5.0963  5.1313  5.1317  5.1785  5.1794  5.2370  5.2379  5.2787  5.2790
  5.3024  5.3038  5.3886  5.3897  5.4350  5.4354  5.4915  5.4915  5.5377  5.5378
  5.6161  5.6162  5.6408  5.6409  5.6811  5.6814  5.7066  5.7071  5.7607  5.7609
  5.8020  5.8021  5.8729  5.8732  5.9086  5.9089  5.9803  5.9806  6.0120  6.0124
  6.0522  6.0524  6.1179  6.1184  6.1519  6.1524  6.2084  6.2087  6.2674  6.2677
  6.3270  6.3273  6.3687  6.3689  6.4043  6.4045  6.4377  6.4378  6.4930  6.4931
  6.5275  6.5277  6.5661  6.5666  6.6217  6.6221  6.6735  6.6736  6.7128  6.7136
  6.7701  6.7702  6.8260  6.8263  6.8412  6.8414  6.8917  6.8918  6.9506  6.9509
  6.9939  6.9940  7.0622  7.0627  7.1237  7.1241  7.1833  7.1838  7.2352  7.2358
  7.2738  7.2739  7.3346  7.3355  7.4187  7.4195  7.4895  7.4896  7.5434  7.5437
  7.6111  7.6113  7.6464  7.6465  7.7627  7.7629  7.8678  7.8680  7.9657  7.9664
  8.0821  8.0824  8.1564  8.1568  8.2871  8.2875  8.3039  8.3041  8.6095  8.6096
  8.6444  8.6446
   0.00000   0.22960   0.53944
 -1.2944 -1.2944 -1.2656 -1.2656 -1.2576 -1.2576 -1.2548 -1.2548 -0.9360 -0.9360
 -0.9344 -0.9344 -0.9271 -0.9271 -0.9210 -0.9210 -0.9182 -0.9182 -0.9170 -0.9170
 -0.9154 -0.9154 -0.9014 -0.9014 -0.8786 -0.8786 -0.8755 -0.8755 -0.4506 -0.4506
 -0.3491 -0.3491 -0.2621 -0.2621 -0.2465 -0.2465 -0.1958 -0.1958 -0.1705 -0.1705
 -0.1494 -0.1493 -0.1221 -0.1221 -0.1047 -0.1047 -0.0818 -0.0818 -0.0721 -0.0720
 -0.0649 -0.0649  0.3784  0.3784  0.5031  0.5031  0.5406  0.5406  0.6252  0.6252
  0.6618  0.6618  0.6923  0.6923  0.7446  0.7446  0.8087  0.8087  0.8477  0.8477
  0.9305  0.9305  1.0012  1.0012  1.0451  1.0452  1.0716  1.0716  1.1352  1.1353
  1.1642  1.1643  1.2423  1.2425  1.2673  1.2674  1.3411  1.3413  1.3923  1.3924
  1.4840  1.4841  1.5419  1.5420  1.6001  1.6002  1.6152  1.6154  1.7199  1.7200
  1.7618  1.7619  1.7746  1.7747  1.8455  1.8456  1.8901  1.8903  1.9479  1.9480
  2.0138  2.0140  2.0692  2.0692  2.0788  2.0789  2.1412  2.1415  2.1875  2.1875
  2.2027  2.2028  2.2258  2.2259  2.2688  2.2689  2.3642  2.3643  2.4124  2.4124
  2.4386  2.4388  2.5004  2.5005  2.5249  2.5250  2.5878  2.5882  2.6367  2.6367
  2.6578  2.6580  2.6708  2.6711  2.6960  2.6963  2.7816  2.7822  2.8279  2.8284
  2.8487  2.8491  2.8931  2.8932  2.9372  2.9372  3.0155  3.0159  3.0411  3.0413
  3.0947  3.0950  3.1671  3.1672  3.1991  3.1992  3.2431  3.2437  3.2926  3.2930
  3.3308  3.3311  3.3815  3.3821  3.4118  3.4119  3.4499  3.4501  3.5051  3.5053
  3.5520  3.5522  3.5822  3.5825  3.6484  3.6484  3.6732  3.6734  3.7107  3.7110
  3.7415  3.7421  3.8402  3.8411  3.8617  3.8620  3.9155  3.9161  3.9566  3.9569
  4.0144  4.0146  4.0355  4.0357  4.0635  4.0636  4.1072  4.1078  4.1497  4.1502
  4.1886  4.1888  4.2279  4.2283  4.2856  4.2859  4.3172  4.3173  4.3399  4.3402
  4.3837  4.3842  4.4053  4.4055  4.4703  4.4708  4.5319  4.5324  4.5627  4.5630
  4.6097  4.6103  4.6497  4.6500  4.6720  4.6723  4.7412  4.7416  4.7780  4.7781
  4.8225  4.8231  4.8454  4.8457  4.8945  4.8951  4.9730  4.9732  5.0234  5.0241
  5.0961  5.0964  5.1302  5.1307  5.1775  5.1783  5.2400  5.2409  5.2753  5.2756
  5.3030  5.3044  5.3895  5.3907  5.4328  5.4332  5.4936  5.4937  5.5398  5.5398
  5.6209  5.6210  5.6401  5.6403  5.6829  5.6831  5.7090  5.7095  5.7606  5.7607
  5.8147  5.8149  5.8675  5.8678  5.9068  5.9071  5.9761  5.9764  6.0147  6.0152
  6.0576  6.0578  6.1124  6.1129  6.1457  6.1463  6.2073  6.2076  6.2661  6.2664
  6.3296  6.3300  6.3681  6.3683  6.4045  6.4047  6.4386  6.4387  6.4938  6.4940
  6.5272  6.5275  6.5649  6.5653  6.6173  6.6178  6.6753  6.6754  6.7080  6.7087
  6.7683  6.7683  6.8250  6.8254  6.8384  6.8385  6.8906  6.8907  6.9487  6.9490
  6.9984  6.9986  7.0624  7.0630  7.1257  7.1260  7.1859  7.1862  7.2356  7.2362
  7.2741  7.2743  7.3333  7.3341  7.4184  7.4193  7.4903  7.4905  7.5456  7.5459
  7.6186  7.6188  7.6422  7.6424  7.7666  7.7668  7.8691  7.8693  7.9770  7.9777
  8.0825  8.0829  8.1551  8.1555  8.2805  8.2810  8.3012  8.3014  8.6115  8.6116
  8.6479  8.6481
   0.00000   0.21194   0.53944
 -1.2945 -1.2945 -1.2652 -1.2652 -1.2576 -1.2576 -1.2549 -1.2549 -0.9359 -0.9359
 -0.9344 -0.9344 -0.9270 -0.9270 -0.9210 -0.9210 -0.9183 -0.9183 -0.9171 -0.9171
 -0.9154 -0.9154 -0.9012 -0.9012 -0.8787 -0.8787 -0.8756 -0.8756 -0.4512 -0.4512
 -0.3496 -0.3496 -0.2615 -0.2615 -0.2464 -0.2463 -0.1958 -0.1958 -0.1706 -0.1706
 -0.1491 -0.1490 -0.1230 -0.1230 -0.1037 -0.1037 -0.0814 -0.0814 -0.0712 -0.0712
 -0.0649 -0.0649  0.3764  0.3765  0.5027  0.5027  0.5393  0.5393  0.6203  0.6203
  0.6663  0.6663  0.6927  0.6927  0.7466  0.7466  0.8120  0.8121  0.8463  0.8463
  0.9332  0.9332  0.9998  0.9999  1.0426  1.0427  1.0705  1.0705  1.1362  1.1364
  1.1616  1.1617  1.2364  1.2366  1.2720  1.2721  1.3417  1.3418  1.3911  1.3912
  1.4881  1.4882  1.5444  1.5445  1.6055  1.6056  1.6171  1.6173  1.7227  1.7229
  1.7559  1.7560  1.7713  1.7714  1.8449  1.8450  1.8884  1.8887  1.9496  1.9497
  2.0116  2.0117  2.0634  2.0634  2.0795  2.0796  2.1405  2.1408  2.1817  2.1818
  2.1963  2.1964  2.2302  2.2303  2.2669  2.2669  2.3722  2.3723  2.4154  2.4155
  2.4391  2.4392  2.4991  2.4991  2.5236  2.5237  2.5895  2.5899  2.6376  2.6377
  2.6590  2.6591  2.6715  2.6717  2.6958  2.6960  2.7778  2.7785  2.8291  2.8295
  2.8505  2.8509  2.8993  2.8995  2.9369  2.9369  3.0107  3.0110  3.0402  3.0404
  3.0917  3.0919  3.1641  3.1641  3.2059  3.2061  3.2436  3.2441  3.2981  3.2984
  3.3372  3.3375  3.3823  3.3829  3.4133  3.4134  3.4528  3.4531  3.5072  3.5073
  3.5551  3.5554  3.5917  3.5921  3.6486  3.6486  3.6759  3.6760  3.7135  3.7138
  3.7397  3.7402  3.8316  3.8326  3.8563  3.8567  3.9139  3.9145  3.9572  3.9576
  4.0098  4.0101  4.0311  4.0313  4.0588  4.0589  4.1027  4.1033  4.1379  4.1383
  4.1898  4.1900  4.2277  4.2282  4.2856  4.2860  4.3132  4.3135  4.3411  4.3414
  4.3832  4.3837  4.4072  4.4074  4.4659  4.4665  4.5341  4.5345  4.5614  4.5617
  4.6126  4.6133  4.6483  4.6486  4.6729  4.6732  4.7372  4.7376  4.7812  4.7813
  4.8270  4.8276  4.8478  4.8482  4.8908  4.8913  4.9760  4.9762  5.0238  5.0245
  5.0962  5.0965  5.1311  5.1317  5.1758  5.1766  5.2422  5.2432  5.2727  5.2732
  5.3037  5.3050  5.3905  5.3917  5.4297  5.4302  5.4952  5.4953  5.5438  5.5438
  5.6238  5.6239  5.6394  5.6396  5.6849  5.6851  5.7110  5.7115  5.7601  5.7602
  5.8275  5.8277  5.8639  5.8642  5.9051  5.9055  5.9720  5.9722  6.0178  6.0182
  6.0624  6.0626  6.1070  6.1076  6.1403  6.1409  6.2058  6.2061  6.2642  6.2644
  6.3299  6.3304  6.3661  6.3662  6.4065  6.4066  6.4401  6.4402  6.4928  6.4931
  6.5295  6.5298  6.5643  6.5646  6.6142  6.6146  6.6763  6.6764  6.7031  6.7038
  6.7656  6.7656  6.8201  6.8205  6.8385  6.8386  6.8905  6.8906  6.9466  6.9469
  7.0028  7.0030  7.0630  7.0636  7.1274  7.1277  7.1884  7.1887  7.2359  7.2365
  7.2739  7.2740  7.3323  7.3331  7.4188  7.4196  7.4916  7.4917  7.5463  7.5466
  7.6254  7.6255  7.6402  7.6405  7.7705  7.7707  7.8706  7.8708  7.9878  7.9886
  8.0827  8.0831  8.1539  8.1544  8.2729  8.2735  8.2993  8.2994  8.6131  8.6132
  8.6518  8.6520
   0.00000   0.19428   0.53944
 -1.2947 -1.2947 -1.2648 -1.2648 -1.2576 -1.2576 -1.2551 -1.2551 -0.9359 -0.9359
 -0.9345 -0.9345 -0.9269 -0.9269 -0.9210 -0.9210 -0.9184 -0.9184 -0.9171 -0.9171
 -0.9154 -0.9154 -0.9009 -0.9009 -0.8788 -0.8788 -0.8756 -0.8756 -0.4519 -0.4519
 -0.3501 -0.3500 -0.2609 -0.2609 -0.2462 -0.2462 -0.1956 -0.1956 -0.1709 -0.1709
 -0.1488 -0.1487 -0.1238 -0.1238 -0.1026 -0.1026 -0.0812 -0.0812 -0.0704 -0.0704
 -0.0649 -0.0649  0.3745  0.3745  0.5017  0.5017  0.5389  0.5389  0.6155  0.6155
  0.6701  0.6701  0.6937  0.6937  0.7485  0.7485  0.8146  0.8147  0.8454  0.8454
  0.9362  0.9362  0.9984  0.9984  1.0401  1.0401  1.0694  1.0695  1.1373  1.1375
  1.1593  1.1594  1.2304  1.2305  1.2767  1.2767  1.3419  1.3420  1.3901  1.3901
  1.4925  1.4926  1.5469  1.5470  1.6109  1.6110  1.6186  1.6188  1.7247  1.7248
  1.7499  1.7499  1.7701  1.7701  1.8443  1.8444  1.8864  1.8867  1.9520  1.9521
  2.0094  2.0095  2.0572  2.0572  2.0803  2.0804  2.1393  2.1396  2.1722  2.1722
  2.1915  2.1916  2.2355  2.2356  2.2655  2.2656  2.3809  2.3809  2.4193  2.4194
  2.4397  2.4398  2.4975  2.4976  2.5220  2.5222  2.5919  2.5923  2.6385  2.6386
  2.6596  2.6597  2.6719  2.6721  2.6957  2.6960  2.7733  2.7741  2.8273  2.8276
  2.8535  2.8538  2.9065  2.9067  2.9370  2.9370  3.0059  3.0062  3.0387  3.0388
  3.0894  3.0895  3.1624  3.1625  3.2116  3.2120  3.2471  3.2475  3.3032  3.3035
  3.3422  3.3426  3.3813  3.3818  3.4153  3.4155  3.4569  3.4573  3.5074  3.5075
  3.5586  3.5589  3.6014  3.6019  3.6476  3.6477  3.6782  3.6783  3.7163  3.7165
  3.7408  3.7412  3.8223  3.8233  3.8523  3.8526  3.9115  3.9120  3.9584  3.9588
  4.0031  4.0034  4.0260  4.0260  4.0561  4.0562  4.0979  4.0985  4.1264  4.1269
  4.1909  4.1911  4.2278  4.2283  4.2840  4.2843  4.3104  4.3107  4.3413  4.3417
  4.3814  4.3820  4.4088  4.4091  4.4629  4.4635  4.5377  4.5381  4.5599  4.5602
  4.6139  4.6146  4.6475  4.6479  4.6740  4.6743  4.7331  4.7336  4.7842  4.7844
  4.8288  4.8294  4.8529  4.8532  4.8884  4.8889  4.9776  4.9779  5.0243  5.0249
  5.0958  5.0960  5.1338  5.1345  5.1734  5.1741  5.2439  5.2449  5.2716  5.2721
  5.3042  5.3054  5.3913  5.3925  5.4266  5.4270  5.4965  5.4966  5.5486  5.5486
  5.6248  5.6249  5.6384  5.6385  5.6867  5.6868  5.7129  5.7134  5.7606  5.7608
  5.8373  5.8375  5.8644  5.8647  5.9036  5.9040  5.9682  5.9684  6.0208  6.0213
  6.0660  6.0661  6.1029  6.1034  6.1357  6.1364  6.2039  6.2042  6.2617  6.2619
  6.3282  6.3286  6.3629  6.3631  6.4091  6.4092  6.4427  6.4429  6.4900  6.4903
  6.5340  6.5344  6.5643  6.5645  6.6126  6.6130  6.6762  6.6763  6.6981  6.6988
  6.7619  6.7620  6.8132  6.8136  6.8398  6.8398  6.8913  6.8914  6.9446  6.9448
  7.0067  7.0069  7.0640  7.0646  7.1290  7.1293  7.1909  7.1912  7.2363  7.2369
  7.2730  7.2731  7.3315  7.3322  7.4201  7.4209  7.4933  7.4934  7.5459  7.5462
  7.6267  7.6269  7.6443  7.6448  7.7745  7.7747  7.8725  7.8727  7.9983  7.9990
  8.0825  8.0830  8.1530  8.1535  8.2649  8.2656  8.2976  8.2978  8.6143  8.6144
  8.6558  8.6560
   0.00000   0.17662   0.53944
 -1.2948 -1.2948 -1.2644 -1.2644 -1.2577 -1.2576 -1.2553 -1.2553 -0.9359 -0.9359
 -0.9345 -0.9345 -0.9268 -0.9267 -0.9211 -0.9211 -0.9185 -0.9185 -0.9172 -0.9172
 -0.9154 -0.9154 -0.9007 -0.9007 -0.8789 -0.8789 -0.8756 -0.8756 -0.4525 -0.4525
 -0.3505 -0.3505 -0.2603 -0.2603 -0.2460 -0.2459 -0.1954 -0.1954 -0.1714 -0.1714
 -0.1485 -0.1485 -0.1244 -0.1244 -0.1015 -0.1015 -0.0809 -0.0809 -0.0697 -0.0697
 -0.0648 -0.0648  0.3727  0.3727  0.5003  0.5003  0.5393  0.5393  0.6106  0.6106
  0.6730  0.6730  0.6956  0.6956  0.7503  0.7503  0.8163  0.8163  0.8452  0.8453
  0.9393  0.9393  0.9969  0.9969  1.0374  1.0374  1.0685  1.0686  1.1384  1.1385
  1.1574  1.1574  1.2244  1.2245  1.2812  1.2812  1.3417  1.3419  1.3891  1.3892
  1.4972  1.4973  1.5494  1.5494  1.6159  1.6159  1.6202  1.6203  1.7253  1.7254
  1.7443  1.7443  1.7706  1.7707  1.8435  1.8437  1.8840  1.8843  1.9550  1.9551
  2.0073  2.0075  2.0507  2.0507  2.0813  2.0814  2.1376  2.1379  2.1613  2.1614
  2.1867  2.1869  2.2408  2.2409  2.2648  2.2648  2.3895  2.3895  2.4243  2.4243
  2.4406  2.4408  2.4960  2.4960  2.5203  2.5205  2.5950  2.5954  2.6393  2.6393
  2.6597  2.6598  2.6719  2.6721  2.6959  2.6961  2.7684  2.7693  2.8231  2.8232
  2.8569  2.8572  2.9135  2.9138  2.9378  2.9379  3.0019  3.0021  3.0363  3.0364
  3.0873  3.0874  3.1626  3.1628  3.2163  3.2167  3.2531  3.2534  3.3078  3.3081
  3.3453  3.3459  3.3794  3.3798  3.4176  3.4178  3.4618  3.4623  3.5062  3.5064
  3.5623  3.5626  3.6106  3.6112  3.6462  3.6463  3.6795  3.6797  3.7191  3.7192
  3.7452  3.7455  3.8134  3.8144  3.8490  3.8493  3.9083  3.9087  3.9600  3.9603
  3.9952  3.9956  4.0200  4.0201  4.0546  4.0548  4.0929  4.0935  4.1158  4.1163
  4.1915  4.1916  4.2285  4.2289  4.2799  4.2802  4.3097  4.3100  4.3400  4.3403
  4.3800  4.3806  4.4080  4.4084  4.4627  4.4633  4.5425  4.5427  4.5585  4.5587
  4.6137  4.6145  4.6473  4.6476  4.6748  4.6751  4.7294  4.7299  4.7868  4.7870
  4.8287  4.8292  4.8594  4.8597  4.8879  4.8884  4.9785  4.9788  5.0246  5.0252
  5.0947  5.0949  5.1372  5.1380  5.1709  5.1715  5.2451  5.2460  5.2719  5.2724
  5.3046  5.3056  5.3917  5.3926  5.4242  5.4246  5.4978  5.4979  5.5534  5.5535
  5.6241  5.6242  5.6367  5.6368  5.6873  5.6874  5.7155  5.7160  5.7629  5.7631
  5.8410  5.8413  5.8712  5.8714  5.9024  5.9028  5.9650  5.9652  6.0234  6.0239
  6.0671  6.0673  6.1017  6.1021  6.1322  6.1328  6.2015  6.2018  6.2585  6.2586
  6.3247  6.3252  6.3592  6.3594  6.4111  6.4112  6.4467  6.4469  6.4861  6.4864
  6.5394  6.5398  6.5654  6.5657  6.6126  6.6130  6.6750  6.6751  6.6933  6.6940
  6.7574  6.7575  6.8056  6.8060  6.8412  6.8412  6.8929  6.8930  6.9425  6.9428
  7.0097  7.0100  7.0653  7.0659  7.1304  7.1306  7.1934  7.1936  7.2367  7.2374
  7.2714  7.2716  7.3306  7.3313  7.4225  7.4233  7.4954  7.4955  7.5447  7.5450
  7.6241  7.6244  7.6527  7.6531  7.7784  7.7785  7.8748  7.8750  8.0082  8.0090
  8.0818  8.0822  8.1526  8.1531  8.2567  8.2574  8.2962  8.2963  8.6153  8.6154
  8.6599  8.6601
   0.00000   0.15896   0.53944
 -1.2950 -1.2950 -1.2640 -1.2640 -1.2577 -1.2577 -1.2556 -1.2556 -0.9358 -0.9358
 -0.9346 -0.9346 -0.9266 -0.9266 -0.9211 -0.9211 -0.9186 -0.9186 -0.9172 -0.9172
 -0.9154 -0.9154 -0.9005 -0.9005 -0.8789 -0.8789 -0.8757 -0.8756 -0.4531 -0.4531
 -0.3510 -0.3510 -0.2598 -0.2598 -0.2457 -0.2457 -0.1950 -0.1950 -0.1721 -0.1721
 -0.1482 -0.1482 -0.1248 -0.1248 -0.1004 -0.1004 -0.0808 -0.0808 -0.0692 -0.0691
 -0.0646 -0.0646  0.3709  0.3709  0.4987  0.4987  0.5403  0.5403  0.6058  0.6059
  0.6749  0.6749  0.6984  0.6984  0.7519  0.7519  0.8167  0.8168  0.8459  0.8460
  0.9425  0.9426  0.9953  0.9953  1.0347  1.0347  1.0678  1.0678  1.1393  1.1394
  1.1560  1.1560  1.2185  1.2186  1.2855  1.2855  1.3412  1.3414  1.3883  1.3883
  1.5021  1.5021  1.5517  1.5518  1.6180  1.6181  1.6239  1.6240  1.7244  1.7245
  1.7395  1.7396  1.7729  1.7730  1.8428  1.8430  1.8814  1.8817  1.9586  1.9587
  2.0054  2.0055  2.0440  2.0441  2.0824  2.0825  2.1356  2.1359  2.1502  2.1503
  2.1816  2.1818  2.2457  2.2458  2.2646  2.2647  2.3970  2.3971  2.4300  2.4301
  2.4430  2.4431  2.4945  2.4945  2.5185  2.5187  2.5986  2.5991  2.6399  2.6400
  2.6593  2.6594  2.6716  2.6717  2.6963  2.6965  2.7631  2.7640  2.8171  2.8172
  2.8603  2.8606  2.9191  2.9194  2.9399  2.9401  2.9991  2.9994  3.0334  3.0336
  3.0851  3.0852  3.1652  3.1655  3.2203  3.2207  3.2606  3.2609  3.3121  3.3123
  3.3463  3.3469  3.3778  3.3781  3.4197  3.4199  3.4666  3.4672  3.5044  3.5046
  3.5659  3.5662  3.6186  3.6191  3.6450  3.6450  3.6802  3.6804  3.7217  3.7220
  3.7519  3.7521  3.8059  3.8069  3.8465  3.8467  3.9044  3.9047  3.9612  3.9615
  3.9874  3.9877  4.0136  4.0137  4.0535  4.0536  4.0874  4.0881  4.1065  4.1070
  4.1914  4.1915  4.2297  4.2302  4.2739  4.2742  4.3105  4.3107  4.3367  4.3370
  4.3799  4.3805  4.4043  4.4048  4.4660  4.4665  4.5474  4.5476  4.5579  4.5581
  4.6127  4.6136  4.6465  4.6467  4.6751  4.6754  4.7264  4.7269  4.7886  4.7889
  4.8276  4.8281  4.8662  4.8664  4.8895  4.8901  4.9790  4.9794  5.0248  5.0253
  5.0928  5.0930  5.1398  5.1407  5.1694  5.1697  5.2458  5.2466  5.2735  5.2740
  5.3048  5.3057  5.3915  5.3922  5.4229  5.4233  5.4992  5.4993  5.5579  5.5580
  5.6218  5.6219  5.6344  5.6346  5.6858  5.6859  5.7196  5.7201  5.7668  5.7670
  5.8413  5.8416  5.8807  5.8809  5.9022  5.9025  5.9626  5.9627  6.0252  6.0257
  6.0655  6.0658  6.1043  6.1046  6.1297  6.1303  6.1985  6.1989  6.2546  6.2548
  6.3199  6.3204  6.3553  6.3555  6.4117  6.4118  6.4516  6.4518  6.4820  6.4823
  6.5439  6.5444  6.5689  6.5692  6.6141  6.6145  6.6728  6.6728  6.6888  6.6895
  6.7522  6.7523  6.7977  6.7981  6.8426  6.8426  6.8951  6.8952  6.9408  6.9410
  7.0117  7.0120  7.0670  7.0677  7.1317  7.1318  7.1956  7.1959  7.2373  7.2379
  7.2691  7.2693  7.3299  7.3305  7.4261  7.4268  7.4980  7.4981  7.5428  7.5430
  7.6208  7.6211  7.6617  7.6621  7.7820  7.7822  7.8776  7.8778  8.0176  8.0184
  8.0802  8.0807  8.1528  8.1534  8.2485  8.2493  8.2947  8.2948  8.6161  8.6162
  8.6638  8.6640
   0.00000   0.14130   0.53944
 -1.2951 -1.2951 -1.2636 -1.2636 -1.2577 -1.2577 -1.2558 -1.2558 -0.9357 -0.9357
 -0.9347 -0.9347 -0.9265 -0.9265 -0.9211 -0.9211 -0.9187 -0.9187 -0.9172 -0.9172
 -0.9154 -0.9154 -0.9003 -0.9003 -0.8790 -0.8790 -0.8757 -0.8757 -0.4536 -0.4536
 -0.3515 -0.3515 -0.2593 -0.2593 -0.2454 -0.2454 -0.1946 -0.1946 -0.1730 -0.1730
 -0.1480 -0.1480 -0.1251 -0.1251 -0.0994 -0.0994 -0.0807 -0.0807 -0.0687 -0.0686
 -0.0644 -0.0644  0.3692  0.3692  0.4968  0.4969  0.5419  0.5420  0.6011  0.6012
  0.6760  0.6760  0.7019  0.7019  0.7533  0.7533  0.8162  0.8162  0.8473  0.8474
  0.9459  0.9459  0.9937  0.9937  1.0320  1.0320  1.0671  1.0672  1.1399  1.1400
  1.1552  1.1552  1.2127  1.2128  1.2896  1.2896  1.3404  1.3405  1.3876  1.3877
  1.5070  1.5071  1.5540  1.5540  1.6179  1.6180  1.6292  1.6293  1.7223  1.7224
  1.7358  1.7358  1.7764  1.7764  1.8422  1.8423  1.8785  1.8788  1.9627  1.9628
  2.0037  2.0039  2.0374  2.0375  2.0837  2.0838  2.1324  2.1326  2.1403  2.1405
  2.1761  2.1763  2.2500  2.2501  2.2648  2.2649  2.4027  2.4028  2.4340  2.4340
  2.4494  2.4495  2.4933  2.4933  2.5168  2.5170  2.6027  2.6032  2.6403  2.6403
  2.6584  2.6585  2.6708  2.6709  2.6968  2.6970  2.7578  2.7587  2.8098  2.8100
  2.8632  2.8636  2.9227  2.9229  2.9431  2.9433  2.9982  2.9985  3.0305  3.0307
  3.0824  3.0826  3.1698  3.1701  3.2240  3.2245  3.2688  3.2691  3.3160  3.3162
  3.3450  3.3456  3.3769  3.3772  3.4217  3.4219  3.4701  3.4708  3.5026  3.5029
  3.5692  3.5694  3.6245  3.6250  3.6446  3.6447  3.6807  3.6809  3.7246  3.7249
  3.7586  3.7589  3.8012  3.8021  3.8449  3.8450  3.9000  3.9002  3.9606  3.9607
  3.9813  3.9815  4.0072  4.0073  4.0519  4.0521  4.0814  4.0820  4.0992  4.0996
  4.1906  4.1907  4.2313  4.2318  4.2672  4.2674  4.3115  4.3116  4.3314  4.3318
  4.3812  4.3817  4.3994  4.3998  4.4718  4.4722  4.5500  4.5503  4.5604  4.5606
  4.6115  4.6124  4.6441  4.6444  4.6748  4.6751  4.7245  4.7250  4.7894  4.7897
  4.8264  4.8268  4.8722  4.8724  4.8936  4.8942  4.9792  4.9797  5.0251  5.0256
  5.0902  5.0904  5.1397  5.1407  5.1705  5.1707  5.2458  5.2467  5.2757  5.2762
  5.3052  5.3060  5.3910  5.3915  5.4226  5.4231  5.5006  5.5007  5.5621  5.5621
  5.6177  5.6178  5.6320  5.6321  5.6821  5.6822  5.7251  5.7256  5.7718  5.7721
  5.8412  5.8415  5.8877  5.8878  5.9050  5.9051  5.9610  5.9612  6.0254  6.0258
  6.0629  6.0632  6.1099  6.1102  6.1281  6.1287  6.1951  6.1955  6.2502  6.2504
  6.3143  6.3147  6.3516  6.3518  6.4106  6.4108  6.4564  6.4567  6.4787  6.4791
  6.5464  6.5469  6.5753  6.5756  6.6168  6.6172  6.6697  6.6697  6.6849  6.6856
  6.7463  6.7465  6.7896  6.7899  6.8440  6.8440  6.8977  6.8978  6.9393  6.9396
  7.0123  7.0126  7.0694  7.0701  7.1326  7.1328  7.1977  7.1980  7.2379  7.2385
  7.2661  7.2663  7.3293  7.3299  7.4307  7.4313  7.5010  7.5010  7.5402  7.5403
  7.6176  7.6178  7.6702  7.6706  7.7852  7.7853  7.8810  7.8813  8.0265  8.0273
  8.0778  8.0783  8.1536  8.1543  8.2404  8.2412  8.2933  8.2934  8.6168  8.6169
  8.6676  8.6678
   0.00000   0.12363   0.53944
 -1.2952 -1.2952 -1.2633 -1.2633 -1.2577 -1.2577 -1.2560 -1.2560 -0.9357 -0.9357
 -0.9347 -0.9347 -0.9264 -0.9264 -0.9211 -0.9211 -0.9189 -0.9189 -0.9173 -0.9173
 -0.9154 -0.9154 -0.9001 -0.9001 -0.8791 -0.8791 -0.8757 -0.8757 -0.4541 -0.4541
 -0.3519 -0.3519 -0.2589 -0.2589 -0.2451 -0.2450 -0.1940 -0.1940 -0.1741 -0.1741
 -0.1478 -0.1478 -0.1253 -0.1252 -0.0984 -0.0984 -0.0807 -0.0807 -0.0682 -0.0682
 -0.0642 -0.0641  0.3677  0.3677  0.4950  0.4950  0.5440  0.5440  0.5965  0.5966
  0.6766  0.6766  0.7057  0.7058  0.7544  0.7544  0.8149  0.8150  0.8492  0.8493
  0.9494  0.9494  0.9919  0.9919  1.0293  1.0294  1.0666  1.0667  1.1400  1.1401
  1.1552  1.1553  1.2071  1.2072  1.2934  1.2934  1.3393  1.3394  1.3872  1.3873
  1.5119  1.5119  1.5560  1.5560  1.6170  1.6172  1.6346  1.6347  1.7193  1.7195
  1.7328  1.7328  1.7806  1.7807  1.8416  1.8418  1.8754  1.8756  1.9672  1.9673
  2.0024  2.0025  2.0310  2.0311  2.0852  2.0853  2.1247  2.1247  2.1351  2.1355
  2.1704  2.1707  2.2537  2.2538  2.2653  2.2654  2.4068  2.4069  2.4353  2.4354
  2.4601  2.4603  2.4926  2.4926  2.5155  2.5157  2.6072  2.6077  2.6401  2.6402
  2.6572  2.6573  2.6696  2.6697  2.6972  2.6974  2.7525  2.7535  2.8018  2.8019
  2.8657  2.8661  2.9245  2.9247  2.9461  2.9463  2.9994  2.9998  3.0281  3.0284
  3.0796  3.0797  3.1758  3.1762  3.2278  3.2282  3.2766  3.2769  3.3198  3.3199
  3.3422  3.3428  3.3768  3.3770  3.4235  3.4238  3.4713  3.4721  3.5015  3.5020
  3.5721  3.5723  3.6281  3.6284  3.6457  3.6460  3.6813  3.6816  3.7275  3.7280
  3.7630  3.7634  3.8012  3.8019  3.8445  3.8445  3.8951  3.8952  3.9558  3.9560
  3.9791  3.9794  4.0013  4.0014  4.0494  4.0497  4.0749  4.0754  4.0939  4.0943
  4.1892  4.1893  4.2327  4.2333  4.2606  4.2608  4.3120  4.3121  4.3250  4.3254
  4.3817  4.3819  4.3963  4.3966  4.4790  4.4794  4.5499  4.5500  4.5661  4.5665
  4.6102  4.6110  4.6400  4.6402  4.6738  4.6741  4.7239  4.7244  4.7891  4.7895
  4.8256  4.8259  4.8774  4.8776  4.8997  4.9003  4.9790  4.9796  5.0260  5.0263
  5.0867  5.0869  5.1366  5.1375  5.1746  5.1750  5.2453  5.2461  5.2773  5.2778
  5.3065  5.3072  5.3909  5.3912  5.4230  5.4236  5.5019  5.5019  5.5661  5.5662
  5.6122  5.6123  5.6296  5.6297  5.6770  5.6771  5.7313  5.7318  5.7772  5.7775
  5.8421  5.8424  5.8894  5.8896  5.9118  5.9120  5.9608  5.9609  6.0232  6.0234
  6.0613  6.0615  6.1172  6.1176  6.1275  6.1280  6.1915  6.1919  6.2455  6.2457
  6.3081  6.3085  6.3478  6.3480  6.4082  6.4084  6.4595  6.4599  6.4778  6.4781
  6.5475  6.5479  6.5839  6.5842  6.6205  6.6209  6.6662  6.6662  6.6815  6.6823
  6.7401  6.7403  6.7812  6.7816  6.8453  6.8454  6.9004  6.9006  6.9385  6.9387
  7.0114  7.0118  7.0724  7.0732  7.1333  7.1334  7.1996  7.1999  7.2385  7.2391
  7.2626  7.2628  7.3289  7.3295  7.4362  7.4368  7.5043  7.5044  7.5369  7.5370
  7.6145  7.6148  7.6781  7.6784  7.7876  7.7877  7.8852  7.8855  8.0349  8.0358
  8.0747  8.0751  8.1550  8.1556  8.2326  8.2335  8.2919  8.2920  8.6174  8.6175
  8.6710  8.6713
   0.00000   0.10597   0.53944
 -1.2953 -1.2953 -1.2629 -1.2629 -1.2577 -1.2577 -1.2562 -1.2562 -0.9356 -0.9356
 -0.9348 -0.9348 -0.9263 -0.9263 -0.9212 -0.9212 -0.9190 -0.9190 -0.9173 -0.9173
 -0.9154 -0.9154 -0.8999 -0.8999 -0.8792 -0.8792 -0.8757 -0.8757 -0.4546 -0.4546
 -0.3523 -0.3523 -0.2585 -0.2585 -0.2447 -0.2447 -0.1933 -0.1933 -0.1754 -0.1754
 -0.1476 -0.1476 -0.1253 -0.1252 -0.0975 -0.0975 -0.0808 -0.0807 -0.0678 -0.0678
 -0.0639 -0.0639  0.3663  0.3663  0.4932  0.4933  0.5464  0.5464  0.5921  0.5921
  0.6769  0.6769  0.7097  0.7097  0.7554  0.7554  0.8132  0.8132  0.8513  0.8513
  0.9530  0.9530  0.9900  0.9900  1.0268  1.0269  1.0662  1.0663  1.1397  1.1398
  1.1561  1.1562  1.2016  1.2017  1.2969  1.2970  1.3379  1.3380  1.3869  1.3870
  1.5167  1.5167  1.5577  1.5577  1.6157  1.6158  1.6399  1.6400  1.7162  1.7164
  1.7304  1.7304  1.7852  1.7853  1.8414  1.8415  1.8721  1.8723  1.9717  1.9718
  2.0014  2.0016  2.0252  2.0253  2.0868  2.0869  2.1144  2.1144  2.1331  2.1334
  2.1647  2.1650  2.2569  2.2569  2.2660  2.2660  2.4096  2.4097  2.4356  2.4356
  2.4722  2.4723  2.4925  2.4926  2.5153  2.5154  2.6117  2.6122  2.6390  2.6391
  2.6560  2.6561  2.6681  2.6682  2.6974  2.6975  2.7479  2.7488  2.7933  2.7935
  2.8677  2.8681  2.9254  2.9256  2.9478  2.9480  3.0024  3.0028  3.0269  3.0272
  3.0766  3.0767  3.1827  3.1831  3.2315  3.2319  3.2833  3.2837  3.3235  3.3235
  3.3388  3.3394  3.3769  3.3771  3.4252  3.4256  3.4703  3.4710  3.5010  3.5014
  3.5747  3.5750  3.6298  3.6298  3.6480  3.6485  3.6822  3.6825  3.7300  3.7307
  3.7643  3.7648  3.8056  3.8062  3.8457  3.8459  3.8900  3.8901  3.9478  3.9481
  3.9801  3.9804  3.9962  3.9963  4.0455  4.0459  4.0689  4.0693  4.0902  4.0906
  4.1873  4.1874  4.2333  4.2340  4.2547  4.2550  4.3113  4.3114  4.3186  4.3190
  4.3785  4.3787  4.3985  4.3989  4.4869  4.4874  4.5490  4.5491  4.5727  4.5731
  4.6087  4.6094  4.6345  4.6346  4.6721  4.6724  4.7245  4.7250  4.7878  4.7883
  4.8251  4.8254  4.8821  4.8823  4.9070  4.9077  4.9783  4.9789  5.0275  5.0277
  5.0827  5.0828  5.1315  5.1325  5.1807  5.1812  5.2442  5.2451  5.2773  5.2778
  5.3090  5.3097  5.3916  5.3918  5.4236  5.4243  5.5030  5.5030  5.5702  5.5703
  5.6058  5.6059  5.6273  5.6274  5.6710  5.6711  5.7377  5.7382  5.7818  5.7821
  5.8448  5.8451  5.8885  5.8887  5.9193  5.9195  5.9620  5.9622  6.0186  6.0187
  6.0612  6.0614  6.1242  6.1247  6.1287  6.1291  6.1879  6.1883  6.2407  6.2408
  6.3017  6.3021  6.3437  6.3439  6.4048  6.4051  6.4599  6.4603  6.4801  6.4803
  6.5477  6.5480  6.5932  6.5935  6.6247  6.6252  6.6629  6.6630  6.6789  6.6796
  6.7337  6.7339  6.7726  6.7730  6.8467  6.8468  6.9031  6.9032  6.9384  6.9385
  7.0092  7.0096  7.0761  7.0769  7.1334  7.1337  7.2012  7.2016  7.2389  7.2394
  7.2590  7.2591  7.3289  7.3295  7.4423  7.4428  7.5079  7.5080  7.5330  7.5331
  7.6115  7.6118  7.6853  7.6856  7.7890  7.7892  7.8900  7.8904  8.0429  8.0438
  8.0709  8.0714  8.1565  8.1572  8.2253  8.2262  8.2905  8.2906  8.6178  8.6180
  8.6741  8.6744
   0.00000   0.08831   0.53944
 -1.2954 -1.2954 -1.2626 -1.2626 -1.2577 -1.2577 -1.2564 -1.2564 -0.9356 -0.9356
 -0.9349 -0.9349 -0.9262 -0.9262 -0.9212 -0.9212 -0.9191 -0.9191 -0.9173 -0.9173
 -0.9153 -0.9153 -0.8997 -0.8997 -0.8792 -0.8792 -0.8758 -0.8758 -0.4550 -0.4550
 -0.3527 -0.3527 -0.2582 -0.2582 -0.2444 -0.2444 -0.1925 -0.1925 -0.1767 -0.1767
 -0.1475 -0.1475 -0.1252 -0.1252 -0.0967 -0.0966 -0.0809 -0.0809 -0.0674 -0.0674
 -0.0637 -0.0636  0.3651  0.3651  0.4916  0.4917  0.5491  0.5491  0.5877  0.5877
  0.6769  0.6769  0.7135  0.7135  0.7561  0.7561  0.8113  0.8114  0.8533  0.8534
  0.9566  0.9566  0.9880  0.9880  1.0244  1.0245  1.0660  1.0661  1.1391  1.1392
  1.1577  1.1578  1.1964  1.1965  1.3002  1.3002  1.3364  1.3365  1.3868  1.3868
  1.5212  1.5212  1.5591  1.5592  1.6141  1.6142  1.6448  1.6449  1.7133  1.7135
  1.7283  1.7283  1.7896  1.7897  1.8415  1.8416  1.8688  1.8690  1.9759  1.9760
  2.0008  2.0009  2.0206  2.0207  2.0880  2.0881  2.1043  2.1043  2.1319  2.1322
  2.1592  2.1595  2.2595  2.2595  2.2666  2.2666  2.4115  2.4117  2.4355  2.4356
  2.4818  2.4820  2.4939  2.4939  2.5179  2.5179  2.6160  2.6165  2.6366  2.6367
  2.6550  2.6552  2.6663  2.6664  2.6970  2.6972  2.7442  2.7451  2.7847  2.7849
  2.8692  2.8697  2.9258  2.9260  2.9483  2.9485  3.0059  3.0063  3.0274  3.0278
  3.0735  3.0737  3.1899  3.1903  3.2350  3.2354  3.2882  3.2887  3.3270  3.3272
  3.3363  3.3368  3.3768  3.3770  3.4267  3.4272  3.4679  3.4686  3.5000  3.5004
  3.5774  3.5777  3.6304  3.6306  3.6507  3.6512  3.6831  3.6836  3.7318  3.7327
  3.7648  3.7652  3.8114  3.8120  3.8493  3.8497  3.8849  3.8851  3.9386  3.9390
  3.9822  3.9825  3.9925  3.9926  4.0403  4.0407  4.0641  4.0644  4.0875  4.0879
  4.1850  4.1851  4.2326  4.2333  4.2500  4.2504  4.3084  4.3087  4.3144  4.3147
  4.3734  4.3737  4.4041  4.4046  4.4951  4.4956  4.5481  4.5483  4.5787  4.5792
  4.6067  4.6070  4.6287  4.6288  4.6697  4.6700  4.7262  4.7267  4.7859  4.7864
  4.8250  4.8253  4.8866  4.8868  4.9147  4.9153  4.9771  4.9778  5.0293  5.0295
  5.0786  5.0787  5.1256  5.1265  5.1877  5.1884  5.2429  5.2437  5.2756  5.2761
  5.3125  5.3132  5.3933  5.3935  5.4239  5.4247  5.5037  5.5038  5.5745  5.5746
  5.5992  5.5993  5.6252  5.6253  5.6644  5.6646  5.7438  5.7443  5.7848  5.7852
  5.8494  5.8498  5.8870  5.8872  5.9252  5.9255  5.9647  5.9649  6.0127  6.0128
  6.0622  6.0625  6.1260  6.1265  6.1355  6.1358  6.1851  6.1856  6.2360  6.2361
  6.2954  6.2958  6.3392  6.3394  6.4011  6.4015  6.4586  6.4591  6.4844  6.4846
  6.5474  6.5478  6.6020  6.6024  6.6292  6.6297  6.6604  6.6605  6.6772  6.6778
  6.7274  6.7276  6.7638  6.7641  6.8480  6.8481  6.9053  6.9054  6.9392  6.9394
  7.0058  7.0062  7.0803  7.0811  7.1331  7.1334  7.2027  7.2031  7.2390  7.2394
  7.2556  7.2558  7.3291  7.3297  7.4488  7.4493  7.5116  7.5117  7.5286  7.5287
  7.6085  7.6089  7.6920  7.6922  7.7894  7.7896  7.8954  7.8958  8.0503  8.0513
  8.0668  8.0673  8.1579  8.1585  8.2187  8.2196  8.2892  8.2893  8.6182  8.6184
  8.6768  8.6771
   0.00000   0.07065   0.53944
 -1.2955 -1.2955 -1.2623 -1.2623 -1.2577 -1.2577 -1.2566 -1.2566 -0.9355 -0.9355
 -0.9349 -0.9349 -0.9262 -0.9262 -0.9212 -0.9212 -0.9192 -0.9192 -0.9173 -0.9173
 -0.9153 -0.9153 -0.8996 -0.8996 -0.8793 -0.8793 -0.8758 -0.8758 -0.4553 -0.4553
 -0.3530 -0.3530 -0.2580 -0.2580 -0.2440 -0.2440 -0.1916 -0.1916 -0.1781 -0.1781
 -0.1474 -0.1474 -0.1251 -0.1251 -0.0959 -0.0959 -0.0811 -0.0810 -0.0671 -0.0671
 -0.0635 -0.0635  0.3641  0.3641  0.4903  0.4903  0.5520  0.5520  0.5835  0.5835
  0.6769  0.6769  0.7170  0.7170  0.7565  0.7566  0.8095  0.8095  0.8551  0.8552
  0.9603  0.9603  0.9858  0.9859  1.0224  1.0224  1.0658  1.0659  1.1384  1.1385
  1.1599  1.1600  1.1914  1.1915  1.3030  1.3031  1.3348  1.3349  1.3867  1.3868
  1.5254  1.5254  1.5601  1.5602  1.6124  1.6125  1.6492  1.6493  1.7108  1.7109
  1.7265  1.7266  1.7936  1.7937  1.8421  1.8422  1.8655  1.8656  1.9794  1.9795
  1.9998  1.9998  2.0183  2.0183  2.0870  2.0871  2.0968  2.0968  2.1311  2.1315
  2.1539  2.1543  2.2617  2.2617  2.2671  2.2672  2.4128  2.4129  2.4353  2.4354
  2.4862  2.4863  2.4963  2.4964  2.5258  2.5258  2.6188  2.6191  2.6336  2.6338
  2.6543  2.6546  2.6642  2.6644  2.6961  2.6963  2.7419  2.7427  2.7764  2.7767
  2.8703  2.8708  2.9259  2.9261  2.9481  2.9483  3.0083  3.0088  3.0303  3.0307
  3.0705  3.0707  3.1969  3.1973  3.2381  3.2384  3.2907  3.2913  3.3288  3.3292
  3.3371  3.3374  3.3761  3.3763  3.4278  3.4285  3.4654  3.4659  3.4979  3.4983
  3.5802  3.5805  3.6310  3.6313  3.6528  3.6533  3.6840  3.6845  3.7328  3.7338
  3.7659  3.7661  3.8162  3.8168  3.8550  3.8554  3.8805  3.8807  3.9293  3.9297
  3.9838  3.9840  3.9907  3.9910  4.0342  4.0347  4.0606  4.0609  4.0856  4.0859
  4.1824  4.1824  4.2307  4.2315  4.2465  4.2469  4.3043  4.3048  4.3122  4.3124
  4.3687  4.3690  4.4106  4.4111  4.5033  4.5039  4.5477  4.5478  4.5826  4.5831
  4.6038  4.6040  4.6240  4.6245  4.6669  4.6671  4.7284  4.7290  4.7836  4.7841
  4.8252  4.8254  4.8909  4.8912  4.9220  4.9227  4.9757  4.9764  5.0306  5.0307
  5.0755  5.0757  5.1192  5.1201  5.1951  5.1959  5.2413  5.2420  5.2726  5.2731
  5.3164  5.3170  5.3960  5.3962  5.4239  5.4247  5.5042  5.5042  5.5786  5.5788
  5.5932  5.5933  5.6235  5.6237  5.6576  5.6578  5.7494  5.7499  5.7859  5.7863
  5.8557  5.8560  5.8857  5.8858  5.9293  5.9297  5.9674  5.9676  6.0071  6.0073
  6.0637  6.0641  6.1264  6.1268  6.1423  6.1427  6.1843  6.1848  6.2315  6.2317
  6.2895  6.2899  6.3342  6.3344  6.3977  6.3981  6.4568  6.4573  6.4893  6.4896
  6.5469  6.5472  6.6095  6.6097  6.6334  6.6341  6.6591  6.6592  6.6767  6.6772
  6.7216  6.7218  6.7548  6.7551  6.8492  6.8493  6.9069  6.9070  6.9411  6.9412
  7.0017  7.0020  7.0848  7.0856  7.1322  7.1325  7.2040  7.2044  7.2385  7.2387
  7.2527  7.2532  7.3294  7.3300  7.4555  7.4559  7.5152  7.5152  7.5240  7.5241
  7.6057  7.6061  7.6979  7.6981  7.7889  7.7891  7.9008  7.9012  8.0570  8.0578
  8.0629  8.0635  8.1588  8.1593  8.2132  8.2142  8.2880  8.2881  8.6186  8.6187
  8.6791  8.6794
   0.00000   0.05299   0.53944
 -1.2956 -1.2956 -1.2620 -1.2620 -1.2577 -1.2577 -1.2568 -1.2568 -0.9355 -0.9355
 -0.9350 -0.9350 -0.9261 -0.9261 -0.9212 -0.9212 -0.9192 -0.9192 -0.9173 -0.9173
 -0.9153 -0.9153 -0.8995 -0.8995 -0.8793 -0.8793 -0.8758 -0.8758 -0.4556 -0.4556
 -0.3532 -0.3532 -0.2579 -0.2579 -0.2438 -0.2438 -0.1906 -0.1906 -0.1795 -0.1795
 -0.1473 -0.1473 -0.1250 -0.1249 -0.0953 -0.0953 -0.0812 -0.0812 -0.0668 -0.0668
 -0.0634 -0.0633  0.3633  0.3633  0.4892  0.4892  0.5549  0.5550  0.5795  0.5795
  0.6768  0.6768  0.7200  0.7200  0.7568  0.7568  0.8079  0.8079  0.8567  0.8567
  0.9638  0.9639  0.9835  0.9835  1.0206  1.0207  1.0657  1.0658  1.1377  1.1378
  1.1625  1.1627  1.1867  1.1869  1.3055  1.3056  1.3333  1.3334  1.3868  1.3868
  1.5290  1.5290  1.5608  1.5609  1.6109  1.6110  1.6530  1.6530  1.7087  1.7089
  1.7251  1.7251  1.7968  1.7970  1.8432  1.8434  1.8622  1.8624  1.9821  1.9822
  1.9977  1.9978  2.0190  2.0191  2.0805  2.0806  2.0954  2.0954  2.1309  2.1312
  2.1492  2.1495  2.2635  2.2635  2.2674  2.2675  2.4136  2.4137  2.4352  2.4352
  2.4875  2.4876  2.4974  2.4976  2.5385  2.5386  2.6165  2.6167  2.6331  2.6336
  2.6537  2.6542  2.6622  2.6624  2.6948  2.6950  2.7413  2.7421  2.7686  2.7690
  2.8711  2.8716  2.9257  2.9259  2.9478  2.9480  3.0094  3.0099  3.0350  3.0354
  3.0674  3.0676  3.2033  3.2036  3.2406  3.2408  3.2914  3.2921  3.3284  3.3289
  3.3417  3.3419  3.3746  3.3747  3.4286  3.4294  3.4636  3.4641  3.4949  3.4953
  3.5827  3.5831  3.6319  3.6323  3.6541  3.6546  3.6847  3.6852  3.7333  3.7343
  3.7678  3.7679  3.8197  3.8202  3.8604  3.8608  3.8784  3.8785  3.9204  3.9208
  3.9842  3.9844  3.9912  3.9914  4.0284  4.0289  4.0578  4.0582  4.0841  4.0844
  4.1797  4.1797  4.2282  4.2291  4.2438  4.2442  4.3012  4.3017  4.3104  4.3106
  4.3649  4.3651  4.4168  4.4173  4.5114  4.5121  4.5478  4.5479  4.5818  4.5822
  4.6019  4.6027  4.6215  4.6224  4.6639  4.6641  4.7307  4.7314  4.7813  4.7818
  4.8254  4.8256  4.8948  4.8952  4.9282  4.9290  4.9747  4.9755  5.0304  5.0305
  5.0746  5.0749  5.1126  5.1135  5.2025  5.2033  5.2394  5.2400  5.2690  5.2696
  5.3198  5.3206  5.3993  5.3995  5.4235  5.4243  5.5043  5.5043  5.5813  5.5814
  5.5894  5.5896  5.6228  5.6230  5.6507  5.6509  5.7545  5.7550  5.7853  5.7858
  5.8620  5.8624  5.8852  5.8853  5.9325  5.9330  5.9678  5.9681  6.0039  6.0042
  6.0650  6.0654  6.1266  6.1270  6.1463  6.1468  6.1870  6.1875  6.2270  6.2273
  6.2843  6.2847  6.3290  6.3292  6.3950  6.3954  6.4551  6.4556  6.4940  6.4943
  6.5460  6.5463  6.6147  6.6149  6.6373  6.6381  6.6593  6.6594  6.6776  6.6780
  6.7168  6.7170  6.7457  6.7460  6.8502  6.8504  6.9079  6.9080  6.9437  6.9439
  6.9972  6.9975  7.0891  7.0899  7.1308  7.1312  7.2051  7.2055  7.2374  7.2375
  7.2509  7.2515  7.3298  7.3304  7.4619  7.4623  7.5168  7.5168  7.5209  7.5209
  7.6030  7.6035  7.7030  7.7032  7.7878  7.7880  7.9059  7.9063  8.0582  8.0585
  8.0638  8.0650  8.1589  8.1595  8.2089  8.2100  8.2870  8.2871  8.6188  8.6190
  8.6809  8.6811
   0.00000   0.03532   0.53944
 -1.2956 -1.2956 -1.2618 -1.2618 -1.2577 -1.2577 -1.2570 -1.2570 -0.9354 -0.9354
 -0.9351 -0.9350 -0.9261 -0.9261 -0.9213 -0.9213 -0.9193 -0.9193 -0.9173 -0.9173
 -0.9153 -0.9153 -0.8994 -0.8994 -0.8793 -0.8793 -0.8758 -0.8758 -0.4558 -0.4558
 -0.3534 -0.3534 -0.2578 -0.2577 -0.2435 -0.2435 -0.1897 -0.1897 -0.1808 -0.1807
 -0.1472 -0.1472 -0.1249 -0.1248 -0.0949 -0.0949 -0.0814 -0.0814 -0.0666 -0.0666
 -0.0633 -0.0632  0.3628  0.3628  0.4884  0.4884  0.5579  0.5579  0.5758  0.5758
  0.6768  0.6768  0.7223  0.7223  0.7569  0.7570  0.8066  0.8067  0.8578  0.8578
  0.9673  0.9673  0.9810  0.9810  1.0193  1.0194  1.0656  1.0657  1.1371  1.1372
  1.1654  1.1656  1.1824  1.1825  1.3075  1.3075  1.3320  1.3321  1.3868  1.3869
  1.5318  1.5318  1.5612  1.5613  1.6096  1.6097  1.6558  1.6559  1.7072  1.7073
  1.7240  1.7240  1.7991  1.7994  1.8448  1.8449  1.8592  1.8594  1.9841  1.9843
  1.9950  1.9951  2.0221  2.0222  2.0727  2.0727  2.0963  2.0963  2.1311  2.1313
  2.1451  2.1455  2.2649  2.2649  2.2676  2.2676  2.4140  2.4142  2.4351  2.4351
  2.4881  2.4882  2.4974  2.4976  2.5534  2.5535  2.6083  2.6086  2.6360  2.6366
  2.6526  2.6532  2.6605  2.6608  2.6933  2.6936  2.7424  2.7430  2.7617  2.7622
  2.8716  2.8721  2.9255  2.9257  2.9475  2.9477  3.0098  3.0102  3.0402  3.0406
  3.0644  3.0645  3.2084  3.2087  3.2423  3.2424  3.2909  3.2917  3.3278  3.3282
  3.3475  3.3476  3.3722  3.3723  3.4290  3.4299  3.4629  3.4633  3.4914  3.4919
  3.5848  3.5851  3.6331  3.6336  3.6545  3.6549  3.6850  3.6856  3.7337  3.7346
  3.7698  3.7698  3.8223  3.8227  3.8619  3.8620  3.8813  3.8814  3.9121  3.9124
  3.9845  3.9848  3.9920  3.9922  4.0238  4.0243  4.0558  4.0562  4.0830  4.0834
  4.1771  4.1772  4.2259  4.2268  4.2419  4.2422  4.2996  4.3000  4.3088  4.3090
  4.3621  4.3623  4.4219  4.4225  4.5189  4.5197  4.5487  4.5489  4.5756  4.5759
  4.6028  4.6036  4.6208  4.6219  4.6611  4.6614  4.7328  4.7336  4.7794  4.7799
  4.8256  4.8258  4.8981  4.8985  4.9329  4.9337  4.9744  4.9752  5.0287  5.0287
  5.0764  5.0768  5.1060  5.1070  5.2094  5.2101  5.2371  5.2378  5.2655  5.2663
  5.3225  5.3233  5.4025  5.4028  5.4228  5.4236  5.5042  5.5043  5.5801  5.5802
  5.5900  5.5903  5.6234  5.6237  5.6439  5.6442  5.7588  5.7594  5.7838  5.7843
  5.8668  5.8672  5.8859  5.8862  5.9355  5.9361  5.9647  5.9650  6.0040  6.0043
  6.0659  6.0664  6.1269  6.1272  6.1472  6.1478  6.1931  6.1936  6.2223  6.2226
  6.2802  6.2806  6.3242  6.3245  6.3931  6.3936  6.4538  6.4543  6.4979  6.4983
  6.5451  6.5453  6.6177  6.6178  6.6402  6.6412  6.6606  6.6607  6.6792  6.6795
  6.7140  6.7143  6.7369  6.7372  6.8510  6.8512  6.9085  6.9085  6.9467  6.9469
  6.9929  6.9932  7.0930  7.0937  7.1291  7.1296  7.2060  7.2065  7.2359  7.2362
  7.2499  7.2507  7.3302  7.3308  7.4677  7.4680  7.5134  7.5135  7.5224  7.5225
  7.6008  7.6013  7.7071  7.7072  7.7865  7.7867  7.9100  7.9105  8.0553  8.0557
  8.0683  8.0696  8.1585  8.1590  8.2060  8.2072  8.2862  8.2863  8.6190  8.6192
  8.6822  8.6824
   0.00000   0.01766   0.53944
 -1.2957 -1.2956 -1.2617 -1.2617 -1.2577 -1.2577 -1.2571 -1.2571 -0.9354 -0.9354
 -0.9351 -0.9351 -0.9260 -0.9260 -0.9213 -0.9213 -0.9193 -0.9193 -0.9173 -0.9173
 -0.9153 -0.9153 -0.8994 -0.8994 -0.8794 -0.8794 -0.8758 -0.8758 -0.4559 -0.4559
 -0.3535 -0.3535 -0.2577 -0.2577 -0.2434 -0.2434 -0.1890 -0.1890 -0.1817 -0.1817
 -0.1472 -0.1472 -0.1248 -0.1248 -0.0946 -0.0946 -0.0815 -0.0815 -0.0664 -0.0664
 -0.0632 -0.0632  0.3624  0.3624  0.4879  0.4879  0.5606  0.5606  0.5727  0.5727
  0.6767  0.6767  0.7237  0.7237  0.7569  0.7570  0.8058  0.8059  0.8585  0.8585
  0.9704  0.9704  0.9785  0.9785  1.0185  1.0186  1.0656  1.0657  1.1368  1.1368
  1.1683  1.1685  1.1787  1.1788  1.3087  1.3088  1.3311  1.3312  1.3869  1.3869
  1.5336  1.5336  1.5613  1.5614  1.6088  1.6089  1.6576  1.6577  1.7062  1.7064
  1.7233  1.7234  1.8005  1.8008  1.8464  1.8466  1.8568  1.8569  1.9858  1.9859
  1.9924  1.9925  2.0256  2.0257  2.0665  2.0665  2.0971  2.0972  2.1315  2.1317
  2.1422  2.1427  2.2660  2.2660  2.2674  2.2675  2.4142  2.4144  2.4350  2.4351
  2.4884  2.4885  2.4972  2.4973  2.5686  2.5687  2.5969  2.5972  2.6394  2.6401
  2.6508  2.6514  2.6596  2.6600  2.6923  2.6926  2.7447  2.7451  2.7559  2.7566
  2.8718  2.8723  2.9253  2.9254  2.9473  2.9475  3.0099  3.0103  3.0446  3.0450
  3.0616  3.0617  3.2119  3.2122  3.2431  3.2432  3.2903  3.2911  3.3274  3.3278
  3.3527  3.3528  3.3692  3.3694  3.4291  3.4300  3.4629  3.4634  3.4886  3.4892
  3.5861  3.5864  3.6344  3.6349  3.6543  3.6547  3.6852  3.6857  3.7340  3.7349
  3.7712  3.7713  3.8241  3.8245  3.8606  3.8607  3.8874  3.8877  3.9046  3.9049
  3.9852  3.9856  3.9921  3.9923  4.0210  4.0215  4.0545  4.0550  4.0824  4.0827
  4.1754  4.1755  4.2243  4.2252  4.2406  4.2410  4.2989  4.2994  4.3076  4.3078
  4.3604  4.3606  4.4253  4.4258  4.5246  4.5255  4.5508  4.5510  4.5679  4.5681
  4.6041  4.6049  4.6210  4.6222  4.6591  4.6594  4.7342  4.7351  4.7780  4.7785
  4.8258  4.8260  4.9003  4.9007  4.9356  4.9364  4.9747  4.9757  5.0265  5.0266
  5.0797  5.0802  5.1002  5.1013  5.2149  5.2155  5.2346  5.2355  5.2630  5.2639
  5.3241  5.3250  5.4050  5.4053  5.4221  5.4229  5.5040  5.5042  5.5780  5.5781
  5.5918  5.5921  5.6257  5.6259  5.6377  5.6381  5.7620  5.7627  5.7821  5.7826
  5.8692  5.8697  5.8875  5.8880  5.9387  5.9393  5.9598  5.9602  6.0054  6.0057
  6.0663  6.0668  6.1271  6.1273  6.1468  6.1475  6.2005  6.2010  6.2170  6.2174
  6.2775  6.2779  6.3209  6.3211  6.3920  6.3925  6.4529  6.4535  6.5006  6.5010
  6.5443  6.5445  6.6190  6.6191  6.6420  6.6430  6.6623  6.6625  6.6803  6.6805
  6.7143  6.7147  6.7291  6.7293  6.8515  6.8517  6.9087  6.9087  6.9491  6.9493
  6.9897  6.9901  7.0957  7.0965  7.1277  7.1282  7.2067  7.2071  7.2348  7.2351
  7.2495  7.2504  7.3304  7.3310  7.4720  7.4722  7.5099  7.5101  7.5241  7.5243
  7.5993  7.5998  7.7097  7.7098  7.7855  7.7857  7.9128  7.9132  8.0533  8.0537
  8.0714  8.0727  8.1579  8.1584  8.2044  8.2057  8.2857  8.2858  8.6191  8.6193
  8.6830  8.6832
   0.00000   0.00000   0.53944
 -1.2957 -1.2956 -1.2616 -1.2616 -1.2577 -1.2577 -1.2571 -1.2571 -0.9353 -0.9353
 -0.9351 -0.9351 -0.9260 -0.9260 -0.9213 -0.9213 -0.9193 -0.9193 -0.9173 -0.9173
 -0.9153 -0.9153 -0.8993 -0.8993 -0.8794 -0.8794 -0.8758 -0.8758 -0.4559 -0.4559
 -0.3535 -0.3535 -0.2577 -0.2577 -0.2434 -0.2434 -0.1887 -0.1887 -0.1821 -0.1820
 -0.1472 -0.1471 -0.1248 -0.1247 -0.0945 -0.0945 -0.0816 -0.0815 -0.0664 -0.0664
 -0.0632 -0.0631  0.3623  0.3623  0.4877  0.4877  0.5618  0.5618  0.5713  0.5713
  0.6767  0.6767  0.7242  0.7242  0.7569  0.7570  0.8056  0.8056  0.8587  0.8588
  0.9720  0.9721  0.9770  0.9770  1.0183  1.0183  1.0656  1.0657  1.1367  1.1367
  1.1699  1.1701  1.1767  1.1768  1.3092  1.3093  1.3308  1.3308  1.3869  1.3869
  1.5342  1.5343  1.5613  1.5615  1.6085  1.6086  1.6582  1.6583  1.7059  1.7061
  1.7231  1.7231  1.8010  1.8012  1.8472  1.8474  1.8557  1.8558  1.9866  1.9868
  1.9912  1.9913  2.0271  2.0273  2.0641  2.0641  2.0974  2.0975  2.1318  2.1319
  2.1411  2.1416  2.2665  2.2665  2.2672  2.2673  2.4143  2.4145  2.4350  2.4351
  2.4885  2.4886  2.4970  2.4972  2.5813  2.5816  2.5854  2.5857  2.6412  2.6419
  2.6496  2.6502  2.6594  2.6597  2.6919  2.6922  2.7466  2.7468  2.7528  2.7538
  2.8719  2.8724  2.9252  2.9254  2.9472  2.9474  3.0099  3.0103  3.0465  3.0469
  3.0602  3.0604  3.2131  3.2134  3.2434  3.2435  3.2900  3.2909  3.3273  3.3277
  3.3552  3.3554  3.3674  3.3677  3.4291  3.4300  3.4630  3.4635  3.4875  3.4882
  3.5865  3.5868  3.6349  3.6354  3.6541  3.6545  3.6852  3.6857  3.7342  3.7351
  3.7717  3.7718  3.8248  3.8251  3.8598  3.8599  3.8917  3.8922  3.8999  3.9002
  3.9857  3.9862  3.9919  3.9921  4.0201  4.0206  4.0540  4.0545  4.0822  4.0825
  4.1747  4.1748  4.2237  4.2247  4.2402  4.2406  4.2988  4.2993  4.3071  4.3074
  4.3598  4.3601  4.4264  4.4270  4.5269  4.5278  4.5529  4.5531  4.5635  4.5637
  4.6046  4.6054  4.6211  4.6224  4.6584  4.6587  4.7348  4.7356  4.7775  4.7780
  4.8258  4.8261  4.9010  4.9015  4.9365  4.9372  4.9749  4.9760  5.0255  5.0257
  5.0816  5.0823  5.0974  5.0986  5.2173  5.2178  5.2332  5.2344  5.2620  5.2631
  5.3247  5.3256  5.4059  5.4063  5.4218  5.4226  5.5040  5.5041  5.5772  5.5773
  5.5925  5.5928  5.6279  5.6280  5.6341  5.6346  5.7633  5.7639  5.7814  5.7819
  5.8698  5.8703  5.8883  5.8889  5.9405  5.9412  5.9571  5.9576  6.0061  6.0065
  6.0664  6.0669  6.1272  6.1274  6.1465  6.1472  6.2054  6.2059  6.2130  6.2135
  6.2766  6.2770  6.3196  6.3199  6.3917  6.3922  6.4526  6.4532  6.5016  6.5019
  6.5440  6.5442  6.6194  6.6195  6.6425  6.6436  6.6632  6.6633  6.6805  6.6808
  6.7158  6.7164  6.7249  6.7252  6.8517  6.8519  6.9087  6.9088  6.9501  6.9503
  6.9885  6.9888  7.0968  7.0975  7.1272  7.1277  7.2069  7.2073  7.2343  7.2346
  7.2494  7.2503  7.3305  7.3311  7.4736  7.4738  7.5085  7.5088  7.5248  7.5249
  7.5988  7.5993  7.7106  7.7107  7.7851  7.7853  7.9137  7.9142  8.0526  8.0530
  8.0724  8.0737  8.1576  8.1581  8.2039  8.2052  8.2855  8.2856  8.6192  8.6193
  8.6832  8.6835
    0


==> anc/bnds.gwb <==
  372  -0.03837     0  lbl=G,X,S,Y,G,Z,U,R,T,Z
   25
   0.00000   0.00000   0.00000
 -1.5785 -1.5347 -1.5331 -1.5169 -1.5146 -1.5098 -1.5087 -1.5069 -1.1488 -1.1486
 -1.1483 -1.1480 -1.1470 -1.1383 -1.1378 -1.1371 -1.1323 -1.1320 -1.1309 -1.1273
 -1.1272 -1.1244 -1.1204 -1.0947 -1.0931 -1.0903 -1.0885 -1.0877 -0.6141 -0.5869
 -0.5265 -0.4740 -0.4726 -0.4653 -0.4357 -0.4053 -0.3977 -0.3569 -0.3466 -0.2981
 -0.2962 -0.2801 -0.2747 -0.2725 -0.2668 -0.2627 -0.2280 -0.2261 -0.2254 -0.1840
 -0.1810 -0.1733  0.3426  0.6395  0.6744  0.7022  0.7201  0.7464  0.7627  0.7765
  0.7866  0.8945  0.8969  0.9400  0.9644  0.9881  1.0137  1.0477  1.0775  1.1004
  1.1242  1.1307  1.1440  1.1838  1.1870  1.1921  1.2048  1.2464  1.2525  1.3027
  1.3315  1.3556  1.3892  1.3992  1.4245  1.4335  1.4525  1.5149  1.5715  1.6017
  1.6273  1.6397  1.6941  1.7463  1.7942  1.8090  1.8793  1.8820  1.9218  1.9267
  1.9690  2.0041  2.0236  2.0881  2.1278  2.1491  2.1709  2.1744  2.1947  2.2084
  2.2221  2.2274  2.2543  2.2626  2.2736  2.3094  2.3438  2.3459  2.3672  2.3682
  2.3710  2.3989  2.4347  2.4734  2.4750  2.5341  2.5467  2.5612  2.5717  2.5820
  2.6041  2.6324  2.6581  2.6655  2.7237  2.7458  2.7488  2.7713  2.8138  2.8536
  2.8866  2.9095  2.9163  2.9588  2.9831  3.0002  3.0693  3.0770  3.0789  3.0804
  3.1099  3.1430  3.2006  3.2190  3.2234  3.2650  3.2752  3.2826  3.2982  3.3680
  3.4068  3.4298  3.4342  3.4446  3.4536  3.4875  3.5232  3.5506  3.5636  3.5757
  3.6168  3.6242  3.6278  3.6631  3.6800  3.7175  3.7370  3.7516  3.7585  3.7686
  3.8004  3.8368  3.8369  3.8651  3.8665  3.9505  3.9560  3.9651  3.9908  3.9969
  3.9995  4.0112  4.0235  4.0727  4.0891  4.1258  4.1308  4.1414  4.1714  4.1726
  4.1825  4.2227  4.2308  4.2412  4.2786  4.2798  4.2844  4.2870  4.3272  4.3437
  4.3591  4.3622  4.3679  4.3744  4.3940  4.4076  4.4287  4.4808  4.4851  4.5275
  4.5909  4.6019  4.6763  4.7171  4.7188  4.7241  4.7510  4.7569  4.7779  4.8098
  4.8298  4.8431  4.8612  4.8955  4.9076  4.9092  4.9169  4.9308  4.9374  4.9578
  4.9973  5.0052  5.0589  5.0672  5.0702  5.1260  5.1818  5.1943  5.1965  5.2561
  5.2726  5.2762  5.3216  5.3462  5.3532  5.4249  5.4318  5.4596  5.5263  5.5705
  5.5764  5.6361  5.6633  5.6724  5.6777  5.6889  5.7007  5.7092  5.8136  5.8410
  5.8565  5.8640  5.9130  5.9448  5.9659  5.9694  5.9799  6.0671  6.0843  6.1062
  6.1189  6.1342  6.1435  6.1784  6.2087  6.2579  6.2673  6.3072  6.3222  6.3325
  6.3388  6.3602  6.3760  6.4469  6.4503  6.4789  6.4994  6.5000  6.5053  6.5197
  6.5384  6.5581  6.5904  6.6121  6.6136  6.6452  6.6590  6.6865  6.7121  6.7264
  6.7619  6.7686  6.7750  6.7899  6.8540  6.8720  6.8736  6.8969  6.9197  6.9595
  6.9843  7.0196  7.0255  7.0350  7.0515  7.0746  7.1325  7.1376  7.2000  7.2034
  7.2310  7.2455  7.2630  7.2667  7.3171  7.3267  7.3323  7.3830  7.4492  7.4811
  7.4931  7.5289  7.5825  7.5988  7.7009  7.7037  7.7303  7.7992  7.8056  7.8311
  7.8963  7.9222  7.9244  7.9317  8.1138  8.1367  8.1580  8.1968  8.2528  8.3106
  8.3159  8.3574  8.3823  8.4057  8.4475  8.5534  8.6100  8.6925  8.8309  8.8644
  8.9121  9.0362
   0.02083   0.00000   0.00000
 -1.5784 -1.5347 -1.5331 -1.5170 -1.5146 -1.5098 -1.5087 -1.5069 -1.1488 -1.1485
 -1.1483 -1.1480 -1.1470 -1.1384 -1.1377 -1.1371 -1.1323 -1.1320 -1.1308 -1.1275
 -1.1270 -1.1244 -1.1204 -1.0947 -1.0931 -1.0903 -1.0884 -1.0877 -0.6140 -0.5868
 -0.5264 -0.4741 -0.4730 -0.4652 -0.4353 -0.4054 -0.3975 -0.3578 -0.3457 -0.2984
 -0.2965 -0.2801 -0.2746 -0.2721 -0.2669 -0.2624 -0.2283 -0.2262 -0.2254 -0.1841
 -0.1813 -0.1734  0.3430  0.6397  0.6733  0.7029  0.7204  0.7461  0.7629  0.7766
  0.7862  0.8942  0.8967  0.9400  0.9638  0.9880  1.0140  1.0479  1.0784  1.1002
  1.1250  1.1293  1.1449  1.1841  1.1871  1.1922  1.2045  1.2463  1.2526  1.3025
  1.3314  1.3553  1.3890  1.3991  1.4243  1.4335  1.4528  1.5141  1.5707  1.6030
  1.6276  1.6401  1.6942  1.7475  1.7940  1.8084  1.8789  1.8793  1.9185  1.9291
  1.9721  2.0011  2.0258  2.0878  2.1282  2.1479  2.1707  2.1746  2.1942  2.2084
  2.2227  2.2272  2.2556  2.2618  2.2715  2.3116  2.3414  2.3497  2.3649  2.3690
  2.3740  2.3979  2.4357  2.4729  2.4756  2.5331  2.5474  2.5614  2.5692  2.5838
  2.6042  2.6327  2.6567  2.6685  2.7232  2.7439  2.7486  2.7734  2.8134  2.8526
  2.8860  2.9097  2.9165  2.9581  2.9822  2.9997  3.0694  3.0772  3.0787  3.0815
  3.1096  3.1423  3.2016  3.2053  3.2348  3.2620  3.2779  3.2854  3.2983  3.3680
  3.4058  3.4292  3.4346  3.4450  3.4516  3.4892  3.5238  3.5492  3.5631  3.5749
  3.6157  3.6256  3.6286  3.6593  3.6850  3.7138  3.7408  3.7472  3.7649  3.7656
  3.8043  3.8350  3.8366  3.8641  3.8669  3.9487  3.9566  3.9631  3.9905  3.9967
  3.9990  4.0155  4.0230  4.0719  4.0893  4.1255  4.1315  4.1402  4.1653  4.1799
  4.1823  4.2197  4.2225  4.2497  4.2773  4.2823  4.2840  4.2877  4.3262  4.3413
  4.3515  4.3662  4.3682  4.3713  4.4019  4.4105  4.4309  4.4681  4.4988  4.5276
  4.5913  4.6021  4.6760  4.7138  4.7191  4.7266  4.7515  4.7540  4.7811  4.8093
  4.8258  4.8452  4.8581  4.8952  4.9041  4.9141  4.9148  4.9312  4.9415  4.9586
  4.9960  5.0069  5.0612  5.0654  5.0736  5.1256  5.1758  5.1958  5.1990  5.2557
  5.2723  5.2761  5.3211  5.3461  5.3525  5.4254  5.4310  5.4600  5.5274  5.5689
  5.5768  5.6317  5.6601  5.6705  5.6815  5.6881  5.7043  5.7114  5.8126  5.8415
  5.8562  5.8637  5.9146  5.9430  5.9559  5.9801  5.9823  6.0668  6.0819  6.1046
  6.1202  6.1350  6.1450  6.1790  6.2089  6.2552  6.2671  6.3042  6.3244  6.3337
  6.3412  6.3603  6.3764  6.4457  6.4501  6.4769  6.4943  6.5040  6.5080  6.5180
  6.5388  6.5582  6.5889  6.6124  6.6130  6.6482  6.6597  6.6879  6.7120  6.7261
  6.7595  6.7651  6.7783  6.7917  6.8535  6.8706  6.8728  6.8947  6.9227  6.9576
  6.9865  7.0171  7.0254  7.0342  7.0535  7.0765  7.1314  7.1377  7.2002  7.2024
  7.2316  7.2435  7.2650  7.2657  7.3182  7.3220  7.3361  7.3821  7.4497  7.4798
  7.4950  7.5291  7.5820  7.5987  7.6993  7.7030  7.7305  7.7997  7.8084  7.8316
  7.8932  7.9197  7.9269  7.9349  8.1101  8.1392  8.1582  8.1962  8.2509  8.3078
  8.3182  8.3581  8.3822  8.4085  8.4480  8.5534  8.6105  8.6921  8.8306  8.8639
  8.9119  9.0355
   0.04167   0.00000   0.00000
 -1.5783 -1.5348 -1.5330 -1.5171 -1.5146 -1.5098 -1.5087 -1.5069 -1.1489 -1.1484
 -1.1484 -1.1479 -1.1470 -1.1385 -1.1376 -1.1371 -1.1324 -1.1320 -1.1307 -1.1277
 -1.1269 -1.1244 -1.1203 -1.0948 -1.0931 -1.0905 -1.0884 -1.0878 -0.6137 -0.5867
 -0.5262 -0.4742 -0.4741 -0.4651 -0.4341 -0.4057 -0.3969 -0.3596 -0.3435 -0.2992
 -0.2976 -0.2801 -0.2743 -0.2710 -0.2669 -0.2614 -0.2289 -0.2264 -0.2251 -0.1842
 -0.1824 -0.1735  0.3443  0.6402  0.6704  0.7045  0.7213  0.7451  0.7635  0.7770
  0.7850  0.8931  0.8958  0.9399  0.9623  0.9876  1.0146  1.0484  1.0810  1.0997
  1.1260  1.1273  1.1471  1.1851  1.1876  1.1925  1.2038  1.2459  1.2528  1.3018
  1.3311  1.3546  1.3883  1.3989  1.4236  1.4336  1.4539  1.5120  1.5685  1.6064
  1.6284  1.6413  1.6945  1.7512  1.7934  1.8067  1.8724  1.8778  1.9103  1.9347
  1.9795  1.9947  2.0301  2.0870  2.1295  2.1447  2.1702  2.1752  2.1925  2.2086
  2.2244  2.2269  2.2579  2.2599  2.2681  2.3166  2.3379  2.3573  2.3623  2.3712
  2.3785  2.3958  2.4380  2.4725  2.4768  2.5306  2.5492  2.5622  2.5642  2.5873
  2.6045  2.6338  2.6549  2.6748  2.7215  2.7403  2.7480  2.7786  2.8120  2.8498
  2.8842  2.9101  2.9167  2.9563  2.9800  2.9981  3.0693  3.0768  3.0788  3.0850
  3.1082  3.1405  3.1892  3.2044  3.2451  3.2557  3.2844  3.2912  3.2989  3.3681
  3.4034  3.4272  3.4349  3.4463  3.4478  3.4927  3.5253  3.5456  3.5619  3.5727
  3.6151  3.6255  3.6309  3.6553  3.6937  3.7067  3.7415  3.7498  3.7595  3.7750
  3.8130  3.8308  3.8359  3.8581  3.8711  3.9420  3.9582  3.9605  3.9895  3.9963
  3.9995  4.0217  4.0238  4.0696  4.0898  4.1251  4.1334  4.1369  4.1599  4.1815
  4.1873  4.2049  4.2217  4.2587  4.2749  4.2823  4.2866  4.2896  4.3227  4.3346
  4.3447  4.3636  4.3697  4.3726  4.4161  4.4166  4.4375  4.4569  4.5143  4.5278
  4.5922  4.6027  4.6752  4.7079  4.7199  4.7301  4.7480  4.7530  4.7880  4.8077
  4.8175  4.8485  4.8497  4.8945  4.9007  4.9122  4.9207  4.9330  4.9493  4.9611
  4.9932  5.0113  5.0640  5.0680  5.0797  5.1242  5.1653  5.1939  5.2056  5.2544
  5.2718  5.2760  5.3196  5.3462  5.3503  5.4266  5.4289  5.4610  5.5305  5.5645
  5.5777  5.6211  5.6515  5.6678  5.6874  5.6892  5.7102  5.7176  5.8099  5.8421
  5.8548  5.8639  5.9195  5.9381  5.9462  5.9887  5.9923  6.0662  6.0751  6.1005
  6.1239  6.1373  6.1486  6.1806  6.2091  6.2483  6.2665  6.2971  6.3301  6.3366
  6.3462  6.3603  6.3783  6.4429  6.4490  6.4723  6.4863  6.5094  6.5134  6.5137
  6.5392  6.5586  6.5842  6.6113  6.6150  6.6555  6.6617  6.6918  6.7113  6.7253
  6.7543  6.7594  6.7837  6.7944  6.8519  6.8663  6.8704  6.8922  6.9281  6.9535
  6.9915  7.0115  7.0213  7.0371  7.0563  7.0818  7.1282  7.1380  7.1991  7.2009
  7.2331  7.2401  7.2606  7.2714  7.3143  7.3214  7.3411  7.3797  7.4499  7.4787
  7.4988  7.5295  7.5804  7.5984  7.6934  7.7028  7.7309  7.8021  7.8151  7.8330
  7.8862  7.9146  7.9341  7.9404  8.1020  8.1437  8.1585  8.1949  8.2454  8.3023
  8.3228  8.3599  8.3819  8.4162  8.4494  8.5532  8.6118  8.6912  8.8298  8.8623
  8.9113  9.0335
   0.06250   0.00000   0.00000
 -1.5780 -1.5350 -1.5329 -1.5173 -1.5146 -1.5098 -1.5087 -1.5069 -1.1489 -1.1485
 -1.1483 -1.1477 -1.1469 -1.1387 -1.1374 -1.1371 -1.1325 -1.1320 -1.1305 -1.1279
 -1.1267 -1.1245 -1.1203 -1.0951 -1.0931 -1.0907 -1.0883 -1.0878 -0.6131 -0.5865
 -0.5258 -0.4761 -0.4743 -0.4648 -0.4323 -0.4063 -0.3960 -0.3617 -0.3407 -0.3005
 -0.2990 -0.2800 -0.2738 -0.2694 -0.2670 -0.2598 -0.2299 -0.2267 -0.2249 -0.1845
 -0.1842 -0.1738  0.3465  0.6410  0.6663  0.7064  0.7230  0.7437  0.7643  0.7776
  0.7831  0.8914  0.8943  0.9400  0.9599  0.9870  1.0156  1.0493  1.0849  1.0992
  1.1220  1.1309  1.1496  1.1867  1.1882  1.1928  1.2025  1.2452  1.2533  1.3006
  1.3306  1.3535  1.3872  1.3983  1.4226  1.4338  1.4556  1.5090  1.5650  1.6114
  1.6298  1.6433  1.6950  1.7569  1.7920  1.8046  1.8636  1.8760  1.9000  1.9406
  1.9880  1.9888  2.0349  2.0854  2.1312  2.1400  2.1693  2.1761  2.1892  2.2093
  2.2266  2.2273  2.2551  2.2577  2.2709  2.3220  2.3336  2.3605  2.3669  2.3750
  2.3824  2.3945  2.4405  2.4730  2.4782  2.5269  2.5518  2.5583  2.5635  2.5908
  2.6050  2.6356  2.6538  2.6829  2.7175  2.7376  2.7469  2.7854  2.8097  2.8453
  2.8814  2.9104  2.9166  2.9538  2.9774  2.9952  3.0683  3.0753  3.0795  3.0902
  3.1045  3.1381  3.1749  3.2086  3.2484  3.2525  3.2901  3.2977  3.3023  3.3686
  3.4006  3.4239  3.4322  3.4467  3.4482  3.4960  3.5276  3.5406  3.5607  3.5690
  3.6162  3.6206  3.6341  3.6560  3.6995  3.7020  3.7383  3.7530  3.7590  3.7854
  3.8214  3.8261  3.8350  3.8518  3.8763  3.9313  3.9599  3.9602  3.9870  3.9955
  4.0013  4.0205  4.0322  4.0662  4.0904  4.1255  4.1313  4.1358  4.1555  4.1802
  4.1824  4.2033  4.2201  4.2643  4.2728  4.2774  4.2888  4.2917  4.3182  4.3290
  4.3420  4.3634  4.3693  4.3759  4.4174  4.4310  4.4478  4.4558  4.5281  4.5289
  4.5933  4.6035  4.6745  4.7014  4.7201  4.7328  4.7417  4.7554  4.7960  4.8047
  4.8084  4.8385  4.8518  4.8937  4.8974  4.9115  4.9257  4.9370  4.9562  4.9649
  4.9906  5.0171  5.0638  5.0782  5.0874  5.1222  5.1541  5.1910  5.2110  5.2509
  5.2718  5.2760  5.3174  5.3467  5.3470  5.4243  5.4296  5.4626  5.5350  5.5577
  5.5789  5.6077  5.6410  5.6652  5.6913  5.6930  5.7149  5.7267  5.8070  5.8409
  5.8513  5.8664  5.9272  5.9309  5.9400  5.9971  6.0040  6.0635  6.0665  6.0953
  6.1296  6.1407  6.1537  6.1829  6.2089  6.2397  6.2653  6.2889  6.3371  6.3394
  6.3516  6.3605  6.3824  6.4391  6.4467  6.4665  6.4772  6.5080  6.5147  6.5209
  6.5390  6.5590  6.5778  6.6093  6.6204  6.6643  6.6647  6.6972  6.7085  6.7247
  6.7490  6.7531  6.7896  6.7949  6.8494  6.8596  6.8668  6.8932  6.9310  6.9507
  6.9976  7.0038  7.0167  7.0425  7.0580  7.0887  7.1235  7.1386  7.1939  7.2017
  7.2349  7.2375  7.2548  7.2767  7.3072  7.3254  7.3458  7.3758  7.4475  7.4810
  7.5028  7.5302  7.5776  7.5979  7.6843  7.7029  7.7313  7.8071  7.8237  7.8352
  7.8782  7.9097  7.9428  7.9460  8.0924  8.1467  8.1591  8.1931  8.2366  8.2965
  8.3291  8.3623  8.3817  8.4271  8.4517  8.5529  8.6138  8.6895  8.8286  8.8597
  8.9103  9.0301
   0.08333   0.00000   0.00000
 -1.5777 -1.5353 -1.5327 -1.5175 -1.5145 -1.5098 -1.5087 -1.5069 -1.1490 -1.1486
 -1.1482 -1.1476 -1.1468 -1.1388 -1.1372 -1.1371 -1.1327 -1.1319 -1.1303 -1.1281
 -1.1265 -1.1247 -1.1202 -1.0954 -1.0931 -1.0910 -1.0882 -1.0879 -0.6122 -0.5863
 -0.5254 -0.4785 -0.4744 -0.4644 -0.4300 -0.4072 -0.3948 -0.3637 -0.3378 -0.3023
 -0.3005 -0.2800 -0.2731 -0.2675 -0.2671 -0.2577 -0.2312 -0.2272 -0.2245 -0.1867
 -0.1848 -0.1741  0.3494  0.6422  0.6614  0.7080  0.7254  0.7419  0.7652  0.7786
  0.7806  0.8892  0.8918  0.9406  0.9569  0.9862  1.0168  1.0505  1.0894  1.0988
  1.1179  1.1353  1.1520  1.1890  1.1890  1.1931  1.2009  1.2442  1.2538  1.2991
  1.3299  1.3522  1.3856  1.3973  1.4217  1.4340  1.4579  1.5055  1.5606  1.6170
  1.6316  1.6461  1.6960  1.7642  1.7891  1.8033  1.8541  1.8734  1.8889  1.9433
  1.9845  1.9987  2.0396  2.0831  2.1331  2.1345  2.1682  2.1773  2.1843  2.2104
  2.2281  2.2291  2.2494  2.2559  2.2788  2.3262  2.3289  2.3590  2.3737  2.3835
  2.3843  2.3963  2.4423  2.4748  2.4798  2.5223  2.5522  2.5550  2.5653  2.5941
  2.6057  2.6382  2.6535  2.6915  2.7120  2.7370  2.7455  2.7930  2.8066  2.8396
  2.8778  2.9103  2.9156  2.9514  2.9753  2.9910  3.0666  3.0734  3.0797  3.0946
  3.0969  3.1369  3.1649  3.2138  3.2406  3.2577  3.2914  3.3039  3.3092  3.3696
  3.3982  3.4194  3.4267  3.4491  3.4506  3.4983  3.5286  3.5366  3.5598  3.5644
  3.6121  3.6204  3.6379  3.6585  3.6931  3.7088  3.7366  3.7473  3.7685  3.7936
  3.8232  3.8238  3.8306  3.8551  3.8819  3.9197  3.9608  3.9619  3.9831  3.9935
  4.0039  4.0201  4.0388  4.0623  4.0906  4.1235  4.1273  4.1386  4.1513  4.1700
  4.1783  4.2115  4.2177  4.2611  4.2670  4.2764  4.2866  4.2938  4.3163  4.3295
  4.3421  4.3634  4.3707  4.3801  4.4113  4.4455  4.4552  4.4709  4.5281  4.5424
  4.5938  4.6044  4.6745  4.6950  4.7183  4.7344  4.7361  4.7585  4.7994  4.8004
  4.8041  4.8282  4.8552  4.8928  4.8944  4.9126  4.9281  4.9420  4.9608  4.9697
  4.9899  5.0236  5.0643  5.0909  5.0959  5.1198  5.1436  5.1873  5.2150  5.2449
  5.2730  5.2763  5.3150  5.3420  5.3488  5.4190  5.4325  5.4647  5.5387  5.5504
  5.5800  5.5930  5.6309  5.6636  5.6913  5.6985  5.7176  5.7377  5.8053  5.8369
  5.8449  5.8718  5.9229  5.9363  5.9389  6.0056  6.0151  6.0507  6.0653  6.0898
  6.1368  6.1447  6.1602  6.1853  6.2066  6.2330  6.2632  6.2809  6.3392  6.3450
  6.3575  6.3610  6.3889  6.4344  6.4436  6.4570  6.4709  6.5016  6.5185  6.5303
  6.5382  6.5588  6.5711  6.6077  6.6282  6.6682  6.6730  6.7021  6.7034  6.7247
  6.7457  6.7467  6.7925  6.7957  6.8462  6.8509  6.8625  6.8987  6.9286  6.9520
  6.9950  7.0036  7.0129  7.0485  7.0593  7.0953  7.1183  7.1397  7.1872  7.2025
  7.2350  7.2363  7.2504  7.2777  7.3044  7.3293  7.3504  7.3712  7.4426  7.4862
  7.5068  7.5309  7.5735  7.5975  7.6739  7.7029  7.7312  7.8139  7.8326  7.8381
  7.8704  7.9054  7.9511  7.9527  8.0824  8.1472  8.1601  8.1912  8.2251  8.2925
  8.3365  8.3645  8.3820  8.4398  8.4551  8.5526  8.6163  8.6873  8.8268  8.8562
  8.9089  9.0254
   0.10417   0.00000   0.00000
 -1.5773 -1.5357 -1.5326 -1.5178 -1.5144 -1.5098 -1.5087 -1.5069 -1.1490 -1.1487
 -1.1481 -1.1475 -1.1467 -1.1390 -1.1371 -1.1370 -1.1328 -1.1319 -1.1301 -1.1284
 -1.1264 -1.1249 -1.1202 -1.0957 -1.0931 -1.0914 -1.0882 -1.0880 -0.6112 -0.5860
 -0.5248 -0.4811 -0.4746 -0.4639 -0.4276 -0.4083 -0.3932 -0.3654 -0.3350 -0.3046
 -0.3018 -0.2801 -0.2723 -0.2673 -0.2653 -0.2551 -0.2327 -0.2278 -0.2243 -0.1898
 -0.1853 -0.1746  0.3532  0.6436  0.6560  0.7092  0.7284  0.7399  0.7660  0.7776
  0.7798  0.8864  0.8884  0.9418  0.9537  0.9851  1.0181  1.0521  1.0933  1.0987
  1.1148  1.1405  1.1542  1.1896  1.1921  1.1931  1.1994  1.2428  1.2546  1.2973
  1.3291  1.3507  1.3838  1.3955  1.4212  1.4341  1.4605  1.5017  1.5555  1.6226
  1.6338  1.6496  1.6975  1.7725  1.7838  1.8041  1.8444  1.8698  1.8785  1.9402
  1.9867  2.0085  2.0441  2.0799  2.1287  2.1351  2.1674  2.1779  2.1788  2.2116
  2.2283  2.2319  2.2445  2.2548  2.2886  2.3240  2.3290  2.3572  2.3770  2.3853
  2.3965  2.4003  2.4433  2.4778  2.4818  2.5171  2.5465  2.5585  2.5676  2.5969
  2.6067  2.6416  2.6541  2.6943  2.7116  2.7382  2.7434  2.8012  2.8029  2.8328
  2.8736  2.9087  2.9126  2.9499  2.9744  2.9852  3.0645  3.0710  3.0759  3.0876
  3.0950  3.1388  3.1604  3.2194  3.2613  3.2638  3.2910  3.3096  3.3150  3.3710
  3.3966  3.4141  3.4213  3.4531  3.4533  3.4999  3.5240  3.5377  3.5587  3.5599
  3.6047  3.6253  3.6419  3.6602  3.6878  3.7130  3.7361  3.7421  3.7772  3.7964
  3.8159  3.8250  3.8298  3.8670  3.8871  3.9099  3.9625  3.9628  3.9778  3.9906
  4.0063  4.0200  4.0433  4.0585  4.0899  4.1143  4.1303  4.1421  4.1467  4.1608
  4.1753  4.2149  4.2194  4.2524  4.2532  4.2814  4.2836  4.2961  4.3151  4.3354
  4.3433  4.3622  4.3744  4.3869  4.4044  4.4594  4.4628  4.4916  4.5277  4.5546
  4.5928  4.6057  4.6751  4.6891  4.7131  4.7322  4.7348  4.7617  4.7919  4.7954
  4.8094  4.8231  4.8588  4.8917  4.8920  4.9152  4.9292  4.9443  4.9630  4.9749
  4.9928  5.0300  5.0652  5.1025  5.1031  5.1194  5.1367  5.1835  5.2179  5.2368
  5.2751  5.2771  5.3132  5.3365  5.3515  5.4121  5.4356  5.4671  5.5332  5.5502
  5.5775  5.5806  5.6233  5.6633  5.6870  5.7048  5.7187  5.7491  5.8058  5.8299
  5.8355  5.8790  5.9165  5.9399  5.9486  6.0126  6.0257  6.0352  6.0651  6.0847
  6.1444  6.1487  6.1692  6.1867  6.2003  6.2313  6.2597  6.2736  6.3374  6.3514
  6.3619  6.3636  6.3966  6.4286  6.4404  6.4447  6.4686  6.4953  6.5201  6.5372
  6.5409  6.5578  6.5656  6.6066  6.6372  6.6716  6.6801  6.6932  6.7083  6.7244
  6.7407  6.7461  6.7888  6.8018  6.8406  6.8427  6.8576  6.9066  6.9239  6.9557
  6.9863  7.0085  7.0094  7.0533  7.0615  7.1002  7.1138  7.1413  7.1804  7.2029
  7.2305  7.2365  7.2507  7.2717  7.3085  7.3321  7.3547  7.3667  7.4368  7.4919
  7.5109  7.5315  7.5677  7.5973  7.6632  7.7027  7.7305  7.8216  7.8399  7.8414
  7.8646  7.9023  7.9563  7.9628  8.0726  8.1455  8.1614  8.1884  8.2114  8.2919
  8.3448  8.3657  8.3831  8.4528  8.4598  8.5521  8.6191  8.6846  8.8247  8.8518
  8.9070  9.0195
   0.12500   0.00000   0.00000
 -1.5768 -1.5361 -1.5323 -1.5181 -1.5144 -1.5098 -1.5087 -1.5069 -1.1490 -1.1487
 -1.1479 -1.1473 -1.1465 -1.1391 -1.1372 -1.1368 -1.1330 -1.1319 -1.1299 -1.1286
 -1.1262 -1.1251 -1.1201 -1.0961 -1.0931 -1.0918 -1.0882 -1.0881 -0.6099 -0.5856
 -0.5241 -0.4839 -0.4746 -0.4632 -0.4250 -0.4098 -0.3914 -0.3667 -0.3320 -0.3070
 -0.3031 -0.2804 -0.2715 -0.2675 -0.2630 -0.2524 -0.2344 -0.2285 -0.2238 -0.1935
 -0.1858 -0.1751  0.3577  0.6453  0.6501  0.7099  0.7317  0.7378  0.7666  0.7744
  0.7815  0.8832  0.8842  0.9437  0.9503  0.9840  1.0193  1.0540  1.0942  1.0988
  1.1149  1.1462  1.1562  1.1895  1.1927  1.1959  1.1984  1.2413  1.2555  1.2955
  1.3281  1.3493  1.3817  1.3928  1.4215  1.4342  1.4633  1.4979  1.5500  1.6277
  1.6362  1.6538  1.6996  1.7765  1.7811  1.8069  1.8351  1.8636  1.8712  1.9327
  1.9934  2.0180  2.0484  2.0759  2.1234  2.1373  2.1671  2.1706  2.1806  2.2124
  2.2263  2.2348  2.2422  2.2547  2.2992  2.3193  2.3308  2.3547  2.3794  2.3861
  2.4049  2.4102  2.4446  2.4801  2.4849  2.5114  2.5419  2.5621  2.5701  2.5995
  2.6086  2.6457  2.6557  2.6877  2.7205  2.7407  2.7412  2.7987  2.8096  2.8258
  2.8688  2.9070  2.9080  2.9501  2.9749  2.9779  3.0614  3.0623  3.0696  3.0837
  3.0901  3.1453  3.1599  3.2249  3.2534  3.2637  3.2902  3.3142  3.3175  3.3723
  3.3936  3.4088  3.4187  3.4559  3.4586  3.5014  3.5173  3.5383  3.5568  3.5584
  3.5987  3.6313  3.6459  3.6597  3.6834  3.7140  3.7363  3.7366  3.7838  3.7949
  3.8060  3.8305  3.8329  3.8811  3.8902  3.9054  3.9606  3.9652  3.9731  3.9871
  4.0076  4.0192  4.0466  4.0552  4.0874  4.1063  4.1331  4.1414  4.1469  4.1552
  4.1709  4.2123  4.2252  4.2371  4.2437  4.2818  4.2860  4.2989  4.3132  4.3438
  4.3447  4.3603  4.3795  4.3962  4.3999  4.4709  4.4726  4.5137  4.5266  4.5653
  4.5901  4.6075  4.6764  4.6843  4.7044  4.7292  4.7338  4.7645  4.7833  4.7941
  4.8089  4.8262  4.8630  4.8899  4.8908  4.9189  4.9294  4.9433  4.9629  4.9805
  4.9988  5.0353  5.0660  5.1024  5.1054  5.1287  5.1385  5.1807  5.2200  5.2280
  5.2778  5.2786  5.3124  5.3306  5.3550  5.4038  5.4386  5.4696  5.5211  5.5536
  5.5622  5.5797  5.6200  5.6643  5.6788  5.7103  5.7197  5.7600  5.8074  5.8212
  5.8241  5.8866  5.9131  5.9448  5.9599  6.0159  6.0194  6.0364  6.0656  6.0809
  6.1507  6.1515  6.1818  6.1850  6.1942  6.2332  6.2546  6.2670  6.3351  6.3560
  6.3645  6.3671  6.4033  6.4218  6.4344  6.4377  6.4685  6.4892  6.5187  6.5371
  6.5507  6.5557  6.5628  6.6058  6.6463  6.6741  6.6773  6.6904  6.7105  6.7236
  6.7376  6.7492  6.7859  6.8066  6.8309  6.8387  6.8518  6.9095  6.9258  6.9598
  6.9780  7.0058  7.0111  7.0552  7.0660  7.1027  7.1112  7.1431  7.1749  7.2023
  7.2233  7.2375  7.2540  7.2623  7.3159  7.3322  7.3588  7.3643  7.4313  7.4968
  7.5150  7.5317  7.5602  7.5977  7.6532  7.7019  7.7291  7.8283  7.8423  7.8450
  7.8647  7.9004  7.9611  7.9738  8.0632  8.1423  8.1630  8.1841  8.1960  8.2954
  8.3534  8.3658  8.3848  8.4627  8.4689  8.5517  8.6220  8.6816  8.8222  8.8467
  8.9045  9.0123
   0.14583   0.00000   0.00000
 -1.5762 -1.5366 -1.5321 -1.5185 -1.5143 -1.5097 -1.5088 -1.5070 -1.1491 -1.1488
 -1.1478 -1.1472 -1.1463 -1.1392 -1.1372 -1.1365 -1.1331 -1.1319 -1.1296 -1.1288
 -1.1261 -1.1253 -1.1199 -1.0966 -1.0931 -1.0923 -1.0883 -1.0881 -0.6085 -0.5852
 -0.5234 -0.4868 -0.4747 -0.4624 -0.4223 -0.4116 -0.3894 -0.3675 -0.3291 -0.3096
 -0.3041 -0.2809 -0.2706 -0.2679 -0.2605 -0.2494 -0.2361 -0.2293 -0.2234 -0.1977
 -0.1864 -0.1758  0.3629  0.6440  0.6472  0.7101  0.7350  0.7355  0.7671  0.7711
  0.7835  0.8792  0.8799  0.9464  0.9468  0.9827  1.0205  1.0561  1.0915  1.0992
  1.1188  1.1522  1.1581  1.1880  1.1918  1.1987  1.2004  1.2395  1.2566  1.2938
  1.3269  1.3480  1.3793  1.3891  1.4226  1.4342  1.4662  1.4940  1.5445  1.6321
  1.6388  1.6583  1.7025  1.7679  1.7889  1.8101  1.8280  1.8552  1.8678  1.9235
  2.0023  2.0266  2.0523  2.0712  2.1189  2.1398  2.1628  2.1676  2.1826  2.2126
  2.2223  2.2376  2.2423  2.2554  2.3092  2.3149  2.3321  2.3528  2.3814  2.3858
  2.4099  2.4236  2.4465  2.4803  2.4895  2.5054  2.5391  2.5657  2.5721  2.6017
  2.6122  2.6506  2.6583  2.6792  2.7300  2.7370  2.7472  2.7946  2.8130  2.8237
  2.8633  2.8989  2.9075  2.9518  2.9689  2.9766  3.0444  3.0597  3.0672  3.0811
  3.0814  3.1547  3.1614  3.2290  3.2444  3.2650  3.2895  3.3172  3.3179  3.3715
  3.3869  3.4052  3.4202  3.4587  3.4652  3.5033  3.5107  3.5345  3.5537  3.5624
  3.5947  3.6376  3.6497  3.6571  3.6798  3.7126  3.7291  3.7368  3.7854  3.7940
  3.7983  3.8366  3.8387  3.8900  3.8947  3.9087  3.9533  3.9686  3.9716  3.9831
  4.0071  4.0170  4.0496  4.0532  4.0835  4.1012  4.1343  4.1357  4.1517  4.1520
  4.1664  4.2100  4.2232  4.2277  4.2358  4.2825  4.2872  4.3021  4.3125  4.3458
  4.3530  4.3579  4.3855  4.3961  4.4088  4.4797  4.4850  4.5249  4.5356  4.5737
  4.5865  4.6102  4.6778  4.6810  4.6935  4.7260  4.7318  4.7671  4.7756  4.7964
  4.8060  4.8323  4.8677  4.8889  4.8899  4.9229  4.9283  4.9410  4.9614  4.9864
  5.0061  5.0391  5.0665  5.0958  5.1015  5.1415  5.1476  5.1813  5.2204  5.2215
  5.2806  5.2810  5.3128  5.3253  5.3593  5.3942  5.4410  5.4721  5.5075  5.5463
  5.5544  5.5791  5.6219  5.6650  5.6693  5.7124  5.7236  5.7684  5.8022  5.8116
  5.8199  5.8929  5.9142  5.9512  5.9702  5.9996  6.0203  6.0472  6.0670  6.0792
  6.1504  6.1553  6.1813  6.1920  6.1978  6.2360  6.2483  6.2607  6.3333  6.3585
  6.3659  6.3691  6.4044  6.4147  6.4326  6.4353  6.4697  6.4839  6.5145  6.5379
  6.5526  6.5542  6.5675  6.6048  6.6520  6.6666  6.6753  6.6960  6.7084  6.7234
  6.7389  6.7533  6.7853  6.8054  6.8264  6.8354  6.8454  6.9043  6.9366  6.9640
  6.9705  7.0020  7.0107  7.0548  7.0711  7.1033  7.1115  7.1442  7.1726  7.2001
  7.2159  7.2377  7.2532  7.2587  7.3235  7.3287  7.3625  7.3652  7.4269  7.5007
  7.5184  7.5309  7.5511  7.5992  7.6443  7.7003  7.7270  7.8297  7.8432  7.8486
  7.8701  7.8999  7.9656  7.9859  8.0548  8.1384  8.1646  8.1781  8.1796  8.3029
  8.3621  8.3648  8.3866  8.4693  8.4818  8.5514  8.6246  8.6784  8.8195  8.8409
  8.9014  9.0040
   0.16667   0.00000   0.00000
 -1.5756 -1.5372 -1.5318 -1.5188 -1.5142 -1.5097 -1.5088 -1.5070 -1.1491 -1.1489
 -1.1476 -1.1470 -1.1461 -1.1394 -1.1373 -1.1363 -1.1332 -1.1318 -1.1294 -1.1291
 -1.1260 -1.1256 -1.1198 -1.0971 -1.0931 -1.0928 -1.0885 -1.0880 -0.6069 -0.5847
 -0.5227 -0.4897 -0.4746 -0.4614 -0.4198 -0.4137 -0.3871 -0.3679 -0.3264 -0.3122
 -0.3051 -0.2815 -0.2698 -0.2684 -0.2579 -0.2464 -0.2377 -0.2300 -0.2229 -0.2022
 -0.1872 -0.1765  0.3688  0.6376  0.6493  0.7100  0.7332  0.7379  0.7673  0.7681
  0.7860  0.8738  0.8764  0.9433  0.9495  0.9814  1.0216  1.0584  1.0868  1.0999
  1.1244  1.1585  1.1599  1.1856  1.1900  1.1999  1.2057  1.2378  1.2579  1.2924
  1.3255  1.3470  1.3767  1.3845  1.4244  1.4340  1.4691  1.4900  1.5391  1.6358
  1.6415  1.6626  1.7061  1.7584  1.7943  1.8082  1.8286  1.8477  1.8669  1.9139
  2.0119  2.0336  2.0556  2.0670  2.1155  2.1425  2.1551  2.1690  2.1848  2.2122
  2.2175  2.2402  2.2429  2.2568  2.3110  2.3166  2.3334  2.3534  2.3832  2.3836
  2.4152  2.4361  2.4486  2.4783  2.4948  2.4994  2.5390  2.5688  2.5733  2.6033
  2.6181  2.6562  2.6616  2.6716  2.7320  2.7365  2.7578  2.7909  2.8061  2.8320
  2.8568  2.8887  2.9076  2.9539  2.9590  2.9791  3.0279  3.0554  3.0647  3.0719
  3.0775  3.1633  3.1654  3.2271  3.2409  3.2657  3.2887  3.3152  3.3205  3.3673
  3.3777  3.4042  3.4232  3.4611  3.4728  3.5053  3.5063  3.5287  3.5494  3.5698
  3.5918  3.6426  3.6531  3.6536  3.6771  3.7096  3.7202  3.7360  3.7829  3.7934
  3.7939  3.8430  3.8464  3.8900  3.9053  3.9156  3.9445  3.9713  3.9727  3.9781
  4.0046  4.0136  4.0497  4.0564  4.0803  4.0970  4.1306  4.1332  4.1503  4.1507
  4.1676  4.2049  4.2155  4.2255  4.2322  4.2829  4.2862  4.3057  4.3154  4.3471
  4.3549  4.3617  4.3919  4.3947  4.4206  4.4893  4.4967  4.5228  4.5543  4.5768
  4.5881  4.6137  4.6776  4.6791  4.6831  4.7223  4.7293  4.7692  4.7695  4.8011
  4.8032  4.8375  4.8730  4.8882  4.8894  4.9261  4.9263  4.9389  4.9603  4.9926
  5.0124  5.0411  5.0670  5.0873  5.0961  5.1487  5.1586  5.1889  5.2163  5.2222
  5.2840  5.2844  5.3141  5.3211  5.3644  5.3834  5.4424  5.4741  5.4933  5.5320
  5.5487  5.5813  5.6277  5.6532  5.6712  5.7119  5.7297  5.7693  5.7952  5.7991
  5.8258  5.8963  5.9196  5.9581  5.9783  5.9815  6.0217  6.0576  6.0704  6.0800
  6.1432  6.1585  6.1823  6.1906  6.2155  6.2377  6.2412  6.2544  6.3319  6.3599
  6.3605  6.3735  6.4011  6.4081  6.4330  6.4387  6.4711  6.4794  6.5087  6.5402
  6.5489  6.5535  6.5761  6.6027  6.6431  6.6687  6.6742  6.7029  6.7043  6.7243
  6.7428  6.7568  6.7873  6.7957  6.8290  6.8342  6.8386  6.8980  6.9485  6.9639
  6.9691  6.9978  7.0076  7.0528  7.0747  7.1032  7.1147  7.1437  7.1740  7.1957
  7.2096  7.2334  7.2491  7.2637  7.3225  7.3297  7.3659  7.3689  7.4244  7.5040
  7.5204  7.5271  7.5424  7.6022  7.6365  7.6978  7.7243  7.8245  7.8476  7.8526
  7.8761  7.9005  7.9699  7.9992  8.0477  8.1342  8.1583  8.1702  8.1717  8.3137
  8.3627  8.3707  8.3880  8.4764  8.4946  8.5515  8.6268  8.6753  8.8166  8.8347
  8.8976  8.9947
   0.18750   0.00000   0.00000
 -1.5748 -1.5379 -1.5315 -1.5192 -1.5141 -1.5097 -1.5088 -1.5070 -1.1491 -1.1489
 -1.1474 -1.1469 -1.1458 -1.1395 -1.1373 -1.1361 -1.1333 -1.1317 -1.1294 -1.1292
 -1.1259 -1.1259 -1.1196 -1.0977 -1.0933 -1.0932 -1.0886 -1.0880 -0.6052 -0.5842
 -0.5220 -0.4926 -0.4744 -0.4602 -0.4178 -0.4158 -0.3846 -0.3678 -0.3237 -0.3147
 -0.3058 -0.2823 -0.2696 -0.2689 -0.2553 -0.2435 -0.2391 -0.2308 -0.2224 -0.2070
 -0.1880 -0.1773  0.3752  0.6310  0.6515  0.7094  0.7308  0.7398  0.7660  0.7672
  0.7890  0.8680  0.8731  0.9398  0.9531  0.9802  1.0227  1.0609  1.0814  1.1007
  1.1304  1.1616  1.1648  1.1828  1.1873  1.2015  1.2117  1.2362  1.2596  1.2915
  1.3240  1.3462  1.3739  1.3791  1.4268  1.4337  1.4718  1.4860  1.5341  1.6392
  1.6441  1.6665  1.7104  1.7486  1.7957  1.8008  1.8373  1.8419  1.8695  1.9046
  2.0215  2.0371  2.0584  2.0652  2.1130  2.1436  2.1499  2.1712  2.1871  2.2112
  2.2129  2.2423  2.2432  2.2587  2.3077  2.3197  2.3347  2.3584  2.3798  2.3849
  2.4203  2.4473  2.4502  2.4744  2.4934  2.5007  2.5411  2.5698  2.5752  2.6047
  2.6259  2.6612  2.6626  2.6704  2.7250  2.7411  2.7712  2.7884  2.7976  2.8424
  2.8488  2.8771  2.9090  2.9457  2.9586  2.9821  3.0139  3.0463  3.0613  3.0661
  3.0730  3.1645  3.1763  3.2189  3.2430  3.2668  3.2874  3.3122  3.3222  3.3602
  3.3679  3.4047  3.4248  3.4623  3.4809  3.5029  3.5108  3.5227  3.5440  3.5787
  3.5889  3.6405  3.6554  3.6555  3.6754  3.7048  3.7119  3.7324  3.7803  3.7908
  3.7934  3.8501  3.8545  3.8910  3.9082  3.9228  3.9409  3.9668  3.9755  3.9774
  4.0006  4.0110  4.0490  4.0631  4.0778  4.0921  4.1275  4.1286  4.1448  4.1510
  4.1728  4.1976  4.2152  4.2213  4.2309  4.2794  4.2873  4.3096  4.3209  4.3488
  4.3518  4.3688  4.3941  4.3980  4.4309  4.4994  4.5077  4.5208  4.5595  4.5855
  4.5949  4.6181  4.6686  4.6786  4.6814  4.7179  4.7271  4.7639  4.7715  4.8004
  4.8069  4.8407  4.8787  4.8874  4.8890  4.9243  4.9280  4.9373  4.9614  4.9988
  5.0160  5.0421  5.0677  5.0790  5.0899  5.1499  5.1687  5.1988  5.2204  5.2216
  5.2882  5.2891  5.3157  5.3189  5.3706  5.3719  5.4424  5.4754  5.4791  5.5191
  5.5394  5.5851  5.6359  5.6383  5.6756  5.7109  5.7359  5.7583  5.7871  5.7969
  5.8331  5.8967  5.9274  5.9630  5.9648  5.9849  6.0235  6.0646  6.0777  6.0829
  6.1328  6.1610  6.1858  6.1902  6.2305  6.2352  6.2378  6.2494  6.3293  6.3534
  6.3604  6.3779  6.3982  6.4033  6.4304  6.4444  6.4715  6.4762  6.5041  6.5437
  6.5450  6.5525  6.5832  6.5988  6.6299  6.6711  6.6748  6.7001  6.7115  6.7261
  6.7472  6.7592  6.7834  6.7916  6.8301  6.8317  6.8391  6.8923  6.9577  6.9586
  6.9765  6.9931  7.0028  7.0489  7.0758  7.1039  7.1201  7.1422  7.1773  7.1893
  7.2041  7.2255  7.2498  7.2690  7.3154  7.3332  7.3692  7.3743  7.4242  7.5073
  7.5169  7.5210  7.5374  7.6069  7.6297  7.6942  7.7211  7.8175  7.8522  7.8569
  7.8808  7.9019  7.9741  8.0134  8.0425  8.1295  8.1404  8.1646  8.1728  8.3272
  8.3596  8.3789  8.3888  8.4843  8.5063  8.5526  8.6280  8.6727  8.8135  8.8280
  8.8930  8.9844
   0.20833   0.00000   0.00000
 -1.5740 -1.5387 -1.5311 -1.5196 -1.5140 -1.5097 -1.5088 -1.5071 -1.1491 -1.1489
 -1.1473 -1.1467 -1.1456 -1.1396 -1.1374 -1.1360 -1.1334 -1.1317 -1.1296 -1.1291
 -1.1262 -1.1258 -1.1194 -1.0983 -1.0939 -1.0932 -1.0888 -1.0880 -0.6034 -0.5836
 -0.5214 -0.4953 -0.4741 -0.4587 -0.4192 -0.4148 -0.3820 -0.3673 -0.3212 -0.3170
 -0.3064 -0.2831 -0.2709 -0.2684 -0.2527 -0.2408 -0.2401 -0.2313 -0.2222 -0.2118
 -0.1889 -0.1782  0.3822  0.6241  0.6538  0.7086  0.7283  0.7403  0.7651  0.7670
  0.7924  0.8621  0.8699  0.9362  0.9570  0.9790  1.0237  1.0633  1.0758  1.1016
  1.1360  1.1633  1.1711  1.1801  1.1838  1.2031  1.2182  1.2350  1.2616  1.2909
  1.3222  1.3458  1.3710  1.3730  1.4295  1.4332  1.4741  1.4819  1.5296  1.6421
  1.6466  1.6697  1.7156  1.7390  1.7923  1.7934  1.8368  1.8493  1.8766  1.8963
  2.0306  2.0356  2.0607  2.0677  2.1113  2.1383  2.1521  2.1743  2.1895  2.2089
  2.2101  2.2427  2.2438  2.2609  2.3053  2.3194  2.3352  2.3671  2.3753  2.3865
  2.4248  2.4503  2.4569  2.4698  2.4880  2.5071  2.5444  2.5679  2.5788  2.6060
  2.6347  2.6566  2.6700  2.6761  2.7157  2.7455  2.7849  2.7876  2.7898  2.8391
  2.8537  2.8650  2.9119  2.9328  2.9618  2.9851  3.0034  3.0327  3.0554  3.0644
  3.0691  3.1645  3.1856  3.2107  3.2455  3.2686  3.2854  3.3082  3.3228  3.3521
  3.3590  3.4046  3.4237  3.4611  3.4888  3.5050  3.5159  3.5176  3.5379  3.5850
  3.5884  3.6344  3.6563  3.6609  3.6753  3.6970  3.7072  3.7253  3.7786  3.7897
  3.7942  3.8577  3.8605  3.8922  3.9030  3.9279  3.9437  3.9579  3.9759  3.9831
  3.9964  4.0110  4.0491  4.0714  4.0718  4.0898  4.1204  4.1266  4.1406  4.1531
  4.1741  4.1962  4.2177  4.2180  4.2293  4.2758  4.2885  4.3137  4.3271  4.3483
  4.3518  4.3742  4.3937  4.4026  4.4386  4.5088  4.5168  4.5203  4.5560  4.6013
  4.6026  4.6227  4.6588  4.6796  4.6815  4.7130  4.7256  4.7592  4.7732  4.7976
  4.8129  4.8414  4.8818  4.8878  4.8884  4.9245  4.9292  4.9354  4.9652  5.0046
  5.0162  5.0425  5.0656  5.0751  5.0837  5.1496  5.1765  5.2039  5.2195  5.2347
  5.2935  5.2955  5.3169  5.3188  5.3600  5.3785  5.4410  5.4651  5.4756  5.5085
  5.5289  5.5888  5.6212  5.6466  5.6800  5.7102  5.7409  5.7434  5.7770  5.8014
  5.8402  5.8945  5.9336  5.9481  5.9708  5.9890  6.0274  6.0681  6.0870  6.0874
  6.1237  6.1629  6.1836  6.1963  6.2246  6.2358  6.2382  6.2550  6.3224  6.3513
  6.3587  6.3822  6.3962  6.4014  6.4271  6.4416  6.4731  6.4743  6.5035  6.5396
  6.5497  6.5521  6.5871  6.5928  6.6193  6.6675  6.6799  6.6958  6.7209  6.7290
  6.7508  6.7614  6.7708  6.7967  6.8251  6.8318  6.8463  6.8878  6.9535  6.9640
  6.9865  6.9880  6.9984  7.0434  7.0744  7.1062  7.1263  7.1402  7.1792  7.1824
  7.1983  7.2201  7.2516  7.2745  7.3086  7.3332  7.3724  7.3807  7.4261  7.5028
  7.5108  7.5200  7.5344  7.6132  7.6235  7.6893  7.7174  7.8104  7.8559  7.8617
  7.8836  7.9038  7.9783  8.0277  8.0399  8.1211  8.1241  8.1586  8.1766  8.3427
  8.3551  8.3866  8.3889  8.4929  8.5159  8.5555  8.6281  8.6711  8.8104  8.8212
  8.8877  8.9733
   0.22917   0.00000   0.00000
 -1.5731 -1.5396 -1.5308 -1.5200 -1.5138 -1.5097 -1.5088 -1.5072 -1.1491 -1.1490
 -1.1471 -1.1466 -1.1453 -1.1396 -1.1375 -1.1358 -1.1334 -1.1316 -1.1299 -1.1290
 -1.1265 -1.1257 -1.1191 -1.0989 -1.0944 -1.0933 -1.0889 -1.0880 -0.6015 -0.5831
 -0.5207 -0.4980 -0.4737 -0.4571 -0.4219 -0.4128 -0.3793 -0.3664 -0.3193 -0.3188
 -0.3068 -0.2841 -0.2729 -0.2680 -0.2502 -0.2406 -0.2386 -0.2313 -0.2228 -0.2159
 -0.1899 -0.1792  0.3896  0.6170  0.6562  0.7073  0.7258  0.7390  0.7659  0.7666
  0.7962  0.8564  0.8669  0.9324  0.9611  0.9780  1.0247  1.0655  1.0702  1.1026
  1.1407  1.1650  1.1759  1.1789  1.1796  1.2047  1.2250  1.2346  1.2641  1.2909
  1.3201  1.3456  1.3664  1.3679  1.4324  1.4325  1.4759  1.4776  1.5258  1.6445
  1.6489  1.6719  1.7213  1.7303  1.7839  1.7888  1.8316  1.8623  1.8874  1.8897
  2.0309  2.0384  2.0627  2.0728  2.1102  2.1322  2.1564  2.1782  2.1916  2.2057
  2.2090  2.2413  2.2445  2.2631  2.3036  2.3176  2.3351  2.3706  2.3771  2.3883
  2.4285  2.4475  2.4640  2.4662  2.4840  2.5141  2.5480  2.5644  2.5829  2.6076
  2.6431  2.6531  2.6783  2.6831  2.7042  2.7507  2.7811  2.7889  2.7998  2.8276
  2.8528  2.8656  2.9166  2.9195  2.9645  2.9878  2.9967  3.0173  3.0465  3.0648
  3.0666  3.1633  3.1877  3.2094  3.2471  3.2712  3.2829  3.3027  3.3216  3.3448
  3.3521  3.4031  3.4201  3.4576  3.4956  3.5106  3.5146  3.5170  3.5342  3.5808
  3.5981  3.6293  3.6550  3.6654  3.6770  3.6892  3.7049  3.7153  3.7776  3.7890
  3.7975  3.8614  3.8651  3.8932  3.8981  3.9284  3.9398  3.9558  3.9767  3.9904
  3.9931  4.0132  4.0501  4.0616  4.0801  4.0912  4.1112  4.1271  4.1370  4.1570
  4.1717  4.2005  4.2159  4.2222  4.2273  4.2741  4.2890  4.3180  4.3320  4.3447
  4.3567  4.3780  4.3933  4.4047  4.4433  4.5151  4.5174  4.5283  4.5549  4.6100
  4.6165  4.6268  4.6514  4.6814  4.6823  4.7075  4.7252  4.7551  4.7743  4.7948
  4.8184  4.8393  4.8785  4.8853  4.8948  4.9264  4.9316  4.9337  4.9707  5.0096
  5.0142  5.0419  5.0584  5.0784  5.0792  5.1498  5.1812  5.2082  5.2163  5.2509
  5.3012  5.3023  5.3174  5.3197  5.3495  5.3882  5.4377  5.4516  5.4743  5.5011
  5.5189  5.5916  5.6036  5.6576  5.6834  5.7098  5.7300  5.7426  5.7712  5.8050
  5.8464  5.8901  5.9249  5.9492  5.9756  5.9915  6.0339  6.0697  6.0922  6.0927
  6.1203  6.1642  6.1796  6.2045  6.2169  6.2323  6.2337  6.2659  6.3143  6.3541
  6.3549  6.3867  6.3947  6.4027  6.4233  6.4286  6.4730  6.4774  6.5060  6.5345
  6.5528  6.5561  6.5848  6.5873  6.6132  6.6642  6.6835  6.6908  6.7256  6.7374
  6.7534  6.7588  6.7642  6.8016  6.8194  6.8354  6.8536  6.8850  6.9496  6.9666
  6.9828  6.9900  7.0039  7.0364  7.0711  7.1093  7.1321  7.1378  7.1757  7.1774
  7.1916  7.2205  7.2531  7.2802  7.3027  7.3300  7.3753  7.3876  7.4294  7.4870
  7.5133  7.5202  7.5312  7.6176  7.6210  7.6832  7.7135  7.8036  7.8584  7.8670
  7.8846  7.9058  7.9824  8.0349  8.0467  8.1016  8.1177  8.1538  8.1810  8.3489
  8.3599  8.3884  8.3939  8.5022  8.5226  8.5609  8.6269  8.6707  8.8071  8.8145
  8.8815  8.9615
   0.25000   0.00000   0.00000
 -1.5721 -1.5405 -1.5304 -1.5204 -1.5137 -1.5098 -1.5089 -1.5073 -1.1491 -1.1490
 -1.1469 -1.1464 -1.1449 -1.1397 -1.1376 -1.1357 -1.1334 -1.1315 -1.1301 -1.1289
 -1.1268 -1.1256 -1.1189 -1.0996 -1.0949 -1.0934 -1.0891 -1.0881 -0.5995 -0.5825
 -0.5202 -0.5005 -0.4731 -0.4551 -0.4248 -0.4110 -0.3765 -0.3653 -0.3214 -0.3166
 -0.3070 -0.2851 -0.2756 -0.2675 -0.2480 -0.2407 -0.2374 -0.2302 -0.2259 -0.2174
 -0.1909 -0.1803  0.3974  0.6097  0.6585  0.7058  0.7231  0.7367  0.7662  0.7679
  0.8004  0.8508  0.8642  0.9285  0.9653  0.9771  1.0257  1.0647  1.0673  1.1041
  1.1439  1.1669  1.1751  1.1754  1.1840  1.2060  1.2303  1.2367  1.2672  1.2912
  1.3177  1.3457  1.3594  1.3649  1.4315  1.4355  1.4731  1.4771  1.5229  1.6461
  1.6509  1.6729  1.7234  1.7275  1.7763  1.7838  1.8263  1.8713  1.8893  1.9008
  2.0251  2.0442  2.0650  2.0787  2.1097  2.1272  2.1611  2.1827  2.1933  2.2034
  2.2087  2.2391  2.2445  2.2653  2.3026  2.3153  2.3339  2.3663  2.3865  2.3903
  2.4314  2.4424  2.4646  2.4661  2.4842  2.5212  2.5513  2.5599  2.5875  2.6100
  2.6497  2.6512  2.6832  2.6899  2.6953  2.7569  2.7752  2.7918  2.8125  2.8153
  2.8417  2.8782  2.9063  2.9233  2.9666  2.9890  2.9932  3.0026  3.0358  3.0650
  3.0665  3.1614  3.1805  3.2170  3.2370  3.2476  3.2809  3.2951  3.3176  3.3397
  3.3476  3.4005  3.4146  3.4527  3.4987  3.5087  3.5093  3.5227  3.5371  3.5787
  3.6070  3.6258  3.6524  3.6655  3.6801  3.6849  3.7042  3.7046  3.7772  3.7878
  3.8029  3.8570  3.8718  3.8934  3.8968  3.9238  3.9281  3.9605  3.9777  3.9909
  3.9998  4.0153  4.0514  4.0521  4.0858  4.0935  4.1061  4.1282  4.1335  4.1622
  4.1699  4.2059  4.2148  4.2253  4.2288  4.2746  4.2888  4.3225  4.3345  4.3411
  4.3637  4.3806  4.3926  4.4034  4.4458  4.5170  4.5175  4.5371  4.5578  4.6186
  4.6280  4.6292  4.6469  4.6821  4.6857  4.7015  4.7266  4.7514  4.7749  4.7919
  4.8228  4.8348  4.8739  4.8820  4.9013  4.9266  4.9354  4.9359  4.9767  5.0120
  5.0132  5.0392  5.0512  5.0758  5.0862  5.1512  5.1817  5.2134  5.2139  5.2637
  5.3079  5.3126  5.3162  5.3174  5.3454  5.3997  5.4328  5.4385  5.4722  5.4964
  5.5109  5.5851  5.5935  5.6684  5.6835  5.7091  5.7210  5.7403  5.7718  5.8068
  5.8512  5.8841  5.9108  5.9574  5.9791  5.9926  6.0426  6.0690  6.0924  6.0976
  6.1234  6.1649  6.1760  6.2106  6.2129  6.2274  6.2289  6.2678  6.3124  6.3480
  6.3609  6.3914  6.3932  6.4057  6.4114  6.4200  6.4723  6.4802  6.5098  6.5294
  6.5545  6.5610  6.5783  6.5850  6.6111  6.6611  6.6851  6.6863  6.7256  6.7472
  6.7483  6.7560  6.7694  6.8056  6.8149  6.8409  6.8605  6.8842  6.9462  6.9665
  6.9780  6.9890  7.0172  7.0287  7.0665  7.1124  7.1349  7.1360  7.1709  7.1723
  7.1840  7.2256  7.2543  7.2861  7.2978  7.3242  7.3779  7.3945  7.4329  7.4710
  7.5116  7.5257  7.5271  7.6119  7.6299  7.6758  7.7093  7.7974  7.8599  7.8725
  7.8843  7.9078  7.9863  8.0361  8.0610  8.0827  8.1101  8.1505  8.1860  8.3407
  8.3781  8.3877  8.4006  8.5120  8.5268  8.5688  8.6244  8.6716  8.8031  8.8086
  8.8746  8.9492
   0.27083   0.00000   0.00000
 -1.5710 -1.5416 -1.5299 -1.5208 -1.5135 -1.5098 -1.5089 -1.5075 -1.1491 -1.1490
 -1.1467 -1.1463 -1.1445 -1.1397 -1.1377 -1.1356 -1.1334 -1.1314 -1.1304 -1.1291
 -1.1269 -1.1256 -1.1185 -1.1004 -1.0954 -1.0935 -1.0892 -1.0881 -0.5975 -0.5819
 -0.5197 -0.5029 -0.4724 -0.4528 -0.4278 -0.4095 -0.3736 -0.3640 -0.3233 -0.3146
 -0.3071 -0.2862 -0.2789 -0.2671 -0.2462 -0.2404 -0.2370 -0.2305 -0.2281 -0.2172
 -0.1920 -0.1815  0.4056  0.6021  0.6609  0.7041  0.7202  0.7334  0.7659  0.7705
  0.8048  0.8457  0.8617  0.9244  0.9696  0.9766  1.0268  1.0594  1.0683  1.1058
  1.1447  1.1690  1.1720  1.1740  1.1896  1.2069  1.2318  1.2430  1.2707  1.2919
  1.3148  1.3459  1.3524  1.3618  1.4303  1.4384  1.4686  1.4777  1.5209  1.6461
  1.6526  1.6727  1.7190  1.7336  1.7698  1.7795  1.8209  1.8696  1.9012  1.9157
  2.0193  2.0471  2.0681  2.0841  2.1098  2.1237  2.1656  2.1878  2.1941  2.2024
  2.2095  2.2362  2.2439  2.2671  2.3022  2.3128  2.3314  2.3623  2.3926  2.3942
  2.4333  2.4369  2.4634  2.4644  2.4884  2.5274  2.5546  2.5547  2.5923  2.6133
  2.6509  2.6521  2.6726  2.6955  2.7027  2.7614  2.7746  2.7928  2.8055  2.8237
  2.8323  2.8913  2.8935  2.9321  2.9679  2.9820  2.9909  2.9959  3.0251  3.0633
  3.0691  3.1594  3.1712  3.2257  3.2394  3.2477  3.2799  3.2868  3.3116  3.3361
  3.3448  3.3977  3.4081  3.4474  3.4870  3.5058  3.5071  3.5337  3.5405  3.5814
  3.6134  3.6228  3.6504  3.6614  3.6836  3.6840  3.6952  3.7062  3.7776  3.7852
  3.8097  3.8512  3.8774  3.8927  3.8959  3.9154  3.9171  3.9649  3.9788  3.9900
  4.0104  4.0136  4.0482  4.0518  4.0828  4.0951  4.1107  4.1299  4.1303  4.1672
  4.1707  4.2108  4.2149  4.2242  4.2371  4.2771  4.2881  4.3267  4.3351  4.3380
  4.3712  4.3821  4.3919  4.3985  4.4471  4.5168  4.5178  4.5452  4.5620  4.6277
  4.6284  4.6358  4.6457  4.6845  4.6892  4.6953  4.7305  4.7482  4.7748  4.7887
  4.8255  4.8284  4.8700  4.8787  4.9035  4.9282  4.9401  4.9412  4.9827  5.0113
  5.0144  5.0350  5.0458  5.0752  5.0958  5.1539  5.1778  5.2132  5.2199  5.2719
  5.3066  5.3115  5.3143  5.3282  5.3501  5.4121  5.4259  5.4270  5.4702  5.4930
  5.5065  5.5669  5.5939  5.6766  5.6791  5.7081  5.7181  5.7382  5.7767  5.8061
  5.8544  5.8778  5.8982  5.9659  5.9810  5.9924  6.0525  6.0656  6.0921  6.1025
  6.1254  6.1644  6.1752  6.2070  6.2198  6.2206  6.2260  6.2604  6.3178  6.3405
  6.3662  6.3885  6.3958  6.4000  6.4064  6.4201  6.4711  6.4802  6.5136  6.5242
  6.5554  6.5589  6.5796  6.5844  6.6112  6.6564  6.6809  6.6879  6.7242  6.7372
  6.7539  6.7578  6.7804  6.8077  6.8125  6.8474  6.8667  6.8855  6.9424  6.9644
  6.9747  6.9901  7.0206  7.0314  7.0606  7.1138  7.1326  7.1366  7.1671  7.1680
  7.1768  7.2317  7.2556  7.2923  7.2940  7.3164  7.3801  7.4006  7.4358  7.4561
  7.5082  7.5209  7.5350  7.6066  7.6395  7.6676  7.7051  7.7916  7.8604  7.8782
  7.8835  7.9096  7.9894  8.0378  8.0649  8.0748  8.1022  8.1484  8.1914  8.3302
  8.3860  8.3965  8.4084  8.5221  8.5294  8.5781  8.6209  8.6736  8.7977  8.8043
  8.8669  8.9364
   0.29167   0.00000   0.00000
 -1.5699 -1.5427 -1.5295 -1.5211 -1.5134 -1.5098 -1.5089 -1.5076 -1.1491 -1.1490
 -1.1466 -1.1462 -1.1441 -1.1398 -1.1378 -1.1355 -1.1333 -1.1313 -1.1306 -1.1293
 -1.1270 -1.1255 -1.1182 -1.1012 -1.0958 -1.0936 -1.0893 -1.0882 -0.5956 -0.5814
 -0.5193 -0.5051 -0.4716 -0.4503 -0.4308 -0.4082 -0.3707 -0.3626 -0.3250 -0.3128
 -0.3069 -0.2873 -0.2827 -0.2667 -0.2451 -0.2407 -0.2366 -0.2348 -0.2255 -0.2165
 -0.1932 -0.1827  0.4141  0.5944  0.6632  0.7022  0.7173  0.7296  0.7658  0.7735
  0.8094  0.8412  0.8594  0.9201  0.9739  0.9764  1.0279  1.0545  1.0683  1.1083
  1.1424  1.1700  1.1715  1.1737  1.1948  1.2078  1.2324  1.2508  1.2747  1.2928
  1.3113  1.3458  1.3461  1.3588  1.4288  1.4411  1.4640  1.4777  1.5199  1.6433
  1.6540  1.6722  1.7169  1.7388  1.7649  1.7770  1.8157  1.8650  1.9171  1.9314
  2.0142  2.0478  2.0716  2.0881  2.1107  2.1221  2.1697  2.1921  2.1954  2.2027
  2.2116  2.2328  2.2428  2.2686  2.3021  2.3103  2.3277  2.3581  2.3950  2.3992
  2.4317  2.4357  2.4590  2.4654  2.4938  2.5316  2.5485  2.5592  2.5975  2.6177
  2.6429  2.6519  2.6668  2.6995  2.7136  2.7605  2.7834  2.7850  2.8008  2.8296
  2.8326  2.8814  2.9043  2.9428  2.9674  2.9693  2.9887  2.9963  3.0168  3.0613
  3.0722  3.1580  3.1625  3.2305  3.2378  3.2505  3.2746  3.2854  3.3048  3.3326
  3.3426  3.3959  3.4010  3.4420  3.4667  3.5051  3.5058  3.5418  3.5442  3.5885
  3.6139  3.6192  3.6526  3.6564  3.6831  3.6863  3.6903  3.7106  3.7784  3.7811
  3.8170  3.8467  3.8818  3.8894  3.8914  3.9065  3.9099  3.9680  3.9789  3.9897
  4.0088  4.0217  4.0499  4.0503  4.0778  4.0954  4.1185  4.1268  4.1338  4.1702
  4.1751  4.2152  4.2159  4.2252  4.2466  4.2810  4.2871  4.3297  4.3348  4.3367
  4.3774  4.3829  4.3910  4.3920  4.4486  4.5162  4.5180  4.5528  4.5650  4.6217
  4.6385  4.6405  4.6468  4.6877  4.6908  4.6916  4.7375  4.7452  4.7741  4.7849
  4.8218  4.8259  4.8677  4.8758  4.9004  4.9342  4.9453  4.9468  4.9883  5.0121
  5.0126  5.0311  5.0437  5.0765  5.1065  5.1576  5.1710  5.2146  5.2270  5.2765
  5.2938  5.3107  5.3120  5.3448  5.3585  5.4136  5.4209  5.4240  5.4691  5.4896
  5.5076  5.5494  5.5938  5.6722  5.6779  5.7092  5.7193  5.7396  5.7836  5.8023
  5.8564  5.8718  5.8884  5.9741  5.9812  5.9912  6.0606  6.0627  6.0930  6.1070
  6.1223  6.1623  6.1782  6.2053  6.2120  6.2187  6.2315  6.2510  6.3245  6.3325
  6.3621  6.3821  6.3981  6.4018  6.4051  6.4252  6.4684  6.4776  6.5171  6.5190
  6.5531  6.5540  6.5861  6.5880  6.6123  6.6486  6.6795  6.6891  6.7223  6.7284
  6.7547  6.7592  6.7959  6.8074  6.8132  6.8539  6.8720  6.8887  6.9372  6.9615
  6.9742  6.9924  7.0125  7.0455  7.0537  7.1115  7.1330  7.1345  7.1629  7.1634
  7.1741  7.2359  7.2586  7.2907  7.2989  7.3072  7.3811  7.4041  7.4384  7.4446
  7.5045  7.5132  7.5465  7.6017  7.6478  7.6603  7.7010  7.7864  7.8602  7.8826
  7.8836  7.9111  7.9909  8.0404  8.0497  8.0840  8.0971  8.1474  8.1969  8.3176
  8.3850  8.4067  8.4239  8.5301  8.5338  8.5878  8.6168  8.6764  8.7914  8.8009
  8.8586  8.9234
   0.31250   0.00000   0.00000
 -1.5688 -1.5438 -1.5291 -1.5215 -1.5132 -1.5099 -1.5089 -1.5078 -1.1491 -1.1491
 -1.1464 -1.1461 -1.1437 -1.1398 -1.1379 -1.1355 -1.1332 -1.1312 -1.1309 -1.1296
 -1.1269 -1.1255 -1.1177 -1.1021 -1.0961 -1.0938 -1.0894 -1.0882 -0.5936 -0.5810
 -0.5190 -0.5071 -0.4707 -0.4476 -0.4339 -0.4073 -0.3678 -0.3611 -0.3264 -0.3112
 -0.3065 -0.2884 -0.2867 -0.2662 -0.2450 -0.2436 -0.2363 -0.2358 -0.2228 -0.2155
 -0.1944 -0.1841  0.4229  0.5864  0.6655  0.7002  0.7143  0.7255  0.7659  0.7764
  0.8137  0.8376  0.8571  0.9156  0.9765  0.9781  1.0290  1.0498  1.0671  1.1117
  1.1375  1.1694  1.1741  1.1743  1.1991  1.2088  1.2329  1.2585  1.2789  1.2940
  1.3070  1.3401  1.3462  1.3560  1.4271  1.4434  1.4594  1.4773  1.5198  1.6376
  1.6550  1.6720  1.7165  1.7423  1.7620  1.7771  1.8108  1.8604  1.9331  1.9471
  2.0102  2.0474  2.0745  2.0902  2.1127  2.1225  2.1730  2.1927  2.2001  2.2041
  2.2146  2.2294  2.2414  2.2694  2.3023  2.3075  2.3231  2.3528  2.3975  2.4014
  2.4298  2.4365  2.4543  2.4680  2.4991  2.5333  2.5416  2.5655  2.6025  2.6227
  2.6253  2.6539  2.6672  2.7018  2.7242  2.7589  2.7741  2.7926  2.7965  2.8368
  2.8391  2.8696  2.9156  2.9512  2.9621  2.9630  2.9884  2.9978  3.0119  3.0586
  3.0750  3.1559  3.1570  3.2285  3.2580  3.2658  3.2664  3.2906  3.2980  3.3285
  3.3403  3.3937  3.3954  3.4366  3.4440  3.5027  3.5054  3.5411  3.5519  3.5969
  3.6089  3.6151  3.6519  3.6604  3.6833  3.6840  3.6936  3.7160  3.7764  3.7795
  3.8243  3.8437  3.8806  3.8835  3.8850  3.9013  3.9062  3.9691  3.9763  3.9899
  4.0069  4.0330  4.0448  4.0547  4.0754  4.0942  4.1219  4.1263  4.1396  4.1698
  4.1837  4.2160  4.2195  4.2297  4.2567  4.2847  4.2870  4.3293  4.3350  4.3392
  4.3790  4.3801  4.3865  4.3942  4.4513  4.5155  4.5170  4.5601  4.5661  4.6121
  4.6389  4.6475  4.6519  4.6842  4.6921  4.6966  4.7421  4.7463  4.7730  4.7802
  4.8170  4.8247  4.8666  4.8730  4.8964  4.9396  4.9517  4.9524  4.9934  5.0077
  5.0144  5.0292  5.0446  5.0794  5.1167  5.1618  5.1639  5.2171  5.2345  5.2785
  5.2804  5.3064  5.3091  5.3612  5.3672  5.4026  5.4158  5.4331  5.4683  5.4852
  5.5154  5.5337  5.5934  5.6656  5.6711  5.7138  5.7217  5.7449  5.7916  5.7955
  5.8568  5.8673  5.8821  5.9799  5.9819  5.9893  6.0574  6.0698  6.0935  6.1114
  6.1157  6.1588  6.1821  6.1933  6.2120  6.2164  6.2396  6.2446  6.3247  6.3293
  6.3525  6.3797  6.3936  6.4079  6.4099  6.4317  6.4637  6.4735  6.5137  6.5206
  6.5483  6.5523  6.5929  6.5945  6.6138  6.6387  6.6798  6.6900  6.7204  6.7219
  6.7536  6.7602  6.8054  6.8102  6.8187  6.8593  6.8764  6.8936  6.9306  6.9590
  6.9765  6.9946  7.0046  7.0459  7.0587  7.1061  7.1302  7.1372  7.1561  7.1601
  7.1759  7.2368  7.2637  7.2876  7.2975  7.3060  7.3802  7.4018  7.4395  7.4420
  7.5006  7.5035  7.5595  7.5974  7.6445  7.6643  7.6970  7.7817  7.8593  7.8823
  7.8883  7.9122  7.9895  8.0390  8.0435  8.0800  8.1030  8.1477  8.2024  8.3028
  8.3839  8.4113  8.4448  8.5327  8.5436  8.5971  8.6125  8.6798  8.7853  8.7976
  8.8498  8.9102
   0.33333   0.00000   0.00000
 -1.5675 -1.5451 -1.5286 -1.5219 -1.5130 -1.5099 -1.5089 -1.5079 -1.1491 -1.1491
 -1.1463 -1.1459 -1.1432 -1.1398 -1.1380 -1.1356 -1.1331 -1.1313 -1.1310 -1.1300
 -1.1268 -1.1255 -1.1172 -1.1030 -1.0963 -1.0940 -1.0895 -1.0883 -0.5918 -0.5806
 -0.5187 -0.5090 -0.4697 -0.4445 -0.4368 -0.4067 -0.3649 -0.3596 -0.3277 -0.3098
 -0.3060 -0.2909 -0.2894 -0.2658 -0.2484 -0.2455 -0.2358 -0.2346 -0.2200 -0.2144
 -0.1956 -0.1855  0.4319  0.5783  0.6679  0.6982  0.7112  0.7215  0.7664  0.7792
  0.8175  0.8356  0.8549  0.9109  0.9771  0.9822  1.0301  1.0455  1.0651  1.1160
  1.1310  1.1695  1.1755  1.1770  1.2017  1.2111  1.2334  1.2655  1.2833  1.2952
  1.3022  1.3358  1.3458  1.3535  1.4251  1.4447  1.4555  1.4765  1.5206  1.6297
  1.6556  1.6719  1.7168  1.7436  1.7617  1.7802  1.8066  1.8562  1.9479  1.9616
  2.0086  2.0471  2.0768  2.0903  2.1158  2.1248  2.1752  2.1925  2.2057  2.2062
  2.2182  2.2263  2.2402  2.2696  2.3027  2.3045  2.3179  2.3460  2.4000  2.4019
  2.4292  2.4371  2.4498  2.4721  2.5039  2.5332  2.5338  2.5731  2.6009  2.6135
  2.6282  2.6569  2.6679  2.7033  2.7336  2.7582  2.7639  2.7820  2.8107  2.8433
  2.8493  2.8591  2.9223  2.9487  2.9520  2.9749  2.9917  3.0007  3.0091  3.0550
  3.0764  3.1526  3.1582  3.2224  3.2574  3.2574  3.2674  3.2911  3.2971  3.3244
  3.3375  3.3859  3.3957  3.4211  3.4319  3.4989  3.5056  3.5380  3.5544  3.6017
  3.6036  3.6134  3.6481  3.6719  3.6830  3.6858  3.6985  3.7212  3.7727  3.7805
  3.8309  3.8412  3.8685  3.8748  3.8867  3.8996  3.9035  3.9644  3.9756  3.9905
  4.0086  4.0365  4.0450  4.0593  4.0756  4.0921  4.1194  4.1290  4.1472  4.1663
  4.1961  4.2145  4.2239  4.2364  4.2668  4.2841  4.2920  4.3275  4.3370  4.3434
  4.3698  4.3804  4.3876  4.3982  4.4554  4.5143  4.5147  4.5654  4.5674  4.6001
  4.6353  4.6450  4.6638  4.6829  4.6912  4.7040  4.7388  4.7540  4.7735  4.7750
  4.8151  4.8226  4.8651  4.8700  4.8950  4.9405  4.9560  4.9622  4.9979  5.0014
  5.0166  5.0308  5.0474  5.0838  5.1231  5.1596  5.1664  5.2206  5.2420  5.2673
  5.2787  5.3021  5.3030  5.3742  5.3752  5.3936  5.4128  5.4393  5.4667  5.4793
  5.5207  5.5291  5.5938  5.6602  5.6606  5.7186  5.7235  5.7528  5.7868  5.8006
  5.8540  5.8661  5.8797  5.9772  5.9868  5.9892  6.0548  6.0736  6.0909  6.1100
  6.1158  6.1547  6.1736  6.1827  6.2167  6.2171  6.2420  6.2482  6.3176  6.3287
  6.3493  6.3764  6.3873  6.4121  6.4177  6.4364  6.4585  6.4688  6.5087  6.5241
  6.5427  6.5552  6.5982  6.6017  6.6154  6.6291  6.6790  6.6907  6.7187  6.7192
  6.7526  6.7607  6.8047  6.8123  6.8349  6.8626  6.8797  6.9000  6.9236  6.9570
  6.9805  6.9954  6.9972  7.0381  7.0703  7.1000  7.1273  7.1415  7.1490  7.1581
  7.1793  7.2353  7.2679  7.2840  7.2898  7.3134  7.3768  7.3944  7.4410  7.4467
  7.4922  7.4969  7.5732  7.5938  7.6345  7.6745  7.6933  7.7774  7.8581  7.8825
  7.8920  7.9124  7.9846  8.0342  8.0465  8.0719  8.1101  8.1503  8.2077  8.2864
  8.3832  8.4141  8.4668  8.5355  8.5538  8.6040  8.6097  8.6835  8.7795  8.7939
  8.8410  8.8971
   0.35417   0.00000   0.00000
 -1.5663 -1.5464 -1.5281 -1.5222 -1.5128 -1.5100 -1.5089 -1.5081 -1.1491 -1.1491
 -1.1461 -1.1458 -1.1427 -1.1398 -1.1382 -1.1357 -1.1330 -1.1314 -1.1310 -1.1304
 -1.1267 -1.1255 -1.1167 -1.1040 -1.0965 -1.0942 -1.0895 -1.0884 -0.5900 -0.5802
 -0.5185 -0.5106 -0.4685 -0.4413 -0.4397 -0.4065 -0.3622 -0.3579 -0.3286 -0.3088
 -0.3053 -0.2950 -0.2903 -0.2655 -0.2532 -0.2464 -0.2347 -0.2332 -0.2173 -0.2132
 -0.1969 -0.1870  0.4410  0.5699  0.6702  0.6963  0.7082  0.7174  0.7671  0.7815
  0.8200  0.8358  0.8527  0.9060  0.9782  0.9860  1.0310  1.0415  1.0625  1.1211
  1.1237  1.1697  1.1775  1.1797  1.2024  1.2148  1.2337  1.2707  1.2876  1.2957
  1.2987  1.3331  1.3447  1.3517  1.4230  1.4437  1.4538  1.4756  1.5222  1.6205
  1.6558  1.6715  1.7171  1.7430  1.7637  1.7853  1.8033  1.8524  1.9602  1.9725
  2.0116  2.0478  2.0790  2.0888  2.1192  2.1285  2.1763  2.1924  2.2084  2.2108
  2.2220  2.2240  2.2394  2.2690  2.3009  2.3033  2.3123  2.3380  2.4022  2.4022
  2.4289  2.4377  2.4457  2.4773  2.5080  2.5248  2.5322  2.5813  2.5845  2.6180
  2.6338  2.6606  2.6680  2.7046  2.7404  2.7546  2.7583  2.7720  2.8220  2.8481
  2.8492  2.8638  2.9238  2.9408  2.9484  2.9918  2.9967  3.0065  3.0069  3.0503
  3.0757  3.1538  3.1610  3.2168  3.2361  3.2463  3.2495  3.2839  3.3028  3.3211
  3.3345  3.3754  3.3957  3.4015  3.4285  3.4941  3.5063  3.5326  3.5507  3.5990
  3.6015  3.6152  3.6470  3.6833  3.6854  3.6910  3.7039  3.7254  3.7712  3.7813
  3.8359  3.8387  3.8564  3.8660  3.8875  3.8991  3.9010  3.9562  3.9776  3.9912
  4.0111  4.0293  4.0542  4.0645  4.0778  4.0899  4.1163  4.1302  4.1557  4.1605
  4.2105  4.2114  4.2283  4.2430  4.2762  4.2839  4.2973  4.3253  4.3415  4.3474
  4.3618  4.3807  4.3905  4.4022  4.4600  4.5094  4.5134  4.5641  4.5736  4.5868
  4.6289  4.6386  4.6742  4.6841  4.6902  4.7106  4.7363  4.7575  4.7704  4.7779
  4.8161  4.8208  4.8626  4.8664  4.8970  4.9388  4.9591  4.9729  4.9939  5.0023
  5.0191  5.0359  5.0511  5.0895  5.1224  5.1613  5.1709  5.2254  5.2483  5.2552
  5.2781  5.2937  5.2988  5.3777  5.3796  5.3939  5.4138  5.4435  5.4624  5.4725
  5.5112  5.5456  5.5960  5.6476  5.6576  5.7223  5.7236  5.7622  5.7783  5.8105
  5.8481  5.8684  5.8811  5.9737  5.9845  5.9952  6.0530  6.0736  6.0838  6.1081
  6.1189  6.1447  6.1572  6.1784  6.2206  6.2225  6.2435  6.2568  6.3118  6.3253
  6.3525  6.3720  6.3810  6.4146  6.4231  6.4354  6.4572  6.4645  6.5044  6.5270
  6.5385  6.5620  6.5993  6.6085  6.6163  6.6234  6.6750  6.6912  6.7183  6.7209
  6.7532  6.7604  6.8027  6.8131  6.8524  6.8637  6.8807  6.9073  6.9179  6.9558
  6.9846  6.9892  6.9959  7.0315  7.0798  7.0941  7.1261  7.1429  7.1450  7.1577
  7.1835  7.2330  7.2649  7.2796  7.2896  7.3205  7.3709  7.3867  7.4442  7.4531
  7.4805  7.4932  7.5863  7.5908  7.6241  7.6851  7.6901  7.7733  7.8566  7.8834
  7.8944  7.9112  7.9783  8.0340  8.0482  8.0649  8.1140  8.1557  8.2123  8.2686
  8.3828  8.4156  8.4886  8.5395  8.5635  8.6021  8.6149  8.6871  8.7742  8.7895
  8.8327  8.8843
   0.37500   0.00000   0.00000
 -1.5650 -1.5477 -1.5277 -1.5226 -1.5126 -1.5101 -1.5089 -1.5083 -1.1491 -1.1491
 -1.1460 -1.1457 -1.1422 -1.1397 -1.1383 -1.1359 -1.1329 -1.1316 -1.1309 -1.1307
 -1.1265 -1.1255 -1.1161 -1.1050 -1.0965 -1.0945 -1.0895 -1.0885 -0.5883 -0.5800
 -0.5183 -0.5120 -0.4673 -0.4426 -0.4378 -0.4066 -0.3596 -0.3565 -0.3292 -0.3084
 -0.3045 -0.2987 -0.2911 -0.2658 -0.2572 -0.2475 -0.2335 -0.2319 -0.2146 -0.2121
 -0.1981 -0.1886  0.4503  0.5613  0.6726  0.6945  0.7052  0.7134  0.7682  0.7831
  0.8212  0.8384  0.8503  0.9010  0.9798  0.9895  1.0316  1.0378  1.0602  1.1161
  1.1268  1.1698  1.1801  1.1823  1.2021  1.2190  1.2334  1.2717  1.2916  1.2949
  1.2996  1.3319  1.3427  1.3505  1.4208  1.4401  1.4545  1.4745  1.5246  1.6107
  1.6559  1.6704  1.7176  1.7415  1.7677  1.7907  1.8017  1.8489  1.9691  1.9776
  2.0211  2.0495  2.0825  2.0864  2.1225  2.1331  2.1757  2.1928  2.2100  2.2150
  2.2232  2.2252  2.2397  2.2678  2.2968  2.3041  2.3065  2.3294  2.4027  2.4039
  2.4282  2.4389  2.4418  2.4832  2.5109  2.5148  2.5308  2.5688  2.5897  2.6248
  2.6394  2.6649  2.6676  2.7066  2.7417  2.7460  2.7586  2.7658  2.8234  2.8409
  2.8594  2.8771  2.9240  2.9319  2.9480  2.9991  3.0078  3.0093  3.0158  3.0446
  3.0732  3.1588  3.1651  3.2071  3.2345  3.2418  3.2433  3.2763  3.3057  3.3194
  3.3323  3.3581  3.3903  3.3944  3.4272  3.4885  3.5067  3.5256  3.5438  3.5940
  3.6017  3.6131  3.6509  3.6845  3.6985  3.6996  3.7101  3.7281  3.7725  3.7813
  3.8353  3.8362  3.8490  3.8568  3.8879  3.8987  3.8990  3.9481  3.9801  3.9913
  4.0124  4.0234  4.0615  4.0712  4.0814  4.0877  4.1135  4.1306  4.1526  4.1640
  4.2067  4.2237  4.2338  4.2485  4.2840  4.2855  4.3018  4.3222  4.3478  4.3505
  4.3584  4.3825  4.3955  4.4064  4.4645  4.5024  4.5112  4.5621  4.5722  4.5791
  4.6204  4.6300  4.6789  4.6849  4.6928  4.7144  4.7371  4.7594  4.7681  4.7832
  4.8191  4.8200  4.8594  4.8620  4.9012  4.9363  4.9608  4.9829  4.9863  5.0058
  5.0223  5.0433  5.0551  5.0964  5.1169  5.1658  5.1752  5.2318  5.2446  5.2513
  5.2787  5.2822  5.2974  5.3748  5.3765  5.4027  5.4195  5.4467  5.4546  5.4650
  5.5057  5.5615  5.6014  5.6347  5.6560  5.7197  5.7256  5.7720  5.7724  5.8214
  5.8408  5.8726  5.8856  5.9694  5.9822  6.0001  6.0517  6.0711  6.0749  6.1082
  6.1177  6.1209  6.1557  6.1707  6.2258  6.2280  6.2482  6.2657  6.3072  6.3229
  6.3574  6.3672  6.3756  6.4145  6.4246  6.4291  6.4598  6.4608  6.5020  6.5259
  6.5402  6.5698  6.5961  6.6131  6.6176  6.6241  6.6683  6.6917  6.7187  6.7263
  6.7557  6.7592  6.7992  6.8144  6.8623  6.8692  6.8782  6.9147  6.9150  6.9556
  6.9793  6.9900  6.9946  7.0273  7.0870  7.0885  7.1257  7.1392  7.1460  7.1600
  7.1884  7.2306  7.2561  7.2740  7.2959  7.3262  7.3631  7.3821  7.4442  7.4602
  7.4715  7.4899  7.5873  7.5961  7.6173  7.6869  7.6960  7.7695  7.8551  7.8849
  7.8948  7.9083  7.9738  8.0365  8.0452  8.0625  8.1152  8.1634  8.2159  8.2500
  8.3830  8.4159  8.5086  8.5460  8.5721  8.5986  8.6211  8.6903  8.7696  8.7839
  8.8255  8.8718
   0.39583   0.00000   0.00000
 -1.5636 -1.5491 -1.5272 -1.5230 -1.5124 -1.5102 -1.5089 -1.5084 -1.1491 -1.1491
 -1.1459 -1.1457 -1.1417 -1.1397 -1.1384 -1.1361 -1.1329 -1.1318 -1.1309 -1.1309
 -1.1264 -1.1255 -1.1154 -1.1061 -1.0966 -1.0947 -1.0895 -1.0886 -0.5868 -0.5799
 -0.5182 -0.5133 -0.4659 -0.4453 -0.4342 -0.4072 -0.3572 -0.3553 -0.3295 -0.3093
 -0.3036 -0.3011 -0.2917 -0.2678 -0.2593 -0.2487 -0.2324 -0.2307 -0.2120 -0.2109
 -0.1994 -0.1903  0.4597  0.5526  0.6750  0.6930  0.7024  0.7094  0.7695  0.7840
  0.8220  0.8426  0.8478  0.8959  0.9818  0.9926  1.0313  1.0345  1.0588  1.1084
  1.1329  1.1696  1.1832  1.1846  1.2013  1.2234  1.2322  1.2680  1.2952  1.2966
  1.3021  1.3320  1.3402  1.3497  1.4187  1.4355  1.4560  1.4732  1.5278  1.6009
  1.6558  1.6687  1.7182  1.7395  1.7727  1.7937  1.8036  1.8456  1.9744  1.9785
  2.0349  2.0516  2.0837  2.0883  2.1254  2.1385  2.1731  2.1935  2.2109  2.2180
  2.2236  2.2267  2.2419  2.2665  2.2919  2.3008  2.3050  2.3213  2.4034  2.4049
  2.4270  2.4383  2.4406  2.4890  2.5022  2.5143  2.5293  2.5561  2.5979  2.6317
  2.6453  2.6674  2.6697  2.7096  2.7367  2.7375  2.7585  2.7645  2.8179  2.8340
  2.8757  2.8862  2.9262  2.9296  2.9449  2.9959  3.0130  3.0230  3.0299  3.0391
  3.0715  3.1655  3.1694  3.2001  3.2229  3.2344  3.2503  3.2686  3.3041  3.3192
  3.3290  3.3396  3.3853  3.3917  3.4280  3.4823  3.5057  3.5176  3.5380  3.5888
  3.6022  3.6074  3.6578  3.6858  3.7077  3.7114  3.7195  3.7299  3.7760  3.7805
  3.8274  3.8337  3.8472  3.8485  3.8883  3.8968  3.8991  3.9407  3.9821  3.9898
  4.0125  4.0207  4.0666  4.0797  4.0843  4.0859  4.1127  4.1309  4.1437  4.1697
  4.2017  4.2290  4.2450  4.2534  4.2889  4.2895  4.3050  4.3185  4.3512  4.3534
  4.3618  4.3870  4.4030  4.4118  4.4681  4.4939  4.5075  4.5581  4.5593  4.5803
  4.6112  4.6220  4.6772  4.6828  4.6993  4.7158  4.7420  4.7634  4.7685  4.7861
  4.8205  4.8235  4.8559  4.8566  4.9065  4.9345  4.9610  4.9785  4.9911  5.0087
  5.0268  5.0525  5.0586  5.1040  5.1106  5.1686  5.1788  5.2352  5.2404  5.2498
  5.2695  5.2804  5.2998  5.3708  5.3724  5.4103  5.4276  5.4454  5.4492  5.4558
  5.5037  5.5740  5.6077  5.6253  5.6553  5.7117  5.7284  5.7709  5.7813  5.8325
  5.8337  5.8780  5.8929  5.9639  5.9807  6.0034  6.0499  6.0664  6.0678  6.0916
  6.1082  6.1162  6.1573  6.1616  6.2317  6.2336  6.2551  6.2742  6.3037  6.3212
  6.3616  6.3641  6.3717  6.4103  6.4231  6.4237  6.4568  6.4609  6.5030  6.5230
  6.5458  6.5720  6.5978  6.6127  6.6216  6.6285  6.6600  6.6927  6.7200  6.7332
  6.7561  6.7607  6.7947  6.8165  6.8591  6.8726  6.8838  6.9139  6.9215  6.9577
  6.9704  6.9920  6.9927  7.0266  7.0829  7.0926  7.1230  7.1400  7.1450  7.1642
  7.1940  7.2279  7.2469  7.2672  7.3042  7.3290  7.3543  7.3829  7.4364  7.4663
  7.4697  7.4874  7.5842  7.5929  7.6224  7.6845  7.7059  7.7657  7.8537  7.8868
  7.8918  7.9053  7.9726  8.0380  8.0404  8.0642  8.1151  8.1721  8.2171  8.2321
  8.3840  8.4152  8.5240  8.5572  8.5779  8.5973  8.6259  8.6925  8.7657  8.7775
  8.8199  8.8599
   0.41667   0.00000   0.00000
 -1.5622 -1.5505 -1.5268 -1.5234 -1.5121 -1.5104 -1.5090 -1.5085 -1.1491 -1.1491
 -1.1458 -1.1456 -1.1411 -1.1396 -1.1385 -1.1365 -1.1328 -1.1320 -1.1310 -1.1309
 -1.1262 -1.1255 -1.1147 -1.1071 -1.0965 -1.0950 -1.0894 -1.0887 -0.5854 -0.5799
 -0.5180 -0.5143 -0.4644 -0.4480 -0.4306 -0.4083 -0.3553 -0.3541 -0.3293 -0.3117
 -0.3026 -0.3019 -0.2918 -0.2715 -0.2594 -0.2500 -0.2313 -0.2299 -0.2098 -0.2096
 -0.2006 -0.1921  0.4691  0.5437  0.6776  0.6918  0.6999  0.7055  0.7710  0.7839
  0.8232  0.8451  0.8476  0.8906  0.9843  0.9951  1.0300  1.0316  1.0590  1.1008
  1.1392  1.1690  1.1867  1.1867  1.2004  1.2277  1.2299  1.2623  1.2982  1.2988
  1.3061  1.3330  1.3374  1.3488  1.4169  1.4309  1.4578  1.4718  1.5319  1.5912
  1.6558  1.6666  1.7192  1.7371  1.7780  1.7941  1.8087  1.8424  1.9769  1.9780
  2.0494  2.0533  2.0818  2.0963  2.1276  2.1446  2.1687  2.1945  2.2115  2.2192
  2.2243  2.2263  2.2456  2.2659  2.2864  2.2953  2.3057  2.3145  2.4039  2.4052
  2.4259  2.4352  2.4430  2.4903  2.4946  2.5159  2.5281  2.5465  2.6057  2.6370
  2.6515  2.6687  2.6748  2.7137  2.7265  2.7317  2.7567  2.7635  2.8109  2.8283
  2.8892  2.8934  2.9303  2.9359  2.9397  2.9908  3.0143  3.0285  3.0379  3.0467
  3.0750  3.1691  3.1719  3.2005  3.2106  3.2547  3.2607  3.2626  3.2990  3.3102
  3.3206  3.3372  3.3828  3.3882  3.4302  3.4753  3.5026  3.5099  3.5360  3.5834
  3.6010  3.6019  3.6651  3.6868  3.7177  3.7182  3.7312  3.7337  3.7788  3.7807
  3.8186  3.8313  3.8374  3.8482  3.8889  3.8953  3.8999  3.9339  3.9826  3.9863
  4.0128  4.0214  4.0703  4.0831  4.0839  4.0906  4.1160  4.1313  4.1337  4.1710
  4.1982  4.2283  4.2577  4.2587  4.2918  4.2946  4.3069  4.3164  4.3505  4.3556
  4.3703  4.3934  4.4129  4.4207  4.4708  4.4847  4.5024  4.5442  4.5537  4.5749
  4.6044  4.6181  4.6740  4.6779  4.7051  4.7166  4.7486  4.7702  4.7719  4.7863
  4.8215  4.8283  4.8502  4.8520  4.9119  4.9347  4.9591  4.9713  4.9973  5.0109
  5.0321  5.0603  5.0637  5.1059  5.1115  5.1679  5.1816  5.2280  5.2462  5.2487
  5.2580  5.2804  5.3075  5.3671  5.3686  5.4154  5.4303  5.4415  5.4459  5.4514
  5.5042  5.5812  5.6044  5.6307  5.6549  5.7001  5.7320  5.7733  5.7890  5.8236
  5.8474  5.8842  5.9029  5.9571  5.9801  6.0050  6.0467  6.0600  6.0618  6.0661
  6.1071  6.1116  6.1535  6.1585  6.2381  6.2397  6.2630  6.2815  6.3005  6.3181
  6.3610  6.3679  6.3698  6.4031  6.4200  6.4207  6.4516  6.4578  6.5080  6.5216
  6.5518  6.5666  6.6068  6.6108  6.6254  6.6352  6.6513  6.6945  6.7217  6.7400
  6.7527  6.7644  6.7912  6.8194  6.8538  6.8654  6.8962  6.9141  6.9248  6.9609
  6.9638  6.9911  6.9926  7.0282  7.0778  7.0969  7.1186  7.1421  7.1450  7.1692
  7.2000  7.2233  7.2408  7.2596  7.3134  7.3286  7.3453  7.3888  7.4237  7.4689
  7.4727  7.4875  7.5808  7.5840  7.6333  7.6823  7.7151  7.7619  7.8526  7.8853
  7.8891  7.9036  7.9744  8.0297  8.0447  8.0668  8.1154  8.1810  8.2080  8.2232
  8.3858  8.4135  8.5340  8.5715  8.5811  8.6006  8.6290  8.6926  8.7623  8.7711
  8.8161  8.8489
   0.43750   0.00000   0.00000
 -1.5608 -1.5520 -1.5263 -1.5238 -1.5119 -1.5105 -1.5090 -1.5086 -1.1491 -1.1491
 -1.1457 -1.1456 -1.1406 -1.1396 -1.1386 -1.1369 -1.1328 -1.1322 -1.1311 -1.1309
 -1.1261 -1.1256 -1.1139 -1.1082 -1.0964 -1.0952 -1.0894 -1.0888 -0.5842 -0.5800
 -0.5179 -0.5152 -0.4628 -0.4505 -0.4270 -0.4098 -0.3537 -0.3532 -0.3287 -0.3148
 -0.3020 -0.3018 -0.2915 -0.2755 -0.2587 -0.2513 -0.2304 -0.2292 -0.2087 -0.2071
 -0.2018 -0.1940  0.4786  0.5347  0.6802  0.6909  0.6977  0.7018  0.7728  0.7832
  0.8250  0.8423  0.8528  0.8853  0.9871  0.9969  1.0281  1.0291  1.0609  1.0935
  1.1453  1.1679  1.1886  1.1904  1.1997  1.2262  1.2319  1.2566  1.3004  1.3004
  1.3108  1.3344  1.3349  1.3476  1.4158  1.4265  1.4597  1.4703  1.5369  1.5818
  1.6559  1.6642  1.7206  1.7346  1.7830  1.7939  1.8145  1.8392  1.9772  1.9776
  2.0545  2.0602  2.0841  2.1051  2.1289  2.1502  2.1636  2.1954  2.2120  2.2180
  2.2244  2.2250  2.2500  2.2667  2.2807  2.2902  2.3061  2.3094  2.4041  2.4049
  2.4251  2.4324  2.4458  2.4794  2.4998  2.5165  2.5274  2.5395  2.6129  2.6392
  2.6585  2.6730  2.6799  2.7159  2.7191  2.7268  2.7522  2.7604  2.8058  2.8232
  2.8905  2.9111  2.9308  2.9380  2.9465  2.9857  3.0077  3.0261  3.0441  3.0619
  3.0853  3.1679  3.1692  3.2042  3.2109  3.2503  3.2543  3.2644  3.2865  3.2942
  3.3232  3.3383  3.3816  3.3852  3.4331  3.4677  3.4983  3.5032  3.5379  3.5773
  3.5960  3.6008  3.6716  3.6873  3.7232  3.7273  3.7333  3.7486  3.7762  3.7855
  3.8112  3.8253  3.8319  3.8463  3.8896  3.8940  3.9017  3.9279  3.9813  3.9822
  4.0149  4.0242  4.0731  4.0808  4.0815  4.1012  4.1224  4.1233  4.1320  4.1674
  4.1974  4.2242  4.2632  4.2693  4.2921  4.3014  4.3073  4.3175  4.3486  4.3549
  4.3814  4.3991  4.4246  4.4339  4.4719  4.4763  4.4976  4.5307  4.5428  4.5627
  4.6026  4.6182  4.6708  4.6720  4.7091  4.7171  4.7552  4.7781  4.7789  4.7849
  4.8217  4.8324  4.8431  4.8478  4.9171  4.9372  4.9542  4.9659  5.0018  5.0121
  5.0375  5.0602  5.0758  5.1041  5.1184  5.1635  5.1836  5.2206  5.2431  5.2464
  5.2595  5.2791  5.3182  5.3618  5.3684  5.4180  5.4205  5.4355  5.4494  5.4535
  5.5071  5.5761  5.6064  5.6414  5.6547  5.6867  5.7376  5.7777  5.7943  5.8135
  5.8638  5.8908  5.9147  5.9493  5.9796  6.0055  6.0346  6.0412  6.0562  6.0632
  6.1047  6.1066  6.1483  6.1583  6.2452  6.2465  6.2710  6.2865  6.2976  6.3123
  6.3628  6.3698  6.3722  6.3957  6.4177  6.4184  6.4450  6.4515  6.5155  6.5222
  6.5560  6.5595  6.6095  6.6159  6.6280  6.6416  6.6462  6.6970  6.7231  6.7443
  6.7495  6.7646  6.7921  6.8233  6.8464  6.8584  6.9064  6.9146  6.9247  6.9520
  6.9732  6.9906  6.9922  7.0296  7.0743  7.0986  7.1155  7.1391  7.1506  7.1742
  7.2056  7.2160  7.2392  7.2521  7.3233  7.3264  7.3368  7.3943  7.4138  7.4665
  7.4769  7.4899  7.5753  7.5774  7.6442  7.6800  7.7235  7.7579  7.8522  7.8772
  7.8915  7.9025  7.9784  8.0212  8.0494  8.0685  8.1175  8.1894  8.1909  8.2216
  8.3883  8.4109  8.5409  8.5727  8.5963  8.6066  8.6304  8.6893  8.7592  8.7662
  8.8139  8.8389
   0.45833   0.00000   0.00000
 -1.5593 -1.5534 -1.5259 -1.5242 -1.5117 -1.5107 -1.5090 -1.5087 -1.1491 -1.1491
 -1.1456 -1.1455 -1.1400 -1.1395 -1.1387 -1.1374 -1.1328 -1.1324 -1.1311 -1.1309
 -1.1260 -1.1256 -1.1131 -1.1092 -1.0963 -1.0955 -1.0893 -1.0889 -0.5831 -0.5803
 -0.5177 -0.5159 -0.4611 -0.4529 -0.4235 -0.4118 -0.3526 -0.3524 -0.3275 -0.3180
 -0.3017 -0.3013 -0.2904 -0.2794 -0.2577 -0.2527 -0.2296 -0.2288 -0.2076 -0.2048
 -0.2029 -0.1960  0.4880  0.5255  0.6829  0.6902  0.6960  0.6985  0.7746  0.7820
  0.8274  0.8393  0.8582  0.8799  0.9901  0.9976  1.0262  1.0270  1.0642  1.0865
  1.1510  1.1661  1.1903  1.1935  1.2001  1.2211  1.2358  1.2516  1.3016  1.3019
  1.3155  1.3312  1.3372  1.3462  1.4154  1.4226  1.4615  1.4687  1.5426  1.5728
  1.6563  1.6620  1.7224  1.7319  1.7871  1.7937  1.8198  1.8360  1.9766  1.9774
  2.0557  2.0628  2.0943  2.1129  2.1293  2.1481  2.1658  2.1954  2.2122  2.2146
  2.2238  2.2240  2.2548  2.2691  2.2752  2.2854  2.3060  2.3062  2.4039  2.4043
  2.4249  2.4301  2.4491  2.4702  2.5044  2.5159  2.5272  2.5344  2.6194  2.6381
  2.6662  2.6795  2.6846  2.7055  2.7233  2.7254  2.7447  2.7550  2.8041  2.8183
  2.8936  2.9232  2.9277  2.9450  2.9555  2.9823  2.9976  3.0187  3.0536  3.0724
  3.0994  3.1602  3.1678  3.1994  3.2269  3.2426  3.2511  3.2656  3.2684  3.2874
  3.3268  3.3384  3.3811  3.3830  3.4366  3.4598  3.4947  3.4980  3.5423  3.5702
  3.5935  3.5989  3.6770  3.6871  3.7271  3.7312  3.7406  3.7617  3.7734  3.7896
  3.8055  3.8154  3.8314  3.8431  3.8902  3.8929  3.9046  3.9223  3.9784  3.9792
  4.0185  4.0271  4.0728  4.0780  4.0825  4.1099  4.1144  4.1286  4.1336  4.1612
  4.1986  4.2179  4.2681  4.2768  4.2923  4.3055  4.3099  4.3211  4.3456  4.3519
  4.3930  4.4036  4.4362  4.4484  4.4710  4.4714  4.4964  4.5179  4.5275  4.5466
  4.6055  4.6191  4.6670  4.6678  4.7117  4.7169  4.7613  4.7807  4.7864  4.7906
  4.8196  4.8321  4.8386  4.8443  4.9222  4.9416  4.9472  4.9617  5.0052  5.0124
  5.0425  5.0581  5.0882  5.1047  5.1244  5.1560  5.1857  5.2120  5.2403  5.2420
  5.2666  5.2776  5.3295  5.3568  5.3703  5.4080  5.4189  5.4280  5.4558  5.4560
  5.5128  5.5627  5.6163  5.6497  5.6543  5.6728  5.7464  5.7821  5.7967  5.8024
  5.8820  5.8978  5.9266  5.9415  5.9785  6.0050  6.0094  6.0329  6.0550  6.0619
  6.1017  6.1023  6.1467  6.1565  6.2525  6.2533  6.2785  6.2883  6.2953  6.3045
  6.3669  6.3714  6.3752  6.3895  6.4168  6.4175  6.4376  6.4436  6.5227  6.5252
  6.5532  6.5573  6.6102  6.6221  6.6293  6.6336  6.6592  6.6987  6.7236  6.7407
  6.7518  6.7614  6.7984  6.8280  6.8373  6.8519  6.9141  6.9157  6.9228  6.9437
  6.9834  6.9916  6.9925  7.0276  7.0739  7.0957  7.1165  7.1350  7.1573  7.1777
  7.2094  7.2096  7.2396  7.2457  7.3238  7.3296  7.3343  7.3865  7.4190  7.4609
  7.4813  7.4918  7.5694  7.5736  7.6539  7.6772  7.7311  7.7537  7.8527  7.8694
  7.8940  7.9014  7.9837  8.0128  8.0542  8.0684  8.1227  8.1731  8.1977  8.2194
  8.3917  8.4076  8.5468  8.5686  8.6129  8.6160  8.6300  8.6818  8.7568  8.7633
  8.8134  8.8304
   0.47917   0.00000   0.00000
 -1.5579 -1.5549 -1.5254 -1.5246 -1.5114 -1.5110 -1.5090 -1.5088 -1.1491 -1.1491
 -1.1456 -1.1455 -1.1396 -1.1395 -1.1386 -1.1378 -1.1327 -1.1325 -1.1310 -1.1309
 -1.1259 -1.1257 -1.1122 -1.1102 -1.0961 -1.0957 -1.0892 -1.0890 -0.5821 -0.5808
 -0.5174 -0.5165 -0.4592 -0.4551 -0.4201 -0.4142 -0.3521 -0.3519 -0.3258 -0.3209
 -0.3014 -0.3011 -0.2886 -0.2830 -0.2566 -0.2540 -0.2291 -0.2286 -0.2065 -0.2043
 -0.2023 -0.1980  0.4975  0.5163  0.6855  0.6894  0.6949  0.6959  0.7766  0.7803
  0.8302  0.8362  0.8637  0.8745  0.9931  0.9972  1.0249  1.0254  1.0686  1.0799
  1.1561  1.1637  1.1919  1.1941  1.2036  1.2151  1.2397  1.2473  1.3024  1.3027
  1.3200  1.3278  1.3397  1.3443  1.4158  1.4195  1.4633  1.4669  1.5491  1.5643
  1.6571  1.6600  1.7245  1.7293  1.7902  1.7933  1.8246  1.8326  1.9763  1.9769
  2.0573  2.0614  2.1076  2.1182  2.1291  2.1389  2.1748  2.1921  2.2116  2.2118
  2.2232  2.2233  2.2597  2.2700  2.2725  2.2808  2.3048  2.3054  2.4037  2.4037
  2.4254  2.4281  2.4528  2.4630  2.5084  2.5143  2.5276  2.5310  2.6252  2.6348
  2.6746  2.6850  2.6884  2.6959  2.7227  2.7314  2.7366  2.7482  2.8055  2.8133
  2.8991  2.9147  2.9416  2.9549  2.9569  2.9793  2.9920  3.0090  3.0634  3.0754
  3.1151  3.1473  3.1725  3.1923  3.2347  3.2458  3.2459  3.2529  3.2724  3.2816
  3.3306  3.3370  3.3810  3.3818  3.4407  3.4523  3.4928  3.4946  3.5482  3.5626
  3.5933  3.5966  3.6811  3.6860  3.7298  3.7318  3.7500  3.7645  3.7784  3.7917
  3.8018  3.8059  3.8327  3.8392  3.8907  3.8920  3.9083  3.9172  3.9761  3.9770
  4.0228  4.0282  4.0717  4.0750  4.0874  4.1026  4.1206  4.1294  4.1395  4.1541
  4.2011  4.2111  4.2725  4.2785  4.2951  4.3032  4.3175  4.3245  4.3429  4.3477
  4.4024  4.4068  4.4442  4.4538  4.4749  4.4760  4.4996  4.5057  4.5123  4.5296
  4.6103  4.6184  4.6641  4.6653  4.7135  4.7161  4.7670  4.7769  4.7954  4.8005
  4.8150  4.8240  4.8400  4.8424  4.9275  4.9400  4.9468  4.9573  5.0080  5.0117
  5.0469  5.0548  5.0988  5.1059  5.1300  5.1467  5.1891  5.2028  5.2387  5.2405
  5.2718  5.2764  5.3396  5.3523  5.3752  5.3952  5.4191  5.4229  5.4583  5.4594
  5.5219  5.5480  5.6286  5.6518  5.6544  5.6609  5.7580  5.7819  5.7944  5.7967
  5.8993  5.9044  5.9345  5.9360  5.9766  5.9865  6.0090  6.0233  6.0560  6.0603
  6.0992  6.0996  6.1478  6.1537  6.2586  6.2592  6.2846  6.2878  6.2934  6.2968
  6.3712  6.3731  6.3774  6.3848  6.4172  6.4189  6.4312  6.4357  6.5266  6.5302
  6.5498  6.5552  6.6135  6.6255  6.6261  6.6295  6.6738  6.6962  6.7248  6.7347
  6.7545  6.7585  6.8072  6.8272  6.8337  6.8457  6.9157  6.9192  6.9231  6.9362
  6.9882  6.9908  7.0006  7.0212  7.0773  7.0898  7.1203  7.1305  7.1646  7.1769
  7.2070  7.2106  7.2401  7.2419  7.3220  7.3247  7.3461  7.3728  7.4307  7.4528
  7.4855  7.4915  7.5669  7.5700  7.6621  7.6736  7.7378  7.7490  7.8545  7.8628
  7.8962  7.9000  7.9901  8.0048  8.0588  8.0664  8.1312  8.1571  8.2049  8.2159
  8.3955  8.4037  8.5523  8.5637  8.6186  8.6278  8.6352  8.6703  8.7557  8.7619
  8.8144  8.8236
   0.50000   0.00000   0.00000
 -1.5565 -1.5563 -1.5250 -1.5250 -1.5112 -1.5112 -1.5090 -1.5088 -1.1491 -1.1491
 -1.1455 -1.1455 -1.1395 -1.1395 -1.1383 -1.1383 -1.1326 -1.1326 -1.1310 -1.1310
 -1.1258 -1.1258 -1.1112 -1.1112 -1.0960 -1.0959 -1.0891 -1.0891 -0.5814 -0.5814
 -0.5171 -0.5170 -0.4573 -0.4572 -0.4171 -0.4170 -0.3519 -0.3517 -0.3236 -0.3235
 -0.3012 -0.3011 -0.2862 -0.2861 -0.2554 -0.2552 -0.2288 -0.2286 -0.2054 -0.2053
 -0.2003 -0.2001  0.5068  0.5069  0.6878  0.6878  0.6947  0.6947  0.7785  0.7785
  0.8330  0.8331  0.8689  0.8689  0.9954  0.9956  1.0247  1.0247  1.0739  1.0739
  1.1603  1.1603  1.1932  1.1932  1.2090  1.2091  1.2434  1.2434  1.3028  1.3029
  1.3240  1.3241  1.3422  1.3422  1.4171  1.4171  1.4651  1.4651  1.5564  1.5564
  1.6582  1.6583  1.7267  1.7268  1.7922  1.7922  1.8288  1.8288  1.9763  1.9765
  2.0592  2.0593  2.1179  2.1180  2.1303  2.1303  2.1844  2.1845  2.2111  2.2111
  2.2228  2.2229  2.2648  2.2648  2.2765  2.2765  2.3047  2.3048  2.4035  2.4035
  2.4265  2.4265  2.4573  2.4573  2.5115  2.5116  2.5288  2.5288  2.6303  2.6305
  2.6827  2.6831  2.6907  2.6907  2.7265  2.7266  2.7408  2.7409  2.8088  2.8088
  2.9062  2.9063  2.9512  2.9514  2.9675  2.9675  2.9985  2.9987  3.0713  3.0715
  3.1310  3.1310  3.1810  3.1810  3.2570  3.2570  3.2698  3.2698  3.2765  3.2768
  3.3342  3.3343  3.3811  3.3814  3.4458  3.4459  3.4927  3.4929  3.5550  3.5553
  3.5945  3.5946  3.6841  3.6841  3.7312  3.7315  3.7583  3.7584  3.7879  3.7883
  3.8008  3.8008  3.8355  3.8355  3.8912  3.8913  3.9125  3.9126  3.9754  3.9760
  4.0265  4.0266  4.0725  4.0726  4.0942  4.0942  4.1262  4.1267  4.1466  4.1468
  4.2052  4.2053  4.2759  4.2767  4.2993  4.2996  4.3228  4.3241  4.3433  4.3439
  4.4065  4.4077  4.4492  4.4492  4.4838  4.4839  4.4963  4.4964  4.5148  4.5150
  4.6145  4.6159  4.6636  4.6640  4.7150  4.7150  4.7722  4.7724  4.8031  4.8032
  4.8149  4.8156  4.8409  4.8416  4.9332  4.9334  4.9522  4.9524  5.0099  5.0104
  5.0504  5.0516  5.1047  5.1051  5.1368  5.1378  5.1939  5.1957  5.2384  5.2400
  5.2746  5.2750  5.3469  5.3472  5.3831  5.3842  5.4200  5.4202  5.4596  5.4601
  5.5337  5.5342  5.6413  5.6418  5.6562  5.6572  5.7709  5.7713  5.7949  5.7952
  5.9074  5.9078  5.9345  5.9361  5.9763  5.9767  6.0136  6.0155  6.0581  6.0583
  6.0982  6.0987  6.1504  6.1506  6.2614  6.2615  6.2880  6.2883  6.2903  6.2933
  6.3733  6.3733  6.3792  6.3821  6.4189  6.4195  6.4300  6.4301  6.5286  6.5315
  6.5507  6.5520  6.6188  6.6190  6.6273  6.6293  6.6871  6.6872  6.7280  6.7297
  6.7557  6.7573  6.8169  6.8172  6.8388  6.8404  6.9164  6.9183  6.9290  6.9297
  6.9897  6.9899  7.0109  7.0123  7.0827  7.0836  7.1239  7.1268  7.1714  7.1719
  7.2085  7.2090  7.2404  7.2407  7.3218  7.3225  7.3586  7.3595  7.4421  7.4430
  7.4890  7.4892  7.5674  7.5675  7.6681  7.6691  7.7434  7.7440  7.8574  7.8582
  7.8980  7.8986  7.9967  7.9977  8.0628  8.0631  8.1420  8.1437  8.2109  8.2111
  8.3994  8.3998  8.5563  8.5598  8.6219  8.6259  8.6482  8.6596  8.7554  8.7614
  8.8160  8.8201
   25
   0.50000   0.00000   0.00000
 -1.5565 -1.5563 -1.5250 -1.5250 -1.5112 -1.5112 -1.5090 -1.5088 -1.1491 -1.1491
 -1.1455 -1.1455 -1.1395 -1.1395 -1.1383 -1.1383 -1.1326 -1.1326 -1.1310 -1.1310
 -1.1258 -1.1258 -1.1112 -1.1112 -1.0960 -1.0959 -1.0891 -1.0891 -0.5814 -0.5814
 -0.5171 -0.5170 -0.4573 -0.4572 -0.4171 -0.4170 -0.3519 -0.3517 -0.3236 -0.3235
 -0.3012 -0.3011 -0.2862 -0.2861 -0.2554 -0.2552 -0.2288 -0.2286 -0.2054 -0.2053
 -0.2003 -0.2001  0.5068  0.5069  0.6878  0.6878  0.6947  0.6947  0.7785  0.7785
  0.8330  0.8331  0.8689  0.8689  0.9954  0.9956  1.0247  1.0247  1.0739  1.0739
  1.1603  1.1603  1.1932  1.1932  1.2090  1.2091  1.2434  1.2434  1.3028  1.3029
  1.3240  1.3241  1.3422  1.3422  1.4171  1.4171  1.4651  1.4651  1.5564  1.5564
  1.6582  1.6583  1.7267  1.7268  1.7922  1.7922  1.8288  1.8288  1.9763  1.9765
  2.0592  2.0593  2.1179  2.1180  2.1303  2.1303  2.1844  2.1845  2.2111  2.2111
  2.2228  2.2229  2.2648  2.2648  2.2765  2.2765  2.3047  2.3048  2.4035  2.4035
  2.4265  2.4265  2.4573  2.4573  2.5115  2.5116  2.5288  2.5288  2.6303  2.6305
  2.6827  2.6831  2.6907  2.6907  2.7265  2.7266  2.7408  2.7409  2.8088  2.8088
  2.9062  2.9063  2.9512  2.9514  2.9675  2.9675  2.9985  2.9987  3.0713  3.0715
  3.1310  3.1310  3.1810  3.1810  3.2570  3.2570  3.2698  3.2698  3.2765  3.2768
  3.3342  3.3343  3.3811  3.3814  3.4458  3.4459  3.4927  3.4929  3.5550  3.5553
  3.5945  3.5946  3.6841  3.6841  3.7312  3.7315  3.7583  3.7584  3.7879  3.7883
  3.8008  3.8008  3.8355  3.8355  3.8912  3.8913  3.9125  3.9126  3.9754  3.9760
  4.0265  4.0266  4.0725  4.0726  4.0942  4.0942  4.1262  4.1267  4.1466  4.1468
  4.2052  4.2053  4.2759  4.2767  4.2993  4.2996  4.3228  4.3241  4.3433  4.3439
  4.4065  4.4077  4.4492  4.4492  4.4838  4.4839  4.4963  4.4964  4.5148  4.5150
  4.6145  4.6159  4.6636  4.6640  4.7150  4.7150  4.7722  4.7724  4.8031  4.8032
  4.8149  4.8156  4.8409  4.8416  4.9332  4.9334  4.9522  4.9524  5.0099  5.0104
  5.0504  5.0516  5.1047  5.1051  5.1368  5.1378  5.1939  5.1957  5.2384  5.2400
  5.2746  5.2750  5.3469  5.3472  5.3831  5.3842  5.4200  5.4202  5.4596  5.4601
  5.5337  5.5342  5.6413  5.6418  5.6562  5.6572  5.7709  5.7713  5.7949  5.7952
  5.9074  5.9078  5.9345  5.9361  5.9763  5.9767  6.0136  6.0155  6.0581  6.0583
  6.0982  6.0987  6.1504  6.1506  6.2614  6.2615  6.2880  6.2883  6.2903  6.2933
  6.3733  6.3733  6.3792  6.3821  6.4189  6.4195  6.4300  6.4301  6.5286  6.5315
  6.5507  6.5520  6.6188  6.6190  6.6273  6.6293  6.6871  6.6872  6.7280  6.7297
  6.7557  6.7573  6.8169  6.8172  6.8388  6.8404  6.9164  6.9183  6.9290  6.9297
  6.9897  6.9899  7.0109  7.0123  7.0827  7.0836  7.1239  7.1268  7.1714  7.1719
  7.2085  7.2090  7.2404  7.2407  7.3218  7.3225  7.3586  7.3595  7.4421  7.4430
  7.4890  7.4892  7.5674  7.5675  7.6681  7.6691  7.7434  7.7440  7.8574  7.8582
  7.8980  7.8986  7.9967  7.9977  8.0628  8.0631  8.1420  8.1437  8.2109  8.2111
  8.3994  8.3998  8.5563  8.5598  8.6219  8.6259  8.6482  8.6596  8.7554  8.7614
  8.8160  8.8201
   0.50000   0.01766   0.00000
 -1.5565 -1.5563 -1.5250 -1.5250 -1.5112 -1.5112 -1.5090 -1.5088 -1.1491 -1.1491
 -1.1456 -1.1455 -1.1395 -1.1395 -1.1383 -1.1383 -1.1326 -1.1326 -1.1310 -1.1310
 -1.1258 -1.1258 -1.1113 -1.1113 -1.0959 -1.0959 -1.0891 -1.0891 -0.5813 -0.5813
 -0.5170 -0.5169 -0.4572 -0.4572 -0.4171 -0.4170 -0.3519 -0.3517 -0.3240 -0.3239
 -0.3011 -0.3010 -0.2859 -0.2858 -0.2553 -0.2552 -0.2288 -0.2287 -0.2054 -0.2054
 -0.2003 -0.2001  0.5070  0.5071  0.6862  0.6863  0.6964  0.6964  0.7785  0.7785
  0.8332  0.8333  0.8691  0.8691  0.9954  0.9956  1.0246  1.0246  1.0739  1.0739
  1.1601  1.1602  1.1929  1.1929  1.2079  1.2079  1.2446  1.2446  1.3030  1.3030
  1.3240  1.3241  1.3424  1.3424  1.4170  1.4170  1.4652  1.4652  1.5555  1.5555
  1.6590  1.6590  1.7272  1.7273  1.7921  1.7921  1.8290  1.8290  1.9763  1.9765
  2.0585  2.0586  2.1172  2.1174  2.1309  2.1310  2.1845  2.1847  2.2111  2.2111
  2.2234  2.2235  2.2646  2.2647  2.2773  2.2773  2.3052  2.3052  2.4032  2.4032
  2.4266  2.4266  2.4572  2.4572  2.5112  2.5112  2.5290  2.5291  2.6287  2.6289
  2.6844  2.6848  2.6897  2.6898  2.7276  2.7276  2.7403  2.7405  2.8092  2.8093
  2.9055  2.9056  2.9479  2.9481  2.9708  2.9709  2.9996  2.9998  3.0712  3.0714
  3.1305  3.1306  3.1819  3.1819  3.2361  3.2362  3.2530  3.2531  3.2771  3.2773
  3.3344  3.3344  3.3826  3.3828  3.4460  3.4461  3.4930  3.4933  3.5549  3.5552
  3.5947  3.5948  3.6834  3.6835  3.7312  3.7314  3.7578  3.7580  3.7852  3.7855
  3.8017  3.8018  3.8368  3.8368  3.8906  3.8908  3.9125  3.9126  3.9738  3.9745
  4.0258  4.0259  4.0737  4.0738  4.0940  4.0940  4.1251  4.1256  4.1494  4.1496
  4.2043  4.2044  4.2765  4.2772  4.2999  4.3003  4.3229  4.3241  4.3433  4.3439
  4.4070  4.4083  4.4488  4.4488  4.4770  4.4771  4.4998  4.5000  4.5189  4.5191
  4.6141  4.6155  4.6631  4.6635  4.7153  4.7153  4.7718  4.7720  4.7995  4.7998
  4.8179  4.8185  4.8417  4.8424  4.9334  4.9337  4.9525  4.9527  5.0097  5.0103
  5.0504  5.0516  5.1048  5.1053  5.1373  5.1383  5.1936  5.1954  5.2383  5.2399
  5.2737  5.2742  5.3477  5.3480  5.3828  5.3840  5.4194  5.4198  5.4593  5.4598
  5.5342  5.5347  5.6410  5.6414  5.6572  5.6582  5.7708  5.7711  5.7949  5.7951
  5.9051  5.9052  5.9355  5.9369  5.9772  5.9776  6.0142  6.0161  6.0582  6.0586
  6.0978  6.0984  6.1503  6.1504  6.2573  6.2577  6.2871  6.2882  6.2930  6.2949
  6.3678  6.3688  6.3847  6.3874  6.4190  6.4195  6.4315  6.4320  6.5278  6.5308
  6.5506  6.5520  6.6169  6.6172  6.6293  6.6311  6.6875  6.6877  6.7285  6.7302
  6.7557  6.7573  6.8166  6.8169  6.8388  6.8403  6.9159  6.9178  6.9288  6.9295
  6.9904  6.9906  7.0110  7.0124  7.0822  7.0832  7.1242  7.1272  7.1689  7.1693
  7.2108  7.2115  7.2407  7.2411  7.3217  7.3224  7.3590  7.3598  7.4420  7.4429
  7.4888  7.4891  7.5678  7.5680  7.6680  7.6690  7.7433  7.7439  7.8566  7.8575
  7.8975  7.8982  7.9965  7.9975  8.0631  8.0635  8.1419  8.1436  8.2110  8.2112
  8.3995  8.3999  8.5559  8.5594  8.6216  8.6256  8.6481  8.6594  8.7553  8.7615
  8.8166  8.8208
   0.50000   0.03532   0.00000
 -1.5564 -1.5563 -1.5251 -1.5251 -1.5112 -1.5112 -1.5089 -1.5088 -1.1491 -1.1491
 -1.1456 -1.1456 -1.1395 -1.1395 -1.1383 -1.1383 -1.1327 -1.1327 -1.1309 -1.1309
 -1.1258 -1.1258 -1.1113 -1.1113 -1.0959 -1.0959 -1.0891 -1.0891 -0.5811 -0.5811
 -0.5168 -0.5167 -0.4571 -0.4571 -0.4173 -0.4172 -0.3520 -0.3518 -0.3250 -0.3249
 -0.3009 -0.3008 -0.2851 -0.2851 -0.2551 -0.2550 -0.2291 -0.2289 -0.2056 -0.2055
 -0.2004 -0.2002  0.5075  0.5076  0.6833  0.6833  0.6998  0.6998  0.7785  0.7785
  0.8335  0.8336  0.8691  0.8691  0.9953  0.9955  1.0244  1.0245  1.0737  1.0738
  1.1595  1.1596  1.1919  1.1919  1.2050  1.2050  1.2475  1.2475  1.3033  1.3034
  1.3241  1.3241  1.3432  1.3432  1.4166  1.4166  1.4655  1.4655  1.5530  1.5530
  1.6610  1.6610  1.7285  1.7285  1.7918  1.7919  1.8296  1.8297  1.9763  1.9764
  2.0564  2.0565  2.1151  2.1153  2.1325  2.1325  2.1848  2.1849  2.2107  2.2108
  2.2248  2.2249  2.2641  2.2642  2.2795  2.2796  2.3065  2.3065  2.4022  2.4022
  2.4268  2.4268  2.4570  2.4570  2.5098  2.5099  2.5297  2.5297  2.6244  2.6245
  2.6864  2.6865  2.6895  2.6898  2.7298  2.7298  2.7393  2.7394  2.8106  2.8106
  2.9030  2.9031  2.9424  2.9426  2.9760  2.9761  3.0018  3.0021  3.0707  3.0709
  3.1273  3.1274  3.1817  3.1818  3.2433  3.2434  3.2442  3.2443  3.2788  3.2790
  3.3349  3.3350  3.3867  3.3870  3.4463  3.4465  3.4942  3.4945  3.5548  3.5551
  3.5953  3.5954  3.6817  3.6818  3.7308  3.7310  3.7565  3.7566  3.7791  3.7795
  3.8026  3.8028  3.8400  3.8401  3.8891  3.8894  3.9124  3.9125  3.9696  3.9701
  4.0240  4.0241  4.0766  4.0767  4.0938  4.0939  4.1231  4.1235  4.1560  4.1564
  4.2018  4.2020  4.2779  4.2785  4.3015  4.3021  4.3233  4.3243  4.3432  4.3441
  4.4085  4.4098  4.4469  4.4470  4.4677  4.4677  4.5017  4.5020  4.5297  4.5299
  4.6131  4.6144  4.6617  4.6621  4.7161  4.7162  4.7708  4.7710  4.7931  4.7934
  4.8227  4.8232  4.8439  4.8447  4.9341  4.9344  4.9535  4.9537  5.0093  5.0099
  5.0502  5.0515  5.1052  5.1060  5.1388  5.1397  5.1926  5.1944  5.2379  5.2394
  5.2713  5.2721  5.3497  5.3501  5.3822  5.3834  5.4179  5.4185  5.4584  5.4590
  5.5357  5.5362  5.6399  5.6404  5.6598  5.6609  5.7704  5.7707  5.7948  5.7951
  5.8985  5.8988  5.9381  5.9389  5.9794  5.9797  6.0159  6.0177  6.0587  6.0596
  6.0969  6.0975  6.1497  6.1499  6.2489  6.2493  6.2821  6.2841  6.2996  6.3010
  6.3615  6.3623  6.3921  6.3945  6.4202  6.4204  6.4360  6.4367  6.5252  6.5285
  6.5507  6.5521  6.6133  6.6137  6.6332  6.6349  6.6886  6.6890  6.7297  6.7316
  6.7560  6.7575  6.8157  6.8161  6.8387  6.8402  6.9145  6.9165  6.9282  6.9287
  6.9924  6.9927  7.0113  7.0126  7.0809  7.0820  7.1252  7.1281  7.1628  7.1633
  7.2165  7.2173  7.2418  7.2424  7.3214  7.3221  7.3599  7.3608  7.4418  7.4428
  7.4884  7.4887  7.5690  7.5693  7.6678  7.6688  7.7429  7.7436  7.8545  7.8554
  7.8962  7.8969  7.9960  7.9969  8.0641  8.0645  8.1416  8.1434  8.2113  8.2115
  8.3997  8.4002  8.5547  8.5583  8.6205  8.6248  8.6476  8.6588  8.7550  8.7618
  8.8183  8.8229
   0.50000   0.05299   0.00000
 -1.5564 -1.5562 -1.5252 -1.5252 -1.5111 -1.5111 -1.5089 -1.5088 -1.1491 -1.1491
 -1.1456 -1.1456 -1.1395 -1.1395 -1.1382 -1.1382 -1.1328 -1.1328 -1.1308 -1.1308
 -1.1258 -1.1258 -1.1115 -1.1115 -1.0958 -1.0957 -1.0891 -1.0891 -0.5809 -0.5808
 -0.5164 -0.5163 -0.4570 -0.4570 -0.4176 -0.4175 -0.3522 -0.3520 -0.3266 -0.3265
 -0.3008 -0.3006 -0.2839 -0.2839 -0.2549 -0.2548 -0.2294 -0.2293 -0.2058 -0.2057
 -0.2005 -0.2004  0.5083  0.5084  0.6800  0.6801  0.7037  0.7037  0.7786  0.7786
  0.8340  0.8341  0.8692  0.8692  0.9951  0.9953  1.0241  1.0242  1.0735  1.0736
  1.1585  1.1586  1.1901  1.1901  1.2013  1.2013  1.2513  1.2514  1.3039  1.3039
  1.3243  1.3243  1.3445  1.3445  1.4160  1.4160  1.4660  1.4660  1.5492  1.5492
  1.6639  1.6640  1.7304  1.7305  1.7916  1.7916  1.8307  1.8308  1.9762  1.9764
  2.0531  2.0532  2.1119  2.1121  2.1349  2.1350  2.1853  2.1854  2.2100  2.2101
  2.2271  2.2271  2.2637  2.2639  2.2828  2.2829  2.3085  2.3086  2.4005  2.4006
  2.4271  2.4271  2.4566  2.4566  2.5078  2.5079  2.5305  2.5306  2.6184  2.6186
  2.6828  2.6829  2.6956  2.6959  2.7308  2.7309  2.7394  2.7395  2.8127  2.8128
  2.8988  2.8989  2.9380  2.9383  2.9790  2.9792  3.0060  3.0063  3.0700  3.0702
  3.1226  3.1228  3.1806  3.1808  3.2370  3.2370  3.2492  3.2494  3.2815  3.2818
  3.3359  3.3360  3.3929  3.3931  3.4469  3.4471  3.4960  3.4964  3.5545  3.5549
  3.5963  3.5966  3.6789  3.6791  3.7295  3.7298  3.7548  3.7548  3.7721  3.7725
  3.8024  3.8026  3.8437  3.8438  3.8876  3.8879  3.9122  3.9123  3.9635  3.9640
  4.0214  4.0215  4.0799  4.0800  4.0939  4.0940  4.1216  4.1219  4.1646  4.1650
  4.1984  4.1986  4.2797  4.2802  4.3038  4.3047  4.3241  4.3249  4.3435  4.3446
  4.4100  4.4114  4.4421  4.4422  4.4623  4.4624  4.5018  4.5021  4.5427  4.5429
  4.6117  4.6129  4.6595  4.6599  4.7173  4.7174  4.7692  4.7694  4.7865  4.7869
  4.8269  4.8273  4.8475  4.8482  4.9350  4.9355  4.9553  4.9557  5.0088  5.0094
  5.0499  5.0513  5.1058  5.1067  5.1411  5.1419  5.1911  5.1930  5.2371  5.2385
  5.2684  5.2695  5.3516  5.3521  5.3816  5.3829  5.4158  5.4167  5.4571  5.4578
  5.5384  5.5389  5.6381  5.6386  5.6635  5.6646  5.7699  5.7701  5.7948  5.7952
  5.8894  5.8902  5.9413  5.9418  5.9818  5.9821  6.0179  6.0197  6.0600  6.0613
  6.0956  6.0963  6.1486  6.1488  6.2392  6.2396  6.2744  6.2769  6.3062  6.3076
  6.3564  6.3569  6.3982  6.4003  6.4233  6.4233  6.4428  6.4435  6.5213  6.5248
  6.5513  6.5527  6.6094  6.6099  6.6375  6.6389  6.6900  6.6905  6.7311  6.7332
  6.7573  6.7586  6.8143  6.8147  6.8385  6.8400  6.9125  6.9145  6.9273  6.9276
  6.9956  6.9960  7.0116  7.0128  7.0791  7.0804  7.1263  7.1292  7.1554  7.1560
  7.2233  7.2243  7.2436  7.2445  7.3210  7.3216  7.3613  7.3622  7.4414  7.4426
  7.4878  7.4881  7.5711  7.5715  7.6675  7.6685  7.7423  7.7430  7.8510  7.8520
  7.8941  7.8948  7.9949  7.9957  8.0658  8.0663  8.1411  8.1429  8.2118  8.2122
  8.4000  8.4006  8.5529  8.5565  8.6188  8.6234  8.6468  8.6580  8.7547  8.7621
  8.8211  8.8262
   0.50000   0.07065   0.00000
 -1.5563 -1.5561 -1.5254 -1.5253 -1.5111 -1.5111 -1.5089 -1.5087 -1.1491 -1.1491
 -1.1456 -1.1456 -1.1395 -1.1394 -1.1381 -1.1381 -1.1329 -1.1329 -1.1307 -1.1307
 -1.1258 -1.1258 -1.1117 -1.1117 -1.0956 -1.0956 -1.0891 -1.0891 -0.5805 -0.5805
 -0.5159 -0.5158 -0.4569 -0.4568 -0.4180 -0.4179 -0.3525 -0.3523 -0.3285 -0.3284
 -0.3006 -0.3005 -0.2823 -0.2823 -0.2545 -0.2544 -0.2300 -0.2298 -0.2061 -0.2060
 -0.2008 -0.2006  0.5094  0.5095  0.6768  0.6768  0.7079  0.7079  0.7787  0.7787
  0.8346  0.8347  0.8693  0.8693  0.9949  0.9950  1.0238  1.0238  1.0733  1.0733
  1.1571  1.1572  1.1873  1.1874  1.1976  1.1976  1.2555  1.2555  1.3045  1.3045
  1.3248  1.3249  1.3462  1.3462  1.4151  1.4151  1.4666  1.4666  1.5444  1.5444
  1.6673  1.6674  1.7328  1.7329  1.7916  1.7916  1.8324  1.8325  1.9760  1.9762
  2.0488  2.0490  2.1079  2.1081  2.1380  2.1381  2.1857  2.1858  2.2091  2.2092
  2.2300  2.2301  2.2638  2.2640  2.2869  2.2869  2.3113  2.3114  2.3984  2.3984
  2.4275  2.4275  2.4560  2.4560  2.5053  2.5054  2.5315  2.5316  2.6117  2.6119
  2.6784  2.6786  2.7024  2.7027  2.7285  2.7287  2.7424  2.7425  2.8155  2.8156
  2.8933  2.8935  2.9354  2.9357  2.9795  2.9796  3.0112  3.0115  3.0692  3.0694
  3.1173  3.1174  3.1780  3.1782  3.2325  3.2326  3.2541  3.2544  3.2852  3.2854
  3.3375  3.3376  3.4002  3.4004  3.4477  3.4479  3.4983  3.4987  3.5544  3.5547
  3.5979  3.5982  3.6754  3.6756  3.7268  3.7271  3.7528  3.7529  3.7652  3.7656
  3.8011  3.8013  3.8458  3.8460  3.8875  3.8878  3.9118  3.9119  3.9567  3.9571
  4.0182  4.0183  4.0823  4.0823  4.0945  4.0945  4.1212  4.1214  4.1734  4.1739
  4.1950  4.1951  4.2816  4.2820  4.3061  4.3072  4.3258  4.3262  4.3447  4.3459
  4.4107  4.4122  4.4356  4.4357  4.4613  4.4614  4.5017  4.5021  4.5550  4.5554
  4.6104  4.6115  4.6567  4.6571  4.7187  4.7188  4.7671  4.7673  4.7806  4.7809
  4.8300  4.8303  4.8518  4.8524  4.9361  4.9367  4.9582  4.9586  5.0083  5.0088
  5.0496  5.0512  5.1063  5.1074  5.1441  5.1448  5.1894  5.1913  5.2357  5.2370
  5.2657  5.2671  5.3520  5.3525  5.3814  5.3827  5.4138  5.4148  5.4557  5.4566
  5.5422  5.5426  5.6357  5.6362  5.6675  5.6686  5.7695  5.7697  5.7950  5.7955
  5.8793  5.8805  5.9449  5.9452  5.9836  5.9839  6.0195  6.0211  6.0624  6.0639
  6.0945  6.0954  6.1468  6.1470  6.2296  6.2299  6.2653  6.2681  6.3110  6.3126
  6.3527  6.3531  6.4029  6.4044  6.4279  6.4281  6.4514  6.4519  6.5165  6.5203
  6.5526  6.5539  6.6054  6.6061  6.6417  6.6429  6.6914  6.6920  6.7318  6.7341
  6.7603  6.7613  6.8122  6.8127  6.8381  6.8395  6.9102  6.9121  6.9263  6.9266
  6.9996  7.0000  7.0119  7.0129  7.0770  7.0785  7.1268  7.1298  7.1483  7.1495
  7.2300  7.2311  7.2465  7.2475  7.3206  7.3212  7.3630  7.3639  7.4408  7.4422
  7.4869  7.4872  7.5740  7.5746  7.6670  7.6681  7.7414  7.7422  7.8463  7.8475
  7.8912  7.8921  7.9933  7.9938  8.0685  8.0689  8.1402  8.1421  8.2126  8.2131
  8.4003  8.4010  8.5504  8.5541  8.6165  8.6215  8.6459  8.6570  8.7544  8.7624
  8.8248  8.8303
   0.50000   0.08831   0.00000
 -1.5562 -1.5560 -1.5256 -1.5255 -1.5110 -1.5110 -1.5089 -1.5087 -1.1491 -1.1491
 -1.1457 -1.1457 -1.1394 -1.1394 -1.1381 -1.1381 -1.1330 -1.1330 -1.1306 -1.1306
 -1.1258 -1.1258 -1.1119 -1.1119 -1.0954 -1.0954 -1.0891 -1.0891 -0.5800 -0.5800
 -0.5153 -0.5152 -0.4567 -0.4567 -0.4185 -0.4184 -0.3529 -0.3528 -0.3306 -0.3306
 -0.3006 -0.3004 -0.2805 -0.2804 -0.2541 -0.2540 -0.2307 -0.2305 -0.2065 -0.2064
 -0.2011 -0.2009  0.5109  0.5110  0.6736  0.6736  0.7123  0.7123  0.7788  0.7788
  0.8354  0.8355  0.8695  0.8695  0.9945  0.9946  1.0233  1.0234  1.0729  1.0730
  1.1553  1.1554  1.1836  1.1836  1.1943  1.1944  1.2595  1.2595  1.3051  1.3051
  1.3259  1.3260  1.3483  1.3484  1.4140  1.4140  1.4674  1.4674  1.5389  1.5390
  1.6708  1.6709  1.7352  1.7353  1.7922  1.7923  1.8348  1.8349  1.9758  1.9760
  2.0437  2.0438  2.1035  2.1038  2.1416  2.1417  2.1860  2.1861  2.2080  2.2081
  2.2335  2.2335  2.2645  2.2647  2.2913  2.2914  2.3148  2.3150  2.3958  2.3958
  2.4278  2.4278  2.4552  2.4552  2.5025  2.5026  2.5324  2.5325  2.6047  2.6049
  2.6739  2.6740  2.7084  2.7087  2.7249  2.7251  2.7469  2.7470  2.8186  2.8187
  2.8877  2.8878  2.9344  2.9347  2.9782  2.9783  3.0155  3.0158  3.0686  3.0687
  3.1119  3.1121  3.1739  3.1741  3.2312  3.2313  3.2584  3.2587  3.2894  3.2896
  3.3397  3.3398  3.4078  3.4081  3.4486  3.4488  3.5006  3.5010  3.5545  3.5547
  3.6001  3.6004  3.6714  3.6717  3.7224  3.7227  3.7502  3.7502  3.7597  3.7601
  3.7990  3.7992  3.8451  3.8453  3.8897  3.8901  3.9113  3.9114  3.9502  3.9505
  4.0145  4.0147  4.0835  4.0836  4.0943  4.0944  4.1224  4.1225  4.1801  4.1804
  4.1935  4.1936  4.2832  4.2835  4.3078  4.3090  4.3281  4.3283  4.3472  4.3485
  4.4096  4.4113  4.4303  4.4305  4.4625  4.4627  4.5024  4.5028  4.5650  4.5656
  4.6102  4.6111  4.6536  4.6539  4.7201  4.7202  4.7645  4.7647  4.7758  4.7761
  4.8325  4.8327  4.8561  4.8567  4.9374  4.9381  4.9622  4.9626  5.0078  5.0083
  5.0492  5.0510  5.1066  5.1079  5.1476  5.1482  5.1877  5.1897  5.2336  5.2348
  5.2639  5.2655  5.3503  5.3510  5.3811  5.3825  5.4121  5.4131  5.4552  5.4562
  5.5467  5.5470  5.6324  5.6330  5.6710  5.6721  5.7695  5.7699  5.7956  5.7961
  5.8690  5.8705  5.9483  5.9488  5.9847  5.9849  6.0195  6.0210  6.0656  6.0672
  6.0943  6.0952  6.1442  6.1444  6.2207  6.2208  6.2558  6.2588  6.3133  6.3150
  6.3505  6.3510  6.4067  6.4077  6.4335  6.4339  6.4611  6.4615  6.5118  6.5158
  6.5548  6.5560  6.6015  6.6023  6.6456  6.6466  6.6925  6.6930  6.7312  6.7337
  6.7653  6.7661  6.8094  6.8101  6.8377  6.8389  6.9075  6.9091  6.9258  6.9262
  7.0035  7.0039  7.0124  7.0131  7.0749  7.0765  7.1253  7.1282  7.1437  7.1458
  7.2355  7.2367  7.2507  7.2519  7.3202  7.3207  7.3648  7.3657  7.4400  7.4415
  7.4859  7.4863  7.5777  7.5785  7.6664  7.6675  7.7404  7.7413  7.8408  7.8420
  7.8877  7.8887  7.9909  7.9912  8.0720  8.0725  8.1388  8.1409  8.2138  8.2143
  8.4004  8.4012  8.5473  8.5510  8.6137  8.6192  8.6449  8.6560  8.7544  8.7627
  8.8294  8.8351
   0.50000   0.10597   0.00000
 -1.5561 -1.5559 -1.5258 -1.5257 -1.5110 -1.5109 -1.5089 -1.5087 -1.1490 -1.1490
 -1.1457 -1.1457 -1.1394 -1.1394 -1.1380 -1.1380 -1.1332 -1.1332 -1.1304 -1.1304
 -1.1259 -1.1259 -1.1122 -1.1122 -1.0952 -1.0952 -1.0891 -1.0891 -0.5794 -0.5794
 -0.5145 -0.5144 -0.4565 -0.4564 -0.4191 -0.4190 -0.3536 -0.3534 -0.3328 -0.3327
 -0.3006 -0.3003 -0.2784 -0.2784 -0.2536 -0.2535 -0.2314 -0.2312 -0.2070 -0.2069
 -0.2015 -0.2013  0.5126  0.5127  0.6704  0.6704  0.7168  0.7168  0.7790  0.7791
  0.8361  0.8362  0.8699  0.8699  0.9940  0.9941  1.0228  1.0229  1.0725  1.0725
  1.1530  1.1531  1.1793  1.1793  1.1914  1.1914  1.2631  1.2631  1.3055  1.3055
  1.3277  1.3278  1.3509  1.3509  1.4127  1.4127  1.4683  1.4683  1.5332  1.5333
  1.6738  1.6739  1.7372  1.7373  1.7940  1.7941  1.8379  1.8380  1.9755  1.9756
  2.0380  2.0381  2.0990  2.0992  2.1454  2.1455  2.1860  2.1861  2.2068  2.2070
  2.2371  2.2371  2.2660  2.2661  2.2957  2.2958  2.3191  2.3193  2.3928  2.3929
  2.4279  2.4279  2.4544  2.4544  2.4995  2.4996  2.5333  2.5334  2.5976  2.5978
  2.6692  2.6693  2.7094  2.7096  2.7248  2.7250  2.7518  2.7519  2.8216  2.8217
  2.8827  2.8829  2.9346  2.9349  2.9758  2.9759  3.0174  3.0177  3.0684  3.0685
  3.1072  3.1074  3.1693  3.1695  3.2322  3.2323  3.2624  3.2627  3.2939  3.2941
  3.3425  3.3427  3.4149  3.4153  3.4496  3.4498  3.5024  3.5027  3.5550  3.5552
  3.6027  3.6031  3.6673  3.6675  3.7164  3.7167  3.7455  3.7457  3.7569  3.7572
  3.7963  3.7964  3.8420  3.8422  3.8938  3.8941  3.9108  3.9110  3.9447  3.9450
  4.0105  4.0108  4.0834  4.0837  4.0932  4.0935  4.1248  4.1250  4.1811  4.1812
  4.1968  4.1974  4.2845  4.2846  4.3090  4.3101  4.3307  4.3308  4.3512  4.3524
  4.4074  4.4092  4.4269  4.4271  4.4649  4.4652  4.5043  4.5048  4.5709  4.5718
  4.6123  4.6129  4.6503  4.6507  4.7211  4.7213  4.7619  4.7621  4.7723  4.7726
  4.8345  4.8346  4.8600  4.8605  4.9390  4.9398  4.9671  4.9675  5.0074  5.0079
  5.0488  5.0507  5.1067  5.1080  5.1511  5.1515  5.1863  5.1883  5.2307  5.2318
  5.2635  5.2651  5.3471  5.3477  5.3801  5.3814  5.4109  5.4116  5.4563  5.4573
  5.5515  5.5517  5.6284  5.6290  5.6735  5.6746  5.7702  5.7707  5.7966  5.7972
  5.8590  5.8608  5.9513  5.9520  5.9849  5.9850  6.0177  6.0191  6.0689  6.0701
  6.0957  6.0969  6.1409  6.1411  6.2126  6.2129  6.2467  6.2499  6.3129  6.3148
  6.3498  6.3505  6.4096  6.4102  6.4396  6.4401  6.4711  6.4715  6.5081  6.5122
  6.5579  6.5590  6.5977  6.5986  6.6490  6.6496  6.6931  6.6935  6.7296  6.7322
  6.7716  6.7722  6.8062  6.8070  6.8372  6.8381  6.9044  6.9058  6.9261  6.9267
  7.0051  7.0058  7.0145  7.0153  7.0728  7.0745  7.1214  7.1239  7.1429  7.1454
  7.2395  7.2406  7.2563  7.2575  7.3198  7.3202  7.3666  7.3676  7.4390  7.4406
  7.4849  7.4853  7.5822  7.5830  7.6658  7.6669  7.7394  7.7403  7.8346  7.8359
  7.8836  7.8847  7.9877  7.9879  8.0764  8.0769  8.1370  8.1391  8.2153  8.2159
  8.4002  8.4010  8.5437  8.5474  8.6105  8.6165  8.6441  8.6552  8.7545  8.7631
  8.8345  8.8403
   0.50000   0.12363   0.00000
 -1.5559 -1.5557 -1.5261 -1.5260 -1.5109 -1.5108 -1.5088 -1.5087 -1.1490 -1.1490
 -1.1458 -1.1458 -1.1394 -1.1394 -1.1379 -1.1379 -1.1333 -1.1333 -1.1303 -1.1303
 -1.1259 -1.1259 -1.1125 -1.1125 -1.0950 -1.0950 -1.0892 -1.0891 -0.5787 -0.5787
 -0.5136 -0.5135 -0.4562 -0.4562 -0.4197 -0.4196 -0.3546 -0.3544 -0.3348 -0.3348
 -0.3006 -0.3004 -0.2762 -0.2762 -0.2530 -0.2530 -0.2323 -0.2321 -0.2075 -0.2074
 -0.2020 -0.2018  0.5146  0.5147  0.6672  0.6673  0.7215  0.7216  0.7793  0.7794
  0.8368  0.8370  0.8704  0.8704  0.9933  0.9935  1.0222  1.0223  1.0720  1.0721
  1.1504  1.1504  1.1748  1.1749  1.1886  1.1886  1.2663  1.2663  1.3057  1.3057
  1.3300  1.3301  1.3540  1.3540  1.4112  1.4113  1.4693  1.4693  1.5274  1.5275
  1.6760  1.6761  1.7386  1.7387  1.7973  1.7973  1.8419  1.8420  1.9749  1.9751
  2.0319  2.0320  2.0945  2.0948  2.1495  2.1496  2.1857  2.1858  2.2058  2.2060
  2.2407  2.2408  2.2683  2.2684  2.2998  2.2999  2.3241  2.3244  2.3896  2.3897
  2.4277  2.4277  2.4536  2.4536  2.4964  2.4965  2.5339  2.5340  2.5907  2.5909
  2.6644  2.6645  2.7039  2.7041  2.7297  2.7300  2.7567  2.7568  2.8240  2.8241
  2.8792  2.8794  2.9354  2.9356  2.9728  2.9729  3.0164  3.0167  3.0683  3.0685
  3.1041  3.1043  3.1652  3.1654  3.2348  3.2349  3.2665  3.2668  3.2983  3.2985
  3.3460  3.3461  3.4210  3.4214  3.4508  3.4510  3.5031  3.5034  3.5561  3.5563
  3.6056  3.6060  3.6633  3.6636  3.7092  3.7094  3.7399  3.7401  3.7557  3.7559
  3.7928  3.7929  3.8382  3.8384  3.8972  3.8976  3.9117  3.9120  3.9409  3.9411
  4.0062  4.0067  4.0812  4.0816  4.0923  4.0928  4.1276  4.1278  4.1790  4.1791
  4.2021  4.2030  4.2852  4.2854  4.3097  4.3107  4.3331  4.3332  4.3565  4.3578
  4.4057  4.4076  4.4244  4.4247  4.4678  4.4682  4.5076  4.5082  4.5726  4.5736
  4.6165  4.6169  4.6474  4.6477  4.7216  4.7219  4.7600  4.7602  4.7697  4.7700
  4.8361  4.8363  4.8635  4.8639  4.9412  4.9420  4.9725  4.9730  5.0070  5.0075
  5.0485  5.0506  5.1066  5.1079  5.1543  5.1546  5.1853  5.1873  5.2272  5.2281
  5.2645  5.2660  5.3429  5.3435  5.3777  5.3789  5.4102  5.4105  5.4592  5.4602
  5.5560  5.5563  5.6237  5.6244  5.6745  5.6757  5.7717  5.7722  5.7983  5.7988
  5.8497  5.8516  5.9534  5.9540  5.9845  5.9848  6.0140  6.0153  6.0710  6.0719
  6.0992  6.1006  6.1372  6.1376  6.2058  6.2062  6.2386  6.2419  6.3108  6.3126
  6.3501  6.3511  6.4112  6.4118  6.4459  6.4465  6.4805  6.4811  6.5066  6.5106
  6.5618  6.5627  6.5941  6.5951  6.6515  6.6518  6.6930  6.6935  6.7275  6.7302
  6.7783  6.7786  6.8027  6.8037  6.8368  6.8375  6.9010  6.9023  6.9274  6.9281
  7.0034  7.0041  7.0189  7.0200  7.0708  7.0726  7.1168  7.1189  7.1444  7.1472
  7.2420  7.2430  7.2628  7.2639  7.3193  7.3196  7.3685  7.3693  7.4377  7.4394
  7.4840  7.4844  7.5873  7.5881  7.6650  7.6662  7.7383  7.7393  7.8280  7.8294
  7.8790  7.8802  7.9839  7.9841  8.0815  8.0820  8.1346  8.1367  8.2171  8.2178
  8.3995  8.4003  8.5397  8.5434  8.6070  8.6135  8.6433  8.6545  8.7549  8.7635
  8.8399  8.8458
   0.50000   0.14130   0.00000
 -1.5558 -1.5556 -1.5264 -1.5263 -1.5108 -1.5107 -1.5088 -1.5087 -1.1490 -1.1490
 -1.1459 -1.1459 -1.1394 -1.1394 -1.1378 -1.1378 -1.1334 -1.1334 -1.1301 -1.1301
 -1.1259 -1.1259 -1.1129 -1.1128 -1.0947 -1.0947 -1.0892 -1.0891 -0.5779 -0.5779
 -0.5126 -0.5125 -0.4560 -0.4560 -0.4204 -0.4203 -0.3558 -0.3556 -0.3366 -0.3366
 -0.3006 -0.3004 -0.2741 -0.2740 -0.2525 -0.2525 -0.2332 -0.2330 -0.2081 -0.2079
 -0.2025 -0.2023  0.5168  0.5169  0.6641  0.6642  0.7264  0.7264  0.7797  0.7798
  0.8375  0.8376  0.8711  0.8711  0.9925  0.9927  1.0217  1.0217  1.0715  1.0715
  1.1474  1.1474  1.1704  1.1705  1.1857  1.1857  1.2690  1.2690  1.3057  1.3057
  1.3327  1.3328  1.3577  1.3578  1.4096  1.4096  1.4703  1.4704  1.5218  1.5219
  1.6771  1.6772  1.7393  1.7395  1.8019  1.8019  1.8469  1.8470  1.9741  1.9743
  2.0257  2.0258  2.0901  2.0905  2.1537  2.1537  2.1849  2.1851  2.2051  2.2053
  2.2443  2.2444  2.2713  2.2714  2.3034  2.3035  2.3300  2.3302  2.3863  2.3863
  2.4269  2.4269  2.4529  2.4530  2.4935  2.4935  2.5343  2.5344  2.5841  2.5843
  2.6593  2.6594  2.6959  2.6961  2.7358  2.7361  2.7612  2.7613  2.8258  2.8260
  2.8776  2.8778  2.9361  2.9363  2.9700  2.9702  3.0129  3.0131  3.0673  3.0677
  3.1032  3.1034  3.1621  3.1624  3.2382  3.2384  3.2706  3.2710  3.3026  3.3028
  3.3500  3.3502  3.4256  3.4260  3.4523  3.4525  3.5026  3.5028  3.5574  3.5576
  3.6085  3.6089  3.6601  3.6604  3.7011  3.7014  3.7345  3.7348  3.7545  3.7547
  3.7890  3.7891  3.8348  3.8350  3.8976  3.8978  3.9157  3.9159  3.9387  3.9389
  4.0020  4.0026  4.0769  4.0773  4.0923  4.0928  4.1300  4.1302  4.1768  4.1770
  4.2062  4.2071  4.2853  4.2857  4.3102  4.3109  4.3353  4.3355  4.3627  4.3640
  4.4052  4.4070  4.4230  4.4234  4.4709  4.4714  4.5122  4.5129  4.5713  4.5725
  4.6208  4.6210  4.6455  4.6458  4.7209  4.7214  4.7597  4.7600  4.7682  4.7685
  4.8373  4.8375  4.8665  4.8670  4.9440  4.9448  4.9781  4.9786  5.0066  5.0071
  5.0484  5.0506  5.1062  5.1075  5.1569  5.1571  5.1846  5.1867  5.2234  5.2242
  5.2667  5.2681  5.3383  5.3389  5.3743  5.3753  5.4095  5.4100  5.4637  5.4646
  5.5597  5.5600  5.6182  5.6190  5.6742  5.6756  5.7739  5.7744  5.8006  5.8012
  5.8409  5.8430  5.9539  5.9545  5.9839  5.9843  6.0089  6.0100  6.0714  6.0726
  6.1040  6.1054  6.1339  6.1345  6.2002  6.2008  6.2321  6.2354  6.3077  6.3095
  6.3507  6.3521  6.4112  6.4119  6.4521  6.4528  6.4883  6.4892  6.5087  6.5123
  6.5662  6.5671  6.5911  6.5920  6.6529  6.6531  6.6922  6.6931  6.7256  6.7282
  6.7837  6.7841  6.7998  6.8008  6.8369  6.8375  6.8977  6.8989  6.9296  6.9304
  6.9997  7.0003  7.0239  7.0252  7.0689  7.0706  7.1131  7.1147  7.1471  7.1500
  7.2435  7.2444  7.2692  7.2703  7.3185  7.3187  7.3702  7.3710  7.4362  7.4378
  7.4832  7.4836  7.5927  7.5935  7.6643  7.6656  7.7372  7.7383  7.8213  7.8228
  7.8740  7.8753  7.9795  7.9799  8.0871  8.0875  8.1317  8.1339  8.2193  8.2201
  8.3981  8.3988  8.5353  8.5389  8.6033  8.6103  8.6427  8.6541  8.7556  8.7640
  8.8453  8.8513
   0.50000   0.15896   0.00000
 -1.5556 -1.5554 -1.5267 -1.5266 -1.5107 -1.5106 -1.5088 -1.5087 -1.1490 -1.1490
 -1.1460 -1.1460 -1.1393 -1.1393 -1.1377 -1.1377 -1.1336 -1.1336 -1.1300 -1.1300
 -1.1260 -1.1260 -1.1132 -1.1132 -1.0945 -1.0945 -1.0892 -1.0891 -0.5771 -0.5771
 -0.5115 -0.5114 -0.4558 -0.4558 -0.4212 -0.4210 -0.3575 -0.3573 -0.3381 -0.3381
 -0.3006 -0.3004 -0.2720 -0.2719 -0.2519 -0.2519 -0.2341 -0.2338 -0.2087 -0.2085
 -0.2031 -0.2029  0.5193  0.5194  0.6610  0.6611  0.7313  0.7314  0.7803  0.7803
  0.8379  0.8381  0.8719  0.8719  0.9916  0.9918  1.0211  1.0211  1.0708  1.0709
  1.1441  1.1441  1.1661  1.1662  1.1827  1.1828  1.2712  1.2712  1.3055  1.3056
  1.3355  1.3356  1.3622  1.3623  1.4079  1.4079  1.4714  1.4714  1.5166  1.5167
  1.6765  1.6766  1.7399  1.7401  1.8075  1.8076  1.8531  1.8532  1.9730  1.9731
  2.0196  2.0197  2.0860  2.0864  2.1579  2.1579  2.1839  2.1840  2.2046  2.2047
  2.2479  2.2479  2.2748  2.2749  2.3065  2.3066  2.3364  2.3366  2.3828  2.3829
  2.4254  2.4254  2.4526  2.4527  2.4906  2.4907  2.5343  2.5344  2.5777  2.5779
  2.6538  2.6539  2.6872  2.6874  2.7416  2.7418  2.7651  2.7652  2.8276  2.8278
  2.8778  2.8780  2.9359  2.9361  2.9685  2.9687  3.0079  3.0081  3.0648  3.0653
  3.1046  3.1048  3.1604  3.1607  3.2421  3.2423  3.2748  3.2752  3.3067  3.3068
  3.3547  3.3549  3.4284  3.4289  3.4541  3.4542  3.5010  3.5012  3.5586  3.5587
  3.6105  3.6109  3.6580  3.6583  3.6930  3.6933  3.7298  3.7301  3.7526  3.7528
  3.7854  3.7855  3.8324  3.8326  3.8958  3.8959  3.9218  3.9219  3.9378  3.9380
  3.9980  3.9987  4.0711  4.0715  4.0926  4.0930  4.1315  4.1317  4.1752  4.1753
  4.2084  4.2094  4.2850  4.2855  4.3101  4.3106  4.3376  4.3379  4.3693  4.3706
  4.4047  4.4062  4.4242  4.4248  4.4740  4.4746  4.5174  4.5181  4.5690  4.5701
  4.6228  4.6230  4.6457  4.6459  4.7187  4.7193  4.7601  4.7603  4.7689  4.7691
  4.8379  4.8382  4.8695  4.8700  4.9475  4.9483  4.9832  4.9836  5.0065  5.0069
  5.0487  5.0510  5.1056  5.1068  5.1586  5.1588  5.1841  5.1862  5.2199  5.2206
  5.2699  5.2712  5.3337  5.3342  5.3706  5.3714  5.4089  5.4096  5.4689  5.4697
  5.5619  5.5624  5.6123  5.6132  5.6731  5.6748  5.7766  5.7771  5.8036  5.8042
  5.8326  5.8349  5.9526  5.9531  5.9829  5.9835  6.0029  6.0038  6.0709  6.0725
  6.1080  6.1091  6.1326  6.1338  6.1957  6.1962  6.2276  6.2309  6.3046  6.3062
  6.3513  6.3528  6.4097  6.4105  6.4579  6.4589  6.4938  6.4949  6.5151  6.5180
  6.5703  6.5711  6.5895  6.5901  6.6529  6.6534  6.6905  6.6918  6.7245  6.7268
  6.7856  6.7871  6.7987  6.8000  6.8378  6.8383  6.8947  6.8958  6.9323  6.9331
  6.9946  6.9951  7.0285  7.0302  7.0675  7.0690  7.1108  7.1121  7.1505  7.1534
  7.2441  7.2449  7.2751  7.2763  7.3173  7.3175  7.3720  7.3727  7.4343  7.4360
  7.4829  7.4833  7.5982  7.5989  7.6636  7.6650  7.7362  7.7374  7.8149  7.8163
  7.8686  7.8701  7.9748  7.9754  8.0927  8.0932  8.1287  8.1309  8.2217  8.2227
  8.3960  8.3966  8.5306  8.5341  8.5996  8.6070  8.6424  8.6540  8.7565  8.7648
  8.8507  8.8567
   0.50000   0.17662   0.00000
 -1.5554 -1.5552 -1.5271 -1.5269 -1.5106 -1.5105 -1.5087 -1.5086 -1.1489 -1.1489
 -1.1461 -1.1461 -1.1393 -1.1393 -1.1376 -1.1376 -1.1337 -1.1337 -1.1298 -1.1298
 -1.1260 -1.1260 -1.1136 -1.1136 -1.0942 -1.0942 -1.0892 -1.0892 -0.5762 -0.5762
 -0.5103 -0.5102 -0.4556 -0.4556 -0.4219 -0.4218 -0.3595 -0.3593 -0.3393 -0.3393
 -0.3006 -0.3003 -0.2701 -0.2700 -0.2514 -0.2513 -0.2349 -0.2346 -0.2093 -0.2091
 -0.2038 -0.2036  0.5219  0.5221  0.6579  0.6580  0.7364  0.7364  0.7809  0.7809
  0.8382  0.8383  0.8730  0.8730  0.9906  0.9907  1.0205  1.0205  1.0701  1.0702
  1.1407  1.1407  1.1620  1.1621  1.1797  1.1797  1.2731  1.2731  1.3053  1.3054
  1.3380  1.3381  1.3675  1.3675  1.4060  1.4060  1.4724  1.4724  1.5119  1.5120
  1.6742  1.6743  1.7409  1.7410  1.8135  1.8136  1.8606  1.8607  1.9713  1.9715
  2.0140  2.0140  2.0822  2.0826  2.1621  2.1621  2.1826  2.1828  2.2042  2.2044
  2.2513  2.2514  2.2785  2.2786  2.3092  2.3093  2.3431  2.3433  2.3795  2.3795
  2.4231  2.4232  2.4528  2.4529  2.4880  2.4880  2.5338  2.5340  2.5717  2.5719
  2.6475  2.6477  2.6784  2.6786  2.7466  2.7468  2.7679  2.7679  2.8301  2.8303
  2.8791  2.8793  2.9340  2.9342  2.9689  2.9692  3.0024  3.0027  3.0610  3.0615
  3.1077  3.1079  3.1600  3.1602  3.2463  3.2464  3.2786  3.2790  3.3104  3.3106
  3.3597  3.3599  3.4295  3.4299  3.4560  3.4561  3.4989  3.4991  3.5592  3.5593
  3.6108  3.6112  3.6566  3.6570  3.6858  3.6863  3.7259  3.7261  3.7498  3.7501
  3.7828  3.7829  3.8309  3.8312  3.8936  3.8936  3.9283  3.9283  3.9378  3.9381
  3.9945  3.9952  4.0646  4.0650  4.0927  4.0931  4.1319  4.1322  4.1739  4.1740
  4.2089  4.2099  4.2842  4.2848  4.3092  4.3095  4.3401  4.3407  4.3761  4.3774
  4.4032  4.4043  4.4290  4.4300  4.4771  4.4777  4.5225  4.5232  4.5665  4.5675
  4.6220  4.6223  4.6479  4.6479  4.7153  4.7160  4.7593  4.7595  4.7735  4.7735
  4.8381  4.8384  4.8728  4.8733  4.9517  4.9525  4.9868  4.9871  5.0071  5.0074
  5.0495  5.0519  5.1048  5.1059  5.1595  5.1597  5.1832  5.1853  5.2173  5.2179
  5.2738  5.2748  5.3293  5.3299  5.3673  5.3680  5.4084  5.4094  5.4741  5.4749
  5.5622  5.5629  5.6064  5.6075  5.6719  5.6738  5.7797  5.7800  5.8069  5.8074
  5.8247  5.8269  5.9498  5.9503  5.9805  5.9809  5.9977  5.9983  6.0699  6.0717
  6.1090  6.1096  6.1351  6.1368  6.1918  6.1922  6.2255  6.2288  6.3019  6.3034
  6.3514  6.3531  6.4068  6.4077  6.4634  6.4646  6.4978  6.4989  6.5245  6.5264
  6.5722  6.5734  6.5908  6.5914  6.6517  6.6525  6.6875  6.6894  6.7244  6.7264
  6.7843  6.7863  6.7999  6.8014  6.8395  6.8403  6.8921  6.8932  6.9352  6.9359
  6.9885  6.9890  7.0321  7.0341  7.0671  7.0682  7.1100  7.1109  7.1544  7.1573
  7.2441  7.2447  7.2802  7.2814  7.3154  7.3157  7.3738  7.3744  7.4322  7.4339
  7.4832  7.4835  7.6034  7.6041  7.6630  7.6646  7.7352  7.7366  7.8090  7.8103
  7.8631  7.8647  7.9700  7.9707  8.0975  8.0981  8.1264  8.1283  8.2244  8.2254
  8.3931  8.3936  8.5254  8.5290  8.5960  8.6038  8.6422  8.6541  8.7577  8.7659
  8.8558  8.8619
   0.50000   0.19428   0.00000
 -1.5552 -1.5550 -1.5274 -1.5272 -1.5105 -1.5104 -1.5087 -1.5086 -1.1489 -1.1489
 -1.1462 -1.1461 -1.1392 -1.1392 -1.1375 -1.1375 -1.1338 -1.1338 -1.1297 -1.1297
 -1.1260 -1.1260 -1.1140 -1.1140 -1.0939 -1.0939 -1.0892 -1.0892 -0.5753 -0.5752
 -0.5090 -0.5089 -0.4555 -0.4555 -0.4226 -0.4225 -0.3618 -0.3615 -0.3403 -0.3402
 -0.3004 -0.3002 -0.2685 -0.2684 -0.2508 -0.2507 -0.2356 -0.2353 -0.2100 -0.2098
 -0.2045 -0.2043  0.5248  0.5249  0.6548  0.6549  0.7415  0.7416  0.7817  0.7817
  0.8383  0.8384  0.8741  0.8741  0.9894  0.9895  1.0198  1.0199  1.0694  1.0694
  1.1373  1.1373  1.1581  1.1581  1.1766  1.1766  1.2745  1.2746  1.3052  1.3052
  1.3402  1.3403  1.3735  1.3736  1.4041  1.4041  1.4732  1.4732  1.5079  1.5080
  1.6701  1.6702  1.7425  1.7426  1.8194  1.8195  1.8693  1.8694  1.9692  1.9693
  2.0089  2.0089  2.0788  2.0792  2.1661  2.1662  2.1815  2.1817  2.2039  2.2040
  2.2548  2.2548  2.2820  2.2821  2.3119  2.3120  2.3496  2.3497  2.3767  2.3767
  2.4201  2.4202  2.4534  2.4535  2.4856  2.4857  2.5328  2.5329  2.5661  2.5663
  2.6404  2.6405  2.6702  2.6704  2.7502  2.7503  2.7699  2.7700  2.8340  2.8342
  2.8812  2.8814  2.9303  2.9306  2.9710  2.9712  2.9977  2.9979  3.0565  3.0569
  3.1115  3.1117  3.1606  3.1609  3.2506  3.2507  3.2818  3.2823  3.3140  3.3142
  3.3651  3.3653  3.4291  3.4295  3.4577  3.4578  3.4967  3.4969  3.5592  3.5593
  3.6089  3.6092  3.6545  3.6549  3.6813  3.6819  3.7223  3.7226  3.7467  3.7469
  3.7817  3.7819  3.8302  3.8305  3.8919  3.8920  3.9333  3.9335  3.9392  3.9394
  3.9916  3.9923  4.0579  4.0583  4.0924  4.0928  4.1313  4.1317  4.1728  4.1730
  4.2084  4.2092  4.2829  4.2836  4.3072  4.3073  4.3431  4.3438  4.3827  4.3840
  4.4013  4.4021  4.4368  4.4379  4.4800  4.4807  4.5270  4.5277  4.5646  4.5655
  4.6196  4.6200  4.6507  4.6508  4.7111  4.7119  4.7578  4.7579  4.7807  4.7808
  4.8378  4.8383  4.8766  4.8770  4.9563  4.9571  4.9880  4.9881  5.0090  5.0093
  5.0509  5.0532  5.1039  5.1048  5.1596  5.1598  5.1816  5.1835  5.2162  5.2167
  5.2778  5.2787  5.3253  5.3261  5.3650  5.3656  5.4081  5.4092  5.4785  5.4792
  5.5602  5.5612  5.6013  5.6024  5.6709  5.6730  5.7829  5.7832  5.8081  5.8091
  5.8186  5.8202  5.9462  5.9465  5.9749  5.9752  5.9945  5.9953  6.0686  6.0704
  6.1074  6.1077  6.1406  6.1427  6.1883  6.1885  6.2259  6.2291  6.3001  6.3013
  6.3509  6.3526  6.4030  6.4042  6.4686  6.4700  6.5013  6.5023  6.5348  6.5360
  6.5715  6.5731  6.5954  6.5963  6.6496  6.6506  6.6836  6.6858  6.7253  6.7269
  6.7820  6.7841  6.8017  6.8032  6.8421  6.8430  6.8902  6.8912  6.9378  6.9385
  6.9818  6.9823  7.0343  7.0366  7.0679  7.0689  7.1103  7.1111  7.1588  7.1617
  7.2434  7.2439  7.2838  7.2852  7.3130  7.3134  7.3755  7.3760  7.4299  7.4316
  7.4842  7.4845  7.6081  7.6086  7.6627  7.6646  7.7343  7.7358  7.8040  7.8051
  7.8575  7.8593  7.9651  7.9659  8.0998  8.1008  8.1263  8.1277  8.2271  8.2283
  8.3894  8.3897  8.5199  8.5235  8.5926  8.6007  8.6423  8.6545  8.7592  8.7672
  8.8606  8.8668
   0.50000   0.21194   0.00000
 -1.5550 -1.5548 -1.5278 -1.5276 -1.5104 -1.5103 -1.5087 -1.5086 -1.1488 -1.1488
 -1.1462 -1.1462 -1.1392 -1.1392 -1.1374 -1.1374 -1.1339 -1.1339 -1.1296 -1.1296
 -1.1261 -1.1261 -1.1143 -1.1143 -1.0937 -1.0937 -1.0892 -1.0892 -0.5743 -0.5743
 -0.5077 -0.5076 -0.4555 -0.4555 -0.4233 -0.4232 -0.3643 -0.3640 -0.3410 -0.3409
 -0.3002 -0.2999 -0.2673 -0.2672 -0.2501 -0.2500 -0.2362 -0.2358 -0.2107 -0.2104
 -0.2053 -0.2051  0.5278  0.5279  0.6517  0.6518  0.7467  0.7467  0.7826  0.7826
  0.8381  0.8383  0.8754  0.8754  0.9882  0.9883  1.0192  1.0193  1.0686  1.0686
  1.1340  1.1340  1.1541  1.1542  1.1735  1.1735  1.2757  1.2758  1.3052  1.3052
  1.3420  1.3421  1.3801  1.3801  1.4021  1.4021  1.4736  1.4737  1.5048  1.5049
  1.6643  1.6644  1.7449  1.7450  1.8247  1.8248  1.8790  1.8791  1.9668  1.9669
  2.0046  2.0047  2.0756  2.0761  2.1697  2.1698  2.1807  2.1809  2.2035  2.2035
  2.2581  2.2582  2.2848  2.2849  2.3148  2.3149  2.3547  2.3549  2.3752  2.3753
  2.4166  2.4167  2.4542  2.4543  2.4834  2.4835  2.5310  2.5312  2.5610  2.5611
  2.6322  2.6323  2.6628  2.6630  2.7518  2.7518  2.7722  2.7723  2.8392  2.8394
  2.8836  2.8837  2.9258  2.9261  2.9723  2.9725  2.9955  2.9957  3.0517  3.0521
  3.1157  3.1159  3.1621  3.1624  3.2551  3.2552  3.2840  3.2844  3.3174  3.3176
  3.3705  3.3706  3.4277  3.4281  3.4588  3.4590  3.4947  3.4948  3.5588  3.5589
  3.6047  3.6050  3.6506  3.6510  3.6802  3.6807  3.7191  3.7193  3.7441  3.7443
  3.7821  3.7822  3.8300  3.8302  3.8909  3.8911  3.9347  3.9350  3.9437  3.9438
  3.9894  3.9902  4.0515  4.0518  4.0915  4.0920  4.1300  4.1305  4.1716  4.1718
  4.2072  4.2079  4.2810  4.2816  4.3040  4.3044  4.3467  4.3476  4.3882  4.3894
  4.4006  4.4012  4.4461  4.4471  4.4829  4.4837  4.5307  4.5314  4.5633  4.5640
  4.6166  4.6170  4.6534  4.6537  4.7066  4.7073  4.7563  4.7564  4.7893  4.7894
  4.8376  4.8381  4.8808  4.8811  4.9611  4.9619  4.9867  4.9869  5.0123  5.0126
  5.0527  5.0547  5.1029  5.1036  5.1592  5.1595  5.1790  5.1805  5.2167  5.2173
  5.2815  5.2825  5.3222  5.3230  5.3640  5.3644  5.4080  5.4091  5.4813  5.4820
  5.5565  5.5576  5.5971  5.5983  5.6705  5.6728  5.7859  5.7865  5.8021  5.8041
  5.8190  5.8195  5.9423  5.9425  5.9670  5.9674  5.9930  5.9940  6.0670  6.0685
  6.1051  6.1054  6.1470  6.1493  6.1851  6.1853  6.2285  6.2315  6.2992  6.3002
  6.3496  6.3512  6.3989  6.4005  6.4735  6.4749  6.5042  6.5053  6.5449  6.5457
  6.5700  6.5716  6.6019  6.6031  6.6467  6.6477  6.6793  6.6816  6.7267  6.7279
  6.7801  6.7822  6.8028  6.8043  6.8449  6.8459  6.8890  6.8900  6.9396  6.9403
  6.9752  6.9758  7.0352  7.0377  7.0700  7.0710  7.1116  7.1123  7.1636  7.1665
  7.2422  7.2426  7.2856  7.2872  7.3102  7.3108  7.3772  7.3776  7.4275  7.4293
  7.4860  7.4863  7.6118  7.6122  7.6627  7.6649  7.7333  7.7351  7.8001  7.8010
  7.8521  7.8540  7.9602  7.9612  8.0982  8.0998  8.1298  8.1306  8.2299  8.2312
  8.3850  8.3853  8.5140  8.5176  8.5893  8.5977  8.6426  8.6550  8.7611  8.7688
  8.8649  8.8712
   0.50000   0.22960   0.00000
 -1.5548 -1.5546 -1.5282 -1.5279 -1.5103 -1.5102 -1.5087 -1.5086 -1.1488 -1.1488
 -1.1463 -1.1463 -1.1391 -1.1391 -1.1373 -1.1373 -1.1340 -1.1340 -1.1295 -1.1294
 -1.1261 -1.1261 -1.1147 -1.1147 -1.0934 -1.0934 -1.0893 -1.0892 -0.5733 -0.5733
 -0.5063 -0.5062 -0.4555 -0.4555 -0.4240 -0.4238 -0.3669 -0.3666 -0.3415 -0.3414
 -0.2998 -0.2995 -0.2667 -0.2665 -0.2493 -0.2491 -0.2365 -0.2361 -0.2113 -0.2111
 -0.2061 -0.2059  0.5308  0.5310  0.6487  0.6488  0.7518  0.7518  0.7837  0.7837
  0.8378  0.8379  0.8767  0.8767  0.9870  0.9871  1.0185  1.0186  1.0678  1.0678
  1.1310  1.1310  1.1502  1.1503  1.1705  1.1705  1.2767  1.2767  1.3053  1.3054
  1.3434  1.3435  1.3869  1.3870  1.4003  1.4004  1.4737  1.4737  1.5028  1.5029
  1.6571  1.6572  1.7481  1.7482  1.8293  1.8294  1.8893  1.8894  1.9644  1.9645
  2.0011  2.0012  2.0729  2.0734  2.1721  2.1722  2.1810  2.1812  2.2029  2.2030
  2.2613  2.2614  2.2867  2.2868  2.3184  2.3184  2.3569  2.3569  2.3767  2.3768
  2.4130  2.4131  2.4551  2.4553  2.4815  2.4816  2.5284  2.5286  2.5565  2.5566
  2.6233  2.6234  2.6563  2.6565  2.7511  2.7512  2.7754  2.7756  2.8453  2.8456
  2.8862  2.8863  2.9213  2.9216  2.9705  2.9708  2.9975  2.9977  3.0471  3.0475
  3.1198  3.1200  3.1643  3.1645  3.2598  3.2599  3.2849  3.2853  3.3206  3.3207
  3.3756  3.3758  3.4259  3.4263  3.4593  3.4596  3.4930  3.4930  3.5582  3.5582
  3.5988  3.5991  3.6460  3.6463  3.6805  3.6809  3.7158  3.7161  3.7426  3.7428
  3.7839  3.7840  3.8302  3.8305  3.8905  3.8908  3.9342  3.9345  3.9493  3.9494
  3.9880  3.9887  4.0457  4.0461  4.0902  4.0906  4.1282  4.1288  4.1701  4.1704
  4.2058  4.2063  4.2783  4.2787  4.2999  4.3008  4.3509  4.3518  4.3908  4.3918
  4.4030  4.4033  4.4557  4.4566  4.4858  4.4867  4.5339  4.5346  4.5624  4.5631
  4.6131  4.6137  4.6558  4.6562  4.7021  4.7028  4.7553  4.7555  4.7979  4.7981
  4.8380  4.8386  4.8854  4.8857  4.9655  4.9664  4.9841  4.9843  5.0161  5.0163
  5.0544  5.0563  5.1021  5.1026  5.1587  5.1590  5.1751  5.1763  5.2189  5.2196
  5.2846  5.2855  5.3199  5.3209  5.3645  5.3648  5.4078  5.4090  5.4819  5.4826
  5.5522  5.5533  5.5937  5.5948  5.6708  5.6731  5.7863  5.7882  5.7946  5.7957
  5.8221  5.8224  5.9383  5.9385  5.9587  5.9592  5.9920  5.9930  6.0649  6.0662
  6.1033  6.1037  6.1530  6.1554  6.1828  6.1830  6.2326  6.2354  6.2995  6.3003
  6.3474  6.3489  6.3951  6.3971  6.4780  6.4794  6.5065  6.5077  6.5537  6.5543
  6.5692  6.5708  6.6089  6.6102  6.6433  6.6443  6.6754  6.6777  6.7281  6.7290
  6.7790  6.7810  6.8032  6.8048  6.8474  6.8485  6.8886  6.8896  6.9400  6.9406
  6.9698  6.9705  7.0355  7.0381  7.0729  7.0741  7.1135  7.1142  7.1688  7.1716
  7.2407  7.2410  7.2849  7.2866  7.3076  7.3083  7.3787  7.3791  7.4252  7.4270
  7.4886  7.4888  7.6144  7.6150  7.6631  7.6655  7.7321  7.7342  7.7976  7.7982
  7.8471  7.8490  7.9554  7.9565  8.0937  8.0956  8.1360  8.1363  8.2327  8.2340
  8.3801  8.3803  8.5078  8.5114  8.5863  8.5950  8.6429  8.6557  8.7633  8.7708
  8.8687  8.8752
   0.50000   0.24727   0.00000
 -1.5546 -1.5544 -1.5285 -1.5283 -1.5102 -1.5101 -1.5086 -1.5086 -1.1487 -1.1487
 -1.1464 -1.1464 -1.1391 -1.1391 -1.1372 -1.1372 -1.1341 -1.1341 -1.1293 -1.1293
 -1.1261 -1.1261 -1.1151 -1.1151 -1.0931 -1.0931 -1.0893 -1.0893 -0.5723 -0.5723
 -0.5048 -0.5047 -0.4557 -0.4556 -0.4245 -0.4244 -0.3695 -0.3692 -0.3419 -0.3419
 -0.2992 -0.2990 -0.2667 -0.2665 -0.2482 -0.2480 -0.2366 -0.2363 -0.2120 -0.2117
 -0.2070 -0.2068  0.5340  0.5342  0.6456  0.6458  0.7568  0.7569  0.7849  0.7849
  0.8373  0.8374  0.8778  0.8778  0.9859  0.9860  1.0178  1.0179  1.0669  1.0669
  1.1282  1.1283  1.1463  1.1464  1.1675  1.1676  1.2774  1.2774  1.3056  1.3057
  1.3445  1.3445  1.3927  1.3928  1.3998  1.3999  1.4732  1.4733  1.5020  1.5021
  1.6489  1.6490  1.7519  1.7520  1.8330  1.8331  1.8993  1.8994  1.9628  1.9629
  1.9983  1.9984  2.0707  2.0712  2.1726  2.1727  2.1829  2.1831  2.2024  2.2024
  2.2642  2.2643  2.2874  2.2875  2.3227  2.3227  2.3557  2.3557  2.3811  2.3813
  2.4096  2.4098  2.4559  2.4561  2.4797  2.4798  2.5249  2.5252  2.5526  2.5527
  2.6140  2.6141  2.6506  2.6507  2.7489  2.7490  2.7795  2.7797  2.8516  2.8518
  2.8891  2.8892  2.9174  2.9177  2.9662  2.9665  3.0024  3.0025  3.0432  3.0436
  3.1238  3.1240  3.1668  3.1671  3.2647  3.2649  3.2845  3.2849  3.3235  3.3236
  3.3802  3.3804  3.4241  3.4245  3.4591  3.4594  3.4914  3.4914  3.5571  3.5571
  3.5922  3.5925  3.6419  3.6422  3.6805  3.6808  3.7127  3.7129  3.7421  3.7423
  3.7870  3.7871  3.8309  3.8312  3.8905  3.8908  3.9333  3.9336  3.9546  3.9548
  3.9870  3.9877  4.0410  4.0414  4.0883  4.0888  4.1262  4.1270  4.1684  4.1687
  4.2042  4.2046  4.2744  4.2747  4.2958  4.2971  4.3556  4.3566  4.3911  4.3918
  4.4077  4.4081  4.4646  4.4653  4.4889  4.4900  4.5371  4.5378  4.5618  4.5624
  4.6093  4.6099  4.6577  4.6581  4.6981  4.6987  4.7552  4.7554  4.8054  4.8056
  4.8397  4.8404  4.8903  4.8904  4.9683  4.9690  4.9821  4.9823  5.0196  5.0199
  5.0561  5.0577  5.1020  5.1022  5.1581  5.1585  5.1703  5.1711  5.2224  5.2232
  5.2868  5.2877  5.3186  5.3197  5.3664  5.3667  5.4075  5.4087  5.4800  5.4806
  5.5486  5.5496  5.5908  5.5917  5.6715  5.6739  5.7766  5.7794  5.7955  5.7959
  5.8253  5.8255  5.9342  5.9346  5.9515  5.9519  5.9906  5.9915  6.0623  6.0633
  6.1026  6.1031  6.1576  6.1597  6.1822  6.1825  6.2376  6.2402  6.3007  6.3014
  6.3445  6.3458  6.3919  6.3943  6.4818  6.4831  6.5079  6.5093  6.5592  6.5599
  6.5714  6.5725  6.6152  6.6165  6.6397  6.6406  6.6730  6.6752  6.7293  6.7299
  6.7788  6.7806  6.8032  6.8049  6.8489  6.8502  6.8891  6.8900  6.9383  6.9388
  6.9665  6.9673  7.0355  7.0380  7.0761  7.0775  7.1159  7.1166  7.1741  7.1768
  7.2390  7.2393  7.2815  7.2833  7.3054  7.3060  7.3799  7.3804  7.4232  7.4250
  7.4918  7.4921  7.6159  7.6167  7.6637  7.6664  7.7306  7.7330  7.7966  7.7971
  7.8427  7.8446  7.9508  7.9518  8.0875  8.0896  8.1435  8.1436  8.2352  8.2366
  8.3747  8.3751  8.5012  8.5050  8.5836  8.5924  8.6434  8.6565  8.7657  8.7730
  8.8719  8.8787
   0.50000   0.26493   0.00000
 -1.5544 -1.5541 -1.5289 -1.5286 -1.5102 -1.5100 -1.5086 -1.5086 -1.1487 -1.1487
 -1.1465 -1.1465 -1.1390 -1.1390 -1.1371 -1.1371 -1.1341 -1.1341 -1.1292 -1.1292
 -1.1262 -1.1262 -1.1154 -1.1154 -1.0929 -1.0929 -1.0893 -1.0893 -0.5714 -0.5713
 -0.5034 -0.5033 -0.4559 -0.4559 -0.4250 -0.4248 -0.3721 -0.3718 -0.3422 -0.3422
 -0.2985 -0.2983 -0.2673 -0.2671 -0.2469 -0.2467 -0.2366 -0.2362 -0.2126 -0.2123
 -0.2079 -0.2078  0.5372  0.5374  0.6426  0.6428  0.7617  0.7617  0.7862  0.7863
  0.8367  0.8368  0.8788  0.8788  0.9849  0.9850  1.0171  1.0172  1.0661  1.0661
  1.1258  1.1258  1.1426  1.1426  1.1647  1.1648  1.2778  1.2779  1.3062  1.3063
  1.3452  1.3453  1.3937  1.3938  1.4043  1.4044  1.4723  1.4724  1.5023  1.5023
  1.6399  1.6399  1.7563  1.7563  1.8357  1.8358  1.9081  1.9083  1.9628  1.9629
  1.9963  1.9964  2.0690  2.0695  2.1717  2.1718  2.1853  2.1856  2.2022  2.2022
  2.2668  2.2668  2.2871  2.2872  2.3277  2.3278  2.3528  2.3529  2.3867  2.3868
  2.4072  2.4073  2.4564  2.4565  2.4779  2.4780  2.5209  2.5211  2.5492  2.5493
  2.6048  2.6049  2.6453  2.6455  2.7459  2.7461  2.7840  2.7843  2.8573  2.8576
  2.8922  2.8923  2.9146  2.9148  2.9610  2.9613  3.0074  3.0075  3.0410  3.0414
  3.1275  3.1277  3.1697  3.1699  3.2698  3.2700  3.2830  3.2833  3.3259  3.3260
  3.3840  3.3843  3.4227  3.4232  3.4582  3.4585  3.4897  3.4898  3.5546  3.5547
  3.5868  3.5870  3.6390  3.6392  3.6794  3.6796  3.7095  3.7098  3.7419  3.7421
  3.7916  3.7917  3.8321  3.8322  3.8904  3.8907  3.9325  3.9327  3.9594  3.9595
  3.9861  3.9868  4.0376  4.0380  4.0860  4.0864  4.1243  4.1252  4.1664  4.1668
  4.2026  4.2027  4.2693  4.2696  4.2921  4.2937  4.3608  4.3618  4.3906  4.3912
  4.4127  4.4131  4.4723  4.4726  4.4924  4.4935  4.5407  4.5411  4.5615  4.5621
  4.6049  4.6058  4.6587  4.6591  4.6948  4.6953  4.7560  4.7563  4.8108  4.8112
  4.8433  4.8441  4.8952  4.8954  4.9671  4.9675  4.9831  4.9836  5.0222  5.0224
  5.0578  5.0591  5.1026  5.1027  5.1568  5.1574  5.1657  5.1660  5.2271  5.2279
  5.2880  5.2889  5.3180  5.3190  5.3699  5.3702  5.4067  5.4079  5.4759  5.4765
  5.5463  5.5472  5.5882  5.5889  5.6724  5.6748  5.7632  5.7660  5.7990  5.7994
  5.8279  5.8282  5.9296  5.9302  5.9461  5.9463  5.9888  5.9896  6.0593  6.0600
  6.1030  6.1037  6.1600  6.1616  6.1837  6.1842  6.2429  6.2453  6.3025  6.3033
  6.3410  6.3422  6.3895  6.3924  6.4849  6.4859  6.5084  6.5101  6.5607  6.5613
  6.5773  6.5777  6.6192  6.6207  6.6372  6.6379  6.6728  6.6748  6.7302  6.7307
  6.7791  6.7805  6.8031  6.8050  6.8494  6.8508  6.8902  6.8911  6.9351  6.9354
  6.9655  6.9663  7.0355  7.0378  7.0793  7.0810  7.1189  7.1195  7.1793  7.1819
  7.2374  7.2377  7.2758  7.2776  7.3031  7.3037  7.3808  7.3815  7.4217  7.4234
  7.4956  7.4958  7.6166  7.6176  7.6644  7.6672  7.7287  7.7315  7.7968  7.7976
  7.8392  7.8411  7.9462  7.9472  8.0804  8.0827  8.1516  8.1517  8.2374  8.2389
  8.3692  8.3697  8.4943  8.4983  8.5812  8.5901  8.6439  8.6573  8.7685  8.7756
  8.8747  8.8816
   0.50000   0.28259   0.00000
 -1.5542 -1.5539 -1.5292 -1.5289 -1.5101 -1.5099 -1.5086 -1.5086 -1.1486 -1.1486
 -1.1466 -1.1466 -1.1390 -1.1390 -1.1371 -1.1371 -1.1342 -1.1342 -1.1292 -1.1291
 -1.1262 -1.1262 -1.1158 -1.1157 -1.0927 -1.0926 -1.0894 -1.0893 -0.5704 -0.5704
 -0.5019 -0.5018 -0.4563 -0.4562 -0.4254 -0.4252 -0.3746 -0.3743 -0.3425 -0.3425
 -0.2976 -0.2974 -0.2684 -0.2682 -0.2454 -0.2452 -0.2364 -0.2360 -0.2132 -0.2129
 -0.2089 -0.2087  0.5403  0.5405  0.6397  0.6399  0.7663  0.7664  0.7877  0.7878
  0.8361  0.8362  0.8795  0.8795  0.9841  0.9842  1.0162  1.0163  1.0653  1.0653
  1.1236  1.1236  1.1390  1.1390  1.1621  1.1621  1.2782  1.2782  1.3069  1.3070
  1.3457  1.3457  1.3922  1.3923  1.4113  1.4114  1.4711  1.4712  1.5035  1.5036
  1.6303  1.6304  1.7610  1.7611  1.8373  1.8374  1.9149  1.9151  1.9646  1.9646
  1.9956  1.9957  2.0679  2.0684  2.1699  2.1700  2.1868  2.1870  2.2029  2.2030
  2.2687  2.2687  2.2862  2.2863  2.3332  2.3332  2.3494  2.3495  2.3914  2.3914
  2.4068  2.4068  2.4563  2.4565  2.4761  2.4762  2.5166  2.5168  2.5459  2.5460
  2.5962  2.5963  2.6406  2.6407  2.7429  2.7430  2.7886  2.7889  2.8622  2.8625
  2.8953  2.8954  2.9134  2.9136  2.9557  2.9560  3.0101  3.0101  3.0420  3.0423
  3.1307  3.1310  3.1727  3.1729  3.2750  3.2751  3.2809  3.2811  3.3277  3.3278
  3.3872  3.3874  3.4219  3.4224  3.4569  3.4572  3.4878  3.4878  3.5500  3.5501
  3.5844  3.5846  3.6373  3.6374  3.6776  3.6777  3.7064  3.7067  3.7414  3.7415
  3.7972  3.7973  3.8335  3.8336  3.8901  3.8904  3.9320  3.9322  3.9635  3.9636
  3.9851  3.9858  4.0356  4.0360  4.0835  4.0839  4.1227  4.1236  4.1643  4.1648
  4.2007  4.2008  4.2633  4.2637  4.2890  4.2909  4.3663  4.3672  4.3903  4.3907
  4.4172  4.4176  4.4781  4.4782  4.4961  4.4972  4.5444  4.5448  4.5616  4.5624
  4.6005  4.6015  4.6585  4.6591  4.6925  4.6928  4.7580  4.7584  4.8141  4.8145
  4.8486  4.8494  4.9003  4.9004  4.9628  4.9629  4.9866  4.9874  5.0233  5.0235
  5.0602  5.0612  5.1039  5.1043  5.1524  5.1531  5.1636  5.1639  5.2327  5.2335
  5.2884  5.2893  5.3175  5.3186  5.3745  5.3748  5.4051  5.4062  5.4708  5.4715
  5.5452  5.5460  5.5859  5.5864  5.6733  5.6756  5.7488  5.7514  5.8028  5.8032
  5.8300  5.8304  5.9245  5.9252  5.9429  5.9429  5.9866  5.9874  6.0559  6.0564
  6.1046  6.1054  6.1608  6.1619  6.1867  6.1876  6.2483  6.2504  6.3044  6.3053
  6.3375  6.3385  6.3882  6.3914  6.4869  6.4877  6.5082  6.5100  6.5602  6.5611
  6.5835  6.5843  6.6192  6.6214  6.6375  6.6378  6.6749  6.6768  6.7311  6.7316
  6.7790  6.7801  6.8032  6.8054  6.8489  6.8503  6.8915  6.8923  6.9316  6.9318
  6.9659  6.9668  7.0353  7.0373  7.0824  7.0843  7.1222  7.1227  7.1842  7.1866
  7.2360  7.2363  7.2687  7.2706  7.3003  7.3008  7.3814  7.3824  7.4206  7.4222
  7.4997  7.4998  7.6167  7.6179  7.6650  7.6677  7.7267  7.7297  7.7978  7.7991
  7.8372  7.8388  7.9418  7.9428  8.0729  8.0752  8.1599  8.1600  8.2392  8.2407
  8.3639  8.3644  8.4874  8.4915  8.5790  8.5881  8.6444  8.6580  8.7714  8.7784
  8.8768  8.8840
   0.50000   0.30025   0.00000
 -1.5540 -1.5537 -1.5295 -1.5292 -1.5100 -1.5098 -1.5086 -1.5086 -1.1486 -1.1486
 -1.1467 -1.1467 -1.1389 -1.1389 -1.1371 -1.1371 -1.1342 -1.1342 -1.1291 -1.1291
 -1.1262 -1.1262 -1.1161 -1.1160 -1.0924 -1.0924 -1.0894 -1.0894 -0.5695 -0.5695
 -0.5005 -0.5004 -0.4567 -0.4566 -0.4256 -0.4255 -0.3769 -0.3766 -0.3428 -0.3427
 -0.2965 -0.2963 -0.2699 -0.2697 -0.2439 -0.2436 -0.2361 -0.2357 -0.2138 -0.2135
 -0.2099 -0.2097  0.5434  0.5436  0.6369  0.6370  0.7706  0.7706  0.7893  0.7894
  0.8354  0.8356  0.8799  0.8799  0.9836  0.9837  1.0153  1.0154  1.0645  1.0646
  1.1216  1.1216  1.1357  1.1357  1.1596  1.1597  1.2784  1.2784  1.3078  1.3078
  1.3459  1.3459  1.3904  1.3905  1.4185  1.4185  1.4698  1.4699  1.5057  1.5058
  1.6204  1.6205  1.7661  1.7662  1.8377  1.8378  1.9195  1.9198  1.9669  1.9670
  1.9974  1.9975  2.0675  2.0679  2.1672  2.1674  2.1867  2.1869  2.2052  2.2053
  2.2698  2.2698  2.2850  2.2851  2.3389  2.3389  2.3459  2.3460  2.3941  2.3942
  2.4091  2.4092  2.4556  2.4557  2.4740  2.4742  2.5123  2.5125  2.5425  2.5426
  2.5886  2.5887  2.6363  2.6364  2.7399  2.7400  2.7931  2.7934  2.8660  2.8663
  2.8976  2.8977  2.9142  2.9145  2.9509  2.9513  3.0092  3.0093  3.0467  3.0469
  3.1333  3.1336  3.1760  3.1762  3.2792  3.2793  3.2793  3.2795  3.3287  3.3289
  3.3898  3.3901  3.4215  3.4220  3.4552  3.4555  3.4852  3.4852  3.5437  3.5439
  3.5852  3.5853  3.6366  3.6367  3.6753  3.6754  3.7034  3.7037  3.7401  3.7403
  3.8028  3.8030  3.8354  3.8355  3.8898  3.8902  3.9318  3.9319  3.9669  3.9670
  3.9842  3.9849  4.0345  4.0349  4.0813  4.0817  4.1214  4.1223  4.1623  4.1627
  4.1986  4.1987  4.2570  4.2575  4.2864  4.2885  4.3718  4.3726  4.3901  4.3904
  4.4210  4.4213  4.4823  4.4824  4.4998  4.5008  4.5476  4.5483  4.5622  4.5632
  4.5965  4.5976  4.6569  4.6577  4.6910  4.6914  4.7612  4.7616  4.8157  4.8162
  4.8546  4.8554  4.9053  4.9054  4.9574  4.9575  4.9907  4.9917  5.0226  5.0227
  5.0636  5.0643  5.1060  5.1066  5.1453  5.1459  5.1642  5.1647  5.2389  5.2397
  5.2882  5.2891  5.3168  5.3178  5.3795  5.3798  5.4026  5.4037  5.4661  5.4668
  5.5448  5.5455  5.5838  5.5842  5.6736  5.6759  5.7343  5.7365  5.8064  5.8068
  5.8318  5.8321  5.9192  5.9198  5.9412  5.9413  5.9843  5.9850  6.0523  6.0528
  6.1071  6.1080  6.1607  6.1614  6.1904  6.1914  6.2534  6.2553  6.3057  6.3068
  6.3344  6.3352  6.3879  6.3913  6.4880  6.4885  6.5076  6.5095  6.5583  6.5597
  6.5896  6.5906  6.6170  6.6199  6.6395  6.6396  6.6789  6.6808  6.7323  6.7327
  6.7780  6.7788  6.8041  6.8063  6.8475  6.8490  6.8922  6.8928  6.9295  6.9296
  6.9671  6.9680  7.0347  7.0365  7.0854  7.0875  7.1257  7.1263  7.1886  7.1907
  7.2347  7.2351  7.2610  7.2629  7.2967  7.2971  7.3819  7.3833  7.4200  7.4214
  7.5037  7.5039  7.6166  7.6179  7.6653  7.6679  7.7245  7.7277  7.7991  7.8011
  7.8369  7.8383  7.9374  7.9384  8.0652  8.0676  8.1683  8.1684  8.2404  8.2420
  8.3589  8.3595  8.4805  8.4848  8.5770  8.5862  8.6448  8.6587  8.7745  8.7813
  8.8785  8.8860
   0.50000   0.31791   0.00000
 -1.5538 -1.5536 -1.5298 -1.5295 -1.5099 -1.5097 -1.5087 -1.5085 -1.1485 -1.1485
 -1.1468 -1.1468 -1.1388 -1.1388 -1.1371 -1.1370 -1.1342 -1.1342 -1.1290 -1.1290
 -1.1262 -1.1262 -1.1163 -1.1163 -1.0922 -1.0922 -1.0895 -1.0894 -0.5687 -0.5687
 -0.4992 -0.4991 -0.4572 -0.4571 -0.4258 -0.4256 -0.3790 -0.3787 -0.3430 -0.3429
 -0.2953 -0.2951 -0.2716 -0.2715 -0.2423 -0.2420 -0.2357 -0.2354 -0.2143 -0.2140
 -0.2109 -0.2107  0.5463  0.5465  0.6342  0.6344  0.7745  0.7745  0.7910  0.7910
  0.8349  0.8351  0.8799  0.8800  0.9834  0.9835  1.0144  1.0145  1.0639  1.0640
  1.1196  1.1197  1.1328  1.1328  1.1574  1.1574  1.2784  1.2785  1.3087  1.3088
  1.3459  1.3459  1.3886  1.3887  1.4254  1.4255  1.4685  1.4685  1.5086  1.5087
  1.6104  1.6104  1.7715  1.7715  1.8367  1.8368  1.9228  1.9230  1.9677  1.9678
  2.0030  2.0031  2.0677  2.0681  2.1634  2.1635  2.1855  2.1857  2.2085  2.2087
  2.2699  2.2700  2.2837  2.2838  2.3423  2.3424  2.3450  2.3451  2.3955  2.3956
  2.4135  2.4137  2.4540  2.4541  2.4720  2.4721  2.5082  2.5084  2.5389  2.5391
  2.5822  2.5823  2.6324  2.6325  2.7372  2.7374  2.7973  2.7977  2.8689  2.8692
  2.8987  2.8989  2.9168  2.9170  2.9474  2.9477  3.0059  3.0061  3.0539  3.0541
  3.1349  3.1352  3.1798  3.1799  3.2789  3.2790  3.2814  3.2817  3.3289  3.3291
  3.3923  3.3925  3.4212  3.4216  3.4533  3.4536  3.4816  3.4817  3.5375  3.5377
  3.5880  3.5881  3.6368  3.6369  3.6729  3.6730  3.7006  3.7009  3.7384  3.7385
  3.8072  3.8073  3.8383  3.8384  3.8896  3.8900  3.9315  3.9316  3.9697  3.9699
  3.9836  3.9844  4.0336  4.0339  4.0800  4.0803  4.1202  4.1210  4.1602  4.1606
  4.1965  4.1966  4.2508  4.2514  4.2842  4.2865  4.3769  4.3775  4.3904  4.3905
  4.4239  4.4242  4.4852  4.4852  4.5034  4.5042  4.5497  4.5506  4.5634  4.5643
  4.5941  4.5953  4.6543  4.6552  4.6901  4.6907  4.7655  4.7660  4.8164  4.8169
  4.8599  4.8606  4.9104  4.9104  4.9521  4.9523  4.9948  4.9960  5.0208  5.0209
  5.0678  5.0684  5.1084  5.1092  5.1373  5.1378  5.1659  5.1666  5.2455  5.2462
  5.2878  5.2887  5.3157  5.3167  5.3829  5.3833  5.4008  5.4017  5.4628  5.4634
  5.5448  5.5453  5.5820  5.5824  5.6731  5.6750  5.7206  5.7223  5.8096  5.8100
  5.8334  5.8339  5.9138  5.9144  5.9405  5.9408  5.9819  5.9828  6.0488  6.0494
  6.1103  6.1114  6.1603  6.1608  6.1940  6.1952  6.2583  6.2599  6.3059  6.3071
  6.3319  6.3327  6.3887  6.3923  6.4880  6.4883  6.5068  6.5087  6.5551  6.5570
  6.5955  6.5966  6.6151  6.6184  6.6413  6.6415  6.6839  6.6861  6.7339  6.7343
  6.7759  6.7764  6.8056  6.8078  6.8454  6.8470  6.8918  6.8920  6.9294  6.9296
  6.9687  6.9696  7.0338  7.0353  7.0883  7.0906  7.1294  7.1301  7.1923  7.1941
  7.2330  7.2335  7.2541  7.2560  7.2921  7.2926  7.3824  7.3841  7.4197  7.4208
  7.5076  7.5078  7.6163  7.6178  7.6652  7.6677  7.7225  7.7257  7.8000  7.8028
  7.8388  7.8399  7.9332  7.9340  8.0577  8.0601  8.1765  8.1767  8.2408  8.2425
  8.3544  8.3551  8.4738  8.4782  8.5753  8.5846  8.6452  8.6593  8.7775  8.7842
  8.8796  8.8874
   0.50000   0.33558   0.00000
 -1.5536 -1.5534 -1.5300 -1.5298 -1.5099 -1.5096 -1.5087 -1.5085 -1.1485 -1.1485
 -1.1469 -1.1469 -1.1388 -1.1388 -1.1371 -1.1370 -1.1342 -1.1342 -1.1290 -1.1289
 -1.1263 -1.1263 -1.1166 -1.1166 -1.0921 -1.0920 -1.0895 -1.0894 -0.5680 -0.5680
 -0.4980 -0.4979 -0.4577 -0.4576 -0.4259 -0.4257 -0.3809 -0.3806 -0.3432 -0.3431
 -0.2939 -0.2937 -0.2736 -0.2734 -0.2408 -0.2405 -0.2353 -0.2350 -0.2148 -0.2145
 -0.2118 -0.2117  0.5490  0.5493  0.6317  0.6319  0.7778  0.7779  0.7926  0.7926
  0.8345  0.8347  0.8797  0.8797  0.9835  0.9835  1.0134  1.0135  1.0633  1.0634
  1.1177  1.1177  1.1306  1.1306  1.1554  1.1555  1.2785  1.2786  1.3097  1.3098
  1.3457  1.3458  1.3870  1.3871  1.4318  1.4319  1.4672  1.4672  1.5123  1.5124
  1.6003  1.6004  1.7770  1.7771  1.8346  1.8347  1.9256  1.9259  1.9662  1.9663
  2.0119  2.0120  2.0687  2.0691  2.1580  2.1581  2.1839  2.1841  2.2124  2.2125
  2.2691  2.2692  2.2827  2.2828  2.3396  2.3397  2.3505  2.3505  2.3971  2.3972
  2.4183  2.4185  2.4515  2.4516  2.4701  2.4702  2.5044  2.5046  2.5353  2.5354
  2.5772  2.5774  2.6290  2.6291  2.7350  2.7351  2.8012  2.8016  2.8712  2.8716
  2.8990  2.8992  2.9192  2.9194  2.9460  2.9463  3.0013  3.0014  3.0623  3.0624
  3.1353  3.1356  3.1841  3.1842  3.2799  3.2802  3.2807  3.2809  3.3283  3.3285
  3.3947  3.3949  3.4207  3.4212  3.4512  3.4516  3.4768  3.4770  3.5327  3.5329
  3.5918  3.5919  3.6377  3.6378  3.6707  3.6707  3.6980  3.6984  3.7363  3.7364
  3.8089  3.8090  3.8430  3.8432  3.8896  3.8900  3.9308  3.9309  3.9722  3.9723
  3.9839  3.9845  4.0318  4.0321  4.0800  4.0803  4.1188  4.1195  4.1583  4.1587
  4.1946  4.1947  4.2451  4.2459  4.2824  4.2846  4.3812  4.3816  4.3912  4.3914
  4.4262  4.4264  4.4867  4.4869  4.5071  4.5076  4.5501  4.5508  4.5643  4.5650
  4.5945  4.5954  4.6508  4.6518  4.6897  4.6904  4.7707  4.7713  4.8163  4.8169
  4.8637  4.8644  4.9152  4.9152  4.9476  4.9479  4.9982  4.9997  5.0187  5.0190
  5.0722  5.0728  5.1105  5.1115  5.1294  5.1300  5.1683  5.1691  5.2519  5.2525
  5.2873  5.2881  5.3143  5.3153  5.3809  5.3816  5.4033  5.4039  5.4608  5.4615
  5.5451  5.5456  5.5805  5.5810  5.6708  5.6722  5.7091  5.7102  5.8120  5.8124
  5.8354  5.8359  5.9086  5.9092  5.9406  5.9409  5.9797  5.9807  6.0455  6.0463
  6.1140  6.1153  6.1596  6.1602  6.1972  6.1984  6.2629  6.2641  6.3051  6.3063
  6.3298  6.3306  6.3906  6.3943  6.4874  6.4877  6.5060  6.5078  6.5507  6.5528
  6.6014  6.6024  6.6146  6.6178  6.6423  6.6426  6.6893  6.6917  6.7360  6.7364
  6.7731  6.7733  6.8077  6.8097  6.8428  6.8444  6.8901  6.8903  6.9314  6.9319
  6.9704  6.9712  7.0324  7.0337  7.0910  7.0935  7.1330  7.1339  7.1955  7.1969
  7.2291  7.2300  7.2499  7.2516  7.2869  7.2875  7.3830  7.3851  7.4195  7.4202
  7.5111  7.5113  7.6161  7.6176  7.6648  7.6672  7.7207  7.7239  7.8003  7.8038
  7.8424  7.8434  7.9290  7.9298  8.0506  8.0529  8.1844  8.1846  8.2405  8.2423
  8.3507  8.3514  8.4676  8.4722  8.5738  8.5832  8.6455  8.6598  8.7804  8.7871
  8.8804  8.8885
   0.50000   0.35324   0.00000
 -1.5535 -1.5533 -1.5302 -1.5300 -1.5098 -1.5095 -1.5087 -1.5085 -1.1484 -1.1484
 -1.1470 -1.1470 -1.1387 -1.1387 -1.1371 -1.1371 -1.1342 -1.1342 -1.1289 -1.1289
 -1.1263 -1.1263 -1.1168 -1.1168 -1.0919 -1.0919 -1.0895 -1.0895 -0.5674 -0.5673
 -0.4969 -0.4968 -0.4581 -0.4581 -0.4260 -0.4258 -0.3825 -0.3822 -0.3433 -0.3432
 -0.2923 -0.2921 -0.2757 -0.2755 -0.2394 -0.2391 -0.2350 -0.2347 -0.2151 -0.2148
 -0.2127 -0.2126  0.5514  0.5516  0.6296  0.6298  0.7806  0.7807  0.7941  0.7942
  0.8343  0.8344  0.8791  0.8792  0.9838  0.9838  1.0124  1.0126  1.0629  1.0630
  1.1159  1.1159  1.1289  1.1290  1.1537  1.1537  1.2785  1.2786  1.3106  1.3107
  1.3455  1.3455  1.3856  1.3857  1.4375  1.4376  1.4659  1.4659  1.5167  1.5167
  1.5905  1.5906  1.7827  1.7827  1.8313  1.8314  1.9286  1.9289  1.9631  1.9632
  2.0221  2.0222  2.0707  2.0711  2.1511  2.1512  2.1825  2.1827  2.2162  2.2164
  2.2677  2.2677  2.2818  2.2819  2.3371  2.3372  2.3557  2.3558  2.3994  2.3995
  2.4225  2.4227  2.4482  2.4482  2.4688  2.4689  2.5007  2.5008  2.5319  2.5321
  2.5736  2.5737  2.6261  2.6262  2.7331  2.7333  2.8046  2.8050  2.8731  2.8735
  2.8990  2.8993  2.9198  2.9201  2.9477  2.9479  2.9960  2.9961  3.0708  3.0709
  3.1343  3.1346  3.1891  3.1891  3.2751  3.2755  3.2845  3.2847  3.3269  3.3270
  3.3972  3.3975  3.4199  3.4204  3.4492  3.4496  3.4711  3.4714  3.5296  3.5298
  3.5959  3.5960  3.6390  3.6391  3.6687  3.6687  3.6959  3.6962  3.7341  3.7343
  3.8083  3.8084  3.8493  3.8495  3.8895  3.8899  3.9296  3.9297  3.9746  3.9747
  3.9849  3.9855  4.0290  4.0293  4.0816  4.0818  4.1171  4.1177  4.1565  4.1568
  4.1930  4.1933  4.2402  4.2412  4.2808  4.2830  4.3842  4.3845  4.3927  4.3931
  4.4280  4.4282  4.4872  4.4874  4.5111  4.5114  4.5484  4.5487  4.5646  4.5661
  4.5973  4.5979  4.6469  4.6479  4.6894  4.6902  4.7767  4.7773  4.8155  4.8162
  4.8656  4.8662  4.9195  4.9196  4.9445  4.9449  5.0003  5.0017  5.0178  5.0183
  5.0761  5.0767  5.1112  5.1123  5.1232  5.1239  5.1711  5.1720  5.2578  5.2584
  5.2866  5.2875  5.3128  5.3138  5.3749  5.3756  5.4094  5.4098  5.4595  5.4603
  5.5460  5.5465  5.5789  5.5795  5.6659  5.6669  5.7007  5.7020  5.8135  5.8139
  5.8380  5.8386  5.9036  5.9043  5.9408  5.9412  5.9780  5.9790  6.0426  6.0436
  6.1181  6.1196  6.1587  6.1594  6.1999  6.2012  6.2670  6.2679  6.3038  6.3050
  6.3276  6.3283  6.3934  6.3971  6.4867  6.4870  6.5050  6.5067  6.5456  6.5479
  6.6069  6.6078  6.6155  6.6181  6.6424  6.6428  6.6942  6.6968  6.7386  6.7389
  6.7698  6.7700  6.8101  6.8118  6.8397  6.8412  6.8877  6.8882  6.9349  6.9357
  6.9717  6.9726  7.0309  7.0319  7.0934  7.0959  7.1367  7.1379  7.1981  7.1993
  7.2227  7.2239  7.2492  7.2507  7.2813  7.2820  7.3837  7.3862  7.4193  7.4197
  7.5141  7.5143  7.6161  7.6176  7.6641  7.6664  7.7192  7.7224  7.8002  7.8043
  7.8474  7.8484  7.9249  7.9257  8.0441  8.0464  8.1918  8.1922  8.2394  8.2413
  8.3478  8.3484  8.4620  8.4667  8.5726  8.5820  8.6457  8.6602  8.7831  8.7897
  8.8809  8.8892
   0.50000   0.37090   0.00000
 -1.5534 -1.5531 -1.5304 -1.5301 -1.5098 -1.5095 -1.5087 -1.5085 -1.1484 -1.1484
 -1.1470 -1.1470 -1.1387 -1.1387 -1.1371 -1.1371 -1.1342 -1.1342 -1.1289 -1.1289
 -1.1263 -1.1263 -1.1169 -1.1169 -1.0918 -1.0918 -1.0896 -1.0895 -0.5669 -0.5669
 -0.4960 -0.4959 -0.4586 -0.4585 -0.4260 -0.4258 -0.3838 -0.3834 -0.3434 -0.3433
 -0.2907 -0.2905 -0.2778 -0.2777 -0.2382 -0.2379 -0.2347 -0.2344 -0.2154 -0.2151
 -0.2136 -0.2134  0.5534  0.5536  0.6277  0.6280  0.7828  0.7829  0.7954  0.7955
  0.8342  0.8343  0.8785  0.8785  0.9842  0.9842  1.0115  1.0117  1.0626  1.0627
  1.1142  1.1142  1.1279  1.1279  1.1523  1.1524  1.2784  1.2785  1.3115  1.3116
  1.3452  1.3452  1.3845  1.3846  1.4423  1.4423  1.4647  1.4648  1.5216  1.5216
  1.5812  1.5813  1.7883  1.7884  1.8273  1.8274  1.9320  1.9323  1.9591  1.9592
  2.0316  2.0318  2.0742  2.0745  2.1429  2.1429  2.1814  2.1817  2.2196  2.2198
  2.2660  2.2660  2.2811  2.2813  2.3352  2.3353  2.3604  2.3605  2.4022  2.4023
  2.4258  2.4260  2.4443  2.4444  2.4682  2.4683  2.4969  2.4971  2.5292  2.5294
  2.5710  2.5712  2.6238  2.6239  2.7316  2.7318  2.8074  2.8078  2.8747  2.8751
  2.8990  2.8993  2.9188  2.9192  2.9519  2.9521  2.9903  2.9904  3.0791  3.0792
  3.1320  3.1323  3.1945  3.1946  3.2685  3.2689  3.2897  3.2898  3.3247  3.3248
  3.3999  3.4001  3.4185  3.4191  3.4475  3.4478  3.4653  3.4656  3.5281  3.5282
  3.5997  3.5998  3.6405  3.6406  3.6670  3.6671  3.6942  3.6945  3.7321  3.7323
  3.8063  3.8064  3.8562  3.8564  3.8893  3.8895  3.9276  3.9279  3.9772  3.9773
  3.9866  3.9871  4.0252  4.0256  4.0842  4.0844  4.1149  4.1154  4.1547  4.1551
  4.1919  4.1925  4.2362  4.2374  4.2794  4.2817  4.3862  4.3864  4.3943  4.3948
  4.4296  4.4297  4.4869  4.4873  4.5154  4.5156  4.5447  4.5449  4.5652  4.5673
  4.6013  4.6018  4.6429  4.6439  4.6893  4.6900  4.7831  4.7838  4.8139  4.8146
  4.8659  4.8665  4.9230  4.9232  4.9429  4.9435  5.0007  5.0017  5.0189  5.0197
  5.0789  5.0796  5.1088  5.1096  5.1212  5.1217  5.1741  5.1750  5.2627  5.2632
  5.2859  5.2867  5.3119  5.3130  5.3679  5.3685  5.4163  5.4166  5.4581  5.4592
  5.5480  5.5485  5.5768  5.5774  5.6589  5.6601  5.6956  5.6976  5.8142  5.8146
  5.8409  5.8416  5.8990  5.8999  5.9410  5.9415  5.9767  5.9778  6.0402  6.0414
  6.1223  6.1241  6.1573  6.1581  6.2020  6.2034  6.2705  6.2713  6.3027  6.3040
  6.3250  6.3257  6.3966  6.4002  6.4862  6.4865  6.5036  6.5054  6.5408  6.5432
  6.6107  6.6128  6.6178  6.6195  6.6417  6.6423  6.6980  6.7007  6.7415  6.7418
  6.7664  6.7668  6.8128  6.8142  6.8364  6.8377  6.8855  6.8861  6.9391  6.9401
  6.9726  6.9733  7.0295  7.0303  7.0952  7.0976  7.1403  7.1418  7.2002  7.2013
  7.2155  7.2168  7.2507  7.2520  7.2756  7.2764  7.3844  7.3873  7.4190  7.4192
  7.5164  7.5167  7.6161  7.6176  7.6634  7.6655  7.7180  7.7211  7.7999  7.8043
  7.8527  7.8538  7.9210  7.9218  8.0386  8.0409  8.1985  8.1990  8.2376  8.2396
  8.3457  8.3463  8.4573  8.4622  8.5716  8.5811  8.6458  8.6605  8.7853  8.7919
  8.8811  8.8897
   0.50000   0.38856   0.00000
 -1.5533 -1.5531 -1.5305 -1.5302 -1.5097 -1.5094 -1.5087 -1.5085 -1.1484 -1.1484
 -1.1471 -1.1471 -1.1387 -1.1386 -1.1371 -1.1371 -1.1342 -1.1341 -1.1289 -1.1288
 -1.1263 -1.1263 -1.1170 -1.1170 -1.0917 -1.0917 -1.0896 -1.0896 -0.5666 -0.5665
 -0.4953 -0.4952 -0.4589 -0.4589 -0.4260 -0.4258 -0.3847 -0.3843 -0.3435 -0.3434
 -0.2889 -0.2887 -0.2800 -0.2798 -0.2373 -0.2370 -0.2345 -0.2342 -0.2155 -0.2153
 -0.2143 -0.2141  0.5549  0.5552  0.6264  0.6266  0.7844  0.7844  0.7963  0.7964
  0.8342  0.8344  0.8778  0.8779  0.9846  0.9847  1.0108  1.0110  1.0623  1.0625
  1.1128  1.1128  1.1272  1.1273  1.1512  1.1513  1.2784  1.2785  1.3121  1.3122
  1.3449  1.3449  1.3837  1.3839  1.4460  1.4461  1.4636  1.4637  1.5267  1.5268
  1.5729  1.5730  1.7937  1.7937  1.8230  1.8231  1.9359  1.9362  1.9547  1.9548
  2.0390  2.0392  2.0793  2.0796  2.1340  2.1341  2.1806  2.1809  2.2224  2.2226
  2.2644  2.2645  2.2806  2.2807  2.3338  2.3339  2.3641  2.3643  2.4052  2.4053
  2.4281  2.4283  2.4404  2.4404  2.4685  2.4686  2.4933  2.4934  2.5274  2.5275
  2.5693  2.5695  2.6222  2.6223  2.7306  2.7308  2.8094  2.8099  2.8760  2.8764
  2.8989  2.8992  2.9173  2.9177  2.9574  2.9576  2.9844  2.9845  3.0864  3.0865
  3.1289  3.1292  3.2000  3.2001  3.2616  3.2620  3.2952  3.2953  3.3219  3.3220
  3.4027  3.4029  3.4167  3.4173  3.4464  3.4466  3.4603  3.4606  3.5274  3.5275
  3.6027  3.6029  3.6418  3.6419  3.6658  3.6658  3.6930  3.6934  3.7305  3.7307
  3.8040  3.8042  3.8626  3.8628  3.8888  3.8889  3.9253  3.9257  3.9801  3.9801
  3.9883  3.9888  4.0212  4.0216  4.0873  4.0875  4.1126  4.1130  4.1532  4.1536
  4.1914  4.1922  4.2333  4.2347  4.2784  4.2806  4.3876  4.3879  4.3954  4.3959
  4.4308  4.4310  4.4862  4.4867  4.5199  4.5202  4.5399  4.5402  4.5659  4.5684
  4.6054  4.6059  4.6391  4.6402  4.6891  4.6899  4.7897  4.7905  4.8112  4.8119
  4.8653  4.8658  4.9253  4.9257  4.9427  4.9433  4.9998  5.0005  5.0212  5.0223
  5.0801  5.0809  5.1052  5.1057  5.1218  5.1221  5.1768  5.1777  5.2662  5.2667
  5.2849  5.2857  5.3119  5.3131  5.3615  5.3621  5.4228  5.4231  5.4563  5.4577
  5.5512  5.5518  5.5738  5.5743  5.6520  5.6537  5.6930  5.6955  5.8144  5.8148
  5.8438  5.8446  5.8952  5.8962  5.9411  5.9418  5.9759  5.9770  6.0384  6.0398
  6.1261  6.1283  6.1555  6.1566  6.2037  6.2051  6.2730  6.2740  6.3022  6.3036
  6.3221  6.3229  6.3995  6.4030  6.4862  6.4864  6.5019  6.5040  6.5369  6.5393
  6.6128  6.6163  6.6206  6.6224  6.6406  6.6413  6.7004  6.7031  6.7447  6.7450
  6.7631  6.7639  6.8157  6.8170  6.8328  6.8338  6.8836  6.8845  6.9431  6.9444
  6.9727  6.9734  7.0285  7.0291  7.0963  7.0987  7.1438  7.1455  7.2010  7.2024
  7.2099  7.2109  7.2531  7.2544  7.2701  7.2711  7.3850  7.3883  7.4185  7.4190
  7.5181  7.5184  7.6162  7.6178  7.6627  7.6647  7.7171  7.7202  7.7995  7.8043
  7.8577  7.8589  7.9176  7.9185  8.0344  8.0367  8.2043  8.2050  8.2352  8.2375
  8.3443  8.3449  8.4537  8.4587  8.5709  8.5804  8.6459  8.6607  8.7870  8.7936
  8.8812  8.8899
   0.50000   0.40622   0.00000
 -1.5533 -1.5530 -1.5306 -1.5303 -1.5097 -1.5094 -1.5087 -1.5085 -1.1483 -1.1483
 -1.1471 -1.1471 -1.1386 -1.1386 -1.1371 -1.1371 -1.1341 -1.1341 -1.1288 -1.1288
 -1.1263 -1.1263 -1.1171 -1.1171 -1.0916 -1.0916 -1.0896 -1.0896 -0.5663 -0.5663
 -0.4949 -0.4948 -0.4592 -0.4591 -0.4260 -0.4258 -0.3853 -0.3849 -0.3436 -0.3435
 -0.2871 -0.2869 -0.2819 -0.2818 -0.2367 -0.2364 -0.2344 -0.2341 -0.2155 -0.2153
 -0.2149 -0.2146  0.5558  0.5561  0.6255  0.6258  0.7853  0.7854  0.7969  0.7970
  0.8343  0.8345  0.8774  0.8774  0.9849  0.9850  1.0103  1.0105  1.0622  1.0623
  1.1119  1.1120  1.1269  1.1270  1.1506  1.1507  1.2784  1.2785  1.3126  1.3126
  1.3447  1.3447  1.3833  1.3834  1.4484  1.4485  1.4628  1.4629  1.5312  1.5312
  1.5665  1.5665  1.7982  1.7982  1.8190  1.8191  1.9400  1.9403  1.9502  1.9503
  2.0433  2.0436  2.0852  2.0854  2.1260  2.1261  2.1802  2.1805  2.2243  2.2245
  2.2633  2.2633  2.2802  2.2804  2.3329  2.3331  2.3666  2.3668  2.4075  2.4077
  2.4299  2.4301  2.4368  2.4368  2.4693  2.4694  2.4904  2.4906  2.5263  2.5265
  2.5683  2.5686  2.6212  2.6213  2.7299  2.7301  2.8107  2.8112  2.8768  2.8773
  2.8989  2.8992  2.9161  2.9165  2.9632  2.9634  2.9787  2.9788  3.0919  3.0921
  3.1258  3.1263  3.2043  3.2046  3.2561  3.2565  3.3001  3.3002  3.3189  3.3191
  3.4052  3.4055  3.4146  3.4152  3.4459  3.4460  3.4568  3.4571  3.5272  3.5273
  3.6047  3.6049  3.6427  3.6428  3.6650  3.6650  3.6923  3.6927  3.7295  3.7297
  3.8023  3.8025  3.8673  3.8674  3.8881  3.8882  3.9234  3.9239  3.9825  3.9826
  3.9896  3.9902  4.0178  4.0184  4.0898  4.0901  4.1105  4.1110  4.1522  4.1526
  4.1912  4.1922  4.2314  4.2330  4.2777  4.2800  4.3886  4.3890  4.3958  4.3964
  4.4318  4.4320  4.4857  4.4862  4.5247  4.5250  4.5348  4.5351  4.5665  4.5692
  4.6086  4.6091  4.6363  4.6374  4.6891  4.6898  4.7962  4.7970  4.8073  4.8081
  4.8644  4.8649  4.9266  4.9270  4.9431  4.9438  4.9989  4.9994  5.0233  5.0247
  5.0801  5.0808  5.1029  5.1033  5.1225  5.1228  5.1787  5.1797  5.2682  5.2688
  5.2839  5.2847  5.3125  5.3139  5.3570  5.3574  5.4276  5.4282  5.4543  5.4560
  5.5552  5.5561  5.5700  5.5703  5.6474  5.6492  5.6918  5.6945  5.8144  5.8148
  5.8459  5.8468  5.8925  5.8937  5.9411  5.9419  5.9755  5.9766  6.0372  6.0388
  6.1291  6.1317  6.1537  6.1551  6.2047  6.2061  6.2745  6.2757  6.3023  6.3038
  6.3197  6.3205  6.4016  6.4049  6.4864  6.4868  6.5003  6.5028  6.5344  6.5368
  6.6138  6.6178  6.6234  6.6254  6.6395  6.6403  6.7016  6.7043  6.7477  6.7480
  6.7603  6.7613  6.8185  6.8202  6.8296  6.8299  6.8825  6.8834  6.9460  6.9476
  6.9724  6.9730  7.0279  7.0285  7.0968  7.0992  7.1465  7.1484  7.1994  7.2013
  7.2079  7.2084  7.2562  7.2574  7.2650  7.2663  7.3854  7.3889  7.4182  7.4188
  7.5191  7.5194  7.6163  7.6179  7.6622  7.6642  7.7166  7.7196  7.7993  7.8042
  7.8612  7.8625  7.9150  7.9162  8.0317  8.0340  8.2084  8.2093  8.2330  8.2355
  8.3436  8.3441  8.4514  8.4565  8.5704  8.5800  8.6459  8.6608  8.7881  8.7946
  8.8812  8.8901
   0.50000   0.42389   0.00000
 -1.5532 -1.5530 -1.5306 -1.5303 -1.5097 -1.5094 -1.5087 -1.5085 -1.1483 -1.1483
 -1.1471 -1.1471 -1.1386 -1.1386 -1.1371 -1.1371 -1.1341 -1.1341 -1.1288 -1.1288
 -1.1263 -1.1263 -1.1171 -1.1171 -1.0916 -1.0916 -1.0896 -1.0896 -0.5663 -0.5662
 -0.4947 -0.4946 -0.4592 -0.4592 -0.4260 -0.4258 -0.3854 -0.3851 -0.3436 -0.3435
 -0.2861 -0.2859 -0.2831 -0.2829 -0.2365 -0.2362 -0.2344 -0.2340 -0.2154 -0.2153
 -0.2151 -0.2148  0.5561  0.5564  0.6252  0.6255  0.7857  0.7857  0.7971  0.7972
  0.8343  0.8345  0.8772  0.8773  0.9851  0.9851  1.0101  1.0103  1.0622  1.0623
  1.1116  1.1117  1.1268  1.1269  1.1504  1.1505  1.2784  1.2785  1.3127  1.3128
  1.3446  1.3446  1.3831  1.3832  1.4493  1.4494  1.4625  1.4626  1.5332  1.5332
  1.5639  1.5639  1.8002  1.8003  1.8171  1.8173  1.9430  1.9435  1.9470  1.9471
  2.0447  2.0450  2.0881  2.0883  2.1224  2.1225  2.1800  2.1804  2.2249  2.2252
  2.2629  2.2629  2.2801  2.2803  2.3326  2.3328  2.3675  2.3677  2.4084  2.4086
  2.4311  2.4314  2.4348  2.4348  2.4697  2.4698  2.4893  2.4895  2.5260  2.5261
  2.5680  2.5683  2.6208  2.6210  2.7297  2.7299  2.8111  2.8116  2.8771  2.8776
  2.8989  2.8992  2.9156  2.9161  2.9667  2.9669  2.9752  2.9753  3.0941  3.0943
  3.1245  3.1249  3.2061  3.2064  3.2540  3.2544  3.3023  3.3024  3.3174  3.3176
  3.4065  3.4067  3.4135  3.4141  3.4458  3.4459  3.4555  3.4558  3.5272  3.5273
  3.6054  3.6056  3.6430  3.6432  3.6647  3.6648  3.6921  3.6925  3.7291  3.7294
  3.8017  3.8019  3.8691  3.8692  3.8877  3.8880  3.9226  3.9231  3.9834  3.9835
  3.9902  3.9907  4.0164  4.0171  4.0909  4.0911  4.1097  4.1102  4.1518  4.1522
  4.1912  4.1922  4.2308  4.2325  4.2775  4.2797  4.3890  4.3894  4.3959  4.3964
  4.4321  4.4323  4.4854  4.4860  4.5293  4.5299  4.5300  4.5302  4.5667  4.5695
  4.6098  4.6104  4.6351  4.6363  4.6890  4.6898  4.8018  4.8021  4.8029  4.8035
  4.8641  4.8646  4.9269  4.9274  4.9433  4.9440  4.9985  4.9990  5.0242  5.0256
  5.0798  5.0806  5.1021  5.1025  5.1228  5.1231  5.1795  5.1804  5.2689  5.2696
  5.2835  5.2843  5.3129  5.3143  5.3553  5.3557  5.4296  5.4302  5.4534  5.4552
  5.5577  5.5589  5.5674  5.5680  5.6457  5.6476  5.6915  5.6943  5.8144  5.8148
  5.8467  5.8476  5.8915  5.8928  5.9411  5.9419  5.9754  5.9764  6.0368  6.0384
  6.1302  6.1330  6.1529  6.1545  6.2050  6.2065  6.2750  6.2763  6.3025  6.3041
  6.3187  6.3196  6.4023  6.4057  6.4865  6.4871  6.4996  6.5023  6.5335  6.5360
  6.6142  6.6182  6.6246  6.6267  6.6390  6.6398  6.7019  6.7046  6.7491  6.7496
  6.7588  6.7600  6.8199  6.8226  6.8273  6.8281  6.8820  6.8830  6.9472  6.9489
  6.9722  6.9727  7.0277  7.0283  7.0970  7.0993  7.1476  7.1495  7.1982  7.2002
  7.2077  7.2081  7.2588  7.2602  7.2614  7.2633  7.3856  7.3892  7.4180  7.4187
  7.5194  7.5198  7.6164  7.6179  7.6620  7.6640  7.7164  7.7195  7.7992  7.8042
  7.8625  7.8639  7.9140  7.9153  8.0308  8.0331  8.2099  8.2110  8.2321  8.2347
  8.3433  8.3439  8.4506  8.4558  8.5703  8.5798  8.6459  8.6608  8.7884  8.7949
  8.8812  8.8901
   25
   0.50000   0.42389   0.00000
 -1.5532 -1.5530 -1.5306 -1.5303 -1.5097 -1.5094 -1.5087 -1.5085 -1.1483 -1.1483
 -1.1471 -1.1471 -1.1386 -1.1386 -1.1371 -1.1371 -1.1341 -1.1341 -1.1288 -1.1288
 -1.1263 -1.1263 -1.1171 -1.1171 -1.0916 -1.0916 -1.0896 -1.0896 -0.5663 -0.5662
 -0.4947 -0.4946 -0.4592 -0.4592 -0.4260 -0.4258 -0.3854 -0.3851 -0.3436 -0.3435
 -0.2861 -0.2859 -0.2831 -0.2829 -0.2365 -0.2362 -0.2344 -0.2340 -0.2154 -0.2153
 -0.2151 -0.2148  0.5561  0.5564  0.6252  0.6255  0.7857  0.7857  0.7971  0.7972
  0.8343  0.8345  0.8772  0.8773  0.9851  0.9851  1.0101  1.0103  1.0622  1.0623
  1.1116  1.1117  1.1268  1.1269  1.1504  1.1505  1.2784  1.2785  1.3127  1.3128
  1.3446  1.3446  1.3831  1.3832  1.4493  1.4494  1.4625  1.4626  1.5332  1.5332
  1.5639  1.5639  1.8002  1.8003  1.8171  1.8173  1.9430  1.9435  1.9470  1.9471
  2.0447  2.0450  2.0881  2.0883  2.1224  2.1225  2.1800  2.1804  2.2249  2.2252
  2.2629  2.2629  2.2801  2.2803  2.3326  2.3328  2.3675  2.3677  2.4084  2.4086
  2.4311  2.4314  2.4348  2.4348  2.4697  2.4698  2.4893  2.4895  2.5260  2.5261
  2.5680  2.5683  2.6208  2.6210  2.7297  2.7299  2.8111  2.8116  2.8771  2.8776
  2.8989  2.8992  2.9156  2.9161  2.9667  2.9669  2.9752  2.9753  3.0941  3.0943
  3.1245  3.1249  3.2061  3.2064  3.2540  3.2544  3.3023  3.3024  3.3174  3.3176
  3.4065  3.4067  3.4135  3.4141  3.4458  3.4459  3.4555  3.4558  3.5272  3.5273
  3.6054  3.6056  3.6430  3.6432  3.6647  3.6648  3.6921  3.6925  3.7291  3.7294
  3.8017  3.8019  3.8691  3.8692  3.8877  3.8880  3.9226  3.9231  3.9834  3.9835
  3.9902  3.9907  4.0164  4.0171  4.0909  4.0911  4.1097  4.1102  4.1518  4.1522
  4.1912  4.1922  4.2308  4.2325  4.2775  4.2797  4.3890  4.3894  4.3959  4.3964
  4.4321  4.4323  4.4854  4.4860  4.5293  4.5299  4.5300  4.5302  4.5667  4.5695
  4.6098  4.6104  4.6351  4.6363  4.6890  4.6898  4.8018  4.8021  4.8029  4.8035
  4.8641  4.8646  4.9269  4.9274  4.9433  4.9440  4.9985  4.9990  5.0242  5.0256
  5.0798  5.0806  5.1021  5.1025  5.1228  5.1231  5.1795  5.1804  5.2689  5.2696
  5.2835  5.2843  5.3129  5.3143  5.3553  5.3557  5.4296  5.4302  5.4534  5.4552
  5.5577  5.5589  5.5674  5.5680  5.6457  5.6476  5.6915  5.6943  5.8144  5.8148
  5.8467  5.8476  5.8915  5.8928  5.9411  5.9419  5.9754  5.9764  6.0368  6.0384
  6.1302  6.1330  6.1529  6.1545  6.2050  6.2065  6.2750  6.2763  6.3025  6.3041
  6.3187  6.3196  6.4023  6.4057  6.4865  6.4871  6.4996  6.5023  6.5335  6.5360
  6.6142  6.6182  6.6246  6.6267  6.6390  6.6398  6.7019  6.7046  6.7491  6.7496
  6.7588  6.7600  6.8199  6.8226  6.8273  6.8281  6.8820  6.8830  6.9472  6.9489
  6.9722  6.9727  7.0277  7.0283  7.0970  7.0993  7.1476  7.1495  7.1982  7.2002
  7.2077  7.2081  7.2588  7.2602  7.2614  7.2633  7.3856  7.3892  7.4180  7.4187
  7.5194  7.5198  7.6164  7.6179  7.6620  7.6640  7.7164  7.7195  7.7992  7.8042
  7.8625  7.8639  7.9140  7.9153  8.0308  8.0331  8.2099  8.2110  8.2321  8.2347
  8.3433  8.3439  8.4506  8.4558  8.5703  8.5798  8.6459  8.6608  8.7884  8.7949
  8.8812  8.8901
   0.47917   0.42389   0.00000
 -1.5533 -1.5531 -1.5306 -1.5303 -1.5097 -1.5094 -1.5087 -1.5085 -1.1484 -1.1483
 -1.1471 -1.1471 -1.1387 -1.1386 -1.1371 -1.1371 -1.1342 -1.1342 -1.1288 -1.1288
 -1.1263 -1.1263 -1.1170 -1.1170 -1.0916 -1.0916 -1.0896 -1.0896 -0.5664 -0.5663
 -0.4948 -0.4947 -0.4593 -0.4592 -0.4260 -0.4258 -0.3855 -0.3852 -0.3432 -0.3431
 -0.2865 -0.2863 -0.2827 -0.2826 -0.2384 -0.2381 -0.2327 -0.2323 -0.2167 -0.2165
 -0.2137 -0.2134  0.5551  0.5554  0.6264  0.6267  0.7846  0.7847  0.7981  0.7981
  0.8343  0.8345  0.8773  0.8774  0.9849  0.9850  1.0103  1.0105  1.0619  1.0621
  1.1105  1.1105  1.1279  1.1279  1.1513  1.1514  1.2781  1.2783  1.3124  1.3125
  1.3442  1.3443  1.3831  1.3832  1.4484  1.4485  1.4629  1.4630  1.5334  1.5335
  1.5648  1.5648  1.7959  1.7959  1.8210  1.8211  1.9381  1.9385  1.9526  1.9528
  2.0446  2.0449  2.0876  2.0878  2.1225  2.1226  2.1800  2.1803  2.2249  2.2251
  2.2629  2.2629  2.2803  2.2805  2.3320  2.3321  2.3667  2.3669  2.4079  2.4081
  2.4272  2.4274  2.4376  2.4377  2.4687  2.4688  2.4906  2.4908  2.5264  2.5266
  2.5683  2.5686  2.6210  2.6212  2.7312  2.7315  2.8094  2.8099  2.8771  2.8775
  2.8927  2.8929  2.9211  2.9215  2.9647  2.9649  2.9794  2.9796  3.0922  3.0924
  3.1278  3.1282  3.2050  3.2053  3.2544  3.2548  3.2981  3.2984  3.3187  3.3189
  3.4024  3.4026  3.4182  3.4187  3.4394  3.4397  3.4644  3.4648  3.5270  3.5271
  3.6048  3.6050  3.6437  3.6438  3.6654  3.6655  3.6900  3.6903  3.7297  3.7300
  3.8022  3.8024  3.8685  3.8687  3.8883  3.8886  3.9220  3.9224  3.9831  3.9832
  3.9898  3.9904  4.0173  4.0180  4.0912  4.0915  4.1100  4.1104  4.1515  4.1518
  4.1918  4.1928  4.2298  4.2314  4.2782  4.2804  4.3869  4.3872  4.3971  4.3975
  4.4320  4.4322  4.4832  4.4838  4.5175  4.5178  4.5396  4.5400  4.5675  4.5697
  4.6116  4.6122  4.6362  4.6373  4.6894  4.6902  4.7989  4.7993  4.8058  4.8062
  4.8636  4.8641  4.9264  4.9269  4.9431  4.9438  4.9974  4.9978  5.0264  5.0277
  5.0786  5.0793  5.0990  5.0994  5.1276  5.1279  5.1792  5.1801  5.2680  5.2685
  5.2838  5.2845  5.3143  5.3158  5.3548  5.3553  5.4304  5.4311  5.4536  5.4554
  5.5556  5.5565  5.5702  5.5709  5.6455  5.6474  5.6917  5.6945  5.8108  5.8112
  5.8476  5.8485  5.8897  5.8908  5.9423  5.9431  5.9761  5.9771  6.0390  6.0405
  6.1295  6.1322  6.1534  6.1549  6.2040  6.2056  6.2742  6.2754  6.2966  6.2975
  6.3245  6.3252  6.4028  6.4061  6.4785  6.4794  6.5077  6.5096  6.5347  6.5371
  6.6141  6.6181  6.6239  6.6259  6.6400  6.6408  6.7013  6.7039  6.7481  6.7485
  6.7598  6.7610  6.8193  6.8214  6.8302  6.8305  6.8817  6.8827  6.9473  6.9490
  6.9719  6.9723  7.0278  7.0283  7.0964  7.0987  7.1447  7.1464  7.1995  7.2010
  7.2097  7.2099  7.2588  7.2601  7.2616  7.2635  7.3844  7.3878  7.4194  7.4200
  7.5195  7.5199  7.6146  7.6161  7.6627  7.6646  7.7164  7.7194  7.8003  7.8052
  7.8628  7.8642  7.9138  7.9151  8.0314  8.0337  8.2093  8.2105  8.2317  8.2342
  8.3429  8.3435  8.4512  8.4561  8.5691  8.5787  8.6466  8.6614  8.7883  8.7949
  8.8820  8.8910
   0.45833   0.42389   0.00000
 -1.5535 -1.5532 -1.5303 -1.5300 -1.5098 -1.5095 -1.5086 -1.5084 -1.1484 -1.1484
 -1.1471 -1.1471 -1.1387 -1.1387 -1.1371 -1.1371 -1.1343 -1.1342 -1.1288 -1.1288
 -1.1263 -1.1263 -1.1167 -1.1167 -1.0917 -1.0917 -1.0896 -1.0895 -0.5666 -0.5666
 -0.4950 -0.4949 -0.4595 -0.4595 -0.4259 -0.4257 -0.3856 -0.3853 -0.3421 -0.3420
 -0.2874 -0.2872 -0.2820 -0.2819 -0.2413 -0.2410 -0.2306 -0.2302 -0.2178 -0.2176
 -0.2120 -0.2118  0.5522  0.5525  0.6299  0.6302  0.7821  0.7822  0.8002  0.8002
  0.8342  0.8344  0.8777  0.8778  0.9846  0.9847  1.0109  1.0111  1.0613  1.0614
  1.1078  1.1079  1.1304  1.1305  1.1538  1.1539  1.2774  1.2775  1.3117  1.3117
  1.3432  1.3432  1.3832  1.3833  1.4462  1.4463  1.4636  1.4638  1.5343  1.5343
  1.5674  1.5675  1.7873  1.7873  1.8280  1.8281  1.9325  1.9328  1.9603  1.9605
  2.0442  2.0445  2.0861  2.0862  2.1226  2.1227  2.1798  2.1801  2.2246  2.2248
  2.2628  2.2628  2.2811  2.2812  2.3300  2.3302  2.3644  2.3646  2.4063  2.4065
  2.4221  2.4223  2.4398  2.4400  2.4667  2.4668  2.4936  2.4937  2.5277  2.5279
  2.5692  2.5694  2.6216  2.6218  2.7356  2.7359  2.8049  2.8053  2.8716  2.8719
  2.8876  2.8879  2.9279  2.9282  2.9643  2.9645  2.9873  2.9874  3.0884  3.0887
  3.1355  3.1358  3.2023  3.2026  3.2556  3.2559  3.2894  3.2896  3.3192  3.3195
  3.3971  3.3972  3.4252  3.4257  3.4334  3.4338  3.4784  3.4788  3.5268  3.5269
  3.6031  3.6032  3.6457  3.6458  3.6672  3.6673  3.6846  3.6850  3.7310  3.7313
  3.8035  3.8037  3.8669  3.8673  3.8900  3.8901  3.9201  3.9206  3.9816  3.9817
  3.9895  3.9900  4.0199  4.0205  4.0923  4.0925  4.1107  4.1112  4.1504  4.1508
  4.1935  4.1943  4.2270  4.2285  4.2803  4.2824  4.3821  4.3824  4.3984  4.3987
  4.4314  4.4316  4.4768  4.4772  4.5065  4.5070  4.5448  4.5459  4.5692  4.5702
  4.6167  4.6173  4.6393  4.6403  4.6905  4.6912  4.7957  4.7962  4.8087  4.8091
  4.8623  4.8628  4.9250  4.9255  4.9419  4.9427  4.9957  4.9962  5.0310  5.0321
  5.0747  5.0752  5.0953  5.0959  5.1362  5.1366  5.1788  5.1798  5.2659  5.2665
  5.2843  5.2850  5.3179  5.3194  5.3538  5.3542  5.4329  5.4336  5.4544  5.4561
  5.5524  5.5530  5.5753  5.5763  5.6449  5.6469  5.6925  5.6951  5.8019  5.8023
  5.8485  5.8494  5.8852  5.8862  5.9438  5.9447  5.9799  5.9807  6.0446  6.0460
  6.1277  6.1301  6.1546  6.1559  6.2011  6.2029  6.2709  6.2719  6.2877  6.2883
  6.3330  6.3338  6.4042  6.4075  6.4669  6.4681  6.5184  6.5198  6.5384  6.5406
  6.6139  6.6176  6.6221  6.6236  6.6433  6.6443  6.6999  6.7022  6.7458  6.7461
  6.7619  6.7632  6.8190  6.8208  6.8358  6.8361  6.8807  6.8816  6.9476  6.9494
  6.9709  6.9713  7.0280  7.0284  7.0945  7.0968  7.1376  7.1387  7.2017  7.2023
  7.2149  7.2152  7.2588  7.2600  7.2621  7.2640  7.3816  7.3845  7.4225  7.4232
  7.5198  7.5202  7.6100  7.6113  7.6643  7.6660  7.7163  7.7191  7.8033  7.8080
  7.8637  7.8650  7.9132  7.9144  8.0330  8.0352  8.2076  8.2092  8.2306  8.2326
  8.3419  8.3424  8.4525  8.4569  8.5659  8.5756  8.6484  8.6631  8.7880  8.7946
  8.8843  8.8934
   0.43750   0.42389   0.00000
 -1.5538 -1.5536 -1.5300 -1.5297 -1.5100 -1.5097 -1.5085 -1.5083 -1.1484 -1.1484
 -1.1471 -1.1470 -1.1389 -1.1389 -1.1371 -1.1371 -1.1344 -1.1344 -1.1288 -1.1288
 -1.1264 -1.1264 -1.1162 -1.1162 -1.0918 -1.0918 -1.0895 -1.0894 -0.5671 -0.5671
 -0.4953 -0.4952 -0.4599 -0.4598 -0.4257 -0.4255 -0.3858 -0.3855 -0.3403 -0.3403
 -0.2885 -0.2883 -0.2813 -0.2811 -0.2442 -0.2440 -0.2292 -0.2288 -0.2184 -0.2181
 -0.2103 -0.2101  0.5479  0.5482  0.6352  0.6354  0.7790  0.7790  0.8026  0.8026
  0.8342  0.8344  0.8783  0.8784  0.9842  0.9842  1.0118  1.0119  1.0602  1.0604
  1.1046  1.1046  1.1338  1.1338  1.1577  1.1577  1.2762  1.2764  1.3104  1.3105
  1.3415  1.3415  1.3832  1.3833  1.4430  1.4431  1.4643  1.4645  1.5359  1.5359
  1.5715  1.5716  1.7773  1.7774  1.8355  1.8356  1.9276  1.9279  1.9685  1.9687
  2.0437  2.0440  2.0836  2.0837  2.1227  2.1228  2.1797  2.1800  2.2241  2.2243
  2.2624  2.2624  2.2824  2.2826  2.3270  2.3271  2.3602  2.3603  2.4029  2.4031
  2.4182  2.4184  2.4402  2.4404  2.4647  2.4648  2.4972  2.4973  2.5299  2.5301
  2.5704  2.5707  2.6227  2.6228  2.7425  2.7428  2.7983  2.7987  2.8584  2.8587
  2.8895  2.8899  2.9315  2.9317  2.9683  2.9685  2.9965  2.9967  3.0852  3.0855
  3.1443  3.1445  3.1990  3.1993  3.2569  3.2573  3.2792  3.2794  3.3168  3.3169
  3.3928  3.3929  3.4273  3.4277  3.4362  3.4367  3.4928  3.4932  3.5270  3.5271
  3.6003  3.6004  3.6486  3.6487  3.6674  3.6676  3.6802  3.6805  3.7324  3.7327
  3.8053  3.8055  3.8648  3.8653  3.8918  3.8919  3.9177  3.9181  3.9780  3.9782
  3.9900  3.9906  4.0237  4.0244  4.0939  4.0942  4.1120  4.1125  4.1487  4.1492
  4.1955  4.1963  4.2235  4.2248  4.2832  4.2851  4.3755  4.3757  4.3980  4.3985
  4.4294  4.4297  4.4683  4.4684  4.4986  4.4993  4.5454  4.5470  4.5708  4.5709
  4.6236  4.6239  4.6449  4.6458  4.6923  4.6927  4.7927  4.7932  4.8110  4.8115
  4.8604  4.8610  4.9228  4.9233  4.9394  4.9403  4.9958  4.9963  5.0350  5.0359
  5.0695  5.0699  5.0942  5.0951  5.1437  5.1442  5.1793  5.1803  5.2642  5.2648
  5.2847  5.2854  5.3219  5.3232  5.3534  5.3539  5.4370  5.4377  5.4551  5.4568
  5.5500  5.5504  5.5808  5.5820  5.6440  5.6461  5.6935  5.6960  5.7906  5.7909
  5.8473  5.8482  5.8801  5.8809  5.9428  5.9440  5.9884  5.9891  6.0520  6.0532
  6.1249  6.1271  6.1564  6.1575  6.1961  6.1983  6.2638  6.2645  6.2819  6.2824
  6.3406  6.3414  6.4062  6.4094  6.4565  6.4576  6.5264  6.5276  6.5450  6.5466
  6.6123  6.6153  6.6197  6.6216  6.6495  6.6508  6.6982  6.7003  6.7428  6.7431
  6.7641  6.7656  6.8198  6.8215  6.8427  6.8431  6.8793  6.8801  6.9480  6.9497
  6.9696  6.9698  7.0280  7.0284  7.0913  7.0936  7.1287  7.1293  7.2036  7.2038
  7.2220  7.2223  7.2586  7.2596  7.2631  7.2649  7.3784  7.3810  7.4262  7.4270
  7.5201  7.5204  7.6035  7.6047  7.6661  7.6676  7.7159  7.7185  7.8081  7.8126
  7.8653  7.8664  7.9121  7.9132  8.0354  8.0375  8.2053  8.2073  8.2283  8.2298
  8.3405  8.3413  8.4538  8.4575  8.5612  8.5711  8.6509  8.6653  8.7877  8.7944
  8.8879  8.8972
   0.41667   0.42389   0.00000
 -1.5542 -1.5540 -1.5295 -1.5292 -1.5102 -1.5099 -1.5084 -1.5082 -1.1485 -1.1485
 -1.1470 -1.1470 -1.1391 -1.1391 -1.1371 -1.1371 -1.1345 -1.1345 -1.1289 -1.1289
 -1.1265 -1.1265 -1.1156 -1.1156 -1.0919 -1.0919 -1.0894 -1.0893 -0.5678 -0.5677
 -0.4957 -0.4957 -0.4602 -0.4601 -0.4255 -0.4253 -0.3858 -0.3855 -0.3381 -0.3380
 -0.2896 -0.2894 -0.2806 -0.2805 -0.2471 -0.2469 -0.2288 -0.2283 -0.2182 -0.2179
 -0.2086 -0.2084  0.5428  0.5430  0.6417  0.6419  0.7756  0.7757  0.8048  0.8049
  0.8343  0.8345  0.8790  0.8791  0.9837  0.9837  1.0128  1.0129  1.0590  1.0591
  1.1015  1.1015  1.1375  1.1375  1.1625  1.1625  1.2745  1.2747  1.3086  1.3087
  1.3394  1.3394  1.3832  1.3833  1.4393  1.4394  1.4647  1.4648  1.5385  1.5385
  1.5768  1.5768  1.7667  1.7667  1.8428  1.8430  1.9235  1.9238  1.9769  1.9771
  2.0429  2.0432  2.0803  2.0804  2.1227  2.1228  2.1797  2.1800  2.2233  2.2235
  2.2615  2.2615  2.2844  2.2846  2.3232  2.3233  2.3539  2.3541  2.3979  2.3980
  2.4159  2.4161  2.4392  2.4394  2.4632  2.4633  2.5010  2.5011  2.5326  2.5328
  2.5720  2.5722  2.6242  2.6244  2.7509  2.7512  2.7910  2.7913  2.8436  2.8438
  2.8923  2.8927  2.9335  2.9336  2.9745  2.9747  3.0067  3.0070  3.0836  3.0839
  3.1512  3.1513  3.1972  3.1975  3.2581  3.2584  3.2688  3.2689  3.3117  3.3119
  3.3892  3.3894  3.4269  3.4273  3.4452  3.4458  3.5053  3.5057  3.5290  3.5292
  3.5965  3.5966  3.6493  3.6495  3.6641  3.6644  3.6824  3.6827  3.7338  3.7341
  3.8069  3.8071  3.8626  3.8631  3.8926  3.8927  3.9154  3.9158  3.9729  3.9731
  3.9912  3.9918  4.0285  4.0291  4.0960  4.0962  4.1136  4.1141  4.1466  4.1472
  4.1966  4.1974  4.2212  4.2222  4.2866  4.2884  4.3666  4.3668  4.3946  4.3953
  4.4252  4.4257  4.4617  4.4621  4.4931  4.4940  4.5428  4.5443  4.5721  4.5724
  4.6291  4.6296  4.6530  4.6541  4.6946  4.6948  4.7899  4.7905  4.8125  4.8130
  4.8584  4.8591  4.9191  4.9195  4.9371  4.9378  4.9974  4.9980  5.0366  5.0373
  5.0664  5.0668  5.0945  5.0955  5.1475  5.1479  5.1821  5.1832  5.2635  5.2643
  5.2853  5.2860  5.3240  5.3248  5.3556  5.3564  5.4424  5.4431  5.4556  5.4573
  5.5491  5.5493  5.5858  5.5871  5.6429  5.6451  5.6945  5.6967  5.7785  5.7788
  5.8431  5.8440  5.8756  5.8761  5.9403  5.9417  6.0003  6.0009  6.0594  6.0604
  6.1216  6.1233  6.1587  6.1597  6.1893  6.1916  6.2551  6.2556  6.2782  6.2786
  6.3470  6.3477  6.4079  6.4110  6.4483  6.4493  6.5318  6.5332  6.5521  6.5533
  6.6079  6.6103  6.6189  6.6215  6.6589  6.6604  6.6972  6.6990  6.7395  6.7400
  6.7659  6.7677  6.8218  6.8233  6.8495  6.8501  6.8778  6.8786  6.9480  6.9497
  6.9681  6.9684  7.0277  7.0280  7.0867  7.0888  7.1199  7.1204  7.2051  7.2053
  7.2292  7.2296  7.2575  7.2582  7.2652  7.2667  7.3759  7.3783  7.4297  7.4307
  7.5201  7.5204  7.5966  7.5976  7.6675  7.6688  7.7153  7.7178  7.8143  7.8186
  7.8677  7.8687  7.9108  7.9119  8.0380  8.0401  8.2026  8.2050  8.2244  8.2258
  8.3396  8.3408  8.4542  8.4571  8.5562  8.5662  8.6537  8.6677  8.7876  8.7943
  8.8926  8.9021
   0.39583   0.42389   0.00000
 -1.5547 -1.5544 -1.5289 -1.5287 -1.5104 -1.5101 -1.5083 -1.5081 -1.1485 -1.1485
 -1.1470 -1.1470 -1.1393 -1.1393 -1.1371 -1.1371 -1.1346 -1.1346 -1.1289 -1.1289
 -1.1265 -1.1265 -1.1148 -1.1148 -1.0920 -1.0920 -1.0893 -1.0892 -0.5686 -0.5685
 -0.4964 -0.4963 -0.4606 -0.4605 -0.4253 -0.4251 -0.3857 -0.3854 -0.3355 -0.3355
 -0.2907 -0.2905 -0.2801 -0.2799 -0.2500 -0.2497 -0.2292 -0.2288 -0.2172 -0.2169
 -0.2070 -0.2067  0.5371  0.5373  0.6491  0.6493  0.7722  0.7723  0.8066  0.8067
  0.8348  0.8349  0.8798  0.8799  0.9832  0.9832  1.0138  1.0139  1.0576  1.0577
  1.0988  1.0988  1.1414  1.1414  1.1679  1.1679  1.2724  1.2725  1.3065  1.3065
  1.3370  1.3371  1.3830  1.3831  1.4353  1.4354  1.4647  1.4648  1.5419  1.5420
  1.5830  1.5830  1.7556  1.7557  1.8499  1.8501  1.9203  1.9206  1.9851  1.9853
  2.0420  2.0422  2.0764  2.0766  2.1225  2.1226  2.1800  2.1802  2.2221  2.2223
  2.2602  2.2602  2.2868  2.2869  2.3189  2.3190  2.3462  2.3463  2.3921  2.3922
  2.4141  2.4142  2.4378  2.4380  2.4622  2.4623  2.5049  2.5050  2.5356  2.5357
  2.5737  2.5739  2.6263  2.6265  2.7582  2.7585  2.7845  2.7848  2.8295  2.8296
  2.8942  2.8946  2.9360  2.9360  2.9803  2.9805  3.0180  3.0183  3.0841  3.0844
  3.1534  3.1535  3.1992  3.1995  3.2582  3.2586  3.2593  3.2594  3.3058  3.3060
  3.3858  3.3861  3.4284  3.4288  3.4550  3.4556  3.5128  3.5132  3.5355  3.5356
  3.5920  3.5921  3.6417  3.6420  3.6672  3.6674  3.6881  3.6883  3.7354  3.7356
  3.8076  3.8079  3.8605  3.8611  3.8916  3.8918  3.9141  3.9146  3.9666  3.9668
  3.9929  3.9935  4.0336  4.0342  4.0983  4.0985  4.1155  4.1161  4.1441  4.1447
  4.1950  4.1959  4.2222  4.2228  4.2903  4.2919  4.3552  4.3554  4.3873  4.3882
  4.4202  4.4208  4.4594  4.4600  4.4890  4.4899  4.5385  4.5396  4.5738  4.5740
  4.6326  4.6333  4.6624  4.6634  4.6973  4.6976  4.7872  4.7879  4.8133  4.8140
  4.8567  4.8575  4.9133  4.9138  4.9362  4.9367  4.9989  4.9994  5.0364  5.0368
  5.0669  5.0672  5.0945  5.0955  5.1477  5.1479  5.1872  5.1884  5.2640  5.2648
  5.2863  5.2868  5.3239  5.3241  5.3612  5.3623  5.4484  5.4492  5.4555  5.4573
  5.5499  5.5501  5.5898  5.5911  5.6420  5.6442  5.6952  5.6973  5.7669  5.7673
  5.8365  5.8375  5.8716  5.8721  5.9376  5.9390  6.0135  6.0141  6.0657  6.0666
  6.1175  6.1186  6.1617  6.1625  6.1812  6.1836  6.2472  6.2478  6.2748  6.2754
  6.3529  6.3535  6.4084  6.4112  6.4433  6.4440  6.5359  6.5375  6.5571  6.5578
  6.6014  6.6035  6.6205  6.6230  6.6704  6.6722  6.6977  6.6994  6.7362  6.7368
  6.7674  6.7695  6.8246  6.8259  6.8543  6.8551  6.8776  6.8784  6.9476  6.9492
  6.9668  6.9673  7.0267  7.0271  7.0806  7.0825  7.1124  7.1130  7.2064  7.2066
  7.2346  7.2357  7.2559  7.2564  7.2684  7.2696  7.3747  7.3769  7.4328  7.4339
  7.5196  7.5198  7.5900  7.5910  7.6683  7.6695  7.7145  7.7168  7.8214  7.8254
  7.8710  7.8718  7.9092  7.9104  8.0404  8.0425  8.1997  8.2020  8.2195  8.2208
  8.3396  8.3411  8.4527  8.4550  8.5517  8.5618  8.6562  8.6699  8.7880  8.7946
  8.8981  8.9077
   0.37500   0.42389   0.00000
 -1.5552 -1.5550 -1.5283 -1.5280 -1.5106 -1.5103 -1.5083 -1.5080 -1.1486 -1.1486
 -1.1469 -1.1469 -1.1396 -1.1396 -1.1372 -1.1372 -1.1347 -1.1347 -1.1290 -1.1289
 -1.1266 -1.1266 -1.1139 -1.1139 -1.0922 -1.0921 -1.0892 -1.0891 -0.5695 -0.5695
 -0.4973 -0.4973 -0.4608 -0.4608 -0.4251 -0.4249 -0.3853 -0.3851 -0.3329 -0.3327
 -0.2917 -0.2916 -0.2798 -0.2796 -0.2526 -0.2524 -0.2302 -0.2299 -0.2157 -0.2156
 -0.2054 -0.2051  0.5312  0.5313  0.6571  0.6572  0.7688  0.7689  0.8078  0.8079
  0.8356  0.8357  0.8805  0.8806  0.9828  0.9828  1.0146  1.0147  1.0560  1.0562
  1.0970  1.0970  1.1453  1.1454  1.1737  1.1738  1.2697  1.2698  1.3039  1.3040
  1.3345  1.3346  1.3826  1.3827  1.4312  1.4312  1.4642  1.4643  1.5462  1.5462
  1.5900  1.5900  1.7445  1.7446  1.8567  1.8568  1.9179  1.9182  1.9927  1.9929
  2.0409  2.0411  2.0723  2.0724  2.1222  2.1223  2.1804  2.1806  2.2203  2.2205
  2.2584  2.2584  2.2891  2.2892  2.3146  2.3146  2.3376  2.3377  2.3862  2.3862
  2.4117  2.4118  2.4366  2.4368  2.4617  2.4619  2.5088  2.5089  2.5383  2.5385
  2.5755  2.5756  2.6290  2.6292  2.7583  2.7586  2.7824  2.7826  2.8191  2.8193
  2.8953  2.8957  2.9391  2.9393  2.9849  2.9851  3.0298  3.0301  3.0869  3.0873
  3.1507  3.1509  3.2048  3.2050  3.2519  3.2520  3.2567  3.2570  3.3007  3.3010
  3.3821  3.3825  3.4313  3.4317  3.4646  3.4652  3.5160  3.5163  3.5457  3.5459
  3.5870  3.5870  3.6300  3.6303  3.6748  3.6750  3.6946  3.6948  3.7378  3.7380
  3.8068  3.8071  3.8593  3.8599  3.8887  3.8889  3.9140  3.9144  3.9596  3.9599
  3.9947  3.9954  4.0385  4.0391  4.1008  4.1010  4.1179  4.1185  4.1412  4.1417
  4.1909  4.1919  4.2268  4.2271  4.2935  4.2948  4.3416  4.3421  4.3772  4.3781
  4.4160  4.4167  4.4594  4.4601  4.4856  4.4866  4.5338  4.5345  4.5757  4.5760
  4.6345  4.6353  4.6706  4.6714  4.7008  4.7016  4.7842  4.7849  4.8140  4.8147
  4.8556  4.8565  4.9061  4.9066  4.9369  4.9372  4.9985  4.9990  5.0363  5.0366
  5.0699  5.0702  5.0931  5.0940  5.1463  5.1467  5.1929  5.1942  5.2650  5.2658
  5.2871  5.2873  5.3238  5.3241  5.3689  5.3702  5.4523  5.4535  5.4570  5.4583
  5.5526  5.5529  5.5921  5.5935  5.6414  5.6436  5.6957  5.6977  5.7565  5.7571
  5.8283  5.8294  5.8679  5.8684  5.9353  5.9367  6.0265  6.0271  6.0706  6.0712
  6.1122  6.1126  6.1648  6.1652  6.1742  6.1761  6.2408  6.2416  6.2716  6.2725
  6.3585  6.3592  6.4071  6.4095  6.4415  6.4422  6.5392  6.5409  6.5582  6.5586
  6.5946  6.5965  6.6240  6.6260  6.6816  6.6834  6.7014  6.7028  6.7333  6.7341
  6.7684  6.7707  6.8278  6.8289  6.8552  6.8561  6.8803  6.8811  6.9470  6.9483
  6.9656  6.9665  7.0250  7.0256  7.0734  7.0752  7.1070  7.1077  7.2075  7.2078
  7.2358  7.2377  7.2552  7.2562  7.2728  7.2742  7.3747  7.3768  7.4353  7.4363
  7.5184  7.5186  7.5846  7.5856  7.6684  7.6696  7.7137  7.7160  7.8287  7.8324
  7.8754  7.8760  7.9077  7.9090  8.0421  8.0441  8.1957  8.1973  8.2150  8.2167
  8.3407  8.3424  8.4487  8.4505  8.5484  8.5583  8.6584  8.6717  8.7889  8.7954
  8.9040  8.9139
   0.35417   0.42389   0.00000
 -1.5558 -1.5556 -1.5275 -1.5273 -1.5108 -1.5105 -1.5082 -1.5080 -1.1487 -1.1486
 -1.1469 -1.1469 -1.1400 -1.1400 -1.1372 -1.1372 -1.1347 -1.1347 -1.1290 -1.1290
 -1.1267 -1.1267 -1.1130 -1.1130 -1.0923 -1.0923 -1.0890 -1.0890 -0.5706 -0.5705
 -0.4985 -0.4984 -0.4610 -0.4610 -0.4248 -0.4246 -0.3847 -0.3845 -0.3302 -0.3301
 -0.2927 -0.2925 -0.2796 -0.2794 -0.2550 -0.2548 -0.2315 -0.2312 -0.2142 -0.2141
 -0.2038 -0.2036  0.5252  0.5253  0.6654  0.6656  0.7655  0.7655  0.8086  0.8087
  0.8367  0.8369  0.8811  0.8812  0.9826  0.9826  1.0153  1.0153  1.0543  1.0544
  1.0962  1.0962  1.1492  1.1493  1.1798  1.1798  1.2666  1.2667  1.3012  1.3012
  1.3320  1.3321  1.3821  1.3822  1.4270  1.4270  1.4634  1.4635  1.5508  1.5509
  1.5975  1.5976  1.7336  1.7337  1.8632  1.8633  1.9162  1.9165  1.9990  1.9992
  2.0398  2.0401  2.0684  2.0685  2.1219  2.1219  2.1809  2.1810  2.2178  2.2180
  2.2561  2.2562  2.2905  2.2906  2.3106  2.3106  2.3293  2.3294  2.3805  2.3806
  2.4082  2.4083  2.4363  2.4365  2.4619  2.4621  2.5128  2.5129  2.5407  2.5408
  2.5772  2.5773  2.6323  2.6325  2.7497  2.7500  2.7803  2.7805  2.8179  2.8180
  2.8965  2.8968  2.9421  2.9423  2.9887  2.9888  3.0410  3.0413  3.0924  3.0928
  3.1454  3.1457  3.2107  3.2107  3.2477  3.2479  3.2542  3.2545  3.2976  3.2979
  3.3784  3.3789  3.4351  3.4355  3.4732  3.4737  3.5180  3.5183  3.5562  3.5565
  3.5821  3.5821  3.6177  3.6180  3.6841  3.6843  3.7007  3.7009  3.7416  3.7418
  3.8040  3.8043  3.8594  3.8599  3.8844  3.8847  3.9142  3.9147  3.9522  3.9525
  3.9965  3.9972  4.0427  4.0432  4.1030  4.1033  4.1208  4.1214  4.1375  4.1380
  4.1863  4.1871  4.2334  4.2336  4.2941  4.2950  4.3288  4.3297  4.3662  4.3671
  4.4127  4.4134  4.4590  4.4599  4.4836  4.4843  4.5294  4.5299  4.5780  4.5783
  4.6352  4.6360  4.6756  4.6763  4.7057  4.7070  4.7808  4.7815  4.8150  4.8157
  4.8551  4.8560  4.8986  4.8992  4.9384  4.9385  4.9961  4.9967  5.0370  5.0372
  5.0744  5.0746  5.0900  5.0908  5.1455  5.1460  5.1977  5.1991  5.2658  5.2665
  5.2867  5.2870  5.3269  5.3276  5.3773  5.3787  5.4507  5.4525  5.4624  5.4635
  5.5568  5.5572  5.5928  5.5940  5.6416  5.6437  5.6962  5.6982  5.7478  5.7486
  5.8196  5.8208  5.8642  5.8647  5.9335  5.9348  6.0380  6.0386  6.0743  6.0749
  6.1045  6.1050  6.1623  6.1636  6.1743  6.1751  6.2361  6.2369  6.2692  6.2704
  6.3637  6.3648  6.4052  6.4068  6.4422  6.4428  6.5413  6.5432  6.5553  6.5557
  6.5888  6.5905  6.6287  6.6300  6.6892  6.6910  6.7095  6.7104  6.7315  6.7326
  6.7692  6.7716  6.8313  6.8322  6.8527  6.8537  6.8851  6.8859  6.9465  6.9476
  6.9644  6.9657  7.0227  7.0234  7.0659  7.0674  7.1037  7.1044  7.2084  7.2089
  7.2320  7.2341  7.2566  7.2579  7.2789  7.2804  7.3755  7.3776  7.4371  7.4381
  7.5166  7.5169  7.5808  7.5818  7.6678  7.6690  7.7130  7.7153  7.8358  7.8389
  7.8806  7.8811  7.9067  7.9082  8.0426  8.0446  8.1893  8.1898  8.2128  8.2153
  8.3427  8.3446  8.4420  8.4435  8.5467  8.5562  8.6601  8.6730  8.7903  8.7967
  8.9102  8.9204
   0.33333   0.42389   0.00000
 -1.5565 -1.5562 -1.5268 -1.5265 -1.5110 -1.5107 -1.5081 -1.5079 -1.1487 -1.1487
 -1.1469 -1.1469 -1.1404 -1.1404 -1.1372 -1.1372 -1.1347 -1.1347 -1.1291 -1.1291
 -1.1267 -1.1267 -1.1119 -1.1119 -1.0924 -1.0924 -1.0889 -1.0889 -0.5718 -0.5717
 -0.4999 -0.4998 -0.4611 -0.4610 -0.4244 -0.4243 -0.3838 -0.3836 -0.3279 -0.3277
 -0.2935 -0.2933 -0.2794 -0.2792 -0.2570 -0.2569 -0.2330 -0.2327 -0.2127 -0.2126
 -0.2024 -0.2021  0.5193  0.5195  0.6740  0.6741  0.7622  0.7623  0.8088  0.8089
  0.8382  0.8383  0.8815  0.8816  0.9826  0.9826  1.0156  1.0157  1.0524  1.0525
  1.0966  1.0966  1.1528  1.1529  1.1858  1.1858  1.2632  1.2633  1.2983  1.2983
  1.3296  1.3296  1.3813  1.3814  1.4229  1.4229  1.4623  1.4624  1.5556  1.5556
  1.6056  1.6057  1.7234  1.7234  1.8692  1.8694  1.9152  1.9155  2.0031  2.0032
  2.0392  2.0394  2.0654  2.0655  2.1216  2.1217  2.1810  2.1812  2.2145  2.2147
  2.2534  2.2534  2.2906  2.2906  2.3066  2.3066  2.3229  2.3230  2.3755  2.3755
  2.4038  2.4040  2.4368  2.4370  2.4628  2.4630  2.5167  2.5168  2.5426  2.5427
  2.5787  2.5787  2.6360  2.6363  2.7372  2.7375  2.7733  2.7735  2.8254  2.8255
  2.8982  2.8985  2.9439  2.9441  2.9926  2.9927  3.0507  3.0510  3.1005  3.1009
  3.1396  3.1399  3.2133  3.2134  3.2471  3.2474  3.2531  3.2533  3.2970  3.2974
  3.3749  3.3754  3.4390  3.4395  3.4799  3.4803  3.5200  3.5204  3.5644  3.5648
  3.5789  3.5790  3.6066  3.6070  3.6932  3.6933  3.7061  3.7063  3.7470  3.7472
  3.7997  3.8000  3.8607  3.8611  3.8794  3.8796  3.9143  3.9147  3.9447  3.9451
  3.9980  3.9986  4.0459  4.0464  4.1046  4.1050  4.1237  4.1241  4.1341  4.1345
  4.1823  4.1830  4.2406  4.2407  4.2874  4.2880  4.3229  4.3240  4.3555  4.3563
  4.4098  4.4105  4.4562  4.4573  4.4836  4.4841  4.5254  4.5257  4.5808  4.5811
  4.6351  4.6359  4.6770  4.6775  4.7123  4.7138  4.7770  4.7777  4.8162  4.8170
  4.8552  4.8560  4.8917  4.8924  4.9399  4.9400  4.9928  4.9933  5.0373  5.0376
  5.0770  5.0774  5.0884  5.0887  5.1456  5.1462  5.2010  5.2025  5.2655  5.2661
  5.2859  5.2864  5.3341  5.3351  5.3853  5.3869  5.4478  5.4496  5.4678  5.4688
  5.5616  5.5619  5.5924  5.5934  5.6429  5.6448  5.6970  5.6989  5.7408  5.7418
  5.8110  5.8124  5.8602  5.8608  5.9320  5.9333  6.0464  6.0472  6.0779  6.0785
  6.0948  6.0959  6.1571  6.1587  6.1790  6.1798  6.2327  6.2337  6.2683  6.2698
  6.3679  6.3697  6.4043  6.4052  6.4439  6.4447  6.5402  6.5419  6.5515  6.5517
  6.5842  6.5859  6.6334  6.6343  6.6938  6.6959  6.7171  6.7176  6.7321  6.7341
  6.7709  6.7730  6.8348  6.8354  6.8492  6.8501  6.8898  6.8907  6.9467  6.9476
  6.9629  6.9647  7.0198  7.0206  7.0589  7.0600  7.1020  7.1028  7.2091  7.2099
  7.2254  7.2271  7.2580  7.2592  7.2867  7.2882  7.3767  7.3786  7.4383  7.4392
  7.5148  7.5154  7.5785  7.5796  7.6667  7.6679  7.7129  7.7152  7.8422  7.8447
  7.8852  7.8860  7.9075  7.9091  8.0416  8.0436  8.1798  8.1802  8.2135  8.2167
  8.3454  8.3474  8.4331  8.4343  8.5463  8.5552  8.6615  8.6739  8.7924  8.7986
  8.9164  8.9269
   0.31250   0.42389   0.00000
 -1.5571 -1.5569 -1.5259 -1.5257 -1.5112 -1.5109 -1.5081 -1.5079 -1.1488 -1.1488
 -1.1468 -1.1468 -1.1408 -1.1408 -1.1373 -1.1373 -1.1347 -1.1347 -1.1292 -1.1292
 -1.1268 -1.1268 -1.1109 -1.1108 -1.0926 -1.0925 -1.0889 -1.0888 -0.5730 -0.5730
 -0.5015 -0.5014 -0.4611 -0.4611 -0.4239 -0.4238 -0.3826 -0.3825 -0.3260 -0.3257
 -0.2941 -0.2939 -0.2793 -0.2791 -0.2588 -0.2586 -0.2345 -0.2342 -0.2113 -0.2112
 -0.2011 -0.2009  0.5136  0.5137  0.6827  0.6829  0.7591  0.7592  0.8088  0.8089
  0.8400  0.8401  0.8816  0.8817  0.9828  0.9829  1.0157  1.0158  1.0502  1.0503
  1.0983  1.0983  1.1561  1.1562  1.1916  1.1916  1.2597  1.2598  1.2954  1.2954
  1.3272  1.3273  1.3803  1.3804  1.4190  1.4191  1.4610  1.4611  1.5597  1.5598
  1.6143  1.6143  1.7144  1.7145  1.8748  1.8750  1.9147  1.9149  2.0039  2.0040
  2.0394  2.0396  2.0638  2.0639  2.1215  2.1215  2.1806  2.1807  2.2103  2.2106
  2.2499  2.2499  2.2892  2.2892  2.3016  2.3017  2.3200  2.3201  2.3714  2.3714
  2.3992  2.3995  2.4380  2.4382  2.4642  2.4644  2.5205  2.5206  2.5442  2.5444
  2.5799  2.5800  2.6403  2.6405  2.7230  2.7232  2.7649  2.7650  2.8350  2.8352
  2.8999  2.9001  2.9455  2.9457  2.9974  2.9976  3.0584  3.0587  3.1106  3.1110
  3.1345  3.1349  3.2116  3.2117  3.2496  3.2500  3.2545  3.2547  3.2989  3.2992
  3.3718  3.3724  3.4427  3.4431  3.4843  3.4846  3.5216  3.5221  3.5658  3.5661
  3.5801  3.5805  3.5999  3.6003  3.6990  3.6991  3.7126  3.7129  3.7529  3.7530
  3.7960  3.7962  3.8627  3.8630  3.8741  3.8745  3.9138  3.9142  3.9375  3.9379
  3.9990  3.9996  4.0481  4.0486  4.1049  4.1054  4.1219  4.1221  4.1354  4.1360
  4.1798  4.1804  4.2463  4.2464  4.2749  4.2752  4.3241  4.3250  4.3467  4.3473
  4.4072  4.4078  4.4508  4.4520  4.4851  4.4855  4.5217  4.5220  4.5841  4.5845
  4.6345  4.6352  4.6755  4.6758  4.7196  4.7212  4.7730  4.7737  4.8175  4.8183
  4.8556  4.8564  4.8862  4.8869  4.9411  4.9412  4.9893  4.9897  5.0366  5.0370
  5.0732  5.0740  5.0926  5.0928  5.1465  5.1472  5.2030  5.2044  5.2636  5.2641
  5.2864  5.2869  5.3443  5.3453  5.3923  5.3942  5.4445  5.4464  5.4721  5.4730
  5.5643  5.5648  5.5930  5.5936  5.6457  5.6473  5.6981  5.6998  5.7359  5.7370
  5.8031  5.8046  5.8559  5.8566  5.9307  5.9320  6.0503  6.0514  6.0789  6.0796
  6.0884  6.0896  6.1533  6.1548  6.1840  6.1847  6.2309  6.2319  6.2696  6.2712
  6.3702  6.3726  6.4060  6.4066  6.4457  6.4466  6.5337  6.5349  6.5504  6.5508
  6.5806  6.5822  6.6371  6.6380  6.6974  6.6997  6.7196  6.7201  6.7345  6.7380
  6.7749  6.7764  6.8379  6.8384  6.8467  6.8473  6.8933  6.8942  6.9477  6.9484
  6.9615  6.9637  7.0166  7.0173  7.0530  7.0537  7.1017  7.1024  7.2089  7.2103
  7.2178  7.2190  7.2584  7.2593  7.2956  7.2969  7.3775  7.3792  7.4389  7.4397
  7.5138  7.5147  7.5773  7.5786  7.6653  7.6664  7.7134  7.7157  7.8477  7.8494
  7.8872  7.8889  7.9121  7.9136  8.0391  8.0411  8.1685  8.1693  8.2164  8.2199
  8.3484  8.3507  8.4227  8.4238  8.5468  8.5550  8.6625  8.6745  8.7949  8.8009
  8.9225  8.9333
   0.29167   0.42389   0.00000
 -1.5578 -1.5576 -1.5251 -1.5248 -1.5114 -1.5111 -1.5081 -1.5079 -1.1488 -1.1488
 -1.1468 -1.1468 -1.1412 -1.1412 -1.1373 -1.1373 -1.1347 -1.1347 -1.1293 -1.1293
 -1.1268 -1.1268 -1.1098 -1.1097 -1.0927 -1.0927 -1.0888 -1.0888 -0.5743 -0.5742
 -0.5032 -0.5032 -0.4611 -0.4610 -0.4232 -0.4231 -0.3813 -0.3811 -0.3247 -0.3245
 -0.2945 -0.2943 -0.2790 -0.2787 -0.2602 -0.2601 -0.2360 -0.2357 -0.2101 -0.2100
 -0.2000 -0.1997  0.5081  0.5082  0.6915  0.6916  0.7562  0.7562  0.8085  0.8086
  0.8418  0.8419  0.8812  0.8813  0.9834  0.9834  1.0156  1.0156  1.0479  1.0480
  1.1012  1.1012  1.1588  1.1589  1.1968  1.1968  1.2563  1.2563  1.2927  1.2927
  1.3249  1.3250  1.3791  1.3792  1.4155  1.4155  1.4595  1.4596  1.5626  1.5627
  1.6234  1.6234  1.7073  1.7074  1.8799  1.8801  1.9145  1.9147  2.0015  2.0016
  2.0401  2.0402  2.0639  2.0640  2.1214  2.1214  2.1791  2.1792  2.2056  2.2058
  2.2458  2.2459  2.2861  2.2862  2.2970  2.2971  2.3196  2.3197  2.3683  2.3683
  2.3953  2.3956  2.4396  2.4398  2.4659  2.4662  2.5240  2.5241  2.5458  2.5460
  2.5808  2.5809  2.6448  2.6450  2.7080  2.7082  2.7568  2.7569  2.8434  2.8436
  2.8987  2.8989  2.9499  2.9501  3.0031  3.0033  3.0647  3.0649  3.1194  3.1196
  3.1328  3.1330  3.2074  3.2076  3.2550  3.2554  3.2569  3.2571  3.3028  3.3031
  3.3694  3.3700  3.4458  3.4462  3.4866  3.4869  3.5215  3.5220  3.5629  3.5632
  3.5790  3.5795  3.6037  3.6040  3.6998  3.7000  3.7204  3.7205  3.7573  3.7575
  3.7956  3.7959  3.8633  3.8636  3.8704  3.8708  3.9123  3.9127  3.9311  3.9315
  3.9993  3.9997  4.0494  4.0500  4.1034  4.1039  4.1158  4.1161  4.1415  4.1423
  4.1788  4.1795  4.2440  4.2444  4.2673  4.2675  4.3244  4.3246  4.3437  4.3443
  4.4047  4.4053  4.4441  4.4454  4.4862  4.4865  4.5189  4.5191  4.5878  4.5881
  4.6337  4.6343  4.6719  4.6722  4.7269  4.7283  4.7690  4.7697  4.8183  4.8191
  4.8559  4.8566  4.8829  4.8836  4.9414  4.9415  4.9855  4.9860  5.0351  5.0356
  5.0675  5.0682  5.0984  5.0987  5.1480  5.1486  5.2037  5.2049  5.2609  5.2613
  5.2884  5.2888  5.3555  5.3566  5.3979  5.4000  5.4420  5.4437  5.4749  5.4758
  5.5629  5.5638  5.5957  5.5960  5.6503  5.6516  5.6992  5.7006  5.7334  5.7345
  5.7962  5.7980  5.8513  5.8521  5.9294  5.9306  6.0495  6.0507  6.0701  6.0715
  6.0935  6.0947  6.1512  6.1524  6.1880  6.1886  6.2305  6.2315  6.2734  6.2750
  6.3704  6.3731  6.4107  6.4115  6.4469  6.4479  6.5249  6.5260  6.5501  6.5508
  6.5775  6.5791  6.6395  6.6405  6.6994  6.7016  6.7198  6.7204  6.7355  6.7396
  6.7812  6.7825  6.8399  6.8404  6.8470  6.8471  6.8953  6.8963  6.9486  6.9491
  6.9612  6.9636  7.0134  7.0141  7.0488  7.0490  7.1022  7.1029  7.2044  7.2060
  7.2138  7.2143  7.2576  7.2584  7.3045  7.3058  7.3774  7.3789  7.4391  7.4397
  7.5141  7.5154  7.5770  7.5784  7.6639  7.6650  7.7145  7.7168  7.8522  7.8533
  7.8866  7.8891  7.9205  7.9217  8.0354  8.0374  8.1566  8.1575  8.2206  8.2242
  8.3513  8.3539  8.4118  8.4127  8.5478  8.5552  8.6633  8.6748  8.7977  8.8035
  8.9283  8.9394
   0.27083   0.42389   0.00000
 -1.5584 -1.5582 -1.5242 -1.5240 -1.5116 -1.5113 -1.5082 -1.5079 -1.1489 -1.1489
 -1.1468 -1.1468 -1.1417 -1.1417 -1.1373 -1.1373 -1.1347 -1.1347 -1.1294 -1.1294
 -1.1269 -1.1269 -1.1086 -1.1086 -1.0928 -1.0928 -1.0888 -1.0887 -0.5756 -0.5756
 -0.5051 -0.5050 -0.4610 -0.4609 -0.4222 -0.4221 -0.3798 -0.3796 -0.3243 -0.3241
 -0.2947 -0.2946 -0.2783 -0.2780 -0.2614 -0.2613 -0.2374 -0.2372 -0.2090 -0.2089
 -0.1990 -0.1987  0.5029  0.5030  0.7002  0.7003  0.7535  0.7535  0.8081  0.8082
  0.8436  0.8437  0.8804  0.8806  0.9843  0.9844  1.0154  1.0154  1.0456  1.0457
  1.1051  1.1051  1.1609  1.1610  1.2011  1.2011  1.2532  1.2533  1.2905  1.2905
  1.3227  1.3228  1.3778  1.3779  1.4123  1.4124  1.4578  1.4579  1.5635  1.5635
  1.6331  1.6331  1.7029  1.7030  1.8844  1.8846  1.9145  1.9147  1.9970  1.9971
  2.0405  2.0406  2.0656  2.0658  2.1216  2.1216  2.1759  2.1760  2.2011  2.2013
  2.2412  2.2414  2.2809  2.2810  2.2952  2.2953  2.3196  2.3197  2.3663  2.3664
  2.3927  2.3930  2.4415  2.4416  2.4679  2.4682  2.5269  2.5270  2.5477  2.5479
  2.5813  2.5814  2.6494  2.6497  2.6932  2.6934  2.7495  2.7496  2.8495  2.8497
  2.8921  2.8922  2.9599  2.9601  3.0093  3.0096  3.0704  3.0706  3.1199  3.1202
  3.1394  3.1397  3.2033  3.2035  3.2589  3.2590  3.2629  3.2632  3.3082  3.3084
  3.3678  3.3685  3.4481  3.4484  3.4869  3.4871  3.5194  3.5199  3.5591  3.5595
  3.5763  3.5766  3.6146  3.6148  3.6971  3.6972  3.7258  3.7259  3.7608  3.7610
  3.7998  3.8001  3.8599  3.8600  3.8707  3.8712  3.9092  3.9096  3.9266  3.9270
  3.9987  3.9991  4.0501  4.0506  4.0991  4.0994  4.1102  4.1105  4.1486  4.1495
  4.1795  4.1803  4.2317  4.2323  4.2691  4.2695  4.3187  4.3189  4.3494  4.3501
  4.4021  4.4026  4.4373  4.4387  4.4849  4.4851  4.5180  4.5181  4.5912  4.5915
  4.6332  4.6337  4.6672  4.6674  4.7336  4.7347  4.7653  4.7661  4.8184  4.8191
  4.8559  4.8564  4.8821  4.8828  4.9406  4.9408  4.9813  4.9817  5.0334  5.0340
  5.0622  5.0628  5.1028  5.1032  5.1500  5.1505  5.2034  5.2045  5.2589  5.2593
  5.2911  5.2914  5.3658  5.3671  5.4017  5.4042  5.4415  5.4430  5.4764  5.4772
  5.5586  5.5598  5.5986  5.5989  5.6574  5.6584  5.6994  5.7003  5.7339  5.7349
  5.7909  5.7928  5.8465  5.8475  5.9278  5.9289  6.0441  6.0448  6.0629  6.0638
  6.1010  6.1021  6.1504  6.1515  6.1910  6.1913  6.2314  6.2325  6.2794  6.2810
  6.3695  6.3723  6.4176  6.4186  6.4468  6.4480  6.5167  6.5178  6.5493  6.5500
  6.5749  6.5764  6.6405  6.6416  6.6971  6.6990  6.7202  6.7208  6.7363  6.7403
  6.7874  6.7889  6.8412  6.8417  6.8493  6.8499  6.8961  6.8971  6.9478  6.9485
  6.9637  6.9658  7.0106  7.0113  7.0463  7.0465  7.1031  7.1037  7.1952  7.1965
  7.2136  7.2144  7.2560  7.2566  7.3129  7.3144  7.3762  7.3776  7.4389  7.4393
  7.5160  7.5176  7.5772  7.5787  7.6629  7.6640  7.7161  7.7184  7.8555  7.8561
  7.8851  7.8883  7.9307  7.9318  8.0308  8.0327  8.1444  8.1455  8.2253  8.2288
  8.3538  8.3567  8.4015  8.4022  8.5489  8.5555  8.6640  8.6750  8.8009  8.8063
  8.9337  8.9451
   0.25000   0.42389   0.00000
 -1.5590 -1.5588 -1.5234 -1.5231 -1.5118 -1.5115 -1.5082 -1.5080 -1.1489 -1.1489
 -1.1468 -1.1468 -1.1421 -1.1421 -1.1373 -1.1372 -1.1346 -1.1346 -1.1294 -1.1294
 -1.1269 -1.1269 -1.1075 -1.1075 -1.0929 -1.0929 -1.0887 -1.0887 -0.5769 -0.5769
 -0.5070 -0.5070 -0.4610 -0.4609 -0.4210 -0.4209 -0.3782 -0.3780 -0.3247 -0.3245
 -0.2950 -0.2948 -0.2770 -0.2767 -0.2623 -0.2622 -0.2389 -0.2386 -0.2081 -0.2081
 -0.1981 -0.1979  0.4981  0.4982  0.7087  0.7088  0.7511  0.7512  0.8077  0.8078
  0.8454  0.8455  0.8791  0.8793  0.9856  0.9856  1.0150  1.0150  1.0433  1.0434
  1.1097  1.1098  1.1623  1.1624  1.2042  1.2042  1.2509  1.2509  1.2890  1.2890
  1.3206  1.3207  1.3763  1.3764  1.4097  1.4097  1.4560  1.4561  1.5617  1.5618
  1.6434  1.6434  1.7016  1.7017  1.8883  1.8884  1.9143  1.9145  1.9916  1.9916
  2.0400  2.0401  2.0683  2.0684  2.1220  2.1220  2.1703  2.1703  2.1976  2.1978
  2.2366  2.2367  2.2750  2.2751  2.2955  2.2955  2.3189  2.3189  2.3654  2.3655
  2.3923  2.3925  2.4436  2.4437  2.4699  2.4702  2.5290  2.5291  2.5502  2.5503
  2.5816  2.5817  2.6536  2.6539  2.6795  2.6796  2.7429  2.7430  2.8538  2.8540
  2.8804  2.8805  2.9743  2.9744  3.0153  3.0156  3.0766  3.0768  3.1166  3.1170
  3.1478  3.1481  3.2018  3.2020  3.2605  3.2606  3.2724  3.2728  3.3147  3.3149
  3.3673  3.3680  3.4495  3.4498  3.4852  3.4854  3.5159  3.5164  3.5551  3.5556
  3.5755  3.5757  3.6275  3.6275  3.6912  3.6914  3.7271  3.7272  3.7656  3.7659
  3.8064  3.8067  3.8553  3.8554  3.8719  3.8724  3.9042  3.9046  3.9247  3.9252
  3.9973  3.9976  4.0500  4.0506  4.0919  4.0921  4.1062  4.1066  4.1553  4.1562
  4.1816  4.1825  4.2183  4.2190  4.2728  4.2732  4.3117  4.3118  4.3589  4.3596
  4.3995  4.4000  4.4314  4.4326  4.4804  4.4807  4.5196  4.5198  4.5936  4.5939
  4.6335  4.6340  4.6619  4.6621  4.7388  4.7395  4.7625  4.7635  4.8179  4.8185
  4.8557  4.8562  4.8836  4.8843  4.9385  4.9386  4.9763  4.9767  5.0321  5.0329
  5.0576  5.0582  5.1048  5.1053  5.1526  5.1530  5.2023  5.2033  5.2585  5.2591
  5.2937  5.2939  5.3734  5.3751  5.4041  5.4069  5.4438  5.4450  5.4769  5.4776
  5.5533  5.5548  5.5994  5.5999  5.6669  5.6677  5.6983  5.6988  5.7375  5.7385
  5.7876  5.7895  5.8421  5.8432  5.9256  5.9266  6.0351  6.0359  6.0588  6.0590
  6.1079  6.1090  6.1508  6.1518  6.1931  6.1934  6.2334  6.2345  6.2869  6.2883
  6.3686  6.3712  6.4246  6.4255  6.4459  6.4470  6.5104  6.5115  6.5475  6.5482
  6.5728  6.5742  6.6401  6.6410  6.6890  6.6909  6.7221  6.7227  6.7389  6.7425
  6.7919  6.7935  6.8428  6.8433  6.8518  6.8529  6.8960  6.8971  6.9462  6.9471
  6.9685  6.9701  7.0089  7.0096  7.0453  7.0460  7.1043  7.1048  7.1849  7.1859
  7.2139  7.2150  7.2537  7.2542  7.3200  7.3218  7.3743  7.3757  7.4385  7.4387
  7.5191  7.5208  7.5779  7.5796  7.6629  7.6639  7.7181  7.7203  7.8566  7.8576
  7.8842  7.8879  7.9414  7.9424  8.0259  8.0277  8.1323  8.1336  8.2295  8.2329
  8.3551  8.3582  8.3931  8.3936  8.5500  8.5558  8.6647  8.6751  8.8041  8.8093
  8.9385  8.9502
   0.22917   0.42389   0.00000
 -1.5597 -1.5594 -1.5225 -1.5223 -1.5119 -1.5117 -1.5083 -1.5080 -1.1490 -1.1489
 -1.1468 -1.1468 -1.1425 -1.1425 -1.1372 -1.1372 -1.1346 -1.1346 -1.1295 -1.1295
 -1.1270 -1.1270 -1.1064 -1.1064 -1.0929 -1.0929 -1.0887 -1.0887 -0.5783 -0.5782
 -0.5089 -0.5089 -0.4610 -0.4609 -0.4195 -0.4195 -0.3765 -0.3763 -0.3258 -0.3256
 -0.2953 -0.2952 -0.2751 -0.2748 -0.2630 -0.2629 -0.2402 -0.2400 -0.2075 -0.2074
 -0.1974 -0.1972  0.4935  0.4936  0.7167  0.7168  0.7493  0.7494  0.8073  0.8073
  0.8471  0.8472  0.8773  0.8775  0.9871  0.9872  1.0146  1.0146  1.0412  1.0413
  1.1150  1.1150  1.1629  1.1630  1.2059  1.2059  1.2492  1.2492  1.2885  1.2886
  1.3186  1.3187  1.3748  1.3750  1.4075  1.4075  1.4541  1.4541  1.5572  1.5572
  1.6543  1.6543  1.7036  1.7037  1.8912  1.8914  1.9140  1.9142  1.9860  1.9861
  2.0386  2.0387  2.0710  2.0711  2.1227  2.1227  2.1623  2.1624  2.1954  2.1956
  2.2320  2.2321  2.2695  2.2697  2.2964  2.2965  2.3173  2.3174  2.3652  2.3653
  2.3944  2.3946  2.4458  2.4459  2.4719  2.4721  2.5304  2.5305  2.5531  2.5533
  2.5816  2.5817  2.6544  2.6549  2.6697  2.6699  2.7369  2.7370  2.8563  2.8566
  2.8657  2.8658  2.9902  2.9903  3.0205  3.0208  3.0844  3.0846  3.1128  3.1132
  3.1524  3.1527  3.2050  3.2053  3.2621  3.2623  3.2827  3.2830  3.3220  3.3222
  3.3680  3.3688  3.4503  3.4505  3.4814  3.4816  3.5122  3.5125  3.5519  3.5524
  3.5763  3.5765  3.6396  3.6397  3.6835  3.6837  3.7264  3.7266  3.7708  3.7710
  3.8126  3.8129  3.8520  3.8522  3.8720  3.8726  3.8984  3.8987  3.9255  3.9259
  3.9953  3.9957  4.0491  4.0496  4.0837  4.0839  4.1031  4.1035  4.1607  4.1614
  4.1841  4.1849  4.2075  4.2083  4.2759  4.2764  4.3054  4.3056  4.3686  4.3691
  4.3974  4.3978  4.4267  4.4278  4.4740  4.4744  4.5228  4.5230  4.5943  4.5946
  4.6354  4.6358  4.6565  4.6567  4.7413  4.7415  4.7614  4.7626  4.8168  4.8173
  4.8558  4.8563  4.8865  4.8871  4.9347  4.9349  4.9708  4.9714  5.0315  5.0325
  5.0537  5.0542  5.1042  5.1048  5.1558  5.1561  5.2006  5.2015  5.2599  5.2608
  5.2955  5.2959  5.3773  5.3792  5.4062  5.4092  5.4482  5.4492  5.4775  5.4779
  5.5484  5.5500  5.5976  5.5982  5.6778  5.6783  5.6958  5.6961  5.7435  5.7445
  5.7864  5.7885  5.8382  5.8395  5.9228  5.9237  6.0258  6.0271  6.0557  6.0561
  6.1134  6.1144  6.1524  6.1532  6.1948  6.1953  6.2365  6.2376  6.2949  6.2963
  6.3683  6.3707  6.4267  6.4275  6.4481  6.4488  6.5062  6.5072  6.5446  6.5453
  6.5712  6.5725  6.6376  6.6383  6.6782  6.6806  6.7249  6.7256  6.7425  6.7459
  6.7943  6.7959  6.8442  6.8447  6.8532  6.8546  6.8958  6.8972  6.9452  6.9461
  6.9743  6.9755  7.0085  7.0095  7.0459  7.0468  7.1056  7.1061  7.1743  7.1751
  7.2140  7.2151  7.2507  7.2513  7.3252  7.3273  7.3725  7.3741  7.4380  7.4382
  7.5224  7.5241  7.5795  7.5814  7.6640  7.6651  7.7201  7.7223  7.8555  7.8566
  7.8853  7.8889  7.9518  7.9527  8.0213  8.0228  8.1206  8.1221  8.2327  8.2358
  8.3547  8.3577  8.3878  8.3882  8.5510  8.5558  8.6655  8.6754  8.8074  8.8123
  8.9428  8.9548
   0.20833   0.42389   0.00000
 -1.5602 -1.5600 -1.5217 -1.5214 -1.5121 -1.5119 -1.5084 -1.5081 -1.1490 -1.1490
 -1.1469 -1.1469 -1.1429 -1.1428 -1.1372 -1.1372 -1.1346 -1.1346 -1.1295 -1.1295
 -1.1270 -1.1270 -1.1054 -1.1054 -1.0930 -1.0930 -1.0888 -1.0887 -0.5795 -0.5795
 -0.5108 -0.5108 -0.4610 -0.4609 -0.4178 -0.4178 -0.3748 -0.3746 -0.3274 -0.3272
 -0.2958 -0.2957 -0.2728 -0.2724 -0.2634 -0.2634 -0.2415 -0.2413 -0.2071 -0.2070
 -0.1968 -0.1966  0.4893  0.4894  0.7237  0.7238  0.7486  0.7487  0.8069  0.8070
  0.8486  0.8487  0.8750  0.8751  0.9889  0.9889  1.0143  1.0143  1.0395  1.0395
  1.1205  1.1206  1.1627  1.1627  1.2063  1.2063  1.2478  1.2479  1.2891  1.2891
  1.3171  1.3172  1.3735  1.3736  1.4058  1.4058  1.4521  1.4521  1.5502  1.5502
  1.6657  1.6657  1.7087  1.7088  1.8929  1.8930  1.9135  1.9137  1.9810  1.9811
  2.0359  2.0360  2.0732  2.0733  2.1239  2.1239  2.1532  2.1532  2.1941  2.1942
  2.2278  2.2279  2.2651  2.2653  2.2970  2.2970  2.3157  2.3158  2.3655  2.3655
  2.3990  2.3992  2.4479  2.4480  2.4738  2.4740  2.5313  2.5315  2.5563  2.5565
  2.5815  2.5817  2.6466  2.6470  2.6696  2.6698  2.7315  2.7316  2.8467  2.8468
  2.8604  2.8607  3.0050  3.0051  3.0243  3.0246  3.0945  3.0946  3.1094  3.1098
  3.1527  3.1530  3.2126  3.2130  3.2645  3.2647  3.2928  3.2929  3.3301  3.3303
  3.3701  3.3709  3.4505  3.4507  3.4760  3.4762  3.5086  3.5088  3.5497  3.5503
  3.5780  3.5783  3.6463  3.6465  3.6788  3.6790  3.7258  3.7260  3.7735  3.7737
  3.8170  3.8173  3.8507  3.8510  3.8704  3.8711  3.8929  3.8932  3.9282  3.9287
  3.9932  3.9936  4.0469  4.0473  4.0759  4.0761  4.1004  4.1009  4.1647  4.1650
  4.1846  4.1853  4.2019  4.2028  4.2779  4.2785  4.3012  4.3015  4.3738  4.3745
  4.3983  4.3987  4.4238  4.4247  4.4676  4.4681  4.5265  4.5269  4.5930  4.5933
  4.6386  4.6390  4.6515  4.6517  4.7403  4.7406  4.7625  4.7638  4.8158  4.8163
  4.8563  4.8569  4.8898  4.8903  4.9295  4.9297  4.9658  4.9664  5.0311  5.0321
  5.0500  5.0506  5.1019  5.1025  5.1593  5.1597  5.1984  5.1993  5.2627  5.2638
  5.2967  5.2971  5.3781  5.3801  5.4082  5.4112  5.4521  5.4528  5.4799  5.4800
  5.5445  5.5463  5.5936  5.5945  5.6880  5.6884  5.6927  5.6936  5.7509  5.7520
  5.7877  5.7898  5.8352  5.8366  5.9196  5.9204  6.0181  6.0197  6.0529  6.0536
  6.1170  6.1178  6.1555  6.1562  6.1967  6.1973  6.2404  6.2415  6.3027  6.3040
  6.3692  6.3714  6.4211  6.4221  6.4553  6.4559  6.5036  6.5046  6.5408  6.5415
  6.5703  6.5714  6.6312  6.6317  6.6693  6.6722  6.7281  6.7290  6.7463  6.7495
  6.7947  6.7962  6.8428  6.8441  6.8546  6.8556  6.8960  6.8977  6.9454  6.9463
  6.9800  6.9808  7.0103  7.0116  7.0475  7.0485  7.1070  7.1074  7.1639  7.1648
  7.2135  7.2146  7.2473  7.2480  7.3275  7.3296  7.3722  7.3740  7.4374  7.4378
  7.5249  7.5265  7.5826  7.5846  7.6666  7.6676  7.7220  7.7241  7.8523  7.8532
  7.8884  7.8915  7.9610  7.9619  8.0174  8.0186  8.1095  8.1112  8.2342  8.2369
  8.3529  8.3553  8.3855  8.3865  8.5518  8.5557  8.6666  8.6759  8.8107  8.8152
  8.9464  8.9587
   0.18750   0.42389   0.00000
 -1.5608 -1.5606 -1.5209 -1.5206 -1.5123 -1.5120 -1.5085 -1.5083 -1.1490 -1.1490
 -1.1469 -1.1469 -1.1432 -1.1432 -1.1371 -1.1371 -1.1347 -1.1347 -1.1295 -1.1295
 -1.1271 -1.1271 -1.1044 -1.1043 -1.0930 -1.0930 -1.0889 -1.0888 -0.5807 -0.5807
 -0.5126 -0.5126 -0.4611 -0.4610 -0.4159 -0.4158 -0.3732 -0.3730 -0.3295 -0.3293
 -0.2964 -0.2963 -0.2702 -0.2698 -0.2636 -0.2635 -0.2427 -0.2425 -0.2070 -0.2068
 -0.1963 -0.1961  0.4855  0.4856  0.7288  0.7288  0.7499  0.7500  0.8067  0.8067
  0.8498  0.8499  0.8721  0.8723  0.9907  0.9908  1.0140  1.0140  1.0381  1.0382
  1.1260  1.1261  1.1617  1.1617  1.2061  1.2061  1.2464  1.2465  1.2900  1.2900
  1.3166  1.3167  1.3723  1.3725  1.4045  1.4045  1.4500  1.4500  1.5412  1.5413
  1.6775  1.6775  1.7164  1.7165  1.8924  1.8925  1.9137  1.9139  1.9769  1.9770
  2.0318  2.0319  2.0745  2.0746  2.1252  2.1253  2.1443  2.1443  2.1929  2.1930
  2.2241  2.2242  2.2619  2.2621  2.2960  2.2960  2.3152  2.3153  2.3660  2.3661
  2.4058  2.4059  2.4500  2.4501  2.4757  2.4760  2.5320  2.5323  2.5593  2.5595
  2.5818  2.5820  2.6357  2.6360  2.6735  2.6737  2.7266  2.7267  2.8283  2.8284
  2.8622  2.8625  3.0170  3.0171  3.0268  3.0271  3.1019  3.1022  3.1116  3.1117
  3.1513  3.1515  3.2221  3.2226  3.2679  3.2682  3.3018  3.3019  3.3387  3.3389
  3.3735  3.3743  3.4505  3.4507  3.4700  3.4702  3.5055  3.5055  3.5486  3.5493
  3.5801  3.5804  3.6421  3.6425  3.6828  3.6829  3.7262  3.7265  3.7726  3.7728
  3.8186  3.8189  3.8512  3.8515  3.8677  3.8684  3.8886  3.8889  3.9322  3.9326
  3.9917  3.9921  4.0434  4.0437  4.0692  4.0694  4.0984  4.0990  4.1668  4.1670
  4.1825  4.1833  4.2014  4.2022  4.2778  4.2783  4.3005  4.3010  4.3713  4.3719
  4.4027  4.4034  4.4245  4.4250  4.4626  4.4631  4.5302  4.5306  4.5901  4.5905
  4.6417  4.6422  4.6481  4.6483  4.7373  4.7378  4.7647  4.7658  4.8151  4.8156
  4.8571  4.8579  4.8925  4.8929  4.9237  4.9239  4.9616  4.9622  5.0300  5.0311
  5.0465  5.0472  5.0988  5.0994  5.1630  5.1633  5.1962  5.1970  5.2659  5.2671
  5.2972  5.2977  5.3774  5.3794  5.4093  5.4124  5.4534  5.4537  5.4850  5.4856
  5.5421  5.5440  5.5884  5.5894  5.6868  5.6872  5.6998  5.7005  5.7587  5.7600
  5.7910  5.7932  5.8332  5.8347  5.9167  5.9175  6.0126  6.0145  6.0501  6.0511
  6.1182  6.1191  6.1601  6.1609  6.1985  6.1992  6.2453  6.2464  6.3095  6.3108
  6.3717  6.3736  6.4119  6.4132  6.4633  6.4641  6.5021  6.5030  6.5365  6.5373
  6.5698  6.5708  6.6199  6.6204  6.6655  6.6686  6.7313  6.7322  6.7500  6.7527
  6.7935  6.7947  6.8376  6.8395  6.8574  6.8579  6.8965  6.8982  6.9467  6.9475
  6.9843  6.9851  7.0146  7.0162  7.0496  7.0506  7.1083  7.1088  7.1546  7.1556
  7.2123  7.2133  7.2436  7.2445  7.3264  7.3283  7.3743  7.3761  7.4368  7.4374
  7.5258  7.5272  7.5874  7.5897  7.6706  7.6716  7.7234  7.7255  7.8473  7.8483
  7.8928  7.8952  7.9685  7.9694  8.0147  8.0156  8.0996  8.1014  8.2336  8.2360
  8.3507  8.3527  8.3854  8.3871  8.5523  8.5553  8.6680  8.6767  8.8139  8.8181
  8.9493  8.9619
   0.16667   0.42389   0.00000
 -1.5613 -1.5611 -1.5201 -1.5199 -1.5124 -1.5122 -1.5086 -1.5084 -1.1490 -1.1490
 -1.1470 -1.1470 -1.1435 -1.1434 -1.1370 -1.1370 -1.1347 -1.1347 -1.1295 -1.1295
 -1.1272 -1.1272 -1.1034 -1.1034 -1.0930 -1.0930 -1.0890 -1.0889 -0.5819 -0.5818
 -0.5143 -0.5143 -0.4612 -0.4611 -0.4138 -0.4138 -0.3716 -0.3714 -0.3317 -0.3316
 -0.2971 -0.2970 -0.2678 -0.2675 -0.2631 -0.2630 -0.2438 -0.2436 -0.2071 -0.2070
 -0.1958 -0.1957  0.4821  0.4822  0.7311  0.7311  0.7541  0.7542  0.8065  0.8066
  0.8509  0.8510  0.8688  0.8690  0.9925  0.9925  1.0140  1.0140  1.0373  1.0373
  1.1310  1.1311  1.1603  1.1604  1.2057  1.2057  1.2448  1.2449  1.2903  1.2904
  1.3181  1.3181  1.3715  1.3717  1.4035  1.4035  1.4478  1.4479  1.5310  1.5311
  1.6894  1.6894  1.7263  1.7264  1.8896  1.8897  1.9149  1.9151  1.9736  1.9737
  2.0259  2.0259  2.0749  2.0750  2.1252  2.1253  2.1381  2.1382  2.1917  2.1917
  2.2211  2.2212  2.2597  2.2600  2.2931  2.2932  2.3162  2.3163  2.3667  2.3668
  2.4143  2.4144  2.4519  2.4521  2.4778  2.4780  2.5327  2.5330  2.5614  2.5616
  2.5827  2.5829  2.6251  2.6254  2.6778  2.6781  2.7221  2.7222  2.8093  2.8094
  2.8643  2.8646  3.0235  3.0238  3.0303  3.0305  3.1003  3.1007  3.1236  3.1237
  3.1526  3.1527  3.2325  3.2330  3.2404  3.2409  3.3092  3.3094  3.3470  3.3472
  3.3782  3.3790  3.4499  3.4503  3.4641  3.4644  3.5032  3.5033  3.5483  3.5490
  3.5819  3.5823  3.6322  3.6328  3.6898  3.6900  3.7283  3.7285  3.7692  3.7695
  3.8166  3.8168  3.8513  3.8517  3.8651  3.8659  3.8862  3.8865  3.9359  3.9363
  3.9919  3.9923  4.0389  4.0392  4.0639  4.0641  4.0973  4.0978  4.1671  4.1672
  4.1810  4.1817  4.2025  4.2033  4.2752  4.2757  4.3039  4.3043  4.3640  4.3646
  4.4044  4.4053  4.4312  4.4315  4.4599  4.4604  4.5335  4.5338  4.5862  4.5867
  4.6405  4.6409  4.6500  4.6502  4.7337  4.7343  4.7667  4.7677  4.8150  4.8156
  4.8579  4.8587  4.8931  4.8935  4.9191  4.9193  4.9584  4.9591  5.0275  5.0286
  5.0432  5.0441  5.0960  5.0967  5.1664  5.1668  5.1943  5.1951  5.2685  5.2698
  5.2974  5.2981  5.3763  5.3783  5.4093  5.4124  5.4524  5.4525  5.4916  5.4924
  5.5416  5.5434  5.5829  5.5841  5.6819  5.6823  5.7088  5.7095  5.7661  5.7674
  5.7952  5.7976  5.8323  5.8337  5.9150  5.9161  6.0095  6.0113  6.0474  6.0486
  6.1174  6.1185  6.1664  6.1673  6.2001  6.2008  6.2508  6.2519  6.3149  6.3161
  6.3756  6.3772  6.4017  6.4033  6.4681  6.4691  6.5029  6.5033  6.5323  6.5332
  6.5695  6.5704  6.6063  6.6068  6.6659  6.6689  6.7337  6.7349  6.7536  6.7557
  6.7909  6.7917  6.8306  6.8327  6.8611  6.8614  6.8966  6.8982  6.9487  6.9495
  6.9871  6.9878  7.0212  7.0228  7.0519  7.0528  7.1089  7.1097  7.1473  7.1485
  7.2104  7.2112  7.2396  7.2406  7.3226  7.3241  7.3784  7.3802  7.4363  7.4370
  7.5249  7.5261  7.5939  7.5963  7.6759  7.6769  7.7244  7.7264  7.8413  7.8424
  7.8977  7.8995  7.9739  7.9747  8.0131  8.0140  8.0913  8.0930  8.2312  8.2332
  8.3493  8.3509  8.3862  8.3885  8.5526  8.5546  8.6698  8.6778  8.8169  8.8208
  8.9516  8.9645
   0.14583   0.42389   0.00000
 -1.5617 -1.5615 -1.5194 -1.5191 -1.5126 -1.5123 -1.5088 -1.5085 -1.1490 -1.1490
 -1.1471 -1.1471 -1.1437 -1.1437 -1.1369 -1.1369 -1.1348 -1.1348 -1.1295 -1.1295
 -1.1273 -1.1272 -1.1025 -1.1025 -1.0930 -1.0930 -1.0891 -1.0890 -0.5830 -0.5829
 -0.5158 -0.5158 -0.4614 -0.4613 -0.4116 -0.4116 -0.3701 -0.3700 -0.3341 -0.3340
 -0.2979 -0.2977 -0.2664 -0.2662 -0.2616 -0.2615 -0.2447 -0.2444 -0.2075 -0.2074
 -0.1954 -0.1953  0.4791  0.4792  0.7313  0.7313  0.7603  0.7604  0.8064  0.8065
  0.8515  0.8516  0.8653  0.8654  0.9941  0.9941  1.0141  1.0141  1.0370  1.0370
  1.1347  1.1348  1.1593  1.1593  1.2055  1.2055  1.2430  1.2430  1.2891  1.2892
  1.3219  1.3220  1.3711  1.3712  1.4028  1.4028  1.4456  1.4456  1.5201  1.5202
  1.7011  1.7012  1.7378  1.7379  1.8847  1.8847  1.9171  1.9173  1.9709  1.9710
  2.0179  2.0179  2.0745  2.0746  2.1212  2.1213  2.1377  2.1377  2.1901  2.1902
  2.2190  2.2191  2.2585  2.2588  2.2891  2.2892  2.3183  2.3184  2.3675  2.3676
  2.4238  2.4239  2.4537  2.4538  2.4803  2.4805  2.5334  2.5337  2.5623  2.5625
  2.5841  2.5843  2.6158  2.6161  2.6817  2.6819  2.7177  2.7178  2.7903  2.7904
  2.8661  2.8664  3.0235  3.0238  3.0362  3.0364  3.0980  3.0984  3.1288  3.1289
  3.1631  3.1634  3.2386  3.2391  3.2483  3.2488  3.3150  3.3153  3.3542  3.3544
  3.3839  3.3846  3.4471  3.4474  3.4606  3.4609  3.5025  3.5027  3.5489  3.5496
  3.5826  3.5830  3.6228  3.6234  3.6935  3.6938  3.7323  3.7325  3.7657  3.7661
  3.8112  3.8114  3.8481  3.8483  3.8643  3.8649  3.8864  3.8866  3.9379  3.9383
  3.9945  3.9948  4.0344  4.0348  4.0599  4.0601  4.0970  4.0976  4.1664  4.1666
  4.1805  4.1810  4.2038  4.2046  4.2712  4.2717  4.3092  4.3096  4.3549  4.3554
  4.4030  4.4037  4.4417  4.4420  4.4598  4.4604  4.5360  4.5364  4.5818  4.5823
  4.6374  4.6378  4.6537  4.6540  4.7303  4.7310  4.7684  4.7693  4.8156  4.8163
  4.8579  4.8587  4.8906  4.8912  4.9172  4.9176  4.9564  4.9571  5.0230  5.0241
  5.0400  5.0410  5.0941  5.0948  5.1691  5.1697  5.1936  5.1944  5.2698  5.2714
  5.2976  5.2987  5.3751  5.3771  5.4082  5.4113  5.4508  5.4510  5.4970  5.4979
  5.5425  5.5441  5.5787  5.5802  5.6767  5.6772  5.7168  5.7175  5.7724  5.7735
  5.7988  5.8014  5.8330  5.8342  5.9154  5.9168  6.0085  6.0102  6.0446  6.0461
  6.1151  6.1164  6.1738  6.1748  6.2015  6.2021  6.2566  6.2576  6.3189  6.3201
  6.3794  6.3805  6.3926  6.3950  6.4668  6.4681  6.5065  6.5070  6.5288  6.5298
  6.5684  6.5692  6.5937  6.5943  6.6685  6.6713  6.7350  6.7367  6.7574  6.7587
  6.7868  6.7874  6.8238  6.8256  6.8651  6.8654  6.8960  6.8973  6.9510  6.9517
  6.9888  6.9894  7.0284  7.0300  7.0545  7.0552  7.1080  7.1090  7.1434  7.1447
  7.2077  7.2085  7.2353  7.2364  7.3169  7.3180  7.3837  7.3856  7.4356  7.4366
  7.5227  7.5238  7.6016  7.6040  7.6822  7.6833  7.7248  7.7268  7.8346  7.8360
  7.9026  7.9038  7.9770  7.9778  8.0124  8.0134  8.0853  8.0867  8.2275  8.2291
  8.3487  8.3502  8.3872  8.3900  8.5526  8.5537  8.6719  8.6792  8.8198  8.8233
  8.9533  8.9664
   0.12500   0.42389   0.00000
 -1.5621 -1.5619 -1.5187 -1.5184 -1.5127 -1.5125 -1.5090 -1.5087 -1.1490 -1.1489
 -1.1472 -1.1472 -1.1439 -1.1439 -1.1368 -1.1368 -1.1349 -1.1348 -1.1295 -1.1294
 -1.1273 -1.1273 -1.1017 -1.1017 -1.0929 -1.0929 -1.0893 -1.0892 -0.5839 -0.5838
 -0.5172 -0.5172 -0.4615 -0.4615 -0.4094 -0.4094 -0.3689 -0.3687 -0.3364 -0.3363
 -0.2987 -0.2985 -0.2658 -0.2656 -0.2594 -0.2593 -0.2453 -0.2450 -0.2082 -0.2080
 -0.1951 -0.1950  0.4765  0.4766  0.7307  0.7307  0.7673  0.7675  0.8064  0.8065
  0.8514  0.8515  0.8619  0.8620  0.9952  0.9953  1.0144  1.0144  1.0374  1.0374
  1.1361  1.1363  1.1595  1.1595  1.2058  1.2059  1.2409  1.2409  1.2866  1.2867
  1.3275  1.3276  1.3713  1.3714  1.4023  1.4023  1.4432  1.4432  1.5091  1.5091
  1.7127  1.7127  1.7504  1.7504  1.8786  1.8787  1.9197  1.9199  1.9683  1.9684
  2.0081  2.0082  2.0737  2.0738  2.1157  2.1158  2.1407  2.1407  2.1883  2.1884
  2.2175  2.2177  2.2578  2.2581  2.2849  2.2850  2.3205  2.3207  2.3682  2.3684
  2.4338  2.4340  2.4553  2.4555  2.4834  2.4836  2.5341  2.5345  2.5618  2.5620
  2.5853  2.5854  2.6090  2.6092  2.6846  2.6848  2.7131  2.7132  2.7726  2.7727
  2.8679  2.8681  3.0213  3.0216  3.0413  3.0415  3.0962  3.0965  3.1276  3.1277
  3.1814  3.1819  3.2429  3.2434  3.2561  3.2566  3.3192  3.3196  3.3597  3.3600
  3.3899  3.3905  3.4402  3.4405  3.4612  3.4614  3.5038  3.5040  3.5503  3.5509
  3.5810  3.5814  3.6167  3.6174  3.6922  3.6926  3.7364  3.7366  3.7645  3.7650
  3.8043  3.8044  3.8415  3.8417  3.8637  3.8642  3.8892  3.8894  3.9375  3.9380
  3.9988  3.9988  4.0312  4.0316  4.0574  4.0575  4.0974  4.0980  4.1658  4.1661
  4.1794  4.1799  4.2056  4.2063  4.2668  4.2673  4.3134  4.3138  4.3467  4.3471
  4.4009  4.4015  4.4517  4.4520  4.4629  4.4635  4.5378  4.5381  4.5774  4.5779
  4.6347  4.6351  4.6564  4.6566  4.7276  4.7283  4.7702  4.7709  4.8168  4.8175
  4.8563  4.8569  4.8867  4.8873  4.9173  4.9180  4.9555  4.9562  5.0169  5.0179
  5.0370  5.0380  5.0933  5.0941  5.1703  5.1711  5.1950  5.1958  5.2700  5.2717
  5.2974  5.2990  5.3740  5.3760  5.4064  5.4092  5.4498  5.4501  5.5003  5.5012
  5.5428  5.5440  5.5781  5.5796  5.6716  5.6722  5.7238  5.7247  5.7766  5.7774
  5.8007  5.8034  5.8359  5.8369  5.9179  5.9197  6.0092  6.0105  6.0421  6.0440
  6.1118  6.1133  6.1820  6.1832  6.2029  6.2034  6.2621  6.2631  6.3218  6.3229
  6.3756  6.3768  6.3924  6.3951  6.4602  6.4617  6.5100  6.5113  6.5275  6.5287
  6.5646  6.5652  6.5857  6.5869  6.6722  6.6748  6.7349  6.7371  6.7611  6.7619
  6.7819  6.7825  6.8180  6.8195  6.8693  6.8695  6.8948  6.8958  6.9527  6.9532
  6.9898  6.9904  7.0347  7.0361  7.0580  7.0585  7.1056  7.1066  7.1433  7.1446
  7.2046  7.2053  7.2309  7.2319  7.3104  7.3112  7.3894  7.3914  7.4348  7.4359
  7.5197  7.5207  7.6097  7.6121  7.6894  7.6904  7.7246  7.7266  7.8278  7.8294
  7.9071  7.9076  7.9782  7.9790  8.0121  8.0130  8.0819  8.0827  8.2230  8.2243
  8.3489  8.3505  8.3881  8.3912  8.5522  8.5529  8.6743  8.6810  8.8225  8.8257
  8.9544  8.9677
   0.10417   0.42389   0.00000
 -1.5624 -1.5622 -1.5181 -1.5178 -1.5128 -1.5126 -1.5092 -1.5089 -1.1489 -1.1489
 -1.1473 -1.1473 -1.1441 -1.1440 -1.1367 -1.1367 -1.1350 -1.1349 -1.1294 -1.1294
 -1.1274 -1.1274 -1.1010 -1.1010 -1.0928 -1.0928 -1.0895 -1.0894 -0.5847 -0.5847
 -0.5184 -0.5184 -0.4617 -0.4616 -0.4072 -0.4072 -0.3679 -0.3677 -0.3385 -0.3384
 -0.2994 -0.2993 -0.2655 -0.2654 -0.2572 -0.2572 -0.2455 -0.2451 -0.2091 -0.2089
 -0.1948 -0.1947  0.4743  0.4743  0.7298  0.7298  0.7745  0.7747  0.8065  0.8066
  0.8500  0.8501  0.8593  0.8594  0.9960  0.9961  1.0148  1.0148  1.0383  1.0384
  1.1352  1.1353  1.1613  1.1613  1.2068  1.2069  1.2386  1.2387  1.2834  1.2834
  1.3339  1.3340  1.3722  1.3723  1.4020  1.4021  1.4405  1.4406  1.4983  1.4983
  1.7238  1.7239  1.7633  1.7633  1.8724  1.8725  1.9224  1.9226  1.9650  1.9651
  1.9976  1.9976  2.0727  2.0727  2.1108  2.1109  2.1446  2.1447  2.1864  2.1865
  2.2168  2.2169  2.2572  2.2574  2.2811  2.2812  2.3227  2.3229  2.3689  2.3691
  2.4434  2.4436  2.4573  2.4575  2.4874  2.4875  2.5348  2.5352  2.5600  2.5602
  2.5844  2.5845  2.6064  2.6065  2.6857  2.6858  2.7079  2.7080  2.7575  2.7577
  2.8695  2.8697  3.0182  3.0186  3.0452  3.0455  3.0948  3.0951  3.1246  3.1248
  3.2018  3.2025  3.2459  3.2463  3.2634  3.2638  3.3217  3.3222  3.3634  3.3638
  3.3953  3.3958  3.4312  3.4314  3.4636  3.4637  3.5075  3.5077  3.5526  3.5531
  3.5773  3.5777  3.6147  3.6154  3.6869  3.6873  3.7381  3.7383  3.7652  3.7654
  3.7990  3.7993  3.8335  3.8337  3.8619  3.8624  3.8935  3.8937  3.9355  3.9360
  4.0022  4.0024  4.0295  4.0300  4.0576  4.0578  4.0982  4.0988  4.1656  4.1659
  4.1774  4.1781  4.2080  4.2086  4.2622  4.2628  4.3124  4.3127  4.3431  4.3435
  4.3994  4.3997  4.4577  4.4581  4.4708  4.4713  4.5386  4.5391  4.5733  4.5738
  4.6327  4.6331  4.6574  4.6576  4.7255  4.7262  4.7727  4.7734  4.8185  4.8192
  4.8527  4.8531  4.8832  4.8838  4.9176  4.9184  4.9561  4.9568  5.0098  5.0108
  5.0338  5.0349  5.0934  5.0943  5.1699  5.1709  5.1987  5.1996  5.2694  5.2713
  5.2965  5.2984  5.3731  5.3751  5.4042  5.4067  5.4495  5.4499  5.5019  5.5027
  5.5404  5.5412  5.5820  5.5834  5.6671  5.6677  5.7299  5.7309  5.7780  5.7785
  5.8017  5.8045  5.8405  5.8414  5.9221  5.9242  6.0104  6.0114  6.0406  6.0430
  6.1078  6.1095  6.1903  6.1917  6.2047  6.2051  6.2667  6.2676  6.3239  6.3248
  6.3666  6.3681  6.3988  6.4011  6.4511  6.4528  6.5090  6.5105  6.5307  6.5316
  6.5577  6.5584  6.5842  6.5857  6.6762  6.6786  6.7336  6.7360  6.7639  6.7645
  6.7778  6.7787  6.8133  6.8144  6.8735  6.8736  6.8933  6.8939  6.9528  6.9531
  6.9907  6.9914  7.0388  7.0401  7.0629  7.0632  7.1024  7.1035  7.1458  7.1470
  7.2013  7.2021  7.2262  7.2272  7.3038  7.3043  7.3951  7.3973  7.4337  7.4349
  7.5165  7.5175  7.6177  7.6200  7.6969  7.6980  7.7241  7.7260  7.8209  7.8227
  7.9107  7.9109  7.9780  7.9789  8.0119  8.0127  8.0807  8.0812  8.2184  8.2195
  8.3496  8.3513  8.3887  8.3921  8.5512  8.5524  8.6769  8.6829  8.8249  8.8278
  8.9550  8.9685
   0.08333   0.42389   0.00000
 -1.5627 -1.5625 -1.5175 -1.5172 -1.5130 -1.5127 -1.5093 -1.5090 -1.1489 -1.1489
 -1.1474 -1.1474 -1.1442 -1.1442 -1.1366 -1.1366 -1.1351 -1.1350 -1.1293 -1.1293
 -1.1275 -1.1275 -1.1004 -1.1004 -1.0926 -1.0926 -1.0897 -1.0896 -0.5854 -0.5854
 -0.5194 -0.5194 -0.4619 -0.4618 -0.4052 -0.4052 -0.3672 -0.3670 -0.3403 -0.3403
 -0.3001 -0.3000 -0.2653 -0.2651 -0.2557 -0.2557 -0.2450 -0.2447 -0.2101 -0.2099
 -0.1945 -0.1945  0.4725  0.4725  0.7288  0.7289  0.7815  0.7816  0.8069  0.8070
  0.8467  0.8468  0.8582  0.8582  0.9965  0.9965  1.0152  1.0153  1.0398  1.0398
  1.1327  1.1328  1.1639  1.1639  1.2085  1.2085  1.2363  1.2364  1.2799  1.2800
  1.3401  1.3401  1.3742  1.3743  1.4020  1.4020  1.4375  1.4375  1.4883  1.4884
  1.7344  1.7345  1.7755  1.7756  1.8669  1.8670  1.9249  1.9251  1.9597  1.9598
  1.9880  1.9881  2.0716  2.0716  2.1070  2.1070  2.1487  2.1488  2.1846  2.1847
  2.2166  2.2168  2.2562  2.2564  2.2782  2.2783  2.3245  2.3247  2.3695  2.3697
  2.4506  2.4507  2.4610  2.4612  2.4922  2.4924  2.5354  2.5357  2.5573  2.5574
  2.5812  2.5814  2.6081  2.6083  2.6831  2.6833  2.7026  2.7028  2.7467  2.7469
  2.8709  2.8712  3.0149  3.0153  3.0482  3.0485  3.0937  3.0941  3.1215  3.1217
  3.2217  3.2225  3.2482  3.2486  3.2697  3.2700  3.3225  3.3230  3.3650  3.3655
  3.3995  3.3998  3.4222  3.4224  3.4662  3.4663  3.5132  3.5134  3.5557  3.5560
  3.5733  3.5739  3.6151  3.6158  3.6792  3.6797  3.7378  3.7382  3.7627  3.7630
  3.7995  3.8001  3.8253  3.8255  3.8591  3.8596  3.8980  3.8983  3.9327  3.9333
  4.0039  4.0042  4.0277  4.0283  4.0623  4.0625  4.0994  4.1000  4.1652  4.1654
  4.1753  4.1760  4.2107  4.2112  4.2577  4.2583  4.3057  4.3059  4.3447  4.3452
  4.3987  4.3988  4.4613  4.4617  4.4804  4.4809  4.5386  4.5392  4.5700  4.5704
  4.6313  4.6317  4.6567  4.6570  4.7235  4.7243  4.7767  4.7773  4.8204  4.8211
  4.8476  4.8479  4.8807  4.8811  4.9173  4.9181  4.9581  4.9589  5.0025  5.0035
  5.0304  5.0316  5.0942  5.0951  5.1685  5.1695  5.2042  5.2050  5.2684  5.2703
  5.2946  5.2968  5.3726  5.3745  5.4018  5.4041  5.4499  5.4505  5.5025  5.5032
  5.5359  5.5364  5.5887  5.5901  5.6631  5.6638  5.7351  5.7360  5.7765  5.7768
  5.8032  5.8059  5.8456  5.8463  5.9272  5.9295  6.0106  6.0118  6.0413  6.0440
  6.1034  6.1052  6.1972  6.1988  6.2080  6.2084  6.2701  6.2709  6.3247  6.3258
  6.3581  6.3597  6.4059  6.4080  6.4415  6.4433  6.5041  6.5054  6.5356  6.5359
  6.5512  6.5520  6.5864  6.5881  6.6799  6.6821  6.7312  6.7338  6.7635  6.7641
  6.7774  6.7784  6.8095  6.8104  6.8773  6.8777  6.8923  6.8927  6.9504  6.9506
  6.9920  6.9930  7.0408  7.0420  7.0688  7.0691  7.0996  7.1008  7.1495  7.1505
  7.1982  7.1990  7.2214  7.2223  7.2976  7.2981  7.4005  7.4029  7.4324  7.4337
  7.5134  7.5144  7.6251  7.6271  7.7042  7.7054  7.7234  7.7254  7.8144  7.8163
  7.9130  7.9136  7.9768  7.9778  8.0118  8.0125  8.0807  8.0819  8.2141  8.2151
  8.3505  8.3523  8.3890  8.3925  8.5500  8.5519  8.6794  8.6849  8.8271  8.8296
  8.9553  8.9690
   0.06250   0.42389   0.00000
 -1.5629 -1.5627 -1.5170 -1.5167 -1.5131 -1.5128 -1.5095 -1.5092 -1.1489 -1.1488
 -1.1476 -1.1475 -1.1443 -1.1443 -1.1365 -1.1365 -1.1352 -1.1351 -1.1293 -1.1293
 -1.1276 -1.1276 -1.0999 -1.0999 -1.0925 -1.0924 -1.0899 -1.0899 -0.5860 -0.5859
 -0.5202 -0.5202 -0.4620 -0.4619 -0.4034 -0.4034 -0.3667 -0.3665 -0.3418 -0.3417
 -0.3007 -0.3005 -0.2651 -0.2649 -0.2550 -0.2548 -0.2441 -0.2437 -0.2111 -0.2109
 -0.1943 -0.1943  0.4711  0.4711  0.7280  0.7281  0.7878  0.7879  0.8075  0.8076
  0.8423  0.8425  0.8578  0.8579  0.9967  0.9967  1.0156  1.0156  1.0414  1.0414
  1.1298  1.1299  1.1664  1.1664  1.2108  1.2108  1.2338  1.2340  1.2766  1.2767
  1.3452  1.3452  1.3775  1.3776  1.4022  1.4022  1.4338  1.4339  1.4799  1.4799
  1.7441  1.7442  1.7858  1.7859  1.8634  1.8634  1.9270  1.9272  1.9513  1.9514
  1.9816  1.9817  2.0706  2.0707  2.1041  2.1041  2.1525  2.1525  2.1830  2.1831
  2.2168  2.2170  2.2546  2.2548  2.2765  2.2766  2.3259  2.3261  2.3700  2.3702
  2.4537  2.4539  2.4674  2.4675  2.4978  2.4980  2.5358  2.5361  2.5537  2.5539
  2.5776  2.5778  2.6124  2.6127  2.6752  2.6755  2.6991  2.6994  2.7405  2.7406
  2.8721  2.8724  3.0118  3.0123  3.0505  3.0508  3.0929  3.0932  3.1188  3.1191
  3.2386  3.2393  3.2511  3.2514  3.2748  3.2751  3.3214  3.3221  3.3640  3.3646
  3.4018  3.4020  3.4152  3.4154  3.4684  3.4686  3.5198  3.5199  3.5581  3.5584
  3.5717  3.5724  3.6164  3.6171  3.6710  3.6714  3.7364  3.7369  3.7568  3.7571
  3.8052  3.8059  3.8179  3.8182  3.8556  3.8560  3.9020  3.9023  3.9299  3.9306
  4.0047  4.0050  4.0246  4.0251  4.0706  4.0708  4.1006  4.1013  4.1637  4.1638
  4.1740  4.1746  4.2132  4.2136  4.2534  4.2539  4.2976  4.2978  4.3476  4.3482
  4.3989  4.3991  4.4642  4.4645  4.4890  4.4896  4.5382  4.5389  4.5674  4.5679
  4.6304  4.6309  4.6550  4.6553  4.7215  4.7222  4.7820  4.7826  4.8222  4.8229
  4.8422  4.8426  4.8783  4.8787  4.9165  4.9172  4.9611  4.9619  4.9959  4.9969
  5.0271  5.0283  5.0952  5.0962  5.1669  5.1680  5.2103  5.2111  5.2672  5.2690
  5.2919  5.2942  5.3725  5.3743  5.3995  5.4016  5.4507  5.4515  5.5030  5.5035
  5.5306  5.5311  5.5959  5.5973  5.6599  5.6605  5.7390  5.7400  5.7736  5.7739
  5.8052  5.8076  5.8501  5.8506  5.9327  5.9348  6.0093  6.0105  6.0445  6.0474
  6.0987  6.1006  6.2016  6.2030  6.2136  6.2139  6.2727  6.2734  6.3229  6.3246
  6.3524  6.3536  6.4126  6.4144  6.4331  6.4348  6.4978  6.4989  6.5382  6.5386
  6.5477  6.5482  6.5904  6.5919  6.6830  6.6851  6.7285  6.7311  6.7607  6.7612
  6.7804  6.7814  6.8063  6.8070  6.8797  6.8806  6.8930  6.8939  6.9455  6.9458
  6.9938  6.9951  7.0416  7.0427  7.0746  7.0750  7.0977  7.0990  7.1532  7.1541
  7.1956  7.1964  7.2169  7.2177  7.2924  7.2929  7.4054  7.4079  7.4308  7.4321
  7.5109  7.5118  7.6315  7.6332  7.7102  7.7114  7.7235  7.7253  7.8086  7.8104
  7.9144  7.9154  7.9749  7.9761  8.0121  8.0127  8.0816  8.0835  8.2105  8.2115
  8.3514  8.3533  8.3890  8.3926  8.5489  8.5515  8.6817  8.6866  8.8288  8.8311
  8.9553  8.9691
   0.04167   0.42389   0.00000
 -1.5631 -1.5629 -1.5167 -1.5164 -1.5131 -1.5129 -1.5096 -1.5093 -1.1488 -1.1488
 -1.1476 -1.1476 -1.1443 -1.1443 -1.1364 -1.1364 -1.1352 -1.1352 -1.1292 -1.1292
 -1.1276 -1.1276 -1.0996 -1.0996 -1.0923 -1.0923 -1.0902 -1.0901 -0.5864 -0.5863
 -0.5208 -0.5207 -0.4621 -0.4620 -0.4021 -0.4020 -0.3665 -0.3663 -0.3429 -0.3428
 -0.3011 -0.3010 -0.2649 -0.2647 -0.2548 -0.2545 -0.2430 -0.2425 -0.2120 -0.2118
 -0.1942 -0.1941  0.4701  0.4701  0.7275  0.7275  0.7928  0.7929  0.8086  0.8088
  0.8378  0.8380  0.8578  0.8579  0.9968  0.9968  1.0158  1.0159  1.0429  1.0430
  1.1272  1.1273  1.1683  1.1684  1.2134  1.2135  1.2314  1.2315  1.2739  1.2740
  1.3486  1.3486  1.3817  1.3818  1.4027  1.4028  1.4296  1.4296  1.4735  1.4736
  1.7524  1.7525  1.7926  1.7927  1.8629  1.8629  1.9285  1.9287  1.9412  1.9412
  1.9783  1.9783  2.0699  2.0700  2.1020  2.1021  2.1555  2.1556  2.1817  2.1818
  2.2173  2.2175  2.2528  2.2530  2.2757  2.2759  2.3268  2.3270  2.3703  2.3705
  2.4549  2.4551  2.4735  2.4737  2.5035  2.5037  2.5359  2.5362  2.5501  2.5503
  2.5748  2.5749  2.6183  2.6186  2.6640  2.6642  2.6976  2.6978  2.7375  2.7376
  2.8730  2.8734  3.0094  3.0099  3.0521  3.0524  3.0920  3.0924  3.1169  3.1173
  3.2465  3.2467  3.2589  3.2599  3.2787  3.2790  3.3184  3.3191  3.3608  3.3614
  3.4023  3.4026  3.4117  3.4119  3.4700  3.4703  3.5257  3.5259  3.5585  3.5589
  3.5739  3.5746  3.6172  3.6179  3.6637  3.6641  3.7340  3.7346  3.7513  3.7515
  3.8112  3.8118  3.8134  3.8134  3.8517  3.8523  3.9051  3.9053  3.9276  3.9283
  4.0057  4.0060  4.0207  4.0211  4.0798  4.0800  4.1017  4.1024  4.1611  4.1613
  4.1736  4.1741  4.2151  4.2154  4.2497  4.2501  4.2907  4.2911  4.3499  4.3507
  4.3997  4.4001  4.4665  4.4668  4.4956  4.4961  4.5377  4.5385  4.5657  4.5660
  4.6299  4.6304  4.6530  4.6533  4.7194  4.7202  4.7878  4.7884  4.8235  4.8240
  4.8376  4.8382  4.8759  4.8762  4.9156  4.9161  4.9642  4.9650  4.9906  4.9915
  5.0241  5.0254  5.0962  5.0972  5.1656  5.1666  5.2162  5.2169  5.2659  5.2676
  5.2890  5.2912  5.3728  5.3745  5.3975  5.3995  5.4517  5.4526  5.5036  5.5040
  5.5258  5.5263  5.6021  5.6036  5.6575  5.6580  5.7416  5.7425  5.7710  5.7712
  5.8071  5.8091  5.8534  5.8539  5.9377  5.9395  6.0069  6.0080  6.0494  6.0522
  6.0942  6.0959  6.2043  6.2054  6.2194  6.2197  6.2750  6.2757  6.3180  6.3205
  6.3503  6.3511  6.4178  6.4189  6.4274  6.4285  6.4916  6.4926  6.5376  6.5383
  6.5476  6.5479  6.5945  6.5959  6.6854  6.6873  6.7258  6.7286  6.7577  6.7580
  6.7842  6.7853  6.8034  6.8041  6.8802  6.8811  6.8969  6.8979  6.9389  6.9393
  6.9957  6.9973  7.0418  7.0429  7.0793  7.0797  7.0966  7.0980  7.1564  7.1571
  7.1936  7.1944  7.2130  7.2138  7.2885  7.2890  7.4096  7.4121  7.4290  7.4304
  7.5089  7.5099  7.6365  7.6377  7.7138  7.7148  7.7251  7.7268  7.8037  7.8056
  7.9151  7.9164  7.9731  7.9744  8.0127  8.0132  8.0827  8.0852  8.2078  8.2088
  8.3521  8.3541  8.3889  8.3925  8.5481  8.5510  8.6836  8.6881  8.8302  8.8322
  8.9552  8.9691
   0.02083   0.42389   0.00000
 -1.5632 -1.5630 -1.5164 -1.5161 -1.5132 -1.5130 -1.5097 -1.5094 -1.1488 -1.1488
 -1.1477 -1.1477 -1.1444 -1.1444 -1.1364 -1.1364 -1.1353 -1.1353 -1.1292 -1.1292
 -1.1277 -1.1277 -1.0994 -1.0994 -1.0921 -1.0921 -1.0903 -1.0903 -0.5867 -0.5866
 -0.5211 -0.5211 -0.4621 -0.4620 -0.4012 -0.4012 -0.3664 -0.3662 -0.3435 -0.3435
 -0.3014 -0.3013 -0.2647 -0.2646 -0.2547 -0.2545 -0.2421 -0.2417 -0.2126 -0.2124
 -0.1941 -0.1940  0.4695  0.4695  0.7271  0.7271  0.7960  0.7960  0.8102  0.8104
  0.8341  0.8343  0.8578  0.8579  0.9968  0.9968  1.0160  1.0160  1.0440  1.0441
  1.1255  1.1255  1.1695  1.1696  1.2159  1.2159  1.2292  1.2294  1.2722  1.2723
  1.3504  1.3504  1.3854  1.3855  1.4037  1.4038  1.4254  1.4255  1.4696  1.4697
  1.7583  1.7584  1.7957  1.7958  1.8648  1.8648  1.9283  1.9285  1.9335  1.9336
  1.9767  1.9768  2.0694  2.0695  2.1008  2.1009  2.1576  2.1576  2.1809  2.1810
  2.2178  2.2179  2.2513  2.2515  2.2754  2.2757  2.3274  2.3275  2.3705  2.3708
  2.4554  2.4556  2.4776  2.4778  2.5080  2.5082  2.5360  2.5363  2.5473  2.5474
  2.5729  2.5731  2.6249  2.6252  2.6530  2.6530  2.6968  2.6970  2.7363  2.7364
  2.8736  2.8740  3.0079  3.0083  3.0531  3.0533  3.0914  3.0917  3.1157  3.1161
  3.2479  3.2481  3.2673  3.2686  3.2815  3.2816  3.3142  3.3149  3.3574  3.3580
  3.4023  3.4024  3.4106  3.4109  3.4710  3.4713  3.5298  3.5299  3.5580  3.5585
  3.5775  3.5780  3.6172  3.6179  3.6590  3.6594  3.7312  3.7317  3.7482  3.7484
  3.8083  3.8086  3.8182  3.8188  3.8484  3.8490  3.9070  3.9072  3.9261  3.9269
  4.0072  4.0074  4.0169  4.0173  4.0869  4.0871  4.1025  4.1032  4.1587  4.1589
  4.1736  4.1741  4.2162  4.2165  4.2471  4.2476  4.2863  4.2869  4.3512  4.3520
  4.4006  4.4011  4.4680  4.4683  4.4995  4.5001  4.5377  4.5384  4.5646  4.5649
  4.6297  4.6302  4.6514  4.6518  4.7179  4.7187  4.7927  4.7933  4.8235  4.8239
  4.8349  4.8357  4.8740  4.8742  4.9150  4.9153  4.9666  4.9674  4.9871  4.9881
  5.0220  5.0233  5.0969  5.0979  5.1647  5.1657  5.2206  5.2212  5.2649  5.2662
  5.2867  5.2889  5.3732  5.3748  5.3959  5.3981  5.4524  5.4534  5.5042  5.5045
  5.5223  5.5229  5.6063  5.6078  5.6559  5.6563  5.7429  5.7437  5.7694  5.7696
  5.8085  5.8102  5.8554  5.8558  5.9415  5.9427  6.0048  6.0055  6.0538  6.0567
  6.0906  6.0920  6.2061  6.2069  6.2234  6.2237  6.2775  6.2782  6.3121  6.3152
  6.3504  6.3509  6.4193  6.4199  6.4259  6.4266  6.4871  6.4880  6.5365  6.5370
  6.5484  6.5487  6.5975  6.5988  6.6869  6.6888  6.7240  6.7268  6.7556  6.7559
  6.7873  6.7887  6.8011  6.8016  6.8801  6.8807  6.9021  6.9028  6.9324  6.9329
  6.9971  6.9988  7.0418  7.0429  7.0822  7.0827  7.0962  7.0977  7.1585  7.1591
  7.1924  7.1932  7.2103  7.2111  7.2860  7.2865  7.4126  7.4150  7.4276  7.4288
  7.5077  7.5087  7.6396  7.6406  7.7149  7.7158  7.7273  7.7291  7.8004  7.8023
  7.9154  7.9168  7.9718  7.9731  8.0132  8.0137  8.0836  8.0864  8.2061  8.2071
  8.3526  8.3546  8.3887  8.3924  8.5475  8.5508  8.6847  8.6890  8.8310  8.8328
  8.9551  8.9691
   0.00000   0.42389   0.00000
 -1.5632 -1.5630 -1.5163 -1.5160 -1.5132 -1.5130 -1.5097 -1.5094 -1.1488 -1.1488
 -1.1477 -1.1477 -1.1444 -1.1444 -1.1363 -1.1363 -1.1353 -1.1353 -1.1292 -1.1292
 -1.1277 -1.1277 -1.0993 -1.0993 -1.0920 -1.0920 -1.0904 -1.0903 -0.5867 -0.5866
 -0.5211 -0.5211 -0.4621 -0.4620 -0.4009 -0.4009 -0.3664 -0.3662 -0.3437 -0.3436
 -0.3014 -0.3013 -0.2647 -0.2645 -0.2547 -0.2545 -0.2418 -0.2413 -0.2129 -0.2126
 -0.1941 -0.1940  0.4693  0.4693  0.7270  0.7270  0.7970  0.7970  0.8112  0.8114
  0.8326  0.8328  0.8579  0.8579  0.9968  0.9969  1.0161  1.0161  1.0444  1.0445
  1.1248  1.1249  1.1699  1.1700  1.2170  1.2170  1.2283  1.2284  1.2716  1.2717
  1.3510  1.3510  1.3869  1.3870  1.4043  1.4044  1.4235  1.4237  1.4683  1.4684
  1.7605  1.7606  1.7963  1.7965  1.8662  1.8662  1.9265  1.9266  1.9320  1.9321
  1.9764  1.9764  2.0692  2.0694  2.1005  2.1005  2.1583  2.1583  2.1805  2.1807
  2.2180  2.2181  2.2508  2.2509  2.2754  2.2757  2.3275  2.3277  2.3707  2.3709
  2.4556  2.4557  2.4791  2.4793  2.5098  2.5099  2.5361  2.5363  2.5462  2.5463
  2.5723  2.5725  2.6290  2.6295  2.6473  2.6474  2.6966  2.6968  2.7360  2.7361
  2.8738  2.8743  3.0079  3.0083  3.0534  3.0537  3.0930  3.0934  3.1155  3.1161
  3.2355  3.2367  3.2492  3.2494  3.2826  3.2827  3.3120  3.3126  3.3561  3.3566
  3.4022  3.4023  3.4104  3.4107  3.4714  3.4717  3.5312  3.5314  3.5577  3.5583
  3.5793  3.5796  3.6170  3.6177  3.6573  3.6577  3.7299  3.7304  3.7473  3.7475
  3.8071  3.8074  3.8205  3.8211  3.8469  3.8475  3.9077  3.9079  3.9255  3.9264
  4.0082  4.0084  4.0151  4.0155  4.0896  4.0898  4.1028  4.1035  4.1577  4.1579
  4.1736  4.1741  4.2165  4.2168  4.2462  4.2467  4.2848  4.2855  4.3516  4.3525
  4.4009  4.4015  4.4685  4.4688  4.5008  4.5013  4.5378  4.5384  4.5642  4.5644
  4.6297  4.6302  4.6508  4.6512  4.7173  4.7181  4.7947  4.7953  4.8231  4.8235
  4.8342  4.8351  4.8732  4.8734  4.9149  4.9150  4.9675  4.9682  4.9859  4.9868
  5.0212  5.0225  5.0971  5.0982  5.1644  5.1654  5.2223  5.2228  5.2645  5.2656
  5.2859  5.2880  5.3733  5.3750  5.3954  5.3975  5.4527  5.4537  5.5046  5.5048
  5.5210  5.5216  5.6078  5.6093  5.6554  5.6557  5.7432  5.7441  5.7689  5.7691
  5.8090  5.8105  5.8560  5.8565  5.9430  5.9438  6.0041  6.0044  6.0557  6.0586
  6.0891  6.0903  6.2067  6.2074  6.2248  6.2251  6.2788  6.2795  6.3093  6.3127
  6.3507  6.3511  6.4186  6.4196  6.4261  6.4273  6.4854  6.4862  6.5361  6.5365
  6.5488  6.5490  6.5986  6.5999  6.6875  6.6892  6.7233  6.7261  6.7549  6.7551
  6.7887  6.7903  6.8000  6.8005  6.8800  6.8804  6.9050  6.9052  6.9293  6.9297
  6.9976  6.9994  7.0417  7.0429  7.0832  7.0837  7.0962  7.0977  7.1593  7.1598
  7.1920  7.1928  7.2093  7.2101  7.2852  7.2857  7.4139  7.4162  7.4271  7.4280
  7.5073  7.5082  7.6407  7.6416  7.7150  7.7159  7.7283  7.7302  7.7993  7.8012
  7.9155  7.9169  7.9714  7.9727  8.0134  8.0138  8.0839  8.0868  8.2055  8.2066
  8.3527  8.3548  8.3886  8.3923  8.5473  8.5507  8.6851  8.6893  8.8313  8.8330
  8.9550  8.9691
   25
   0.00000   0.42389   0.00000
 -1.5632 -1.5630 -1.5163 -1.5160 -1.5132 -1.5130 -1.5097 -1.5094 -1.1488 -1.1488
 -1.1477 -1.1477 -1.1444 -1.1444 -1.1363 -1.1363 -1.1353 -1.1353 -1.1292 -1.1292
 -1.1277 -1.1277 -1.0993 -1.0993 -1.0920 -1.0920 -1.0904 -1.0903 -0.5867 -0.5866
 -0.5211 -0.5211 -0.4621 -0.4620 -0.4009 -0.4009 -0.3664 -0.3662 -0.3437 -0.3436
 -0.3014 -0.3013 -0.2647 -0.2645 -0.2547 -0.2545 -0.2418 -0.2413 -0.2129 -0.2126
 -0.1941 -0.1940  0.4693  0.4693  0.7270  0.7270  0.7970  0.7970  0.8112  0.8114
  0.8326  0.8328  0.8579  0.8579  0.9968  0.9969  1.0161  1.0161  1.0444  1.0445
  1.1248  1.1249  1.1699  1.1700  1.2170  1.2170  1.2283  1.2284  1.2716  1.2717
  1.3510  1.3510  1.3869  1.3870  1.4043  1.4044  1.4235  1.4237  1.4683  1.4684
  1.7605  1.7606  1.7963  1.7965  1.8662  1.8662  1.9265  1.9266  1.9320  1.9321
  1.9764  1.9764  2.0692  2.0694  2.1005  2.1005  2.1583  2.1583  2.1805  2.1807
  2.2180  2.2181  2.2508  2.2509  2.2754  2.2757  2.3275  2.3277  2.3707  2.3709
  2.4556  2.4557  2.4791  2.4793  2.5098  2.5099  2.5361  2.5363  2.5462  2.5463
  2.5723  2.5725  2.6290  2.6295  2.6473  2.6474  2.6966  2.6968  2.7360  2.7361
  2.8738  2.8743  3.0079  3.0083  3.0534  3.0537  3.0930  3.0934  3.1155  3.1161
  3.2355  3.2367  3.2492  3.2494  3.2826  3.2827  3.3120  3.3126  3.3561  3.3566
  3.4022  3.4023  3.4104  3.4107  3.4714  3.4717  3.5312  3.5314  3.5577  3.5583
  3.5793  3.5796  3.6170  3.6177  3.6573  3.6577  3.7299  3.7304  3.7473  3.7475
  3.8071  3.8074  3.8205  3.8211  3.8469  3.8475  3.9077  3.9079  3.9255  3.9264
  4.0082  4.0084  4.0151  4.0155  4.0896  4.0898  4.1028  4.1035  4.1577  4.1579
  4.1736  4.1741  4.2165  4.2168  4.2462  4.2467  4.2848  4.2855  4.3516  4.3525
  4.4009  4.4015  4.4685  4.4688  4.5008  4.5013  4.5378  4.5384  4.5642  4.5644
  4.6297  4.6302  4.6508  4.6512  4.7173  4.7181  4.7947  4.7953  4.8231  4.8235
  4.8342  4.8351  4.8732  4.8734  4.9149  4.9150  4.9675  4.9682  4.9859  4.9868
  5.0212  5.0225  5.0971  5.0982  5.1644  5.1654  5.2223  5.2228  5.2645  5.2656
  5.2859  5.2880  5.3733  5.3750  5.3954  5.3975  5.4527  5.4537  5.5046  5.5048
  5.5210  5.5216  5.6078  5.6093  5.6554  5.6557  5.7432  5.7441  5.7689  5.7691
  5.8090  5.8105  5.8560  5.8565  5.9430  5.9438  6.0041  6.0044  6.0557  6.0586
  6.0891  6.0903  6.2067  6.2074  6.2248  6.2251  6.2788  6.2795  6.3093  6.3127
  6.3507  6.3511  6.4186  6.4196  6.4261  6.4273  6.4854  6.4862  6.5361  6.5365
  6.5488  6.5490  6.5986  6.5999  6.6875  6.6892  6.7233  6.7261  6.7549  6.7551
  6.7887  6.7903  6.8000  6.8005  6.8800  6.8804  6.9050  6.9052  6.9293  6.9297
  6.9976  6.9994  7.0417  7.0429  7.0832  7.0837  7.0962  7.0977  7.1593  7.1598
  7.1920  7.1928  7.2093  7.2101  7.2852  7.2857  7.4139  7.4162  7.4271  7.4280
  7.5073  7.5082  7.6407  7.6416  7.7150  7.7159  7.7283  7.7302  7.7993  7.8012
  7.9155  7.9169  7.9714  7.9727  8.0134  8.0138  8.0839  8.0868  8.2055  8.2066
  8.3527  8.3548  8.3886  8.3923  8.5473  8.5507  8.6851  8.6893  8.8313  8.8330
  8.9550  8.9691
   0.00000   0.40622   0.00000
 -1.5643 -1.5620 -1.5167 -1.5157 -1.5134 -1.5128 -1.5098 -1.5093 -1.1488 -1.1488
 -1.1477 -1.1477 -1.1447 -1.1440 -1.1365 -1.1362 -1.1354 -1.1352 -1.1293 -1.1291
 -1.1277 -1.1277 -1.1002 -1.0985 -1.0922 -1.0919 -1.0905 -1.0902 -0.5878 -0.5857
 -0.5222 -0.5199 -0.4652 -0.4589 -0.4013 -0.4009 -0.3690 -0.3634 -0.3450 -0.3423
 -0.3032 -0.2996 -0.2648 -0.2641 -0.2552 -0.2542 -0.2430 -0.2398 -0.2145 -0.2114
 -0.1951 -0.1928  0.4611  0.4776  0.7260  0.7279  0.7902  0.8028  0.8094  0.8134
  0.8262  0.8395  0.8545  0.8611  0.9940  0.9993  1.0145  1.0179  1.0391  1.0498
  1.1233  1.1267  1.1695  1.1703  1.2159  1.2182  1.2267  1.2300  1.2699  1.2725
  1.3496  1.3532  1.3830  1.3910  1.3979  1.4111  1.4205  1.4269  1.4647  1.4724
  1.7571  1.7633  1.7950  1.7979  1.8599  1.8709  1.9178  1.9302  1.9312  1.9376
  1.9706  1.9841  2.0577  2.0805  2.0957  2.1032  2.1497  2.1675  2.1787  2.1835
  2.2111  2.2248  2.2509  2.2511  2.2750  2.2766  2.3236  2.3320  2.3699  2.3716
  2.4542  2.4563  2.4783  2.4797  2.5080  2.5106  2.5363  2.5366  2.5446  2.5484
  2.5690  2.5762  2.6287  2.6296  2.6420  2.6538  2.6964  2.6974  2.7358  2.7366
  2.8731  2.8756  2.9957  3.0194  3.0463  3.0595  3.0919  3.0938  3.0961  3.1355
  3.2408  3.2418  3.2542  3.2648  3.2822  3.2826  3.3099  3.3153  3.3488  3.3637
  3.3973  3.4033  3.4073  3.4183  3.4655  3.4768  3.5231  3.5344  3.5546  3.5629
  3.5749  3.5843  3.6145  3.6207  3.6565  3.6607  3.7253  3.7352  3.7477  3.7482
  3.8009  3.8108  3.8163  3.8251  3.8460  3.8529  3.9077  3.9084  3.9191  3.9333
  3.9980  4.0105  4.0136  4.0244  4.0871  4.0920  4.1009  4.1054  4.1573  4.1589
  4.1730  4.1742  4.2133  4.2195  4.2402  4.2521  4.2823  4.2896  4.3482  4.3562
  4.3964  4.4046  4.4621  4.4743  4.5002  4.5015  4.5380  4.5386  4.5643  4.5651
  4.6278  4.6288  4.6468  4.6585  4.7124  4.7233  4.7880  4.8005  4.8173  4.8276
  4.8278  4.8429  4.8728  4.8736  4.9090  4.9197  4.9608  4.9738  4.9828  4.9908
  5.0192  5.0241  5.0951  5.1009  5.1602  5.1697  5.2158  5.2282  5.2620  5.2656
  5.2842  5.2920  5.3706  5.3756  5.3965  5.3990  5.4416  5.4626  5.5042  5.5062
  5.5136  5.5272  5.6035  5.6135  5.6493  5.6649  5.7427  5.7435  5.7637  5.7763
  5.8080  5.8118  5.8562  5.8570  5.9421  5.9441  6.0023  6.0066  6.0544  6.0586
  6.0882  6.0930  6.2051  6.2085  6.2221  6.2283  6.2735  6.2849  6.3011  6.3193
  6.3443  6.3584  6.4172  6.4213  6.4224  6.4312  6.4807  6.4905  6.5352  6.5380
  6.5400  6.5593  6.5981  6.6012  6.6853  6.6921  6.7216  6.7275  6.7447  6.7613
  6.7837  6.7895  6.7934  6.8139  6.8746  6.8848  6.9020  6.9049  6.9268  6.9353
  6.9964  7.0001  7.0381  7.0436  7.0789  7.0853  7.0975  7.0995  7.1527  7.1694
  7.1902  7.1959  7.2082  7.2106  7.2847  7.2873  7.4110  7.4169  7.4255  7.4317
  7.4997  7.5156  7.6311  7.6494  7.7148  7.7167  7.7248  7.7343  7.7956  7.8046
  7.9144  7.9191  7.9661  7.9775  8.0087  8.0191  8.0837  8.0873  8.1959  8.2166
  8.3490  8.3585  8.3866  8.3942  8.5451  8.5524  8.6790  8.6958  8.8313  8.8331
  8.9502  8.9736
   0.00000   0.38856   0.00000
 -1.5654 -1.5608 -1.5172 -1.5152 -1.5136 -1.5125 -1.5101 -1.5091 -1.1488 -1.1488
 -1.1478 -1.1477 -1.1450 -1.1437 -1.1366 -1.1361 -1.1355 -1.1351 -1.1294 -1.1290
 -1.1277 -1.1277 -1.1011 -1.0977 -1.0923 -1.0918 -1.0906 -1.0901 -0.5891 -0.5849
 -0.5231 -0.5184 -0.4683 -0.4555 -0.4023 -0.4013 -0.3716 -0.3603 -0.3464 -0.3410
 -0.3049 -0.2979 -0.2646 -0.2635 -0.2558 -0.2541 -0.2438 -0.2378 -0.2164 -0.2106
 -0.1957 -0.1914  0.4530  0.4859  0.7249  0.7288  0.7834  0.8031  0.8128  0.8142
  0.8211  0.8466  0.8510  0.8641  0.9909  1.0014  1.0135  1.0198  1.0341  1.0549
  1.1222  1.1289  1.1691  1.1706  1.2148  1.2194  1.2252  1.2316  1.2676  1.2723
  1.3489  1.3562  1.3792  1.3921  1.3950  1.4175  1.4181  1.4306  1.4615  1.4768
  1.7533  1.7650  1.7937  1.7992  1.8523  1.8743  1.9103  1.9274  1.9301  1.9470
  1.9684  1.9927  2.0466  2.0884  2.0898  2.1045  2.1448  2.1705  2.1825  2.1865
  2.2050  2.2309  2.2512  2.2517  2.2753  2.2780  2.3202  2.3367  2.3691  2.3725
  2.4519  2.4561  2.4769  2.4799  2.5053  2.5103  2.5369  2.5373  2.5435  2.5511
  2.5664  2.5802  2.6274  2.6302  2.6387  2.6611  2.6966  2.6986  2.7358  2.7375
  2.8726  2.8777  2.9832  3.0299  3.0386  3.0639  3.0761  3.0943  3.0962  3.1551
  3.2347  3.2449  3.2577  3.2586  3.2814  3.2821  3.3084  3.3188  3.3418  3.3699
  3.3907  3.4031  3.4073  3.4267  3.4592  3.4811  3.5098  3.5345  3.5532  3.5669
  3.5706  3.5897  3.6131  3.6232  3.6582  3.6651  3.7211  3.7394  3.7492  3.7495
  3.7930  3.8112  3.8130  3.8291  3.8485  3.8620  3.9067  3.9097  3.9144  3.9405
  3.9871  4.0064  4.0154  4.0358  4.0844  4.0944  4.0986  4.1074  4.1577  4.1601
  4.1717  4.1746  4.2092  4.2221  4.2339  4.2568  4.2815  4.2952  4.3448  4.3604
  4.3913  4.4055  4.4551  4.4788  4.4981  4.5023  4.5383  4.5390  4.5649  4.5666
  4.6220  4.6264  4.6460  4.6670  4.7079  4.7288  4.7806  4.8026  4.8105  4.8234
  4.8297  4.8518  4.8723  4.8739  4.9030  4.9228  4.9534  4.9741  4.9840  4.9953
  5.0161  5.0262  5.0935  5.1047  5.1557  5.1746  5.2083  5.2319  5.2578  5.2631
  5.2854  5.2977  5.3666  5.3740  5.4000  5.4020  5.4301  5.4684  5.4960  5.5104
  5.5114  5.5321  5.6008  5.6129  5.6510  5.6749  5.7405  5.7424  5.7615  5.7844
  5.8071  5.8138  5.8572  5.8577  5.9407  5.9437  6.0010  6.0092  6.0516  6.0584
  6.0886  6.0975  6.2025  6.2094  6.2197  6.2322  6.2686  6.2904  6.2908  6.3229
  6.3413  6.3658  6.4159  6.4189  6.4231  6.4355  6.4760  6.4935  6.5306  6.5383
  6.5403  6.5701  6.5979  6.6036  6.6828  6.6962  6.7192  6.7292  6.7332  6.7569
  6.7767  6.7881  6.7962  6.8262  6.8686  6.8882  6.8973  6.9012  6.9277  6.9423
  6.9940  7.0007  7.0325  7.0412  7.0756  7.0811  7.1002  7.1055  7.1508  7.1796
  7.1897  7.2005  7.2074  7.2105  7.2850  7.2903  7.4059  7.4166  7.4248  7.4374
  7.4916  7.5230  7.6201  7.6555  7.7145  7.7179  7.7224  7.7397  7.7910  7.8085
  7.9138  7.9229  7.9597  7.9826  8.0047  8.0247  8.0833  8.0886  8.1866  8.2272
  8.3445  8.3627  8.3834  8.3970  8.5414  8.5547  8.6714  8.7042  8.8314  8.8332
  8.9416  8.9813
   0.00000   0.37090   0.00000
 -1.5664 -1.5596 -1.5177 -1.5148 -1.5139 -1.5123 -1.5103 -1.5089 -1.1488 -1.1488
 -1.1478 -1.1476 -1.1453 -1.1433 -1.1367 -1.1360 -1.1356 -1.1350 -1.1295 -1.1289
 -1.1276 -1.1276 -1.1020 -1.0969 -1.0924 -1.0918 -1.0907 -1.0900 -0.5905 -0.5842
 -0.5237 -0.5166 -0.4712 -0.4521 -0.4037 -0.4021 -0.3740 -0.3572 -0.3476 -0.3397
 -0.3066 -0.2963 -0.2641 -0.2630 -0.2560 -0.2545 -0.2440 -0.2356 -0.2186 -0.2105
 -0.1959 -0.1900  0.4450  0.4943  0.7238  0.7296  0.7765  0.8001  0.8107  0.8191
  0.8202  0.8474  0.8538  0.8670  0.9875  1.0030  1.0129  1.0211  1.0300  1.0599
  1.1214  1.1312  1.1688  1.1707  1.2139  1.2205  1.2239  1.2330  1.2651  1.2712
  1.3483  1.3600  1.3755  1.3871  1.3989  1.4148  1.4251  1.4347  1.4587  1.4815
  1.7494  1.7653  1.7925  1.8002  1.8440  1.8767  1.9042  1.9218  1.9288  1.9535
  1.9721  2.0017  2.0368  2.0833  2.0858  2.1110  2.1445  2.1678  2.1875  2.1892
  2.2026  2.2359  2.2521  2.2526  2.2767  2.2798  2.3174  2.3414  2.3684  2.3735
  2.4489  2.4555  2.4749  2.4797  2.5020  2.5090  2.5372  2.5383  2.5432  2.5539
  2.5649  2.5844  2.6249  2.6314  2.6378  2.6690  2.6974  2.7004  2.7361  2.7389
  2.8725  2.8805  2.9708  3.0279  3.0417  3.0569  3.0674  3.0981  3.0988  3.1736
  3.2274  3.2482  3.2526  3.2601  3.2799  3.2806  3.3076  3.3226  3.3360  3.3733
  3.3867  3.4022  3.4087  3.4332  3.4544  3.4842  3.4931  3.5331  3.5528  3.5672
  3.5686  3.5962  3.6133  3.6242  3.6624  3.6703  3.7179  3.7425  3.7509  3.7517
  3.7852  3.8060  3.8154  3.8327  3.8530  3.8729  3.9032  3.9117  3.9139  3.9475
  3.9770  4.0022  4.0159  4.0470  4.0816  4.0963  4.0969  4.1094  4.1587  4.1603
  4.1698  4.1755  4.2042  4.2248  4.2280  4.2609  4.2826  4.3015  4.3417  4.3630
  4.3884  4.4030  4.4487  4.4816  4.4950  4.5040  4.5385  4.5393  4.5660  4.5689
  4.6144  4.6241  4.6464  4.6748  4.7054  4.7338  4.7735  4.8000  4.8034  4.8227
  4.8283  4.8608  4.8722  4.8735  4.8989  4.9241  4.9459  4.9693  4.9887  4.9995
  5.0124  5.0288  5.0928  5.1088  5.1512  5.1795  5.2003  5.2329  5.2527  5.2602
  5.2888  5.3035  5.3626  5.3705  5.4015  5.4061  5.4222  5.4714  5.4807  5.5140
  5.5148  5.5388  5.6001  5.6064  5.6602  5.6845  5.7370  5.7409  5.7621  5.7928
  5.8066  5.8162  5.8581  5.8596  5.9394  5.9418  6.0008  6.0119  6.0484  6.0584
  6.0903  6.1025  6.1990  6.2099  6.2178  6.2359  6.2651  6.2802  6.2953  6.3208
  6.3436  6.3731  6.4146  6.4171  6.4234  6.4397  6.4722  6.4939  6.5253  6.5423
  6.5435  6.5809  6.5983  6.6065  6.6793  6.6995  6.7184  6.7226  6.7302  6.7437
  6.7708  6.7924  6.7977  6.8346  6.8637  6.8877  6.8946  6.8967  6.9303  6.9494
  6.9912  7.0004  7.0261  7.0366  7.0717  7.0758  7.1018  7.1145  7.1527  7.1860
  7.1911  7.2059  7.2092  7.2111  7.2863  7.2942  7.4003  7.4151  7.4248  7.4437
  7.4836  7.5297  7.6085  7.6594  7.7137  7.7160  7.7254  7.7454  7.7863  7.8119
  7.9140  7.9276  7.9530  7.9877  8.0015  8.0297  8.0834  8.0904  8.1781  8.2378
  8.3404  8.3661  8.3806  8.3997  8.5371  8.5566  8.6641  8.7129  8.8316  8.8334
  8.9321  8.9893
   0.00000   0.35324   0.00000
 -1.5675 -1.5584 -1.5183 -1.5143 -1.5141 -1.5120 -1.5106 -1.5087 -1.1488 -1.1488
 -1.1478 -1.1476 -1.1456 -1.1429 -1.1369 -1.1360 -1.1355 -1.1349 -1.1296 -1.1288
 -1.1276 -1.1276 -1.1029 -1.0961 -1.0926 -1.0917 -1.0908 -1.0898 -0.5919 -0.5838
 -0.5240 -0.5147 -0.4739 -0.4487 -0.4055 -0.4032 -0.3763 -0.3540 -0.3487 -0.3385
 -0.3082 -0.2948 -0.2634 -0.2628 -0.2557 -0.2552 -0.2436 -0.2333 -0.2209 -0.2111
 -0.1955 -0.1886  0.4372  0.5028  0.7227  0.7301  0.7697  0.7965  0.8050  0.8212
  0.8258  0.8437  0.8612  0.8697  0.9840  1.0041  1.0129  1.0194  1.0294  1.0645
  1.1212  1.1337  1.1687  1.1706  1.2130  1.2212  1.2229  1.2342  1.2631  1.2693
  1.3474  1.3644  1.3718  1.3836  1.4027  1.4123  1.4314  1.4398  1.4562  1.4867
  1.7455  1.7641  1.7903  1.8006  1.8363  1.8785  1.8994  1.9144  1.9273  1.9555
  1.9812  2.0108  2.0289  2.0759  2.0768  2.1209  2.1471  2.1637  2.1856  2.1914
  2.2074  2.2392  2.2538  2.2540  2.2791  2.2820  2.3154  2.3462  2.3678  2.3747
  2.4453  2.4544  2.4724  2.4788  2.4987  2.5069  2.5365  2.5394  2.5443  2.5560
  2.5651  2.5887  2.6219  2.6335  2.6385  2.6767  2.6993  2.7028  2.7367  2.7407
  2.8726  2.8840  2.9587  3.0185  3.0383  3.0504  3.0700  3.1010  3.1032  3.1890
  3.2208  3.2487  3.2503  3.2617  3.2774  3.2781  3.3073  3.3262  3.3321  3.3722
  3.3869  3.4007  3.4115  3.4336  3.4543  3.4750  3.4863  3.5308  3.5524  3.5652
  3.5680  3.6037  3.6148  3.6242  3.6678  3.6761  3.7154  3.7443  3.7518  3.7543
  3.7785  3.8011  3.8189  3.8365  3.8577  3.8842  3.9001  3.9145  3.9154  3.9539
  3.9680  3.9985  4.0156  4.0574  4.0787  4.0940  4.0996  4.1115  4.1592  4.1599
  4.1676  4.1770  4.1983  4.2228  4.2277  4.2650  4.2851  4.3080  4.3386  4.3614
  4.3907  4.3968  4.4434  4.4803  4.4935  4.5064  4.5381  4.5387  4.5676  4.5719
  4.6062  4.6222  4.6466  4.6798  4.7068  4.7381  4.7674  4.7950  4.7963  4.8226
  4.8237  4.8688  4.8717  4.8729  4.8984  4.9241  4.9389  4.9627  4.9925  5.0016
  5.0097  5.0323  5.0933  5.1130  5.1469  5.1837  5.1929  5.2305  5.2470  5.2586
  5.2933  5.3088  5.3588  5.3657  5.4008  5.4042  5.4247  5.4635  5.4738  5.5168
  5.5173  5.5474  5.5984  5.6014  5.6722  5.6930  5.7340  5.7387  5.7644  5.8012
  5.8067  5.8187  5.8579  5.8634  5.9379  5.9388  6.0015  6.0147  6.0455  6.0593
  6.0926  6.1075  6.1945  6.2102  6.2161  6.2380  6.2646  6.2699  6.2983  6.3178
  6.3473  6.3800  6.4136  6.4170  6.4215  6.4436  6.4696  6.4915  6.5227  6.5447
  6.5517  6.5907  6.5991  6.6103  6.6733  6.6994  6.7147  6.7192  6.7303  6.7313
  6.7643  6.7971  6.7983  6.8354  6.8624  6.8818  6.8937  6.8959  6.9331  6.9557
  6.9879  6.9988  7.0195  7.0318  7.0667  7.0713  7.1048  7.1232  7.1561  7.1861
  7.1948  7.2083  7.2123  7.2197  7.2883  7.2993  7.3946  7.4125  7.4251  7.4501
  7.4760  7.5355  7.5969  7.6617  7.7118  7.7137  7.7311  7.7514  7.7819  7.8147
  7.9148  7.9327  7.9465  7.9929  7.9995  8.0332  8.0839  8.0932  8.1708  8.2482
  8.3367  8.3674  8.3794  8.4021  8.5323  8.5580  8.6571  8.7220  8.8319  8.8336
  8.9221  8.9971
   0.00000   0.33558   0.00000
 -1.5685 -1.5571 -1.5188 -1.5144 -1.5139 -1.5118 -1.5109 -1.5085 -1.1488 -1.1488
 -1.1478 -1.1476 -1.1458 -1.1425 -1.1370 -1.1360 -1.1354 -1.1347 -1.1297 -1.1288
 -1.1276 -1.1276 -1.1038 -1.0954 -1.0927 -1.0917 -1.0909 -1.0897 -0.5935 -0.5835
 -0.5242 -0.5126 -0.4765 -0.4453 -0.4077 -0.4046 -0.3785 -0.3516 -0.3486 -0.3376
 -0.3096 -0.2934 -0.2632 -0.2624 -0.2563 -0.2544 -0.2429 -0.2308 -0.2233 -0.2123
 -0.1947 -0.1872  0.4295  0.5113  0.7216  0.7305  0.7631  0.7928  0.7992  0.8221
  0.8323  0.8400  0.8686  0.8722  0.9804  1.0048  1.0134  1.0152  1.0317  1.0687
  1.1214  1.1362  1.1687  1.1701  1.2123  1.2210  1.2220  1.2351  1.2623  1.2666
  1.3460  1.3677  1.3691  1.3820  1.4063  1.4100  1.4365  1.4466  1.4542  1.4921
  1.7418  1.7617  1.7856  1.8005  1.8312  1.8798  1.8957  1.9060  1.9255  1.9547
  1.9917  2.0198  2.0241  2.0640  2.0705  2.1309  2.1511  2.1584  2.1818  2.1931
  2.2138  2.2407  2.2553  2.2569  2.2823  2.2849  2.3144  2.3507  2.3674  2.3760
  2.4412  2.4531  2.4693  2.4769  2.4959  2.5042  2.5346  2.5405  2.5465  2.5569
  2.5672  2.5929  2.6192  2.6366  2.6403  2.6836  2.7029  2.7059  2.7375  2.7428
  2.8727  2.8880  2.9471  3.0087  3.0205  3.0582  3.0722  3.1023  3.1091  3.1974
  3.2158  3.2504  3.2509  3.2630  3.2738  3.2751  3.3073  3.3290  3.3304  3.3695
  3.3886  3.3979  3.4154  3.4282  3.4541  3.4618  3.4876  3.5278  3.5512  3.5654
  3.5665  3.6115  3.6171  3.6237  3.6734  3.6826  3.7133  3.7444  3.7517  3.7578
  3.7731  3.7975  3.8227  3.8415  3.8607  3.8949  3.8999  3.9177  3.9183  3.9597
  3.9602  3.9959  4.0148  4.0666  4.0759  4.0918  4.1024  4.1140  4.1573  4.1597
  4.1656  4.1787  4.1922  4.2185  4.2309  4.2699  4.2881  4.3139  4.3355  4.3562
  4.3878  4.3979  4.4393  4.4745  4.4944  4.5090  4.5361  4.5380  4.5701  4.5751
  4.5978  4.6210  4.6461  4.6811  4.7130  4.7407  4.7628  4.7879  4.7910  4.8169
  4.8211  4.8654  4.8744  4.8793  4.8999  4.9233  4.9336  4.9546  4.9945  4.9980
  5.0114  5.0369  5.0946  5.1170  5.1425  5.1798  5.1936  5.2259  5.2409  5.2579
  5.2977  5.3131  5.3553  5.3598  5.3986  5.4001  5.4330  5.4470  5.4765  5.5168
  5.5209  5.5535  5.5955  5.6027  5.6845  5.7002  5.7325  5.7355  5.7673  5.8071
  5.8094  5.8215  5.8568  5.8687  5.9328  5.9386  6.0029  6.0175  6.0434  6.0618
  6.0955  6.1120  6.1890  6.2104  6.2148  6.2375  6.2599  6.2683  6.2979  6.3181
  6.3496  6.3866  6.4130  6.4174  6.4185  6.4471  6.4684  6.4874  6.5227  6.5469
  6.5621  6.5982  6.5999  6.6155  6.6640  6.6961  6.7087  6.7114  6.7294  6.7341
  6.7575  6.7961  6.8023  6.8297  6.8636  6.8744  6.8933  6.8975  6.9352  6.9605
  6.9848  6.9955  7.0127  7.0286  7.0621  7.0683  7.1084  7.1308  7.1592  7.1830
  7.1999  7.2085  7.2193  7.2310  7.2909  7.3052  7.3889  7.4090  7.4254  7.4561
  7.4688  7.5403  7.5857  7.6634  7.7091  7.7116  7.7378  7.7577  7.7779  7.8167
  7.9158  7.9352  7.9429  7.9983  7.9991  8.0345  8.0852  8.0975  8.1648  8.2582
  8.3336  8.3659  8.3805  8.4044  8.5271  8.5586  8.6506  8.7315  8.8322  8.8338
  8.9119  9.0044
   0.00000   0.31791   0.00000
 -1.5694 -1.5559 -1.5194 -1.5146 -1.5135 -1.5115 -1.5111 -1.5083 -1.1488 -1.1488
 -1.1479 -1.1476 -1.1460 -1.1421 -1.1371 -1.1361 -1.1353 -1.1346 -1.1298 -1.1287
 -1.1276 -1.1276 -1.1047 -1.0947 -1.0928 -1.0917 -1.0909 -1.0896 -0.5951 -0.5833
 -0.5242 -0.5103 -0.4789 -0.4420 -0.4102 -0.4061 -0.3806 -0.3517 -0.3459 -0.3368
 -0.3107 -0.2922 -0.2639 -0.2615 -0.2571 -0.2527 -0.2418 -0.2282 -0.2257 -0.2139
 -0.1937 -0.1858  0.4219  0.5198  0.7205  0.7306  0.7568  0.7890  0.7936  0.8227
  0.8357  0.8392  0.8745  0.8761  0.9767  1.0051  1.0104  1.0144  1.0352  1.0723
  1.1222  1.1387  1.1689  1.1695  1.2117  1.2192  1.2214  1.2362  1.2628  1.2635
  1.3440  1.3633  1.3738  1.3822  1.4081  1.4098  1.4405  1.4524  1.4547  1.4978
  1.7382  1.7582  1.7776  1.7996  1.8294  1.8803  1.8930  1.8979  1.9231  1.9518
  2.0006  2.0238  2.0285  2.0521  2.0651  2.1400  2.1518  2.1557  2.1787  2.1941
  2.2186  2.2410  2.2570  2.2608  2.2856  2.2886  2.3144  2.3551  2.3675  2.3772
  2.4370  2.4517  2.4659  2.4738  2.4935  2.5011  2.5319  2.5416  2.5492  2.5573
  2.5703  2.5972  2.6172  2.6412  2.6428  2.6888  2.7087  2.7097  2.7389  2.7452
  2.8727  2.8926  2.9363  2.9990  3.0035  3.0654  3.0743  3.1022  3.1154  3.1969
  3.2126  3.2400  3.2494  3.2641  3.2697  3.2728  3.3075  3.3305  3.3312  3.3668
  3.3903  3.3924  3.4200  3.4206  3.4401  3.4660  3.4883  3.5242  3.5487  3.5647
  3.5684  3.6166  3.6200  3.6254  3.6782  3.6895  3.7113  3.7425  3.7500  3.7629
  3.7689  3.7962  3.8255  3.8483  3.8614  3.9023  3.9040  3.9213  3.9230  3.9532
  3.9648  3.9955  4.0141  4.0732  4.0745  4.0895  4.1048  4.1176  4.1549  4.1571
  4.1639  4.1801  4.1874  4.2150  4.2344  4.2761  4.2913  4.3183  4.3325  4.3497
  4.3778  4.4078  4.4355  4.4666  4.4953  4.5114  4.5329  4.5368  4.5735  4.5777
  4.5890  4.6204  4.6450  4.6810  4.7212  4.7408  4.7601  4.7801  4.7875  4.8095
  4.8178  4.8599  4.8766  4.8877  4.8996  4.9222  4.9320  4.9454  4.9914  4.9947
  5.0144  5.0424  5.0965  5.1202  5.1380  5.1713  5.1997  5.2206  5.2343  5.2569
  5.3009  5.3152  5.3519  5.3534  5.3965  5.3979  5.4286  5.4468  5.4789  5.5158
  5.5247  5.5530  5.6001  5.6048  5.6966  5.7058  5.7312  5.7332  5.7703  5.8082
  5.8160  5.8245  5.8548  5.8756  5.9266  5.9395  6.0045  6.0203  6.0423  6.0659
  6.0990  6.1155  6.1830  6.2103  6.2136  6.2356  6.2506  6.2753  6.2947  6.3218
  6.3500  6.3923  6.4109  6.4136  6.4215  6.4497  6.4687  6.4832  6.5247  6.5491
  6.5736  6.5994  6.6021  6.6230  6.6531  6.6907  6.6953  6.7108  6.7276  6.7437
  6.7508  6.7921  6.8057  6.8221  6.8640  6.8665  6.8952  6.8988  6.9358  6.9621
  6.9833  6.9914  7.0057  7.0277  7.0590  7.0673  7.1112  7.1365  7.1615  7.1794
  7.2026  7.2139  7.2264  7.2427  7.2937  7.3119  7.3835  7.4051  7.4257  7.4588
  7.4646  7.5436  7.5754  7.6652  7.7064  7.7089  7.7446  7.7642  7.7744  7.8180
  7.9166  7.9304  7.9465  7.9995  8.0049  8.0333  8.0871  8.1035  8.1602  8.2677
  8.3313  8.3629  8.3827  8.4065  8.5215  8.5584  8.6447  8.7411  8.8326  8.8342
  8.9016  9.0113
   0.00000   0.30025   0.00000
 -1.5704 -1.5546 -1.5200 -1.5149 -1.5131 -1.5114 -1.5112 -1.5082 -1.1488 -1.1488
 -1.1479 -1.1476 -1.1463 -1.1417 -1.1372 -1.1362 -1.1351 -1.1345 -1.1299 -1.1286
 -1.1276 -1.1275 -1.1057 -1.0941 -1.0929 -1.0918 -1.0908 -1.0894 -0.5967 -0.5833
 -0.5241 -0.5079 -0.4810 -0.4387 -0.4131 -0.4077 -0.3826 -0.3525 -0.3424 -0.3364
 -0.3116 -0.2912 -0.2649 -0.2611 -0.2571 -0.2508 -0.2406 -0.2284 -0.2252 -0.2158
 -0.1925 -0.1845  0.4146  0.5283  0.7194  0.7303  0.7507  0.7851  0.7882  0.8228
  0.8320  0.8451  0.8767  0.8838  0.9731  1.0053  1.0055  1.0155  1.0391  1.0753
  1.1233  1.1410  1.1685  1.1694  1.2111  1.2159  1.2212  1.2376  1.2600  1.2647
  1.3414  1.3589  1.3786  1.3838  1.4065  1.4131  1.4439  1.4510  1.4635  1.5039
  1.7349  1.7538  1.7671  1.7980  1.8304  1.8783  1.8911  1.8922  1.9199  1.9471
  2.0053  2.0294  2.0347  2.0427  2.0610  2.1443  2.1477  2.1606  2.1768  2.1946
  2.2214  2.2407  2.2587  2.2651  2.2885  2.2930  2.3153  2.3592  2.3681  2.3781
  2.4329  2.4502  2.4622  2.4698  2.4913  2.4980  2.5289  2.5427  2.5522  2.5575
  2.5733  2.6014  2.6160  2.6459  2.6471  2.6924  2.7143  2.7160  2.7412  2.7478
  2.8721  2.8976  2.9266  2.9874  2.9893  3.0710  3.0762  3.1007  3.1209  3.1924
  3.2074  3.2456  3.2473  3.2646  3.2658  3.2758  3.3077  3.3320  3.3327  3.3640
  3.3814  3.3921  3.4134  3.4249  3.4298  3.4711  3.4886  3.5206  3.5453  3.5632
  3.5734  3.6165  3.6231  3.6318  3.6818  3.6970  3.7095  3.7392  3.7464  3.7667
  3.7695  3.7971  3.8272  3.8563  3.8608  3.9054  3.9107  3.9252  3.9290  3.9482
  3.9690  3.9980  4.0138  4.0708  4.0810  4.0872  4.1064  4.1224  4.1526  4.1530
  4.1600  4.1813  4.1856  4.2123  4.2381  4.2836  4.2943  4.3182  4.3307  4.3429
  4.3688  4.4192  4.4317  4.4582  4.4947  4.5131  4.5295  4.5350  4.5775  4.5789
  4.5800  4.6203  4.6435  4.6815  4.7290  4.7380  4.7587  4.7720  4.7865  4.8031
  4.8133  4.8548  4.8787  4.8919  4.8993  4.9202  4.9352  4.9364  4.9837  4.9931
  5.0171  5.0484  5.0987  5.1222  5.1334  5.1630  5.2066  5.2158  5.2278  5.2553
  5.3021  5.3141  5.3461  5.3493  5.3949  5.3961  5.4199  5.4579  5.4801  5.5140
  5.5284  5.5488  5.6072  5.6098  5.7079  5.7096  5.7265  5.7362  5.7730  5.8092
  5.8199  5.8282  5.8519  5.8843  5.9203  5.9415  6.0059  6.0227  6.0427  6.0711
  6.1033  6.1176  6.1768  6.2096  6.2129  6.2341  6.2418  6.2839  6.2904  6.3276
  6.3488  6.3956  6.4061  6.4130  6.4258  6.4511  6.4703  6.4799  6.5277  6.5510
  6.5848  6.5961  6.6028  6.6316  6.6441  6.6800  6.6874  6.7120  6.7255  6.7431
  6.7566  6.7853  6.8083  6.8156  6.8582  6.8637  6.8975  6.8997  6.9341  6.9593
  6.9836  6.9885  6.9995  7.0288  7.0576  7.0683  7.1126  7.1395  7.1632  7.1766
  7.2034  7.2235  7.2330  7.2541  7.2966  7.3190  7.3783  7.4014  7.4258  7.4528
  7.4684  7.5449  7.5669  7.6674  7.7038  7.7058  7.7511  7.7708  7.7718  7.8185
  7.9171  7.9239  7.9514  8.0023  8.0108  8.0307  8.0897  8.1109  8.1569  8.2766
  8.3296  8.3594  8.3850  8.4085  8.5154  8.5571  8.6396  8.7511  8.8330  8.8346
  8.8913  9.0175
   0.00000   0.28259   0.00000
 -1.5712 -1.5533 -1.5206 -1.5151 -1.5128 -1.5117 -1.5110 -1.5080 -1.1488 -1.1488
 -1.1479 -1.1475 -1.1464 -1.1413 -1.1373 -1.1362 -1.1349 -1.1343 -1.1300 -1.1285
 -1.1275 -1.1275 -1.1067 -1.0937 -1.0929 -1.0919 -1.0908 -1.0893 -0.5983 -0.5834
 -0.5239 -0.5055 -0.4828 -0.4356 -0.4161 -0.4093 -0.3847 -0.3533 -0.3386 -0.3362
 -0.3120 -0.2904 -0.2660 -0.2615 -0.2560 -0.2489 -0.2393 -0.2308 -0.2224 -0.2179
 -0.1913 -0.1833  0.4074  0.5368  0.7183  0.7293  0.7452  0.7813  0.7833  0.8224
  0.8281  0.8509  0.8787  0.8915  0.9696  1.0007  1.0056  1.0169  1.0435  1.0777
  1.1248  1.1431  1.1674  1.1700  1.2105  1.2114  1.2214  1.2393  1.2563  1.2677
  1.3385  1.3548  1.3832  1.3860  1.4054  1.4163  1.4469  1.4500  1.4728  1.5102
  1.7318  1.7477  1.7563  1.7958  1.8329  1.8717  1.8900  1.8913  1.9155  1.9410
  2.0065  2.0286  2.0383  2.0466  2.0594  2.1363  2.1537  2.1656  2.1758  2.1948
  2.2220  2.2403  2.2603  2.2694  2.2906  2.2978  2.3169  2.3635  2.3694  2.3784
  2.4293  2.4486  2.4585  2.4652  2.4885  2.4952  2.5261  2.5437  2.5553  2.5578
  2.5759  2.6052  2.6160  2.6495  2.6545  2.6954  2.7196  2.7230  2.7454  2.7506
  2.8707  2.9019  2.9191  2.9723  2.9802  3.0759  3.0777  3.0981  3.1255  3.1865
  3.2025  3.2394  3.2466  3.2626  3.2637  3.2871  3.3078  3.3333  3.3347  3.3606
  3.3652  3.3941  3.4085  3.4241  3.4297  3.4757  3.4885  3.5173  3.5413  3.5619
  3.5798  3.6153  3.6263  3.6390  3.6837  3.7047  3.7083  3.7351  3.7405  3.7673
  3.7773  3.7997  3.8282  3.8601  3.8643  3.9080  3.9152  3.9257  3.9361  3.9486
  3.9723  4.0033  4.0144  4.0684  4.0849  4.0862  4.1073  4.1282  4.1470  4.1517
  4.1541  4.1822  4.1867  4.2104  4.2420  4.2919  4.2971  4.3122  4.3301  4.3365
  4.3632  4.4273  4.4308  4.4500  4.4921  4.5137  4.5267  4.5329  4.5699  4.5782
  4.5822  4.6208  4.6425  4.6834  4.7330  4.7344  4.7564  4.7636  4.7893  4.7995
  4.8081  4.8505  4.8802  4.8858  4.9064  4.9142  4.9312  4.9412  4.9756  4.9899
  5.0187  5.0544  5.1006  5.1221  5.1286  5.1558  5.2115  5.2123  5.2235  5.2529
  5.3008  5.3096  5.3390  5.3456  5.3892  5.3974  5.4211  5.4698  5.4788  5.5121
  5.5322  5.5452  5.6099  5.6203  5.7090  5.7193  5.7235  5.7417  5.7751  5.8098
  5.8203  5.8328  5.8487  5.8946  5.9144  5.9448  6.0071  6.0246  6.0447  6.0765
  6.1089  6.1181  6.1707  6.2078  6.2130  6.2335  6.2351  6.2855  6.2932  6.3347
  6.3462  6.3924  6.4056  6.4129  6.4308  6.4515  6.4729  6.4782  6.5309  6.5525
  6.5862  6.5971  6.6009  6.6392  6.6402  6.6688  6.6819  6.7131  6.7236  6.7368
  6.7692  6.7763  6.8099  6.8111  6.8502  6.8631  6.8986  6.9003  6.9304  6.9536
  6.9819  6.9881  6.9968  7.0307  7.0579  7.0710  7.1128  7.1393  7.1642  7.1757
  7.2050  7.2343  7.2388  7.2649  7.2993  7.3258  7.3735  7.3987  7.4257  7.4454
  7.4727  7.5430  7.5615  7.6699  7.7005  7.7034  7.7561  7.7712  7.7775  7.8180
  7.9165  7.9177  7.9557  8.0070  8.0134  8.0303  8.0931  8.1193  8.1548  8.2849
  8.3287  8.3559  8.3869  8.4106  8.5090  8.5548  8.6356  8.7611  8.8329  8.8353
  8.8812  9.0231
   0.00000   0.26493   0.00000
 -1.5721 -1.5521 -1.5212 -1.5153 -1.5124 -1.5120 -1.5107 -1.5079 -1.1488 -1.1488
 -1.1479 -1.1475 -1.1466 -1.1409 -1.1374 -1.1363 -1.1347 -1.1342 -1.1301 -1.1285
 -1.1275 -1.1275 -1.1076 -1.0935 -1.0925 -1.0920 -1.0908 -1.0892 -0.5999 -0.5836
 -0.5237 -0.5029 -0.4844 -0.4327 -0.4194 -0.4107 -0.3866 -0.3540 -0.3364 -0.3348
 -0.3121 -0.2899 -0.2672 -0.2623 -0.2545 -0.2471 -0.2380 -0.2332 -0.2201 -0.2193
 -0.1901 -0.1821  0.4005  0.5452  0.7172  0.7274  0.7404  0.7777  0.7787  0.8214
  0.8240  0.8565  0.8805  0.8992  0.9662  0.9961  1.0059  1.0184  1.0483  1.0795
  1.1263  1.1449  1.1664  1.1708  1.2060  1.2100  1.2220  1.2410  1.2523  1.2715
  1.3355  1.3510  1.3875  1.3883  1.4050  1.4192  1.4493  1.4495  1.4824  1.5169
  1.7289  1.7374  1.7484  1.7929  1.8362  1.8629  1.8898  1.8928  1.9098  1.9344
  2.0053  2.0203  2.0468  2.0538  2.0617  2.1280  2.1580  2.1705  2.1755  2.1949
  2.2209  2.2398  2.2619  2.2738  2.2919  2.3023  2.3185  2.3679  2.3715  2.3776
  2.4264  2.4467  2.4553  2.4603  2.4846  2.4931  2.5242  2.5448  2.5581  2.5583
  2.5780  2.6076  2.6181  2.6534  2.6633  2.6982  2.7255  2.7283  2.7522  2.7532
  2.8681  2.9021  2.9171  2.9586  2.9720  3.0785  3.0801  3.0943  3.1288  3.1800
  3.1985  3.2419  3.2479  3.2600  3.2808  3.3012  3.3074  3.3343  3.3350  3.3492
  3.3572  3.3965  3.4055  3.4213  3.4340  3.4797  3.4877  3.5149  3.5371  3.5612
  3.5869  3.6147  3.6295  3.6448  3.6839  3.7081  3.7122  3.7312  3.7337  3.7701
  3.7858  3.8035  3.8290  3.8596  3.8712  3.9100  3.9180  3.9216  3.9433  3.9546
  3.9750  4.0115  4.0158  4.0662  4.0826  4.0903  4.1080  4.1343  4.1398  4.1482
  4.1522  4.1829  4.1887  4.2096  4.2459  4.2974  4.3019  4.3028  4.3284  4.3308
  4.3613  4.4225  4.4391  4.4446  4.4885  4.5129  4.5246  4.5306  4.5594  4.5750
  4.5863  4.6220  4.6426  4.6866  4.7260  4.7367  4.7526  4.7551  4.7961  4.7989
  4.8031  4.8474  4.8779  4.8808  4.9039  4.9141  4.9307  4.9471  4.9681  4.9856
  5.0192  5.0601  5.1012  5.1197  5.1241  5.1502  5.2085  5.2098  5.2280  5.2500
  5.2973  5.3027  5.3299  5.3410  5.3842  5.4013  5.4292  5.4744  5.4819  5.5111
  5.5362  5.5435  5.6128  5.6301  5.7037  5.7238  5.7293  5.7494  5.7766  5.8095
  5.8178  5.8377  5.8461  5.9057  5.9094  5.9493  6.0083  6.0255  6.0483  6.0814
  6.1154  6.1170  6.1653  6.2048  6.2142  6.2260  6.2389  6.2802  6.3025  6.3401
  6.3455  6.3859  6.4064  6.4133  6.4359  6.4515  6.4762  6.4782  6.5335  6.5531
  6.5748  6.5965  6.6060  6.6385  6.6468  6.6606  6.6769  6.7127  6.7223  6.7312
  6.7673  6.7822  6.8081  6.8108  6.8428  6.8625  6.8975  6.9003  6.9269  6.9465
  6.9757  6.9897  6.9992  7.0323  7.0598  7.0752  7.1124  7.1362  7.1643  7.1763
  7.2078  7.2433  7.2454  7.2748  7.3016  7.3316  7.3693  7.3978  7.4254  7.4382
  7.4764  7.5380  7.5592  7.6720  7.6962  7.7030  7.7580  7.7742  7.7840  7.8168
  7.9107  7.9163  7.9590  8.0094  8.0138  8.0359  8.0970  8.1281  8.1540  8.2924
  8.3285  8.3526  8.3882  8.4129  8.5022  8.5512  8.6326  8.7712  8.8319  8.8363
  8.8718  9.0280
   0.00000   0.24727   0.00000
 -1.5729 -1.5508 -1.5219 -1.5155 -1.5123 -1.5121 -1.5105 -1.5078 -1.1488 -1.1488
 -1.1479 -1.1475 -1.1468 -1.1405 -1.1375 -1.1364 -1.1344 -1.1341 -1.1302 -1.1284
 -1.1275 -1.1274 -1.1086 -1.0936 -1.0921 -1.0920 -1.0907 -1.0891 -0.6015 -0.5838
 -0.5235 -0.5003 -0.4856 -0.4303 -0.4228 -0.4119 -0.3885 -0.3546 -0.3370 -0.3309
 -0.3118 -0.2896 -0.2683 -0.2629 -0.2527 -0.2458 -0.2366 -0.2351 -0.2224 -0.2162
 -0.1889 -0.1810  0.3939  0.5536  0.7161  0.7245  0.7367  0.7742  0.7747  0.8199
  0.8200  0.8618  0.8822  0.9070  0.9631  0.9917  1.0064  1.0200  1.0533  1.0807
  1.1276  1.1464  1.1655  1.1718  1.2001  1.2093  1.2230  1.2426  1.2482  1.2760
  1.3325  1.3478  1.3900  1.3916  1.4055  1.4219  1.4491  1.4517  1.4922  1.5239
  1.7244  1.7261  1.7426  1.7895  1.8396  1.8538  1.8904  1.8954  1.9028  1.9279
  2.0023  2.0135  2.0528  2.0608  2.0691  2.1199  2.1606  2.1751  2.1759  2.1953
  2.2182  2.2395  2.2634  2.2778  2.2927  2.3061  2.3197  2.3720  2.3740  2.3762
  2.4246  2.4439  2.4534  2.4550  2.4795  2.4920  2.5234  2.5459  2.5587  2.5610
  2.5795  2.6083  2.6226  2.6575  2.6733  2.7010  2.7319  2.7321  2.7559  2.7611
  2.8640  2.8977  2.9208  2.9470  2.9651  3.0784  3.0834  3.0906  3.1308  3.1732
  3.1954  3.2361  3.2409  3.2576  3.2761  3.3052  3.3120  3.3237  3.3364  3.3458
  3.3560  3.3995  3.4041  3.4205  3.4379  3.4832  3.4860  3.5132  3.5327  3.5613
  3.5942  3.6148  3.6328  3.6487  3.6825  3.7093  3.7169  3.7275  3.7301  3.7739
  3.7944  3.8082  3.8304  3.8590  3.8764  3.9102  3.9188  3.9196  3.9498  3.9621
  3.9773  4.0181  4.0217  4.0640  4.0805  4.0928  4.1093  4.1314  4.1403  4.1432
  4.1549  4.1838  4.1903  4.2106  4.2499  4.2890  4.2988  4.3117  4.3258  4.3264
  4.3614  4.4170  4.4337  4.4502  4.4863  4.5108  4.5227  4.5280  4.5481  4.5701
  4.5896  4.6236  4.6447  4.6909  4.7171  4.7364  4.7468  4.7483  4.7980  4.8003
  4.8064  4.8453  4.8709  4.8790  4.8939  4.9212  4.9319  4.9481  4.9657  4.9802
  5.0183  5.0653  5.0996  5.1156  5.1210  5.1455  5.2018  5.2084  5.2365  5.2472
  5.2922  5.2948  5.3190  5.3357  5.3825  5.4065  5.4404  5.4674  5.4937  5.5115
  5.5406  5.5435  5.6158  5.6385  5.6954  5.7259  5.7373  5.7576  5.7792  5.8081
  5.8132  5.8425  5.8448  5.9048  5.9169  5.9550  6.0100  6.0257  6.0530  6.0853
  6.1134  6.1236  6.1608  6.2010  6.2168  6.2187  6.2458  6.2746  6.3109  6.3365
  6.3542  6.3794  6.4056  6.4140  6.4406  6.4520  6.4785  6.4807  6.5346  6.5523
  6.5625  6.5909  6.6126  6.6402  6.6470  6.6587  6.6734  6.7115  6.7191  6.7264
  6.7613  6.7942  6.8060  6.8110  6.8369  6.8619  6.8939  6.8997  6.9256  6.9390
  6.9677  6.9921  7.0034  7.0330  7.0634  7.0805  7.1121  7.1312  7.1635  7.1778
  7.2117  7.2465  7.2560  7.2836  7.3033  7.3357  7.3657  7.3983  7.4250  7.4323
  7.4796  7.5318  7.5581  7.6724  7.6916  7.7048  7.7576  7.7802  7.7901  7.8147
  7.9045  7.9148  7.9614  8.0021  8.0221  8.0445  8.1015  8.1363  8.1551  8.2993
  8.3287  8.3497  8.3889  8.4155  8.4952  8.5466  8.6306  8.7810  8.8289  8.8378
  8.8643  9.0322
   0.00000   0.22960   0.00000
 -1.5736 -1.5495 -1.5226 -1.5157 -1.5125 -1.5118 -1.5103 -1.5076 -1.1488 -1.1488
 -1.1479 -1.1475 -1.1469 -1.1402 -1.1376 -1.1365 -1.1341 -1.1339 -1.1304 -1.1283
 -1.1274 -1.1274 -1.1096 -1.0937 -1.0922 -1.0915 -1.0906 -1.0890 -0.6031 -0.5841
 -0.5233 -0.4977 -0.4864 -0.4284 -0.4263 -0.4126 -0.3904 -0.3551 -0.3377 -0.3269
 -0.3112 -0.2896 -0.2695 -0.2635 -0.2509 -0.2455 -0.2363 -0.2352 -0.2247 -0.2129
 -0.1878 -0.1800  0.3875  0.5620  0.7149  0.7205  0.7338  0.7710  0.7712  0.8159
  0.8179  0.8667  0.8837  0.9148  0.9601  0.9876  1.0069  1.0217  1.0586  1.0815
  1.1283  1.1476  1.1653  1.1729  1.1938  1.2086  1.2244  1.2439  1.2442  1.2810
  1.3294  1.3453  1.3911  1.3954  1.4068  1.4244  1.4495  1.4534  1.5021  1.5312
  1.7106  1.7232  1.7374  1.7857  1.8429  1.8449  1.8918  1.8946  1.8981  1.9220
  1.9980  2.0086  2.0575  2.0671  2.0789  2.1123  2.1619  2.1767  2.1791  2.1962
  2.2144  2.2394  2.2647  2.2815  2.2930  2.3089  2.3205  2.3711  2.3766  2.3789
  2.4236  2.4399  2.4492  2.4529  2.4738  2.4924  2.5237  2.5468  2.5592  2.5635
  2.5805  2.6080  2.6285  2.6617  2.6842  2.7039  2.7348  2.7388  2.7586  2.7710
  2.8585  2.8928  2.9230  2.9407  2.9595  3.0768  3.0855  3.0876  3.1314  3.1653
  3.1926  3.2327  3.2548  3.2612  3.2697  3.2978  3.3118  3.3132  3.3423  3.3493
  3.3583  3.4038  3.4041  3.4209  3.4411  3.4836  3.4860  3.5123  3.5285  3.5625
  3.6013  3.6152  3.6361  3.6506  3.6802  3.7095  3.7154  3.7249  3.7350  3.7778
  3.8019  3.8137  3.8333  3.8572  3.8799  3.9076  3.9200  3.9212  3.9550  3.9691
  3.9802  4.0209  4.0329  4.0616  4.0784  4.0935  4.1120  4.1233  4.1392  4.1460
  4.1602  4.1849  4.1906  4.2135  4.2535  4.2752  4.2988  4.3175  4.3235  4.3260
  4.3617  4.4109  4.4261  4.4534  4.4874  4.5076  4.5203  4.5246  4.5363  4.5646
  4.5919  4.6252  4.6491  4.6958  4.7067  4.7335  4.7404  4.7444  4.7941  4.8016
  4.8184  4.8443  4.8663  4.8714  4.8889  4.9269  4.9335  4.9418  4.9708  4.9741
  5.0159  5.0693  5.0952  5.1105  5.1200  5.1406  5.1950  5.2069  5.2452  5.2460
  5.2847  5.2875  5.3080  5.3298  5.3836  5.4119  5.4533  5.4592  5.5045  5.5133
  5.5443  5.5465  5.6188  5.6457  5.6859  5.7287  5.7418  5.7628  5.7866  5.8062
  5.8069  5.8451  5.8475  5.9012  5.9263  5.9623  6.0126  6.0251  6.0579  6.0883
  6.1090  6.1315  6.1574  6.1970  6.2116  6.2205  6.2552  6.2691  6.3177  6.3315
  6.3648  6.3737  6.4034  6.4148  6.4446  6.4524  6.4797  6.4851  6.5316  6.5497
  6.5540  6.5852  6.6159  6.6418  6.6436  6.6582  6.6747  6.7105  6.7116  6.7228
  6.7602  6.8023  6.8043  6.8107  6.8351  6.8608  6.8902  6.8982  6.9268  6.9319
  6.9594  6.9935  7.0081  7.0333  7.0682  7.0865  7.1121  7.1253  7.1621  7.1793
  7.2164  7.2483  7.2657  7.2910  7.3038  7.3385  7.3632  7.3977  7.4245  7.4303
  7.4823  7.5257  7.5571  7.6709  7.6869  7.7086  7.7568  7.7875  7.7958  7.8117
  7.8986  7.9129  7.9631  7.9938  8.0315  8.0540  8.1064  8.1426  8.1591  8.3053
  8.3291  8.3472  8.3891  8.4187  8.4878  8.5412  8.6296  8.7904  8.8228  8.8398
  8.8595  9.0356
   0.00000   0.21194   0.00000
 -1.5743 -1.5482 -1.5233 -1.5159 -1.5128 -1.5115 -1.5100 -1.5075 -1.1488 -1.1488
 -1.1479 -1.1476 -1.1470 -1.1398 -1.1377 -1.1365 -1.1338 -1.1338 -1.1305 -1.1282
 -1.1274 -1.1273 -1.1106 -1.0938 -1.0923 -1.0910 -1.0906 -1.0889 -0.6046 -0.5844
 -0.5233 -0.4950 -0.4869 -0.4298 -0.4274 -0.4125 -0.3922 -0.3556 -0.3387 -0.3230
 -0.3102 -0.2898 -0.2706 -0.2639 -0.2493 -0.2464 -0.2363 -0.2338 -0.2269 -0.2096
 -0.1867 -0.1790  0.3814  0.5702  0.7138  0.7160  0.7315  0.7681  0.7682  0.8119
  0.8154  0.8713  0.8851  0.9226  0.9574  0.9838  1.0075  1.0236  1.0642  1.0819
  1.1282  1.1484  1.1657  1.1741  1.1874  1.2078  1.2258  1.2405  1.2450  1.2863
  1.3263  1.3436  1.3914  1.3990  1.4086  1.4266  1.4507  1.4547  1.5119  1.5388
  1.6967  1.7200  1.7322  1.7817  1.8366  1.8457  1.8859  1.8939  1.9002  1.9175
  1.9927  2.0052  2.0619  2.0728  2.0886  2.1061  2.1624  2.1779  2.1823  2.1974
  2.2097  2.2394  2.2656  2.2847  2.2927  2.3107  2.3210  2.3670  2.3790  2.3838
  2.4234  2.4351  2.4429  2.4538  2.4683  2.4942  2.5248  2.5479  2.5600  2.5657
  2.5813  2.6075  2.6350  2.6660  2.6958  2.7069  2.7379  2.7453  2.7618  2.7805
  2.8520  2.8886  2.9181  2.9441  2.9558  3.0736  3.0852  3.0868  3.1312  3.1587
  3.1896  3.2224  3.2509  3.2560  3.2623  3.2853  3.3059  3.3064  3.3507  3.3543
  3.3629  3.4053  3.4099  3.4221  3.4442  3.4806  3.4879  3.5119  3.5246  3.5649
  3.6080  3.6155  3.6396  3.6509  3.6781  3.7065  3.7113  3.7282  3.7423  3.7812
  3.8071  3.8194  3.8384  3.8534  3.8824  3.9066  3.9194  3.9261  3.9582  3.9752
  3.9841  4.0241  4.0432  4.0591  4.0758  4.0928  4.1160  4.1170  4.1363  4.1518
  4.1675  4.1864  4.1900  4.2173  4.2568  4.2620  4.2980  4.3157  4.3213  4.3340
  4.3610  4.4043  4.4170  4.4546  4.4892  4.5032  4.5171  4.5184  4.5257  4.5608
  4.5935  4.6261  4.6555  4.6956  4.7007  4.7283  4.7373  4.7413  4.7910  4.8009
  4.8313  4.8448  4.8598  4.8647  4.8881  4.9268  4.9345  4.9378  4.9675  4.9785
  5.0123  5.0707  5.0903  5.1049  5.1209  5.1347  5.1890  5.2042  5.2458  5.2549
  5.2752  5.2811  5.2984  5.3238  5.3866  5.4166  5.4506  5.4671  5.5129  5.5164
  5.5456  5.5545  5.6215  5.6518  5.6758  5.7319  5.7406  5.7669  5.7964  5.7995
  5.8061  5.8475  5.8521  5.8980  5.9336  5.9710  6.0165  6.0239  6.0621  6.0906
  6.1042  6.1393  6.1552  6.1931  6.2049  6.2248  6.2646  6.2667  6.3222  6.3264
  6.3689  6.3763  6.4013  6.4153  6.4477  6.4513  6.4807  6.4899  6.5241  6.5451
  6.5514  6.5808  6.6159  6.6358  6.6484  6.6544  6.6800  6.7003  6.7107  6.7202
  6.7624  6.8025  6.8029  6.8106  6.8406  6.8587  6.8887  6.8953  6.9257  6.9300
  6.9510  6.9926  7.0127  7.0346  7.0736  7.0926  7.1121  7.1193  7.1608  7.1804
  7.2215  7.2488  7.2743  7.2968  7.3028  7.3407  7.3617  7.3934  7.4243  7.4343
  7.4848  7.5200  7.5558  7.6678  7.6826  7.7132  7.7566  7.7954  7.8007  7.8080
  7.8931  7.9105  7.9641  7.9851  8.0418  8.0636  8.1116  8.1467  8.1664  8.3105
  8.3297  8.3452  8.3887  8.4225  8.4803  8.5352  8.6292  8.7990  8.8137  8.8428
  8.8576  9.0384
   0.00000   0.19428   0.00000
 -1.5750 -1.5469 -1.5240 -1.5160 -1.5131 -1.5112 -1.5098 -1.5074 -1.1488 -1.1487
 -1.1480 -1.1476 -1.1470 -1.1395 -1.1378 -1.1366 -1.1337 -1.1335 -1.1306 -1.1280
 -1.1274 -1.1273 -1.1116 -1.0940 -1.0924 -1.0905 -1.0905 -1.0888 -0.6060 -0.5847
 -0.5233 -0.4924 -0.4870 -0.4334 -0.4272 -0.4117 -0.3938 -0.3559 -0.3397 -0.3190
 -0.3091 -0.2902 -0.2717 -0.2641 -0.2483 -0.2479 -0.2355 -0.2325 -0.2290 -0.2063
 -0.1858 -0.1781  0.3756  0.5783  0.7113  0.7125  0.7293  0.7656  0.7657  0.8079
  0.8125  0.8755  0.8865  0.9303  0.9549  0.9804  1.0082  1.0256  1.0700  1.0820
  1.1272  1.1489  1.1669  1.1754  1.1809  1.2069  1.2267  1.2377  1.2458  1.2918
  1.3231  1.3426  1.3913  1.4023  1.4102  1.4285  1.4529  1.4557  1.5217  1.5468
  1.6829  1.7165  1.7272  1.7775  1.8291  1.8474  1.8774  1.8965  1.9003  1.9159
  1.9870  2.0030  2.0652  2.0777  2.0942  2.1057  2.1623  2.1796  2.1850  2.1989
  2.2044  2.2395  2.2661  2.2873  2.2918  2.3118  2.3213  2.3623  2.3809  2.3883
  2.4234  2.4299  2.4361  2.4556  2.4637  2.4976  2.5264  2.5490  2.5609  2.5677
  2.5818  2.6067  2.6414  2.6707  2.7074  2.7096  2.7418  2.7502  2.7664  2.7883
  2.8459  2.8851  2.9114  2.9520  2.9536  3.0695  3.0829  3.0869  3.1302  3.1526
  3.1860  3.2091  3.2451  3.2517  3.2551  3.2747  3.2963  3.3013  3.3573  3.3601
  3.3684  3.4074  3.4173  3.4239  3.4478  3.4777  3.4887  3.5124  3.5213  3.5681
  3.6141  3.6148  3.6435  3.6503  3.6773  3.7022  3.7069  3.7345  3.7491  3.7840
  3.8103  3.8247  3.8448  3.8476  3.8851  3.9087  3.9174  3.9321  3.9597  3.9804
  3.9888  4.0276  4.0501  4.0574  4.0719  4.0915  4.1141  4.1208  4.1350  4.1581
  4.1760  4.1885  4.1890  4.2194  4.2521  4.2596  4.2965  4.3131  4.3194  4.3432
  4.3589  4.3971  4.4059  4.4573  4.4875  4.4976  4.5066  4.5124  4.5193  4.5604
  4.5950  4.6257  4.6625  4.6852  4.7048  4.7237  4.7360  4.7389  4.7889  4.7978
  4.8444  4.8472  4.8479  4.8659  4.8885  4.9183  4.9343  4.9406  4.9612  4.9865
  5.0076  5.0674  5.0877  5.0989  5.1232  5.1275  5.1845  5.1996  5.2486  5.2618
  5.2667  5.2751  5.2909  5.3179  5.3908  5.4202  5.4421  5.4812  5.5181  5.5204
  5.5470  5.5656  5.6241  5.6571  5.6659  5.7344  5.7359  5.7720  5.7913  5.7970
  5.8157  5.8519  5.8563  5.8953  5.9392  5.9803  6.0222  6.0223  6.0642  6.0921
  6.0999  6.1467  6.1543  6.1892  6.1987  6.2283  6.2624  6.2794  6.3214  6.3242
  6.3643  6.3881  6.4009  6.4153  6.4472  6.4501  6.4809  6.4947  6.5167  6.5391
  6.5518  6.5781  6.6137  6.6293  6.6491  6.6539  6.6863  6.6878  6.7109  6.7187
  6.7655  6.7982  6.8003  6.8099  6.8511  6.8565  6.8902  6.8911  6.9213  6.9342
  6.9430  6.9886  7.0172  7.0377  7.0792  7.0973  7.1114  7.1146  7.1603  7.1809
  7.2268  7.2481  7.2816  7.2994  7.3017  7.3428  7.3611  7.3865  7.4247  7.4424
  7.4875  7.5149  7.5540  7.6635  7.6790  7.7171  7.7577  7.8029  7.8037  7.8054
  7.8882  7.9079  7.9646  7.9764  8.0525  8.0729  8.1170  8.1498  8.1755  8.3148
  8.3301  8.3439  8.3878  8.4271  8.4726  8.5290  8.6294  8.8018  8.8071  8.8466
  8.8578  9.0404
   0.00000   0.17662   0.00000
 -1.5756 -1.5457 -1.5247 -1.5162 -1.5133 -1.5110 -1.5096 -1.5073 -1.1488 -1.1487
 -1.1480 -1.1477 -1.1471 -1.1392 -1.1379 -1.1367 -1.1335 -1.1332 -1.1308 -1.1279
 -1.1273 -1.1272 -1.1126 -1.0941 -1.0925 -1.0905 -1.0901 -1.0887 -0.6073 -0.5851
 -0.5235 -0.4898 -0.4868 -0.4369 -0.4277 -0.4103 -0.3954 -0.3562 -0.3408 -0.3151
 -0.3077 -0.2908 -0.2728 -0.2642 -0.2507 -0.2471 -0.2344 -0.2314 -0.2304 -0.2030
 -0.1849 -0.1773  0.3703  0.5862  0.7066  0.7113  0.7273  0.7634  0.7636  0.8040
  0.8093  0.8793  0.8877  0.9379  0.9526  0.9773  1.0090  1.0278  1.0759  1.0818
  1.1254  1.1492  1.1685  1.1746  1.1767  1.2060  1.2257  1.2368  1.2464  1.2973
  1.3201  1.3424  1.3911  1.4054  1.4112  1.4301  1.4562  1.4563  1.5314  1.5549
  1.6694  1.7123  1.7223  1.7733  1.8227  1.8467  1.8710  1.8978  1.8996  1.9176
  1.9812  2.0018  2.0659  2.0818  2.0944  2.1133  2.1621  2.1814  2.1870  2.1989
  2.2005  2.2398  2.2658  2.2888  2.2906  2.3124  2.3219  2.3573  2.3824  2.3912
  2.4232  2.4245  2.4295  2.4580  2.4606  2.5023  2.5284  2.5501  2.5621  2.5694
  2.5823  2.6060  2.6472  2.6762  2.7121  2.7183  2.7472  2.7528  2.7730  2.7919
  2.8426  2.8817  2.9067  2.9526  2.9612  3.0651  3.0802  3.0857  3.1287  3.1471
  3.1816  3.1928  3.2373  3.2484  3.2490  3.2681  3.2853  3.2967  3.3593  3.3662
  3.3759  3.4101  3.4235  3.4261  3.4530  3.4762  3.4883  3.5141  3.5191  3.5716
  3.6119  3.6195  3.6477  3.6501  3.6784  3.6982  3.7028  3.7416  3.7545  3.7862
  3.8128  3.8270  3.8431  3.8498  3.8897  3.9133  3.9143  3.9389  3.9601  3.9849
  3.9933  4.0315  4.0492  4.0597  4.0664  4.0904  4.1150  4.1258  4.1360  4.1651
  4.1847  4.1875  4.1922  4.2155  4.2502  4.2618  4.2949  4.3109  4.3181  4.3520
  4.3554  4.3893  4.3934  4.4623  4.4812  4.4896  4.4936  4.5059  4.5139  4.5633
  4.5967  4.6236  4.6640  4.6818  4.7078  4.7220  4.7359  4.7373  4.7877  4.7930
  4.8361  4.8515  4.8571  4.8694  4.8897  4.9081  4.9323  4.9438  4.9557  4.9944
  5.0020  5.0599  5.0871  5.0919  5.1197  5.1268  5.1814  5.1933  5.2528  5.2534
  5.2700  5.2733  5.2855  5.3124  5.3958  5.4223  5.4341  5.4951  5.5207  5.5245
  5.5483  5.5785  5.6265  5.6567  5.6619  5.7258  5.7408  5.7771  5.7827  5.7930
  5.8282  5.8586  5.8598  5.8934  5.9436  5.9889  6.0207  6.0298  6.0635  6.0931
  6.0968  6.1533  6.1545  6.1850  6.1938  6.2302  6.2640  6.2923  6.3172  6.3236
  6.3596  6.3992  6.4028  6.4152  6.4402  6.4515  6.4797  6.4992  6.5122  6.5326
  6.5532  6.5772  6.6106  6.6222  6.6434  6.6593  6.6751  6.6924  6.7110  6.7180
  6.7681  6.7921  6.7974  6.8083  6.8554  6.8631  6.8864  6.8941  6.9179  6.9353
  6.9400  6.9825  7.0213  7.0423  7.0845  7.0972  7.1092  7.1147  7.1616  7.1810
  7.2321  7.2466  7.2874  7.2956  7.3040  7.3448  7.3608  7.3793  7.4259  7.4520
  7.4909  7.5102  7.5518  7.6586  7.6762  7.7195  7.7605  7.7980  7.8081  7.8122
  7.8840  7.9052  7.9645  7.9681  8.0633  8.0815  8.1225  8.1532  8.1852  8.3179
  8.3302  8.3434  8.3865  8.4322  8.4649  8.5231  8.6298  8.7896  8.8127  8.8510
  8.8598  9.0418
   0.00000   0.15896   0.00000
 -1.5761 -1.5444 -1.5255 -1.5163 -1.5136 -1.5108 -1.5095 -1.5072 -1.1488 -1.1487
 -1.1480 -1.1478 -1.1471 -1.1389 -1.1380 -1.1367 -1.1334 -1.1328 -1.1309 -1.1278
 -1.1273 -1.1271 -1.1136 -1.0942 -1.0926 -1.0904 -1.0897 -1.0886 -0.6085 -0.5854
 -0.5238 -0.4873 -0.4862 -0.4404 -0.4286 -0.4087 -0.3968 -0.3565 -0.3419 -0.3112
 -0.3063 -0.2914 -0.2737 -0.2642 -0.2532 -0.2471 -0.2333 -0.2317 -0.2299 -0.1999
 -0.1842 -0.1765  0.3653  0.5939  0.7021  0.7100  0.7254  0.7613  0.7620  0.8002
  0.8059  0.8827  0.8889  0.9454  0.9505  0.9745  1.0098  1.0301  1.0814  1.0820
  1.1229  1.1491  1.1669  1.1720  1.1779  1.2051  1.2230  1.2380  1.2468  1.3027
  1.3172  1.3428  1.3907  1.4084  1.4115  1.4313  1.4563  1.4608  1.5409  1.5632
  1.6561  1.7072  1.7176  1.7692  1.8175  1.8423  1.8684  1.8943  1.9029  1.9209
  1.9756  2.0013  2.0631  2.0850  2.0963  2.1225  2.1620  2.1830  2.1887  2.1936
  2.2020  2.2403  2.2647  2.2876  2.2907  2.3129  2.3228  2.3527  2.3834  2.3915
  2.4190  2.4197  2.4267  2.4592  2.4607  2.5078  2.5307  2.5514  2.5638  2.5706
  2.5828  2.6052  2.6517  2.6827  2.7141  2.7276  2.7537  2.7548  2.7810  2.7894
  2.8446  2.8779  2.9049  2.9525  2.9706  3.0602  3.0770  3.0831  3.1266  3.1422
  3.1739  3.1766  3.2385  3.2462  3.2565  3.2644  3.2746  3.2925  3.3573  3.3720
  3.3846  3.4130  3.4272  3.4284  3.4567  3.4797  3.4865  3.5172  3.5180  3.5750
  3.6064  3.6241  3.6512  3.6522  3.6809  3.6953  3.6995  3.7484  3.7578  3.7875
  3.8156  3.8229  3.8444  3.8519  3.8956  3.9117  3.9193  3.9460  3.9604  3.9887
  3.9970  4.0360  4.0449  4.0560  4.0664  4.0899  4.1176  4.1306  4.1398  4.1727
  4.1864  4.1918  4.1984  4.2064  4.2555  4.2632  4.2938  4.3092  4.3174  4.3505
  4.3600  4.3799  4.3814  4.4689  4.4713  4.4757  4.4843  4.4981  4.5087  4.5673
  4.5982  4.6199  4.6563  4.6892  4.7095  4.7235  4.7360  4.7369  4.7869  4.7881
  4.8258  4.8561  4.8679  4.8742  4.8922  4.8985  4.9284  4.9462  4.9512  4.9958
  5.0019  5.0506  5.0835  5.0865  5.1123  5.1318  5.1796  5.1861  5.2429  5.2559
  5.2684  5.2813  5.2817  5.3075  5.4011  5.4222  5.4276  5.5068  5.5229  5.5285
  5.5497  5.5906  5.6295  5.6493  5.6663  5.7165  5.7470  5.7732  5.7816  5.7883
  5.8387  5.8621  5.8668  5.8936  5.9474  5.9952  6.0200  6.0393  6.0600  6.0933
  6.0952  6.1544  6.1590  6.1804  6.1908  6.2310  6.2693  6.3039  6.3139  6.3209
  6.3552  6.4050  6.4067  6.4184  6.4315  6.4524  6.4767  6.5029  6.5104  6.5264
  6.5552  6.5781  6.6079  6.6148  6.6374  6.6600  6.6674  6.6974  6.7104  6.7185
  6.7695  6.7859  6.7939  6.8058  6.8563  6.8734  6.8837  6.8988  6.9145  6.9291
  6.9468  6.9755  7.0249  7.0479  7.0885  7.0924  7.1062  7.1191  7.1647  7.1810
  7.2371  7.2446  7.2902  7.2919  7.3052  7.3456  7.3602  7.3736  7.4282  7.4610
  7.4958  7.5058  7.5492  7.6532  7.6745  7.7199  7.7649  7.7920  7.8102  7.8201
  7.8810  7.9028  7.9602  7.9640  8.0742  8.0891  8.1279  8.1573  8.1950  8.3198
  8.3299  8.3438  8.3850  8.4377  8.4573  8.5179  8.6303  8.7764  8.8173  8.8546
  8.8641  9.0425
   0.00000   0.14130   0.00000
 -1.5766 -1.5432 -1.5263 -1.5165 -1.5138 -1.5106 -1.5093 -1.5072 -1.1488 -1.1487
 -1.1480 -1.1479 -1.1471 -1.1387 -1.1380 -1.1368 -1.1333 -1.1325 -1.1310 -1.1277
 -1.1273 -1.1269 -1.1146 -1.0943 -1.0927 -1.0904 -1.0894 -1.0885 -0.6097 -0.5857
 -0.5242 -0.4852 -0.4849 -0.4439 -0.4297 -0.4071 -0.3980 -0.3566 -0.3429 -0.3075
 -0.3047 -0.2919 -0.2746 -0.2642 -0.2558 -0.2480 -0.2322 -0.2318 -0.2289 -0.1969
 -0.1835 -0.1759  0.3607  0.6014  0.6977  0.7087  0.7237  0.7594  0.7608  0.7964
  0.8024  0.8857  0.8899  0.9485  0.9527  0.9721  1.0106  1.0325  1.0809  1.0881
  1.1201  1.1490  1.1609  1.1742  1.1792  1.2040  1.2194  1.2401  1.2470  1.3078
  1.3145  1.3438  1.3904  1.4109  1.4112  1.4323  1.4562  1.4664  1.5503  1.5713
  1.6433  1.7013  1.7132  1.7652  1.8136  1.8350  1.8688  1.8909  1.9062  1.9247
  1.9704  2.0013  2.0581  2.0872  2.1003  2.1315  2.1623  2.1822  2.1901  2.1912
  2.2034  2.2410  2.2626  2.2851  2.2904  2.3132  2.3243  2.3487  2.3842  2.3889
  2.4137  2.4138  2.4275  2.4594  2.4633  2.5138  2.5330  2.5527  2.5661  2.5717
  2.5835  2.6046  2.6550  2.6906  2.7155  2.7345  2.7537  2.7633  2.7836  2.7893
  2.8509  2.8739  2.9060  2.9531  2.9802  3.0545  3.0734  3.0795  3.1240  3.1374
  3.1550  3.1709  3.2302  3.2446  3.2504  3.2626  3.2649  3.2891  3.3525  3.3771
  3.3933  3.4158  3.4290  3.4305  3.4565  3.4837  3.4895  3.5183  3.5224  3.5780
  3.5989  3.6276  3.6535  3.6565  3.6837  3.6940  3.6979  3.7542  3.7589  3.7869
  3.8172  3.8189  3.8486  3.8515  3.8958  3.9158  3.9259  3.9531  3.9609  3.9917
  3.9997  4.0392  4.0409  4.0480  4.0701  4.0901  4.1204  4.1349  4.1448  4.1804
  4.1864  4.1966  4.1971  4.2068  4.2639  4.2643  4.2936  4.3083  4.3173  4.3447
  4.3649  4.3690  4.3729  4.4595  4.4600  4.4742  4.4755  4.4914  4.5035  4.5702
  4.5981  4.6153  4.6487  4.6995  4.7106  4.7277  4.7350  4.7386  4.7831  4.7871
  4.8177  4.8604  4.8747  4.8774  4.8925  4.8973  4.9234  4.9471  4.9478  4.9893
  5.0085  5.0406  5.0741  5.0850  5.1057  5.1377  5.1785  5.1791  5.2332  5.2544
  5.2722  5.2787  5.2896  5.3034  5.4064  5.4163  5.4260  5.5097  5.5308  5.5329
  5.5516  5.5977  5.6352  5.6448  5.6703  5.7075  5.7548  5.7639  5.7782  5.7896
  5.8469  5.8637  5.8723  5.8992  5.9509  5.9975  6.0213  6.0501  6.0550  6.0925
  6.0949  6.1533  6.1619  6.1769  6.1902  6.2328  6.2767  6.3107  6.3118  6.3181
  6.3521  6.4043  6.4082  6.4245  6.4282  6.4527  6.4725  6.5059  6.5099  6.5212
  6.5573  6.5805  6.6064  6.6070  6.6313  6.6492  6.6718  6.7004  6.7090  6.7205
  6.7695  6.7801  6.7902  6.8023  6.8592  6.8745  6.8905  6.9028  6.9098  6.9253
  6.9551  6.9693  7.0277  7.0535  7.0863  7.0888  7.1052  7.1241  7.1692  7.1814
  7.2414  7.2427  7.2843  7.2948  7.3051  7.3439  7.3588  7.3711  7.4315  7.4680
  7.5013  7.5036  7.5465  7.6476  7.6741  7.7188  7.7703  7.7853  7.8114  7.8270
  7.8796  7.9006  7.9529  7.9627  8.0849  8.0956  8.1332  8.1622  8.2046  8.3204
  8.3290  8.3451  8.3833  8.4426  8.4503  8.5140  8.6306  8.7628  8.8208  8.8570
  8.8706  9.0426
   0.00000   0.12363   0.00000
 -1.5770 -1.5420 -1.5271 -1.5166 -1.5140 -1.5104 -1.5092 -1.5071 -1.1488 -1.1487
 -1.1480 -1.1480 -1.1471 -1.1385 -1.1381 -1.1369 -1.1331 -1.1321 -1.1311 -1.1276
 -1.1273 -1.1267 -1.1155 -1.0944 -1.0928 -1.0904 -1.0891 -1.0884 -0.6107 -0.5860
 -0.5246 -0.4840 -0.4827 -0.4473 -0.4308 -0.4057 -0.3989 -0.3568 -0.3438 -0.3040
 -0.3032 -0.2923 -0.2753 -0.2641 -0.2585 -0.2498 -0.2314 -0.2312 -0.2280 -0.1941
 -0.1829 -0.1753  0.3566  0.6085  0.6935  0.7074  0.7222  0.7574  0.7601  0.7928
  0.7991  0.8884  0.8909  0.9467  0.9596  0.9701  1.0113  1.0350  1.0802  1.0942
  1.1170  1.1487  1.1548  1.1767  1.1803  1.2028  1.2158  1.2425  1.2471  1.3109
  1.3139  1.3451  1.3900  1.4098  1.4138  1.4330  1.4559  1.4728  1.5595  1.5793
  1.6308  1.6946  1.7090  1.7613  1.8109  1.8269  1.8706  1.8878  1.9095  1.9281
  1.9660  2.0016  2.0521  2.0886  2.1052  2.1397  2.1631  2.1779  2.1913  2.1928
  2.2045  2.2419  2.2596  2.2822  2.2892  2.3133  2.3264  2.3458  2.3837  2.3845
  2.4078  2.4089  2.4289  2.4609  2.4659  2.5195  2.5354  2.5543  2.5692  2.5724
  2.5845  2.6041  2.6569  2.6993  2.7163  2.7386  2.7531  2.7653  2.7846  2.7973
  2.8590  2.8707  2.9092  2.9539  2.9892  3.0475  3.0698  3.0752  3.1212  3.1322
  3.1371  3.1651  3.2233  3.2430  3.2451  3.2571  3.2619  3.2867  3.3457  3.3809
  3.4012  3.4185  3.4292  3.4325  3.4558  3.4802  3.5011  3.5202  3.5304  3.5801
  3.5903  3.6298  3.6556  3.6598  3.6854  3.6956  3.6987  3.7583  3.7589  3.7827
  3.8149  3.8222  3.8497  3.8532  3.8898  3.9256  3.9325  3.9598  3.9621  3.9937
  4.0015  4.0327  4.0404  4.0465  4.0739  4.0912  4.1237  4.1387  4.1477  4.1881
  4.1886  4.1891  4.2016  4.2149  4.2643  4.2738  4.2947  4.3085  4.3177  4.3385
  4.3539  4.3644  4.3736  4.4435  4.4474  4.4663  4.4704  4.4927  4.4987  4.5708
  4.5943  4.6111  4.6452  4.7101  4.7115  4.7334  4.7341  4.7406  4.7796  4.7865
  4.8128  4.8627  4.8750  4.8766  4.8952  4.9047  4.9191  4.9440  4.9476  4.9826
  5.0138  5.0304  5.0647  5.0829  5.0997  5.1434  5.1728  5.1787  5.2245  5.2516
  5.2767  5.2777  5.2977  5.3008  5.4081  5.4116  5.4261  5.5056  5.5331  5.5467
  5.5542  5.5983  5.6419  5.6457  5.6738  5.6992  5.7542  5.7645  5.7702  5.7948
  5.8531  5.8644  5.8731  5.9106  5.9542  5.9963  6.0229  6.0499  6.0621  6.0914
  6.0955  6.1503  6.1603  6.1762  6.1923  6.2367  6.2851  6.3060  6.3108  6.3205
  6.3509  6.4001  6.4053  6.4246  6.4387  6.4530  6.4680  6.5074  6.5095  6.5179
  6.5589  6.5842  6.5989  6.6069  6.6251  6.6385  6.6767  6.7011  6.7067  6.7236
  6.7682  6.7756  6.7866  6.7981  6.8635  6.8721  6.9002  6.9040  6.9044  6.9243
  6.9633  6.9668  7.0297  7.0584  7.0798  7.0839  7.1083  7.1283  7.1746  7.1826
  7.2409  7.2444  7.2789  7.2967  7.3034  7.3404  7.3565  7.3717  7.4355  7.4727
  7.4980  7.5130  7.5436  7.6417  7.6750  7.7167  7.7759  7.7781  7.8117  7.8320
  7.8805  7.8989  7.9463  7.9608  8.0952  8.1008  8.1382  8.1678  8.2140  8.3201
  8.3277  8.3471  8.3817  8.4408  8.4493  8.5125  8.6306  8.7492  8.8235  8.8588
  8.8782  9.0423
   0.00000   0.10597   0.00000
 -1.5774 -1.5408 -1.5280 -1.5167 -1.5141 -1.5102 -1.5090 -1.5071 -1.1488 -1.1487
 -1.1480 -1.1480 -1.1471 -1.1383 -1.1382 -1.1369 -1.1330 -1.1318 -1.1313 -1.1275
 -1.1273 -1.1265 -1.1165 -1.0944 -1.0929 -1.0903 -1.0889 -1.0883 -0.6116 -0.5862
 -0.5250 -0.4825 -0.4806 -0.4506 -0.4319 -0.4048 -0.3994 -0.3568 -0.3446 -0.3017
 -0.3009 -0.2922 -0.2759 -0.2640 -0.2610 -0.2521 -0.2306 -0.2304 -0.2271 -0.1915
 -0.1823 -0.1748  0.3530  0.6153  0.6895  0.7062  0.7211  0.7555  0.7598  0.7894
  0.7959  0.8907  0.8918  0.9451  0.9662  0.9684  1.0120  1.0376  1.0795  1.1003
  1.1139  1.1483  1.1490  1.1791  1.1814  1.2013  1.2125  1.2448  1.2470  1.3092
  1.3178  1.3469  1.3897  1.4082  1.4163  1.4334  1.4554  1.4798  1.5685  1.5870
  1.6189  1.6871  1.7053  1.7577  1.8093  1.8190  1.8729  1.8852  1.9126  1.9306
  1.9631  2.0020  2.0461  2.0893  2.1103  2.1469  2.1642  2.1729  2.1922  2.1961
  2.2055  2.2431  2.2557  2.2792  2.2869  2.3131  2.3292  2.3443  2.3772  2.3841
  2.4021  2.4048  2.4303  2.4632  2.4682  2.5244  2.5378  2.5559  2.5727  2.5732
  2.5864  2.6038  2.6580  2.7086  2.7162  2.7380  2.7523  2.7613  2.7955  2.8044
  2.8673  2.8690  2.9138  2.9549  2.9970  3.0384  3.0665  3.0708  3.1182  3.1216
  3.1262  3.1596  3.2174  3.2396  3.2408  3.2522  3.2620  3.2857  3.3374  3.3828
  3.4079  3.4211  3.4275  3.4342  3.4575  3.4763  3.5114  3.5235  3.5415  3.5779
  3.5850  3.6306  3.6565  3.6616  3.6861  3.6997  3.7027  3.7566  3.7624  3.7753
  3.8164  3.8244  3.8476  3.8572  3.8823  3.9354  3.9385  3.9645  3.9658  3.9943
  4.0027  4.0265  4.0338  4.0529  4.0771  4.0930  4.1284  4.1420  4.1467  4.1830
  4.1948  4.1956  4.2051  4.2218  4.2633  4.2831  4.2976  4.3106  4.3175  4.3327
  4.3434  4.3567  4.3780  4.4275  4.4356  4.4571  4.4597  4.4943  4.4982  4.5698
  4.5858  4.6082  4.6467  4.7122  4.7205  4.7328  4.7385  4.7434  4.7775  4.7856
  4.8122  4.8594  4.8747  4.8753  4.9019  4.9092  4.9190  4.9410  4.9466  4.9760
  5.0171  5.0203  5.0568  5.0805  5.0941  5.1460  5.1707  5.1791  5.2169  5.2492
  5.2754  5.2814  5.3008  5.3061  5.3993  5.4161  5.4265  5.4987  5.5333  5.5574
  5.5622  5.5955  5.6418  5.6561  5.6771  5.6920  5.7442  5.7611  5.7758  5.8011
  5.8576  5.8649  5.8719  5.9240  5.9572  5.9933  6.0207  6.0482  6.0737  6.0903
  6.0973  6.1453  6.1560  6.1768  6.1967  6.2425  6.2938  6.2965  6.3112  6.3216
  6.3498  6.3947  6.4003  6.4295  6.4470  6.4545  6.4645  6.5064  6.5089  6.5178
  6.5592  6.5873  6.5923  6.6094  6.6188  6.6293  6.6808  6.7000  6.7042  6.7268
  6.7663  6.7730  6.7833  6.7933  6.8687  6.8700  6.8962  6.9027  6.9092  6.9266
  6.9639  6.9761  7.0307  7.0617  7.0736  7.0771  7.1135  7.1312  7.1805  7.1851
  7.2395  7.2446  7.2753  7.2978  7.2998  7.3369  7.3532  7.3737  7.4396  7.4757
  7.4950  7.5241  7.5407  7.6356  7.6773  7.7141  7.7703  7.7814  7.8113  7.8346
  7.8840  7.8976  7.9405  7.9582  8.1046  8.1053  8.1429  8.1737  8.2228  8.3190
  8.3259  8.3493  8.3804  8.4340  8.4517  8.5139  8.6299  8.7361  8.8256  8.8603
  8.8858  9.0415
   0.00000   0.08831   0.00000
 -1.5777 -1.5396 -1.5289 -1.5168 -1.5143 -1.5101 -1.5089 -1.5070 -1.1488 -1.1487
 -1.1481 -1.1480 -1.1471 -1.1382 -1.1382 -1.1369 -1.1328 -1.1315 -1.1314 -1.1274
 -1.1272 -1.1261 -1.1174 -1.0945 -1.0929 -1.0903 -1.0887 -1.0881 -0.6124 -0.5864
 -0.5254 -0.4808 -0.4787 -0.4537 -0.4330 -0.4044 -0.3994 -0.3569 -0.3453 -0.3002
 -0.2989 -0.2911 -0.2763 -0.2639 -0.2635 -0.2547 -0.2297 -0.2296 -0.2264 -0.1893
 -0.1819 -0.1743  0.3498  0.6216  0.6857  0.7051  0.7204  0.7535  0.7599  0.7862
  0.7932  0.8926  0.8927  0.9437  0.9671  0.9722  1.0126  1.0402  1.0788  1.1061
  1.1107  1.1438  1.1477  1.1814  1.1823  1.1995  1.2097  1.2469  1.2470  1.3073
  1.3217  1.3488  1.3894  1.4063  1.4185  1.4336  1.4548  1.4872  1.5771  1.5943
  1.6076  1.6790  1.7020  1.7545  1.8085  1.8119  1.8753  1.8831  1.9153  1.9316
  1.9620  2.0025  2.0402  2.0895  2.1150  2.1523  2.1656  2.1689  2.1930  2.2001
  2.2064  2.2445  2.2513  2.2761  2.2840  2.3124  2.3324  2.3442  2.3705  2.3828
  2.3963  2.4017  2.4317  2.4658  2.4703  2.5281  2.5401  2.5574  2.5728  2.5770
  2.5903  2.6037  2.6585  2.7139  2.7178  2.7319  2.7515  2.7613  2.8084  2.8098
  2.8698  2.8748  2.9189  2.9558  3.0028  3.0269  3.0645  3.0669  3.1094  3.1149
  3.1193  3.1547  3.2124  3.2347  3.2370  3.2505  3.2626  3.2863  3.3282  3.3825
  3.4127  3.4237  3.4247  3.4358  3.4618  3.4720  3.5201  3.5282  3.5548  3.5698
  3.5852  3.6299  3.6557  3.6622  3.6864  3.7047  3.7094  3.7544  3.7648  3.7672
  3.8201  3.8246  3.8455  3.8605  3.8752  3.9426  3.9438  3.9689  3.9707  3.9929
  4.0032  4.0222  4.0281  4.0606  4.0790  4.0955  4.1337  4.1444  4.1450  4.1792
  4.2020  4.2033  4.2065  4.2279  4.2600  4.2908  4.3030  4.3147  4.3150  4.3288
  4.3352  4.3511  4.3804  4.4123  4.4254  4.4472  4.4485  4.4905  4.5011  4.5696
  4.5744  4.6064  4.6516  4.7129  4.7282  4.7331  4.7386  4.7481  4.7766  4.7864
  4.8152  4.8530  4.8708  4.8787  4.9084  4.9088  4.9231  4.9391  4.9444  4.9697
  5.0108  5.0173  5.0523  5.0780  5.0885  5.1436  5.1742  5.1797  5.2105  5.2479
  5.2744  5.2822  5.3039  5.3146  5.3899  5.4200  5.4272  5.4902  5.5324  5.5608
  5.5764  5.5935  5.6422  5.6661  5.6802  5.6860  5.7338  5.7513  5.7878  5.8082
  5.8604  5.8662  5.8702  5.9368  5.9600  5.9899  6.0129  6.0505  6.0840  6.0892
  6.1015  6.1393  6.1512  6.1775  6.2026  6.2491  6.2853  6.3023  6.3129  6.3205
  6.3473  6.3886  6.3957  6.4359  6.4491  6.4609  6.4634  6.5040  6.5079  6.5206
  6.5573  6.5815  6.5951  6.6127  6.6136  6.6225  6.6825  6.6978  6.7027  6.7287
  6.7644  6.7729  6.7801  6.7886  6.8681  6.8741  6.8892  6.8985  6.9136  6.9327
  6.9661  6.9872  7.0308  7.0605  7.0677  7.0728  7.1192  7.1327  7.1864  7.1887
  7.2389  7.2417  7.2737  7.2944  7.2990  7.3345  7.3492  7.3762  7.4432  7.4777
  7.4929  7.5357  7.5380  7.6293  7.6806  7.7112  7.7623  7.7864  7.8103  7.8353
  7.8896  7.8967  7.9354  7.9550  8.1080  8.1138  8.1471  8.1797  8.2309  8.3174
  8.3239  8.3516  8.3796  8.4272  8.4526  8.5187  8.6283  8.7238  8.8273  8.8615
  8.8930  9.0405
   0.00000   0.07065   0.00000
 -1.5780 -1.5384 -1.5298 -1.5168 -1.5144 -1.5100 -1.5088 -1.5070 -1.1488 -1.1486
 -1.1482 -1.1480 -1.1471 -1.1382 -1.1380 -1.1370 -1.1327 -1.1316 -1.1313 -1.1274
 -1.1272 -1.1257 -1.1182 -1.0946 -1.0930 -1.0903 -1.0886 -1.0880 -0.6130 -0.5866
 -0.5258 -0.4790 -0.4771 -0.4568 -0.4339 -0.4045 -0.3990 -0.3569 -0.3458 -0.2989
 -0.2981 -0.2889 -0.2764 -0.2659 -0.2638 -0.2574 -0.2291 -0.2286 -0.2259 -0.1875
 -0.1816 -0.1740  0.3473  0.6272  0.6823  0.7041  0.7199  0.7515  0.7604  0.7832
  0.7908  0.8933  0.8942  0.9424  0.9661  0.9775  1.0131  1.0425  1.0782  1.1077
  1.1115  1.1392  1.1469  1.1830  1.1833  1.1974  1.2077  1.2468  1.2489  1.3057
  1.3251  1.3508  1.3893  1.4043  1.4205  1.4337  1.4541  1.4947  1.5852  1.5970
  1.6013  1.6704  1.6993  1.7517  1.8057  1.8083  1.8775  1.8816  1.9176  1.9311
  1.9628  2.0030  2.0349  2.0893  2.1193  2.1545  2.1672  2.1677  2.1937  2.2044
  2.2070  2.2463  2.2464  2.2730  2.2809  2.3115  2.3359  2.3452  2.3645  2.3805
  2.3904  2.4000  2.4328  2.4683  2.4720  2.5307  2.5422  2.5588  2.5727  2.5794
  2.5973  2.6037  2.6586  2.7068  2.7264  2.7267  2.7506  2.7638  2.8131  2.8213
  2.8738  2.8808  2.9238  2.9567  3.0057  3.0137  3.0641  3.0645  3.1006  3.1086
  3.1145  3.1506  3.2083  3.2299  3.2327  3.2520  3.2633  3.2882  3.3185  3.3802
  3.4141  3.4237  3.4266  3.4374  3.4676  3.4677  3.5271  3.5338  3.5600  3.5709
  3.5854  3.6276  3.6533  3.6624  3.6861  3.7095  3.7178  3.7525  3.7600  3.7665
  3.8220  3.8247  3.8434  3.8628  3.8700  3.9467  3.9482  3.9734  3.9747  3.9909
  4.0031  4.0207  4.0230  4.0693  4.0791  4.0988  4.1338  4.1468  4.1496  4.1765
  4.2020  4.2093  4.2129  4.2338  4.2558  4.2945  4.3092  4.3096  4.3199  4.3260
  4.3316  4.3500  4.3804  4.3989  4.4174  4.4343  4.4409  4.4876  4.4995  4.5617
  4.5722  4.6053  4.6581  4.7136  4.7284  4.7354  4.7393  4.7518  4.7766  4.7903
  4.8205  4.8475  4.8656  4.8831  4.9073  4.9139  4.9244  4.9391  4.9416  4.9642
  5.0031  5.0148  5.0515  5.0757  5.0831  5.1387  5.1801  5.1805  5.2053  5.2481
  5.2737  5.2812  5.3085  5.3233  5.3802  5.4230  5.4283  5.4812  5.5309  5.5640
  5.5817  5.6007  5.6430  5.6742  5.6810  5.6836  5.7229  5.7413  5.7989  5.8160
  5.8618  5.8680  5.8703  5.9478  5.9622  5.9865  6.0014  6.0546  6.0880  6.0919
  6.1088  6.1330  6.1469  6.1782  6.2084  6.2554  6.2738  6.3105  6.3157  6.3182
  6.3435  6.3821  6.3907  6.4418  6.4487  6.4664  6.4680  6.5016  6.5067  6.5248
  6.5526  6.5740  6.5995  6.6072  6.6159  6.6214  6.6806  6.6949  6.7037  6.7291
  6.7628  6.7753  6.7770  6.7843  6.8658  6.8783  6.8829  6.8939  6.9159  6.9405
  6.9701  6.9979  7.0300  7.0541  7.0624  7.0727  7.1247  7.1333  7.1920  7.1929
  7.2371  7.2390  7.2725  7.2878  7.3011  7.3332  7.3447  7.3785  7.4460  7.4790
  7.4918  7.5351  7.5475  7.6228  7.6850  7.7085  7.7541  7.7908  7.8091  7.8347
  7.8961  7.8968  7.9311  7.9510  8.1103  8.1216  8.1507  8.1852  8.2381  8.3155
  8.3216  8.3537  8.3793  8.4208  8.4519  8.5260  8.6255  8.7129  8.8286  8.8625
  8.8994  9.0393
   0.00000   0.05299   0.00000
 -1.5782 -1.5373 -1.5307 -1.5169 -1.5145 -1.5099 -1.5088 -1.5070 -1.1488 -1.1486
 -1.1482 -1.1480 -1.1470 -1.1383 -1.1379 -1.1370 -1.1326 -1.1317 -1.1311 -1.1273
 -1.1272 -1.1253 -1.1190 -1.0946 -1.0930 -1.0903 -1.0885 -1.0879 -0.6135 -0.5867
 -0.5261 -0.4770 -0.4758 -0.4597 -0.4347 -0.4048 -0.3985 -0.3569 -0.3462 -0.2980
 -0.2978 -0.2861 -0.2763 -0.2681 -0.2639 -0.2601 -0.2286 -0.2277 -0.2256 -0.1860
 -0.1813 -0.1737  0.3452  0.6321  0.6792  0.7033  0.7198  0.7495  0.7610  0.7806
  0.7890  0.8938  0.8954  0.9414  0.9653  0.9819  1.0134  1.0446  1.0778  1.1049
  1.1164  1.1355  1.1460  1.1835  1.1849  1.1953  1.2063  1.2467  1.2504  1.3044
  1.3279  1.3526  1.3892  1.4024  1.4221  1.4337  1.4535  1.5019  1.5874  1.5922
  1.6082  1.6616  1.6970  1.7494  1.8008  1.8084  1.8793  1.8805  1.9194  1.9297
  1.9647  2.0035  2.0303  2.0889  2.1229  2.1533  2.1686  2.1696  2.1941  2.2076
  2.2091  2.2412  2.2485  2.2699  2.2779  2.3106  2.3394  2.3462  2.3606  2.3774
  2.3845  2.3992  2.4336  2.4704  2.4733  2.5324  2.5440  2.5598  2.5724  2.5808
  2.6038  2.6067  2.6585  2.6952  2.7246  2.7342  2.7499  2.7667  2.8144  2.8333
  2.8809  2.8848  2.9272  2.9575  3.0007  3.0057  3.0629  3.0666  3.0940  3.0995
  3.1123  3.1474  3.2049  3.2256  3.2287  3.2562  3.2640  3.2912  3.3085  3.3765
  3.4120  3.4256  3.4295  3.4392  3.4633  3.4740  3.5309  3.5398  3.5556  3.5815
  3.5881  3.6243  3.6494  3.6626  3.6848  3.7133  3.7263  3.7516  3.7551  3.7676
  3.8167  3.8293  3.8409  3.8642  3.8673  3.9488  3.9517  3.9723  3.9807  3.9911
  4.0025  4.0185  4.0211  4.0775  4.0782  4.1038  4.1306  4.1482  4.1597  4.1746
  4.1950  4.2140  4.2226  4.2369  4.2554  4.2926  4.3025  4.3099  4.3243  4.3251
  4.3374  4.3527  4.3782  4.3880  4.4116  4.4220  4.4350  4.4858  4.4941  4.5492
  4.5776  4.6043  4.6648  4.7143  4.7269  4.7306  4.7450  4.7542  4.7770  4.7963
  4.8265  4.8440  4.8609  4.8874  4.9067  4.9158  4.9228  4.9387  4.9394  4.9602
  4.9983  5.0112  5.0529  5.0735  5.0778  5.1337  5.1809  5.1863  5.2014  5.2496
  5.2732  5.2796  5.3132  5.3317  5.3706  5.4249  5.4295  5.4726  5.5292  5.5667
  5.5801  5.6147  5.6444  5.6771  5.6805  5.6873  5.7114  5.7315  5.8070  5.8240
  5.8618  5.8665  5.8781  5.9561  5.9637  5.9832  5.9881  6.0590  6.0869  6.0976
  6.1179  6.1274  6.1435  6.1789  6.2126  6.2606  6.2640  6.3147  6.3168  6.3210
  6.3395  6.3755  6.3853  6.4460  6.4480  6.4734  6.4739  6.5000  6.5055  6.5295
  6.5453  6.5674  6.5994  6.6061  6.6143  6.6274  6.6757  6.6919  6.7065  6.7284
  6.7619  6.7740  6.7784  6.7819  6.8627  6.8781  6.8789  6.8923  6.9174  6.9480
  6.9749  7.0074  7.0287  7.0466  7.0578  7.0736  7.1296  7.1335  7.1965  7.1971
  7.2329  7.2401  7.2703  7.2808  7.3047  7.3326  7.3397  7.3804  7.4478  7.4800
  7.4917  7.5327  7.5588  7.6161  7.6901  7.7060  7.7461  7.7944  7.8078  7.8335
  7.8961  7.9044  7.9277  7.9464  8.1119  8.1280  8.1538  8.1900  8.2442  8.3137
  8.3195  8.3553  8.3798  8.4150  8.4505  8.5348  8.6214  8.7040  8.8296  8.8633
  8.9047  9.0381
   0.00000   0.03532   0.00000
 -1.5783 -1.5362 -1.5317 -1.5169 -1.5146 -1.5099 -1.5087 -1.5070 -1.1488 -1.1486
 -1.1483 -1.1480 -1.1470 -1.1383 -1.1379 -1.1371 -1.1325 -1.1318 -1.1310 -1.1273
 -1.1272 -1.1248 -1.1197 -1.0946 -1.0930 -1.0903 -1.0885 -1.0878 -0.6139 -0.5868
 -0.5263 -0.4751 -0.4748 -0.4623 -0.4353 -0.4050 -0.3981 -0.3569 -0.3464 -0.2980
 -0.2969 -0.2833 -0.2759 -0.2701 -0.2647 -0.2619 -0.2283 -0.2269 -0.2254 -0.1849
 -0.1811 -0.1735  0.3438  0.6360  0.6767  0.7027  0.7199  0.7479  0.7618  0.7785
  0.7876  0.8942  0.8963  0.9407  0.9648  0.9853  1.0136  1.0463  1.0776  1.1026
  1.1204  1.1328  1.1451  1.1837  1.1860  1.1936  1.2054  1.2465  1.2516  1.3035
  1.3298  1.3542  1.3891  1.4007  1.4234  1.4336  1.4529  1.5084  1.5793  1.5975
  1.6154  1.6528  1.6954  1.7477  1.7972  1.8087  1.8798  1.8808  1.9208  1.9282
  1.9668  2.0038  2.0267  2.0885  2.1256  2.1512  2.1698  2.1721  2.1945  2.2080
  2.2140  2.2359  2.2508  2.2668  2.2756  2.3099  2.3426  2.3458  2.3603  2.3743
  2.3786  2.3989  2.4343  2.4720  2.4742  2.5334  2.5454  2.5606  2.5720  2.5815
  2.6039  2.6173  2.6583  2.6825  2.7240  2.7403  2.7494  2.7692  2.8144  2.8435
  2.8866  2.8904  2.9273  2.9582  2.9904  3.0037  3.0637  3.0704  3.0889  3.0902
  3.1109  3.1450  3.2025  3.2221  3.2258  3.2622  3.2645  3.2945  3.2985  3.3724
  3.4093  3.4278  3.4320  3.4411  3.4590  3.4804  3.5293  3.5452  3.5567  3.5806
  3.6008  3.6207  3.6438  3.6628  3.6827  3.7158  3.7329  3.7526  3.7529  3.7682
  3.8098  3.8332  3.8387  3.8649  3.8665  3.9499  3.9541  3.9690  3.9857  3.9935
  4.0014  4.0148  4.0221  4.0754  4.0847  4.1120  4.1280  4.1482  4.1697  4.1738
  4.1853  4.2180  4.2315  4.2352  4.2619  4.2871  4.2946  4.3031  4.3252  4.3332
  4.3472  4.3562  4.3748  4.3802  4.4051  4.4131  4.4311  4.4850  4.4877  4.5383
  4.5838  4.6034  4.6707  4.7151  4.7250  4.7259  4.7486  4.7558  4.7775  4.8025
  4.8304  4.8427  4.8588  4.8912  4.9068  4.9140  4.9204  4.9359  4.9383  4.9582
  4.9968  5.0080  5.0552  5.0717  5.0731  5.1296  5.1814  5.1908  5.1986  5.2523
  5.2728  5.2780  5.3173  5.3390  5.3620  5.4255  5.4306  5.4656  5.5277  5.5688
  5.5782  5.6275  5.6479  5.6744  5.6845  5.6918  5.6994  5.7222  5.8114  5.8317
  5.8604  5.8651  5.8904  5.9617  5.9627  5.9740  5.9820  6.0630  6.0858  6.1021
  6.1228  6.1270  6.1415  6.1792  6.2131  6.2584  6.2644  6.3114  6.3199  6.3285
  6.3359  6.3689  6.3805  6.4474  6.4485  6.4768  6.4842  6.4993  6.5044  6.5340
  6.5360  6.5623  6.5952  6.6091  6.6136  6.6345  6.6693  6.6891  6.7093  6.7274
  6.7616  6.7714  6.7771  6.7851  6.8587  6.8752  6.8760  6.8941  6.9186  6.9541
  6.9794  7.0146  7.0272  7.0402  7.0544  7.0742  7.1323  7.1346  7.1992  7.2004
  7.2307  7.2420  7.2672  7.2741  7.3093  7.3323  7.3346  7.3818  7.4487  7.4806
  7.4922  7.5307  7.5692  7.6092  7.6954  7.7041  7.7386  7.7970  7.8066  7.8323
  7.8962  7.9120  7.9251  7.9411  8.1130  8.1328  8.1561  8.1937  8.2489  8.3121
  8.3176  8.3565  8.3807  8.4103  8.4490  8.5437  8.6165  8.6976  8.8303  8.8639
  8.9088  9.0371
   0.00000   0.01766   0.00000
 -1.5784 -1.5352 -1.5326 -1.5169 -1.5146 -1.5098 -1.5087 -1.5069 -1.1488 -1.1486
 -1.1483 -1.1480 -1.1470 -1.1383 -1.1378 -1.1371 -1.1323 -1.1319 -1.1309 -1.1273
 -1.1272 -1.1245 -1.1202 -1.0946 -1.0931 -1.0903 -1.0885 -1.0878 -0.6141 -0.5869
 -0.5264 -0.4742 -0.4734 -0.4644 -0.4356 -0.4052 -0.3978 -0.3569 -0.3466 -0.2981
 -0.2964 -0.2811 -0.2752 -0.2717 -0.2661 -0.2626 -0.2281 -0.2264 -0.2254 -0.1842
 -0.1810 -0.1734  0.3429  0.6386  0.6750  0.7023  0.7200  0.7468  0.7624  0.7770
  0.7869  0.8945  0.8968  0.9402  0.9645  0.9874  1.0137  1.0473  1.0775  1.1010
  1.1232  1.1312  1.1443  1.1838  1.1867  1.1925  1.2050  1.2465  1.2523  1.3029
  1.3311  1.3552  1.3892  1.3996  1.4242  1.4335  1.4526  1.5131  1.5736  1.6007
  1.6228  1.6445  1.6944  1.7466  1.7950  1.8089  1.8794  1.8817  1.9216  1.9271
  1.9684  2.0040  2.0244  2.0882  2.1272  2.1496  2.1706  2.1738  2.1946  2.2083
  2.2188  2.2308  2.2531  2.2639  2.2741  2.3095  2.3444  2.3450  2.3632  2.3719
  2.3730  2.3989  2.4346  2.4731  2.4748  2.5339  2.5464  2.5610  2.5718  2.5818
  2.6040  2.6274  2.6581  2.6710  2.7237  2.7443  2.7490  2.7707  2.8140  2.8508
  2.8868  2.9012  2.9227  2.9587  2.9847  3.0013  3.0665  3.0749  3.0818  3.0843
  3.1102  3.1435  3.2011  3.2198  3.2240  3.2649  3.2695  3.2890  3.2972  3.3692
  3.4074  3.4293  3.4336  3.4433  3.4554  3.4854  3.5252  3.5491  3.5610  3.5776
  3.6139  3.6179  3.6361  3.6631  3.6808  3.7171  3.7362  3.7518  3.7564  3.7685
  3.8033  3.8359  3.8373  3.8651  3.8665  3.9503  3.9556  3.9661  3.9893  3.9959
  4.0002  4.0122  4.0231  4.0735  4.0881  4.1230  4.1264  4.1455  4.1716  4.1763
  4.1794  4.2212  4.2323  4.2384  4.2713  4.2818  4.2875  4.2941  4.3266  4.3406
  4.3566  4.3585  4.3711  4.3758  4.3974  4.4090  4.4292  4.4827  4.4850  4.5304
  4.5889  4.6024  4.6748  4.7161  4.7210  4.7245  4.7505  4.7566  4.7778  4.8076
  4.8306  4.8429  4.8600  4.8942  4.9072  4.9108  4.9180  4.9323  4.9377  4.9578
  4.9970  5.0059  5.0576  5.0689  5.0707  5.1269  5.1817  5.1935  5.1970  5.2549
  5.2726  5.2767  5.3204  5.3443  5.3557  5.4252  5.4315  5.4611  5.5266  5.5701
  5.5769  5.6344  5.6560  5.6728  5.6846  5.6895  5.6970  5.7140  5.8132  5.8381
  5.8580  5.8642  5.9046  5.9527  5.9649  5.9697  5.9804  6.0659  6.0847  6.1051
  6.1199  6.1329  6.1420  6.1788  6.2104  6.2575  6.2666  6.3085  6.3216  6.3333
  6.3355  6.3631  6.3772  6.4470  6.4498  6.4785  6.4948  6.4994  6.5040  6.5260
  6.5372  6.5591  6.5917  6.6113  6.6136  6.6414  6.6627  6.6872  6.7114  6.7267
  6.7618  6.7694  6.7755  6.7886  6.8553  6.8730  6.8740  6.8961  6.9194  6.9581
  6.9829  7.0186  7.0260  7.0362  7.0522  7.0745  7.1325  7.1368  7.2000  7.2027
  7.2306  7.2443  7.2643  7.2689  7.3142  7.3294  7.3324  7.3827  7.4491  7.4810
  7.4928  7.5294  7.5781  7.6025  7.6997  7.7033  7.7327  7.7987  7.8059  7.8314
  7.8963  7.9191  7.9237  7.9355  8.1136  8.1357  8.1575  8.1960  8.2518  8.3110
  8.3164  8.3572  8.3818  8.4069  8.4479  8.5507  8.6120  8.6938  8.8308  8.8643
  8.9113  9.0365
   0.00000   0.00000   0.00000
 -1.5785 -1.5347 -1.5331 -1.5169 -1.5146 -1.5098 -1.5087 -1.5069 -1.1488 -1.1486
 -1.1483 -1.1480 -1.1470 -1.1383 -1.1378 -1.1371 -1.1323 -1.1320 -1.1309 -1.1273
 -1.1272 -1.1244 -1.1204 -1.0947 -1.0931 -1.0903 -1.0885 -1.0877 -0.6141 -0.5869
 -0.5265 -0.4740 -0.4726 -0.4653 -0.4357 -0.4053 -0.3977 -0.3569 -0.3466 -0.2981
 -0.2962 -0.2801 -0.2747 -0.2725 -0.2668 -0.2627 -0.2280 -0.2261 -0.2254 -0.1840
 -0.1810 -0.1733  0.3426  0.6395  0.6744  0.7022  0.7201  0.7464  0.7627  0.7765
  0.7866  0.8945  0.8969  0.9400  0.9644  0.9881  1.0137  1.0477  1.0775  1.1004
  1.1242  1.1307  1.1440  1.1838  1.1870  1.1921  1.2048  1.2464  1.2525  1.3027
  1.3315  1.3556  1.3892  1.3992  1.4245  1.4335  1.4525  1.5149  1.5715  1.6017
  1.6273  1.6397  1.6941  1.7463  1.7942  1.8090  1.8793  1.8820  1.9218  1.9267
  1.9690  2.0041  2.0236  2.0881  2.1278  2.1491  2.1709  2.1744  2.1947  2.2084
  2.2221  2.2274  2.2543  2.2626  2.2736  2.3094  2.3438  2.3459  2.3672  2.3682
  2.3710  2.3989  2.4347  2.4734  2.4750  2.5341  2.5467  2.5612  2.5717  2.5820
  2.6041  2.6324  2.6581  2.6655  2.7237  2.7458  2.7488  2.7713  2.8138  2.8536
  2.8866  2.9095  2.9163  2.9588  2.9831  3.0002  3.0693  3.0770  3.0789  3.0804
  3.1099  3.1430  3.2006  3.2190  3.2234  3.2650  3.2752  3.2826  3.2982  3.3680
  3.4068  3.4298  3.4342  3.4446  3.4536  3.4875  3.5232  3.5506  3.5636  3.5757
  3.6168  3.6242  3.6278  3.6631  3.6800  3.7175  3.7370  3.7516  3.7585  3.7686
  3.8004  3.8368  3.8369  3.8651  3.8665  3.9505  3.9560  3.9651  3.9908  3.9969
  3.9995  4.0112  4.0235  4.0727  4.0891  4.1258  4.1308  4.1414  4.1714  4.1726
  4.1825  4.2227  4.2308  4.2412  4.2786  4.2798  4.2844  4.2870  4.3272  4.3437
  4.3591  4.3622  4.3679  4.3744  4.3940  4.4076  4.4287  4.4808  4.4851  4.5275
  4.5909  4.6019  4.6763  4.7171  4.7188  4.7241  4.7510  4.7569  4.7779  4.8098
  4.8298  4.8431  4.8612  4.8955  4.9076  4.9092  4.9169  4.9308  4.9374  4.9578
  4.9973  5.0052  5.0589  5.0672  5.0702  5.1260  5.1818  5.1943  5.1965  5.2561
  5.2726  5.2762  5.3216  5.3462  5.3532  5.4249  5.4318  5.4596  5.5263  5.5705
  5.5764  5.6361  5.6633  5.6724  5.6777  5.6889  5.7007  5.7092  5.8136  5.8410
  5.8565  5.8640  5.9130  5.9448  5.9659  5.9694  5.9799  6.0671  6.0843  6.1062
  6.1189  6.1342  6.1435  6.1784  6.2087  6.2579  6.2673  6.3072  6.3222  6.3325
  6.3388  6.3602  6.3760  6.4469  6.4503  6.4789  6.4994  6.5000  6.5053  6.5197
  6.5384  6.5581  6.5904  6.6121  6.6136  6.6452  6.6590  6.6865  6.7121  6.7264
  6.7619  6.7686  6.7750  6.7899  6.8540  6.8720  6.8736  6.8969  6.9197  6.9595
  6.9843  7.0196  7.0255  7.0350  7.0515  7.0746  7.1325  7.1376  7.2000  7.2034
  7.2310  7.2455  7.2630  7.2667  7.3171  7.3267  7.3323  7.3830  7.4492  7.4811
  7.4931  7.5289  7.5825  7.5988  7.7009  7.7037  7.7303  7.7992  7.8056  7.8311
  7.8963  7.9222  7.9244  7.9317  8.1138  8.1367  8.1580  8.1968  8.2528  8.3106
  8.3159  8.3574  8.3823  8.4057  8.4475  8.5534  8.6100  8.6925  8.8309  8.8644
  8.9121  9.0362
   25
   0.00000   0.00000   0.00000
 -1.5785 -1.5347 -1.5331 -1.5169 -1.5146 -1.5098 -1.5087 -1.5069 -1.1488 -1.1486
 -1.1483 -1.1480 -1.1470 -1.1383 -1.1378 -1.1371 -1.1323 -1.1320 -1.1309 -1.1273
 -1.1272 -1.1244 -1.1204 -1.0947 -1.0931 -1.0903 -1.0885 -1.0877 -0.6141 -0.5869
 -0.5265 -0.4740 -0.4726 -0.4653 -0.4357 -0.4053 -0.3977 -0.3569 -0.3466 -0.2981
 -0.2962 -0.2801 -0.2747 -0.2725 -0.2668 -0.2627 -0.2280 -0.2261 -0.2254 -0.1840
 -0.1810 -0.1733  0.3426  0.6395  0.6744  0.7022  0.7201  0.7464  0.7627  0.7765
  0.7866  0.8945  0.8969  0.9400  0.9644  0.9881  1.0137  1.0477  1.0775  1.1004
  1.1242  1.1307  1.1440  1.1838  1.1870  1.1921  1.2048  1.2464  1.2525  1.3027
  1.3315  1.3556  1.3892  1.3992  1.4245  1.4335  1.4525  1.5149  1.5715  1.6017
  1.6273  1.6397  1.6941  1.7463  1.7942  1.8090  1.8793  1.8820  1.9218  1.9267
  1.9690  2.0041  2.0236  2.0881  2.1278  2.1491  2.1709  2.1744  2.1947  2.2084
  2.2221  2.2274  2.2543  2.2626  2.2736  2.3094  2.3438  2.3459  2.3672  2.3682
  2.3710  2.3989  2.4347  2.4734  2.4750  2.5341  2.5467  2.5612  2.5717  2.5820
  2.6041  2.6324  2.6581  2.6655  2.7237  2.7458  2.7488  2.7713  2.8138  2.8536
  2.8866  2.9095  2.9163  2.9588  2.9831  3.0002  3.0693  3.0770  3.0789  3.0804
  3.1099  3.1430  3.2006  3.2190  3.2234  3.2650  3.2752  3.2826  3.2982  3.3680
  3.4068  3.4298  3.4342  3.4446  3.4536  3.4875  3.5232  3.5506  3.5636  3.5757
  3.6168  3.6242  3.6278  3.6631  3.6800  3.7175  3.7370  3.7516  3.7585  3.7686
  3.8004  3.8368  3.8369  3.8651  3.8665  3.9505  3.9560  3.9651  3.9908  3.9969
  3.9995  4.0112  4.0235  4.0727  4.0891  4.1258  4.1308  4.1414  4.1714  4.1726
  4.1825  4.2227  4.2308  4.2412  4.2786  4.2798  4.2844  4.2870  4.3272  4.3437
  4.3591  4.3622  4.3679  4.3744  4.3940  4.4076  4.4287  4.4808  4.4851  4.5275
  4.5909  4.6019  4.6763  4.7171  4.7188  4.7241  4.7510  4.7569  4.7779  4.8098
  4.8298  4.8431  4.8612  4.8955  4.9076  4.9092  4.9169  4.9308  4.9374  4.9578
  4.9973  5.0052  5.0589  5.0672  5.0702  5.1260  5.1818  5.1943  5.1965  5.2561
  5.2726  5.2762  5.3216  5.3462  5.3532  5.4249  5.4318  5.4596  5.5263  5.5705
  5.5764  5.6361  5.6633  5.6724  5.6777  5.6889  5.7007  5.7092  5.8136  5.8410
  5.8565  5.8640  5.9130  5.9448  5.9659  5.9694  5.9799  6.0671  6.0843  6.1062
  6.1189  6.1342  6.1435  6.1784  6.2087  6.2579  6.2673  6.3072  6.3222  6.3325
  6.3388  6.3602  6.3760  6.4469  6.4503  6.4789  6.4994  6.5000  6.5053  6.5197
  6.5384  6.5581  6.5904  6.6121  6.6136  6.6452  6.6590  6.6865  6.7121  6.7264
  6.7619  6.7686  6.7750  6.7899  6.8540  6.8720  6.8736  6.8969  6.9197  6.9595
  6.9843  7.0196  7.0255  7.0350  7.0515  7.0746  7.1325  7.1376  7.2000  7.2034
  7.2310  7.2455  7.2630  7.2667  7.3171  7.3267  7.3323  7.3830  7.4492  7.4811
  7.4931  7.5289  7.5825  7.5988  7.7009  7.7037  7.7303  7.7992  7.8056  7.8311
  7.8963  7.9222  7.9244  7.9317  8.1138  8.1367  8.1580  8.1968  8.2528  8.3106
  8.3159  8.3574  8.3823  8.4057  8.4475  8.5534  8.6100  8.6925  8.8309  8.8644
  8.9121  9.0362
   0.00000   0.00000   0.02248
 -1.5784 -1.5347 -1.5331 -1.5169 -1.5146 -1.5098 -1.5087 -1.5070 -1.1488 -1.1486
 -1.1483 -1.1480 -1.1470 -1.1383 -1.1378 -1.1371 -1.1323 -1.1320 -1.1309 -1.1273
 -1.1272 -1.1244 -1.1204 -1.0947 -1.0931 -1.0903 -1.0885 -1.0878 -0.6143 -0.5866
 -0.5269 -0.4736 -0.4725 -0.4651 -0.4365 -0.4045 -0.3976 -0.3571 -0.3466 -0.2985
 -0.2962 -0.2801 -0.2748 -0.2725 -0.2667 -0.2623 -0.2280 -0.2260 -0.2255 -0.1841
 -0.1810 -0.1738  0.3431  0.6393  0.6736  0.7021  0.7201  0.7464  0.7626  0.7764
  0.7873  0.8943  0.8970  0.9401  0.9644  0.9879  1.0131  1.0474  1.0766  1.1009
  1.1241  1.1315  1.1441  1.1837  1.1872  1.1922  1.2048  1.2462  1.2524  1.3023
  1.3314  1.3559  1.3892  1.3989  1.4246  1.4333  1.4526  1.5158  1.5719  1.6017
  1.6271  1.6399  1.6944  1.7469  1.7946  1.8091  1.8799  1.8815  1.9216  1.9257
  1.9685  2.0049  2.0234  2.0864  2.1264  2.1491  2.1664  2.1735  2.1940  2.2128
  2.2218  2.2252  2.2530  2.2624  2.2734  2.3090  2.3354  2.3465  2.3692  2.3703
  2.3766  2.4002  2.4337  2.4739  2.4751  2.5341  2.5472  2.5610  2.5715  2.5819
  2.6051  2.6336  2.6588  2.6669  2.7242  2.7453  2.7488  2.7719  2.8141  2.8541
  2.8867  2.9093  2.9163  2.9594  2.9829  3.0002  3.0700  3.0763  3.0790  3.0804
  3.1095  3.1422  3.1990  3.2188  3.2224  3.2648  3.2746  3.2829  3.2984  3.3688
  3.4054  3.4303  3.4345  3.4445  3.4540  3.4878  3.5226  3.5494  3.5634  3.5752
  3.6133  3.6252  3.6277  3.6658  3.6820  3.7171  3.7332  3.7500  3.7596  3.7665
  3.8000  3.8362  3.8371  3.8642  3.8653  3.9550  3.9558  3.9672  3.9918  3.9969
  4.0007  4.0114  4.0239  4.0734  4.0895  4.1246  4.1298  4.1404  4.1713  4.1727
  4.1817  4.2190  4.2312  4.2416  4.2776  4.2808  4.2863  4.2875  4.3242  4.3443
  4.3597  4.3612  4.3699  4.3750  4.3958  4.4084  4.4293  4.4834  4.4866  4.5281
  4.5917  4.6009  4.6768  4.7170  4.7174  4.7225  4.7494  4.7548  4.7774  4.8096
  4.8298  4.8429  4.8621  4.8951  4.9063  4.9103  4.9166  4.9308  4.9348  4.9607
  4.9979  5.0064  5.0593  5.0677  5.0705  5.1252  5.1825  5.1948  5.1959  5.2563
  5.2712  5.2765  5.3233  5.3496  5.3536  5.4253  5.4326  5.4583  5.5255  5.5716
  5.5758  5.6345  5.6628  5.6724  5.6787  5.6889  5.7008  5.7094  5.8150  5.8382
  5.8564  5.8654  5.9112  5.9435  5.9654  5.9706  5.9798  6.0679  6.0802  6.1028
  6.1224  6.1342  6.1466  6.1786  6.2080  6.2575  6.2665  6.3063  6.3230  6.3306
  6.3390  6.3605  6.3787  6.4475  6.4502  6.4790  6.4984  6.4990  6.5061  6.5156
  6.5383  6.5573  6.5878  6.6134  6.6143  6.6452  6.6614  6.6868  6.7128  6.7269
  6.7616  6.7686  6.7743  6.7897  6.8537  6.8718  6.8724  6.8966  6.9203  6.9607
  6.9841  7.0174  7.0219  7.0351  7.0530  7.0756  7.1345  7.1391  7.1964  7.2027
  7.2338  7.2459  7.2579  7.2617  7.3172  7.3303  7.3338  7.3873  7.4515  7.4806
  7.4939  7.5286  7.5830  7.5976  7.7003  7.7038  7.7257  7.8000  7.8069  7.8300
  7.8996  7.9211  7.9242  7.9328  8.1122  8.1359  8.1566  8.1966  8.2530  8.3097
  8.3168  8.3573  8.3822  8.4062  8.4465  8.5534  8.6091  8.6933  8.8299  8.8642
  8.9124  9.0360
   0.00000   0.00000   0.04495
 -1.5782 -1.5345 -1.5332 -1.5169 -1.5147 -1.5099 -1.5087 -1.5070 -1.1488 -1.1486
 -1.1483 -1.1480 -1.1470 -1.1383 -1.1378 -1.1370 -1.1323 -1.1320 -1.1308 -1.1273
 -1.1272 -1.1244 -1.1205 -1.0947 -1.0932 -1.0903 -1.0887 -1.0878 -0.6146 -0.5859
 -0.5280 -0.4725 -0.4721 -0.4644 -0.4387 -0.4022 -0.3973 -0.3575 -0.3463 -0.2997
 -0.2963 -0.2798 -0.2749 -0.2723 -0.2662 -0.2610 -0.2279 -0.2259 -0.2257 -0.1843
 -0.1812 -0.1752  0.3447  0.6386  0.6715  0.7018  0.7202  0.7462  0.7625  0.7762
  0.7893  0.8936  0.8971  0.9401  0.9646  0.9871  1.0113  1.0464  1.0741  1.1022
  1.1237  1.1340  1.1446  1.1835  1.1878  1.1924  1.2046  1.2455  1.2520  1.3012
  1.3310  1.3570  1.3894  1.3982  1.4249  1.4327  1.4530  1.5186  1.5731  1.6017
  1.6265  1.6405  1.6954  1.7486  1.7959  1.8097  1.8803  1.8817  1.9210  1.9230
  1.9671  2.0074  2.0226  2.0811  2.1223  2.1492  2.1574  2.1707  2.1921  2.2194
  2.2206  2.2217  2.2492  2.2623  2.2727  2.3076  2.3215  2.3483  2.3684  2.3744
  2.3908  2.4038  2.4316  2.4713  2.4794  2.5341  2.5489  2.5603  2.5709  2.5816
  2.6081  2.6371  2.6610  2.6709  2.7255  2.7441  2.7487  2.7739  2.8150  2.8558
  2.8867  2.9088  2.9164  2.9609  2.9823  3.0001  3.0722  3.0742  3.0792  3.0806
  3.1083  3.1399  3.1944  3.2181  3.2196  3.2640  3.2727  3.2837  3.2990  3.3709
  3.4014  3.4316  3.4354  3.4441  3.4551  3.4884  3.5205  3.5457  3.5627  3.5739
  3.6047  3.6275  3.6281  3.6719  3.6877  3.7157  3.7231  3.7458  3.7610  3.7631
  3.7990  3.8347  3.8376  3.8613  3.8619  3.9550  3.9670  3.9729  3.9948  3.9965
  4.0039  4.0119  4.0253  4.0751  4.0901  4.1208  4.1274  4.1384  4.1711  4.1728
  4.1799  4.2095  4.2322  4.2427  4.2744  4.2835  4.2883  4.2915  4.3176  4.3453
  4.3531  4.3656  4.3754  4.3770  4.4018  4.4102  4.4309  4.4906  4.4909  4.5301
  4.5938  4.5978  4.6784  4.7136  4.7166  4.7180  4.7446  4.7485  4.7760  4.8091
  4.8297  4.8428  4.8648  4.8939  4.9025  4.9126  4.9159  4.9295  4.9309  4.9671
  4.9998  5.0099  5.0609  5.0689  5.0715  5.1228  5.1845  5.1904  5.1996  5.2571
  5.2681  5.2774  5.3280  5.3545  5.3588  5.4262  5.4348  5.4544  5.5235  5.5739
  5.5746  5.6304  5.6610  5.6726  5.6808  5.6889  5.7013  5.7099  5.8191  5.8316
  5.8562  5.8683  5.9066  5.9397  5.9639  5.9736  5.9793  6.0705  6.0708  6.0950
  6.1301  6.1343  6.1531  6.1790  6.2059  6.2561  6.2641  6.3029  6.3251  6.3272
  6.3395  6.3611  6.3855  6.4495  6.4499  6.4788  6.4951  6.4978  6.5045  6.5069
  6.5378  6.5552  6.5818  6.6127  6.6191  6.6451  6.6675  6.6876  6.7144  6.7283
  6.7609  6.7690  6.7725  6.7890  6.8527  6.8686  6.8717  6.8960  6.9219  6.9646
  6.9834  7.0111  7.0134  7.0357  7.0557  7.0778  7.1400  7.1435  7.1880  7.2005
  7.2399  7.2459  7.2470  7.2488  7.3176  7.3379  7.3385  7.3985  7.4572  7.4791
  7.4972  7.5277  7.5841  7.5942  7.6970  7.7057  7.7141  7.8021  7.8094  7.8271
  7.9086  7.9170  7.9248  7.9361  8.1076  8.1337  8.1523  8.1959  8.2536  8.3069
  8.3193  8.3572  8.3817  8.4079  8.4432  8.5535  8.6062  8.6958  8.8268  8.8636
  8.9133  9.0354
   0.00000   0.00000   0.06743
 -1.5780 -1.5344 -1.5333 -1.5169 -1.5148 -1.5099 -1.5088 -1.5071 -1.1488 -1.1485
 -1.1483 -1.1481 -1.1470 -1.1382 -1.1378 -1.1370 -1.1323 -1.1319 -1.1308 -1.1273
 -1.1273 -1.1244 -1.1207 -1.0947 -1.0934 -1.0903 -1.0891 -1.0879 -0.6152 -0.5846
 -0.5297 -0.4715 -0.4707 -0.4634 -0.4418 -0.3990 -0.3968 -0.3582 -0.3460 -0.3016
 -0.2965 -0.2792 -0.2751 -0.2721 -0.2654 -0.2592 -0.2276 -0.2261 -0.2256 -0.1846
 -0.1815 -0.1775  0.3473  0.6376  0.6682  0.7012  0.7202  0.7459  0.7623  0.7759
  0.7925  0.8925  0.8973  0.9401  0.9648  0.9859  1.0083  1.0448  1.0705  1.1043
  1.1231  1.1377  1.1455  1.1831  1.1889  1.1928  1.2044  1.2443  1.2513  1.2993
  1.3305  1.3587  1.3897  1.3972  1.4254  1.4319  1.4535  1.5231  1.5750  1.6017
  1.6257  1.6415  1.6969  1.7513  1.7979  1.8105  1.8783  1.8845  1.9186  1.9200
  1.9646  2.0115  2.0211  2.0716  2.1160  2.1488  2.1494  2.1663  2.1890  2.2114
  2.2184  2.2293  2.2435  2.2638  2.2716  2.3049  2.3081  2.3507  2.3652  2.3810
  2.4050  2.4082  2.4301  2.4682  2.4854  2.5342  2.5515  2.5592  2.5702  2.5810
  2.6132  2.6430  2.6644  2.6770  2.7274  2.7425  2.7487  2.7769  2.8165  2.8587
  2.8869  2.9080  2.9164  2.9634  2.9814  3.0000  3.0705  3.0755  3.0797  3.0808
  3.1064  3.1367  3.1871  3.2145  3.2173  3.2622  3.2700  3.2849  3.2998  3.3737
  3.3949  3.4338  3.4369  3.4436  3.4570  3.4897  3.5167  3.5394  3.5614  3.5720
  3.5940  3.6268  3.6331  3.6789  3.6961  3.7095  3.7129  3.7405  3.7535  3.7690
  3.7973  3.8331  3.8379  3.8563  3.8575  3.9531  3.9809  3.9825  3.9951  3.9992
  4.0085  4.0130  4.0284  4.0775  4.0895  4.1145  4.1244  4.1373  4.1709  4.1725
  4.1787  4.1974  4.2337  4.2445  4.2697  4.2861  4.2888  4.2987  4.3121  4.3444
  4.3456  4.3699  4.3803  4.3824  4.4121  4.4129  4.4329  4.4977  4.5013  4.5331
  4.5924  4.5975  4.6806  4.7076  4.7109  4.7161  4.7369  4.7386  4.7736  4.8086
  4.8296  4.8443  4.8687  4.8926  4.8964  4.9147  4.9150  4.9235  4.9312  4.9747
  5.0027  5.0148  5.0640  5.0704  5.0730  5.1188  5.1834  5.1881  5.2053  5.2590
  5.2648  5.2790  5.3353  5.3562  5.3715  5.4266  5.4383  5.4492  5.5207  5.5707
  5.5786  5.6253  5.6584  5.6729  5.6827  5.6892  5.7022  5.7104  5.8231  5.8252
  5.8557  5.8709  5.9002  5.9338  5.9615  5.9774  5.9785  6.0590  6.0744  6.0863
  6.1336  6.1401  6.1597  6.1790  6.2034  6.2536  6.2602  6.2963  6.3234  6.3298
  6.3401  6.3620  6.3941  6.4494  6.4529  6.4778  6.4889  6.4913  6.4965  6.5069
  6.5366  6.5523  6.5747  6.6111  6.6248  6.6453  6.6743  6.6887  6.7161  6.7297
  6.7606  6.7696  6.7708  6.7883  6.8508  6.8633  6.8710  6.8953  6.9240  6.9718
  6.9822  7.0022  7.0026  7.0372  7.0577  7.0799  7.1474  7.1501  7.1776  7.1970
  7.2319  7.2324  7.2468  7.2480  7.3178  7.3454  7.3468  7.4131  7.4636  7.4763
  7.5048  7.5261  7.5859  7.5892  7.6917  7.6990  7.7097  7.8050  7.8114  7.8226
  7.9100  7.9216  7.9261  7.9408  8.1004  8.1301  8.1453  8.1950  8.2546  8.3025
  8.3230  8.3567  8.3810  8.4105  8.4380  8.5536  8.6016  8.6997  8.8220  8.8628
  8.9145  9.0343
   0.00000   0.00000   0.08991
 -1.5776 -1.5341 -1.5334 -1.5168 -1.5149 -1.5100 -1.5088 -1.5073 -1.1488 -1.1485
 -1.1483 -1.1481 -1.1470 -1.1382 -1.1377 -1.1369 -1.1324 -1.1319 -1.1307 -1.1274
 -1.1273 -1.1244 -1.1209 -1.0947 -1.0937 -1.0903 -1.0896 -1.0881 -0.6160 -0.5828
 -0.5321 -0.4707 -0.4682 -0.4621 -0.4454 -0.3961 -0.3952 -0.3591 -0.3454 -0.3041
 -0.2969 -0.2784 -0.2753 -0.2716 -0.2643 -0.2570 -0.2273 -0.2266 -0.2252 -0.1850
 -0.1819 -0.1806  0.3509  0.6362  0.6641  0.7004  0.7200  0.7454  0.7620  0.7754
  0.7967  0.8911  0.8976  0.9401  0.9651  0.9841  1.0044  1.0430  1.0661  1.1067
  1.1221  1.1422  1.1466  1.1824  1.1905  1.1936  1.2043  1.2424  1.2503  1.2969
  1.3298  1.3609  1.3903  1.3963  1.4260  1.4312  1.4538  1.5292  1.5778  1.6016
  1.6247  1.6431  1.6989  1.7551  1.8007  1.8117  1.8758  1.8883  1.9128  1.9187
  1.9611  2.0170  2.0188  2.0581  2.1082  2.1425  2.1495  2.1608  2.1851  2.2025
  2.2148  2.2327  2.2364  2.2688  2.2704  2.2968  2.3011  2.3535  2.3605  2.3865
  2.4116  2.4180  2.4303  2.4660  2.4922  2.5344  2.5547  2.5577  2.5696  2.5801
  2.6204  2.6510  2.6689  2.6847  2.7293  2.7410  2.7488  2.7809  2.8187  2.8628
  2.8872  2.9069  2.9165  2.9664  2.9802  2.9999  3.0651  3.0795  3.0804  3.0810
  3.1037  3.1334  3.1778  3.2079  3.2158  3.2589  3.2666  3.2866  3.3009  3.3763
  3.3863  3.4366  3.4387  3.4427  3.4594  3.4916  3.5110  3.5307  3.5593  3.5698
  3.5829  3.6253  3.6401  3.6853  3.6952  3.7048  3.7084  3.7361  3.7467  3.7769
  3.7948  3.8321  3.8378  3.8500  3.8522  3.9495  3.9895  3.9923  3.9962  4.0045
  4.0140  4.0150  4.0332  4.0786  4.0859  4.1076  4.1227  4.1392  4.1706  4.1713
  4.1795  4.1859  4.2353  4.2468  4.2639  4.2862  4.2887  4.3069  4.3118  4.3349
  4.3445  4.3736  4.3852  4.3897  4.4134  4.4286  4.4350  4.5062  4.5139  4.5372
  4.5844  4.6026  4.6831  4.6997  4.7016  4.7153  4.7263  4.7275  4.7704  4.8085
  4.8293  4.8479  4.8733  4.8886  4.8917  4.9136  4.9157  4.9180  4.9318  4.9827
  5.0064  5.0201  5.0692  5.0718  5.0751  5.1136  5.1748  5.1934  5.2120  5.2619
  5.2626  5.2814  5.3443  5.3586  5.3862  5.4235  5.4428  5.4460  5.5173  5.5660
  5.5830  5.6199  5.6553  5.6735  5.6837  5.6899  5.7036  5.7106  5.8140  5.8323
  5.8547  5.8729  5.8931  5.9264  5.9587  5.9773  5.9811  6.0463  6.0782  6.0795
  6.1331  6.1502  6.1647  6.1778  6.2014  6.2497  6.2550  6.2869  6.3214  6.3349
  6.3405  6.3630  6.4031  6.4485  6.4576  6.4713  6.4749  6.4873  6.4956  6.5055
  6.5341  6.5494  6.5677  6.6090  6.6309  6.6460  6.6787  6.6897  6.7168  6.7303
  6.7618  6.7663  6.7751  6.7883  6.8478  6.8571  6.8698  6.8947  6.9265  6.9805
  6.9822  6.9910  6.9924  7.0387  7.0584  7.0814  7.1542  7.1568  7.1666  7.1924
  7.2153  7.2210  7.2484  7.2537  7.3176  7.3542  7.3554  7.4288  7.4677  7.4722
  7.5182  7.5236  7.5831  7.5878  7.6832  7.6856  7.7154  7.8079  7.8122  7.8170
  7.9002  7.9284  7.9363  7.9462  8.0914  8.1254  8.1358  8.1938  8.2561  8.2968
  8.3274  8.3557  8.3801  8.4138  8.4311  8.5538  8.5953  8.7048  8.8157  8.8617
  8.9158  9.0327
   0.00000   0.00000   0.11238
 -1.5771 -1.5338 -1.5336 -1.5168 -1.5151 -1.5101 -1.5089 -1.5074 -1.1488 -1.1485
 -1.1483 -1.1482 -1.1469 -1.1381 -1.1377 -1.1369 -1.1324 -1.1319 -1.1306 -1.1274
 -1.1274 -1.1245 -1.1212 -1.0947 -1.0940 -1.0903 -1.0901 -1.0883 -0.6169 -0.5806
 -0.5350 -0.4697 -0.4652 -0.4605 -0.4492 -0.3951 -0.3913 -0.3601 -0.3446 -0.3069
 -0.2974 -0.2773 -0.2756 -0.2709 -0.2631 -0.2546 -0.2271 -0.2269 -0.2246 -0.1855
 -0.1845 -0.1823  0.3554  0.6344  0.6595  0.6995  0.7196  0.7449  0.7615  0.7746
  0.8016  0.8895  0.8979  0.9402  0.9654  0.9819  0.9996  1.0409  1.0614  1.1095
  1.1207  1.1472  1.1481  1.1814  1.1927  1.1947  1.2043  1.2396  1.2490  1.2942
  1.3290  1.3635  1.3912  1.3956  1.4267  1.4307  1.4538  1.5368  1.5812  1.6014
  1.6236  1.6452  1.7012  1.7596  1.8040  1.8130  1.8732  1.8927  1.9059  1.9170
  1.9567  2.0155  2.0237  2.0415  2.0996  2.1382  2.1491  2.1550  2.1808  2.1937
  2.2096  2.2284  2.2318  2.2691  2.2771  2.2884  2.2970  2.3541  2.3560  2.3897
  2.4131  2.4295  2.4324  2.4658  2.4991  2.5350  2.5559  2.5582  2.5694  2.5790
  2.6295  2.6610  2.6746  2.6934  2.7306  2.7401  2.7493  2.7856  2.8217  2.8679
  2.8876  2.9056  2.9166  2.9698  2.9788  2.9996  3.0579  3.0811  3.0812  3.0831
  3.1002  3.1314  3.1673  3.1996  3.2137  3.2540  3.2631  3.2888  3.3021  3.3762
  3.3779  3.4399  3.4407  3.4411  3.4625  3.4941  3.5033  3.5205  3.5562  3.5674
  3.5727  3.6224  3.6489  3.6820  3.6904  3.7032  3.7093  3.7335  3.7451  3.7857
  3.7916  3.8332  3.8372  3.8433  3.8460  3.9441  3.9884  3.9965  4.0025  4.0101
  4.0181  4.0209  4.0391  4.0738  4.0789  4.1055  4.1241  4.1444  4.1694  4.1699
  4.1779  4.1826  4.2366  4.2489  4.2582  4.2852  4.2881  4.3152  4.3166  4.3255
  4.3421  4.3766  4.3917  4.3970  4.4138  4.4367  4.4474  4.5154  4.5273  4.5420
  4.5736  4.6090  4.6850  4.6896  4.6904  4.7134  4.7144  4.7185  4.7669  4.8088
  4.8284  4.8534  4.8782  4.8800  4.8909  4.9124  4.9138  4.9150  4.9327  4.9907
  5.0107  5.0247  5.0726  5.0768  5.0779  5.1076  5.1651  5.2003  5.2186  5.2604
  5.2674  5.2844  5.3544  5.3621  5.4016  5.4147  5.4465  5.4487  5.5136  5.5599
  5.5870  5.6146  5.6519  5.6745  5.6839  5.6914  5.7058  5.7102  5.8049  5.8390
  5.8532  5.8744  5.8859  5.9182  5.9556  5.9755  5.9840  6.0338  6.0716  6.0848
  6.1314  6.1608  6.1674  6.1750  6.2006  6.2445  6.2483  6.2762  6.3191  6.3405
  6.3407  6.3640  6.4117  6.4429  6.4581  6.4636  6.4698  6.4834  6.4951  6.5028
  6.5302  6.5470  6.5617  6.6067  6.6371  6.6475  6.6786  6.6905  6.7158  6.7289
  6.7618  6.7662  6.7822  6.7897  6.8432  6.8512  6.8685  6.8943  6.9294  6.9781
  6.9803  6.9827  6.9950  7.0392  7.0577  7.0831  7.1552  7.1558  7.1600  7.1866
  7.2044  7.2158  7.2480  7.2603  7.3163  7.3606  7.3674  7.4446  7.4666  7.4700
  7.5201  7.5356  7.5768  7.5893  7.6685  7.6798  7.7230  7.8105  7.8106  7.8120
  7.8881  7.9316  7.9501  7.9520  8.0816  8.1200  8.1242  8.1926  8.2579  8.2902
  8.3320  8.3538  8.3793  8.4170  8.4231  8.5540  8.5874  8.7110  8.8081  8.8605
  8.9171  9.0308
   0.00000   0.00000   0.13486
 -1.5765 -1.5339 -1.5334 -1.5167 -1.5153 -1.5102 -1.5090 -1.5077 -1.1488 -1.1485
 -1.1483 -1.1482 -1.1469 -1.1380 -1.1376 -1.1368 -1.1325 -1.1318 -1.1305 -1.1275
 -1.1275 -1.1245 -1.1216 -1.0947 -1.0944 -1.0908 -1.0904 -1.0885 -0.6179 -0.5780
 -0.5383 -0.4684 -0.4618 -0.4587 -0.4530 -0.3938 -0.3875 -0.3613 -0.3436 -0.3099
 -0.2982 -0.2760 -0.2758 -0.2700 -0.2617 -0.2521 -0.2278 -0.2265 -0.2240 -0.1892
 -0.1862 -0.1829  0.3608  0.6322  0.6546  0.6982  0.7190  0.7441  0.7609  0.7736
  0.8071  0.8878  0.8984  0.9403  0.9657  0.9791  0.9943  1.0387  1.0567  1.1122
  1.1189  1.1498  1.1527  1.1801  1.1955  1.1962  1.2046  1.2359  1.2474  1.2912
  1.3281  1.3661  1.3927  1.3954  1.4274  1.4305  1.4533  1.5458  1.5854  1.6012
  1.6226  1.6481  1.7038  1.7647  1.8076  1.8146  1.8707  1.8974  1.8984  1.9149
  1.9514  2.0108  2.0229  2.0314  2.0911  2.1355  2.1453  2.1524  2.1763  2.1857
  2.2027  2.2195  2.2284  2.2677  2.2830  2.2870  2.2932  2.3460  2.3580  2.3907
  2.4128  2.4351  2.4396  2.4675  2.5054  2.5358  2.5541  2.5617  2.5697  2.5778
  2.6398  2.6727  2.6818  2.7025  2.7310  2.7406  2.7505  2.7908  2.8254  2.8738
  2.8882  2.9039  2.9169  2.9732  2.9771  2.9993  3.0491  3.0811  3.0823  3.0846
  3.0959  3.1327  3.1563  3.1898  3.2110  3.2473  3.2597  3.2915  3.3033  3.3649
  3.3777  3.4377  3.4424  3.4429  3.4662  3.4943  3.4973  3.5109  3.5520  3.5644
  3.5646  3.6177  3.6592  3.6706  3.6936  3.6990  3.7064  3.7325  3.7515  3.7877
  3.7939  3.8365  3.8370  3.8381  3.8392  3.9373  3.9837  3.9999  4.0008  4.0151
  4.0238  4.0248  4.0454  4.0622  4.0697  4.1100  4.1287  4.1511  4.1672  4.1682
  4.1765  4.1880  4.2366  4.2498  4.2536  4.2871  4.2875  4.3168  4.3230  4.3235
  4.3385  4.3791  4.3999  4.4042  4.4133  4.4381  4.4676  4.5238  4.5408  4.5474
  4.5601  4.6163  4.6761  4.6783  4.6855  4.7030  4.7108  4.7135  4.7639  4.8093
  4.8262  4.8602  4.8721  4.8831  4.8897  4.9113  4.9118  4.9128  4.9339  4.9983
  5.0151  5.0280  5.0730  5.0812  5.0865  5.1015  5.1554  5.2088  5.2244  5.2599
  5.2736  5.2875  5.3651  5.3671  5.4022  5.4168  5.4503  5.4542  5.5097  5.5525
  5.5901  5.6091  5.6488  5.6759  5.6834  5.6941  5.7086  5.7091  5.7962  5.8435
  5.8508  5.8760  5.8791  5.9102  5.9529  5.9728  5.9860  6.0230  6.0664  6.0901
  6.1277  6.1673  6.1713  6.1716  6.2006  6.2384  6.2404  6.2646  6.3156  6.3401
  6.3462  6.3650  6.4189  6.4270  6.4559  6.4629  6.4705  6.4799  6.4942  6.4992
  6.5254  6.5450  6.5572  6.6044  6.6431  6.6502  6.6740  6.6912  6.7133  6.7253
  6.7579  6.7719  6.7900  6.7928  6.8370  6.8464  6.8680  6.8943  6.9329  6.9713
  6.9741  6.9755  7.0089  7.0376  7.0557  7.0861  7.1451  7.1466  7.1575  7.1795
  7.2036  7.2193  7.2469  7.2665  7.3140  7.3661  7.3808  7.4594  7.4595  7.4717
  7.5156  7.5546  7.5709  7.5897  7.6557  7.6755  7.7325  7.8037  7.8105  7.8125
  7.8738  7.9358  7.9562  7.9624  8.0724  8.1108  8.1143  8.1916  8.2602  8.2832
  8.3364  8.3503  8.3791  8.4124  8.4217  8.5543  8.5780  8.7180  8.7996  8.8594
  8.9181  9.0284
   0.00000   0.00000   0.15734
 -1.5758 -1.5342 -1.5329 -1.5166 -1.5155 -1.5103 -1.5092 -1.5079 -1.1488 -1.1485
 -1.1483 -1.1483 -1.1468 -1.1379 -1.1376 -1.1367 -1.1326 -1.1317 -1.1303 -1.1276
 -1.1275 -1.1245 -1.1221 -1.0949 -1.0948 -1.0915 -1.0904 -1.0888 -0.6189 -0.5749
 -0.5420 -0.4669 -0.4581 -0.4569 -0.4566 -0.3921 -0.3839 -0.3625 -0.3424 -0.3131
 -0.2993 -0.2760 -0.2746 -0.2688 -0.2603 -0.2496 -0.2285 -0.2259 -0.2233 -0.1945
 -0.1870 -0.1836  0.3669  0.6296  0.6497  0.6968  0.7182  0.7432  0.7602  0.7723
  0.8128  0.8863  0.8989  0.9404  0.9660  0.9759  0.9885  1.0364  1.0521  1.1150
  1.1165  1.1517  1.1584  1.1786  1.1980  1.1989  1.2052  1.2314  1.2457  1.2881
  1.3271  1.3686  1.3949  1.3960  1.4279  1.4308  1.4522  1.5561  1.5904  1.6008
  1.6216  1.6516  1.7064  1.7704  1.8114  1.8162  1.8686  1.8907  1.9017  1.9125
  1.9458  2.0035  2.0048  2.0400  2.0832  2.1337  2.1388  2.1528  2.1722  2.1793
  2.1947  2.2100  2.2240  2.2662  2.2804  2.2901  2.2973  2.3365  2.3593  2.3904
  2.4113  2.4371  2.4484  2.4702  2.5105  2.5367  2.5526  2.5650  2.5704  2.5766
  2.6506  2.6857  2.6911  2.7107  2.7309  2.7427  2.7529  2.7964  2.8299  2.8801
  2.8888  2.9019  2.9174  2.9753  2.9763  2.9988  3.0386  3.0806  3.0827  3.0836
  3.0907  3.1383  3.1456  3.1789  3.2076  3.2386  3.2568  3.2946  3.3041  3.3529
  3.3750  3.4317  3.4435  3.4437  3.4705  3.4862  3.5010  3.5042  3.5468  3.5592
  3.5606  3.6113  3.6609  3.6701  3.6946  3.6967  3.7002  3.7326  3.7607  3.7833
  3.7999  3.8311  3.8322  3.8371  3.8480  3.9293  3.9785  3.9934  3.9994  4.0187
  4.0233  4.0307  4.0488  4.0517  4.0600  4.1177  4.1341  4.1564  4.1653  4.1659
  4.1837  4.1955  4.2348  4.2498  4.2513  4.2875  4.2927  4.3097  4.3300  4.3304
  4.3340  4.3815  4.4096  4.4109  4.4120  4.4392  4.4885  4.5296  4.5442  4.5530
  4.5536  4.6244  4.6587  4.6678  4.6841  4.6965  4.7053  4.7125  4.7622  4.8100
  4.8217  4.8664  4.8679  4.8869  4.8878  4.9095  4.9109  4.9128  4.9352  5.0053
  5.0191  5.0305  5.0733  5.0854  5.0962  5.0971  5.1462  5.2186  5.2287  5.2605
  5.2809  5.2901  5.3739  5.3758  5.3879  5.4310  5.4551  5.4598  5.5054  5.5442
  5.5922  5.6030  5.6460  5.6773  5.6827  5.6981  5.7079  5.7119  5.7880  5.8440
  5.8474  5.8723  5.8793  5.9031  5.9507  5.9688  5.9871  6.0155  6.0625  6.0946
  6.1214  6.1646  6.1677  6.1818  6.2004  6.2312  6.2328  6.2527  6.3102  6.3392
  6.3500  6.3668  6.4094  6.4237  6.4547  6.4571  6.4759  6.4791  6.4924  6.4955
  6.5206  6.5430  6.5549  6.6024  6.6481  6.6543  6.6657  6.6919  6.7100  6.7204
  6.7535  6.7795  6.7955  6.7972  6.8294  6.8431  6.8704  6.8943  6.9370  6.9650
  6.9669  6.9727  7.0227  7.0336  7.0525  7.0908  7.1326  7.1360  7.1513  7.1710
  7.2088  7.2292  7.2453  7.2719  7.3106  7.3708  7.3945  7.4512  7.4730  7.4741
  7.5101  7.5660  7.5733  7.5882  7.6455  7.6736  7.7438  7.7963  7.8081  7.8140
  7.8581  7.9403  7.9602  7.9699  8.0650  8.0961  8.1089  8.1909  8.2628  8.2763
  8.3403  8.3451  8.3795  8.4022  8.4250  8.5546  8.5674  8.7256  8.7901  8.8584
  8.9188  9.0256
   0.00000   0.00000   0.17981
 -1.5750 -1.5346 -1.5324 -1.5165 -1.5156 -1.5104 -1.5093 -1.5082 -1.1488 -1.1485
 -1.1484 -1.1483 -1.1467 -1.1378 -1.1375 -1.1366 -1.1327 -1.1317 -1.1302 -1.1277
 -1.1276 -1.1245 -1.1226 -1.0952 -1.0951 -1.0922 -1.0905 -1.0891 -0.6198 -0.5715
 -0.5459 -0.4651 -0.4607 -0.4545 -0.4543 -0.3900 -0.3806 -0.3639 -0.3409 -0.3163
 -0.3006 -0.2762 -0.2731 -0.2673 -0.2591 -0.2471 -0.2295 -0.2253 -0.2225 -0.2003
 -0.1878 -0.1844  0.3738  0.6265  0.6449  0.6952  0.7172  0.7421  0.7592  0.7706
  0.8186  0.8848  0.8995  0.9406  0.9664  0.9722  0.9825  1.0341  1.0477  1.1136
  1.1175  1.1538  1.1643  1.1769  1.2001  1.2031  1.2061  1.2261  1.2439  1.2849
  1.3261  1.3706  1.3974  1.3981  1.4283  1.4315  1.4507  1.5678  1.5960  1.6004
  1.6207  1.6558  1.7088  1.7762  1.8148  1.8176  1.8675  1.8833  1.9045  1.9098
  1.9410  1.9841  1.9973  2.0490  2.0760  2.1322  2.1324  2.1539  2.1687  2.1751
  2.1863  2.2003  2.2192  2.2641  2.2799  2.2877  2.3074  2.3264  2.3595  2.3890
  2.4093  2.4374  2.4562  2.4729  2.5141  2.5368  2.5526  2.5681  2.5708  2.5757
  2.6607  2.6997  2.7028  2.7148  2.7331  2.7459  2.7570  2.8024  2.8354  2.8864
  2.8894  2.8995  2.9182  2.9731  2.9790  2.9980  3.0269  3.0778  3.0791  3.0845
  3.0852  3.1353  3.1481  3.1672  3.2032  3.2547  3.2777  3.2982  3.3043  3.3407
  3.3685  3.4241  3.4393  3.4442  3.4751  3.4819  3.5016  3.5050  3.5411  3.5550
  3.5576  3.6043  3.6527  3.6786  3.6929  3.6962  3.6964  3.7339  3.7676  3.7787
  3.8038  3.8249  3.8266  3.8399  3.8622  3.9211  3.9731  3.9815  3.9945  4.0181
  4.0193  4.0309  4.0440  4.0517  4.0581  4.1266  4.1386  4.1568  4.1614  4.1672
  4.1969  4.2048  4.2324  4.2497  4.2504  4.2890  4.3004  4.3050  4.3285  4.3361
  4.3365  4.3844  4.4102  4.4163  4.4208  4.4405  4.5083  4.5276  4.5311  4.5587
  4.5650  4.6329  4.6397  4.6612  4.6805  4.6928  4.7020  4.7116  4.7621  4.8110
  4.8147  4.8637  4.8755  4.8835  4.8913  4.9058  4.9111  4.9162  4.9368  5.0113
  5.0222  5.0325  5.0739  5.0906  5.0930  5.1063  5.1389  5.2292  5.2314  5.2622
  5.2887  5.2915  5.3728  5.3827  5.3862  5.4433  5.4600  5.4652  5.5009  5.5356
  5.5932  5.5965  5.6439  5.6773  5.6817  5.7039  5.7083  5.7154  5.7802  5.8398
  5.8427  5.8668  5.8838  5.8971  5.9496  5.9636  5.9872  6.0123  6.0596  6.0980
  6.1125  6.1595  6.1628  6.1908  6.1999  6.2221  6.2283  6.2401  6.3028  6.3381
  6.3506  6.3698  6.3935  6.4252  6.4458  6.4588  6.4734  6.4851  6.4891  6.4935
  6.5171  6.5414  6.5546  6.6004  6.6509  6.6553  6.6599  6.6931  6.7065  6.7160
  6.7481  6.7878  6.7966  6.8019  6.8208  6.8414  6.8766  6.8938  6.9416  6.9614
  6.9620  6.9704  7.0274  7.0339  7.0484  7.0969  7.1206  7.1283  7.1445  7.1610
  7.2153  7.2418  7.2436  7.2756  7.3068  7.3750  7.4067  7.4436  7.4765  7.4858
  7.5039  7.5620  7.5843  7.5907  7.6380  7.6745  7.7564  7.7885  7.8044  7.8152
  7.8418  7.9446  7.9628  7.9721  8.0605  8.0804  8.1045  8.1909  8.2657  8.2699
  8.3377  8.3437  8.3807  8.3912  8.4280  8.5548  8.5556  8.7337  8.7798  8.8577
  8.9191  9.0224
   0.00000   0.00000   0.20229
 -1.5741 -1.5351 -1.5318 -1.5164 -1.5158 -1.5106 -1.5095 -1.5086 -1.1488 -1.1485
 -1.1485 -1.1483 -1.1466 -1.1377 -1.1374 -1.1365 -1.1327 -1.1316 -1.1301 -1.1278
 -1.1277 -1.1244 -1.1232 -1.0956 -1.0955 -1.0927 -1.0905 -1.0894 -0.6207 -0.5677
 -0.5501 -0.4644 -0.4631 -0.4523 -0.4504 -0.3874 -0.3779 -0.3650 -0.3391 -0.3196
 -0.3022 -0.2762 -0.2716 -0.2655 -0.2579 -0.2448 -0.2301 -0.2246 -0.2217 -0.2065
 -0.1888 -0.1852  0.3813  0.6230  0.6403  0.6934  0.7160  0.7408  0.7579  0.7686
  0.8245  0.8837  0.9002  0.9408  0.9668  0.9681  0.9765  1.0318  1.0437  1.1101
  1.1200  1.1559  1.1701  1.1753  1.2026  1.2073  1.2079  1.2204  1.2423  1.2817
  1.3250  1.3720  1.3998  1.4023  1.4284  1.4325  1.4487  1.5808  1.6000  1.6023
  1.6199  1.6607  1.7106  1.7821  1.8175  1.8184  1.8675  1.8770  1.9039  1.9066
  1.9387  1.9656  1.9892  2.0582  2.0702  2.1258  2.1311  2.1551  2.1659  2.1741
  2.1786  2.1907  2.2144  2.2609  2.2810  2.2864  2.3168  2.3172  2.3587  2.3873
  2.4069  2.4362  2.4633  2.4752  2.5168  2.5354  2.5549  2.5708  2.5711  2.5751
  2.6690  2.7127  2.7142  2.7174  2.7396  2.7514  2.7632  2.8087  2.8417  2.8899
  2.8923  2.8969  2.9196  2.9708  2.9809  2.9970  3.0144  3.0711  3.0772  3.0775
  3.0871  3.1270  3.1552  3.1604  3.1979  3.2531  3.2645  3.3023  3.3037  3.3289
  3.3573  3.4176  3.4287  3.4447  3.4800  3.4823  3.5026  3.5090  3.5354  3.5481
  3.5598  3.5974  3.6453  3.6779  3.6887  3.6974  3.7013  3.7363  3.7698  3.7741
  3.8066  3.8182  3.8229  3.8460  3.8788  3.9133  3.9668  3.9678  3.9840  4.0114
  4.0153  4.0240  4.0468  4.0507  4.0647  4.1357  4.1425  4.1545  4.1567  4.1681
  4.2112  4.2157  4.2302  4.2494  4.2503  4.2931  4.3036  4.3073  4.3225  4.3412
  4.3414  4.3884  4.4082  4.4201  4.4327  4.4422  4.5060  4.5277  4.5315  4.5640
  4.5742  4.6212  4.6416  4.6595  4.6754  4.6909  4.7013  4.7107  4.7633  4.8058
  4.8124  4.8636  4.8795  4.8818  4.8938  4.9029  4.9122  4.9211  4.9388  5.0165
  5.0240  5.0346  5.0753  5.0925  5.0969  5.1112  5.1361  5.2325  5.2403  5.2651
  5.2910  5.2966  5.3577  5.3926  5.3955  5.4533  5.4644  5.4705  5.4963  5.5272
  5.5891  5.5941  5.6423  5.6746  5.6803  5.7111  5.7121  5.7187  5.7732  5.8315
  5.8367  5.8621  5.8902  5.8907  5.9494  5.9585  5.9866  6.0130  6.0572  6.0998
  6.1013  6.1526  6.1548  6.1950  6.2001  6.2164  6.2261  6.2265  6.2936  6.3367
  6.3483  6.3727  6.3806  6.4238  6.4364  6.4602  6.4695  6.4848  6.4876  6.4944
  6.5173  6.5411  6.5559  6.5980  6.6441  6.6504  6.6668  6.6950  6.7028  6.7141
  6.7411  6.7936  6.7965  6.8061  6.8127  6.8415  6.8851  6.8922  6.9466  6.9579
  6.9623  6.9692  7.0202  7.0398  7.0433  7.1034  7.1149  7.1225  7.1391  7.1495
  7.2213  7.2416  7.2556  7.2759  7.3046  7.3788  7.4120  7.4417  7.4803  7.4960
  7.4973  7.5590  7.5789  7.6058  7.6331  7.6781  7.7679  7.7804  7.7991  7.8167
  7.8275  7.9474  7.9639  7.9694  8.0586  8.0644  8.1024  8.1919  8.2643  8.2691
  8.3287  8.3462  8.3799  8.3826  8.4305  8.5431  8.5549  8.7422  8.7688  8.8574
  8.9190  9.0187
   0.00000   0.00000   0.22477
 -1.5731 -1.5357 -1.5311 -1.5163 -1.5159 -1.5108 -1.5097 -1.5089 -1.1488 -1.1485
 -1.1485 -1.1483 -1.1465 -1.1375 -1.1373 -1.1364 -1.1328 -1.1315 -1.1301 -1.1279
 -1.1278 -1.1243 -1.1239 -1.0964 -1.0959 -1.0930 -1.0906 -1.0898 -0.6215 -0.5637
 -0.5543 -0.4680 -0.4608 -0.4500 -0.4467 -0.3842 -0.3757 -0.3660 -0.3370 -0.3228
 -0.3041 -0.2762 -0.2703 -0.2634 -0.2571 -0.2426 -0.2308 -0.2240 -0.2208 -0.2130
 -0.1899 -0.1862  0.3893  0.6192  0.6362  0.6913  0.7148  0.7393  0.7564  0.7661
  0.8302  0.8830  0.9009  0.9410  0.9637  0.9673  0.9706  1.0296  1.0399  1.1060
  1.1223  1.1580  1.1737  1.1756  1.2053  1.2083  1.2134  1.2147  1.2414  1.2784
  1.3239  1.3728  1.4030  1.4074  1.4280  1.4335  1.4467  1.5951  1.5996  1.6091
  1.6190  1.6663  1.7116  1.7876  1.8178  1.8192  1.8691  1.8725  1.8997  1.9027
  1.9397  1.9490  1.9808  2.0656  2.0669  2.1196  2.1296  2.1556  2.1631  2.1732
  2.1765  2.1823  2.2101  2.2563  2.2832  2.2859  2.3089  2.3264  2.3569  2.3850
  2.4039  2.4333  2.4699  2.4769  2.5190  2.5327  2.5596  2.5705  2.5742  2.5750
  2.6751  2.7069  2.7285  2.7343  2.7481  2.7587  2.7714  2.8152  2.8487  2.8900
  2.8940  2.8978  2.9221  2.9683  2.9820  2.9958  3.0016  3.0630  3.0689  3.0752
  3.0892  3.1205  3.1433  3.1744  3.1917  3.2501  3.2518  3.3022  3.3068  3.3183
  3.3420  3.4138  3.4145  3.4457  3.4834  3.4848  3.5061  3.5120  3.5310  3.5417
  3.5659  3.5906  3.6383  3.6721  3.6822  3.6992  3.7100  3.7398  3.7681  3.7696
  3.8090  3.8121  3.8202  3.8537  3.8949  3.9067  3.9510  3.9634  3.9690  4.0053
  4.0073  4.0202  4.0449  4.0586  4.0716  4.1445  4.1454  4.1518  4.1519  4.1662
  4.2225  4.2276  4.2278  4.2487  4.2508  4.2993  4.3058  4.3104  4.3175  4.3455
  4.3455  4.3942  4.4063  4.4213  4.4444  4.4451  4.4888  4.5207  4.5484  4.5689
  4.5808  4.6056  4.6503  4.6623  4.6696  4.6903  4.7034  4.7098  4.7649  4.7965
  4.8144  4.8650  4.8756  4.8835  4.8951  4.9042  4.9143  4.9265  4.9413  5.0210
  5.0242  5.0371  5.0777  5.0949  5.1044  5.1094  5.1398  5.2322  5.2514  5.2692
  5.2886  5.3041  5.3430  5.4028  5.4031  5.4601  5.4678  5.4765  5.4921  5.5199
  5.5825  5.5939  5.6413  5.6694  5.6780  5.7178  5.7211  5.7218  5.7673  5.8207
  5.8297  5.8583  5.8826  5.8986  5.9498  5.9547  5.9855  6.0167  6.0546  6.0882
  6.0998  6.1437  6.1441  6.1893  6.2021  6.2114  6.2192  6.2252  6.2836  6.3352
  6.3441  6.3712  6.3736  6.4204  6.4270  6.4606  6.4642  6.4797  6.4846  6.4980
  6.5211  6.5442  6.5580  6.5939  6.6345  6.6463  6.6747  6.6979  6.6992  6.7153
  6.7316  6.7884  6.8049  6.8063  6.8088  6.8434  6.8893  6.8923  6.9519  6.9568
  6.9658  6.9697  7.0131  7.0374  7.0391  7.1087  7.1170  7.1187  7.1366  7.1370
  7.2269  7.2394  7.2693  7.2713  7.3054  7.3827  7.4069  7.4494  7.4849  7.4902
  7.5037  7.5566  7.5730  7.6187  7.6306  7.6837  7.7714  7.7720  7.7920  7.8185
  7.8225  7.9477  7.9620  7.9647  8.0486  8.0576  8.1035  8.1941  8.2602  8.2722
  8.3179  8.3481  8.3688  8.3850  8.4322  8.5302  8.5545  8.7508  8.7569  8.8576
  8.9184  9.0147
   0.00000   0.00000   0.24725
 -1.5720 -1.5363 -1.5304 -1.5162 -1.5161 -1.5110 -1.5099 -1.5093 -1.1488 -1.1486
 -1.1485 -1.1484 -1.1463 -1.1374 -1.1372 -1.1363 -1.1330 -1.1314 -1.1300 -1.1281
 -1.1279 -1.1246 -1.1241 -1.0974 -1.0962 -1.0931 -1.0907 -1.0901 -0.6221 -0.5594
 -0.5587 -0.4714 -0.4582 -0.4476 -0.4431 -0.3805 -0.3741 -0.3669 -0.3347 -0.3259
 -0.3061 -0.2759 -0.2691 -0.2612 -0.2565 -0.2405 -0.2313 -0.2240 -0.2199 -0.2189
 -0.1910 -0.1872  0.3978  0.6149  0.6325  0.6890  0.7135  0.7376  0.7547  0.7631
  0.8358  0.8827  0.9017  0.9412  0.9590  0.9649  0.9679  1.0275  1.0365  1.1014
  1.1245  1.1599  1.1725  1.1800  1.2083  1.2087  1.2100  1.2196  1.2415  1.2752
  1.3227  1.3731  1.4073  1.4133  1.4272  1.4335  1.4457  1.5991  1.6106  1.6166
  1.6178  1.6725  1.7112  1.7926  1.8149  1.8198  1.8711  1.8719  1.8931  1.8978
  1.9353  1.9428  1.9727  2.0621  2.0746  2.1134  2.1275  2.1542  2.1583  2.1720
  2.1772  2.1824  2.2064  2.2504  2.2858  2.2862  2.3035  2.3349  2.3542  2.3821
  2.4001  2.4288  2.4761  2.4782  2.5207  2.5291  2.5664  2.5709  2.5753  2.5775
  2.6788  2.6999  2.7421  2.7523  2.7569  2.7676  2.7809  2.8219  2.8557  2.8896
  2.8909  2.9029  2.9262  2.9655  2.9813  2.9896  2.9942  3.0541  3.0598  3.0724
  3.0916  3.1157  3.1321  3.1847  3.1892  3.2351  3.2497  3.2995  3.3101  3.3113
  3.3246  3.3990  3.4126  3.4477  3.4814  3.4892  3.5111  3.5120  3.5301  3.5390
  3.5753  3.5835  3.6312  3.6654  3.6743  3.7015  3.7154  3.7438  3.7630  3.7677
  3.8071  3.8111  3.8181  3.8603  3.9016  3.9053  3.9381  3.9522  3.9613  3.9979
  4.0023  4.0190  4.0437  4.0664  4.0788  4.1468  4.1473  4.1490  4.1530  4.1626
  4.2234  4.2294  4.2402  4.2489  4.2514  4.2999  4.3079  4.3109  4.3205  4.3490
  4.3493  4.4020  4.4049  4.4190  4.4463  4.4575  4.4732  4.5131  4.5586  4.5730
  4.5845  4.5987  4.6587  4.6643  4.6680  4.6909  4.7084  4.7090  4.7662  4.7881
  4.8173  4.8669  4.8719  4.8798  4.8953  4.9103  4.9171  4.9319  4.9443  5.0233
  5.0251  5.0403  5.0809  5.1002  5.1046  5.1131  5.1462  5.2307  5.2621  5.2741
  5.2843  5.3107  5.3294  5.4082  5.4114  5.4634  5.4695  5.4842  5.4887  5.5147
  5.5770  5.5934  5.6406  5.6625  5.6742  5.7231  5.7254  5.7331  5.7636  5.8088
  5.8220  5.8555  5.8727  5.9084  5.9504  5.9521  5.9840  6.0222  6.0513  6.0730
  6.0979  6.1319  6.1346  6.1790  6.1942  6.2053  6.2252  6.2256  6.2743  6.3333
  6.3385  6.3654  6.3710  6.4166  6.4180  6.4578  6.4596  6.4741  6.4785  6.5034
  6.5247  6.5523  6.5601  6.5864  6.6289  6.6403  6.6824  6.6957  6.7014  6.7188
  6.7198  6.7829  6.8024  6.8095  6.8130  6.8473  6.8852  6.8953  6.9570  6.9582
  6.9715  6.9722  7.0075  7.0309  7.0351  7.1110  7.1170  7.1232  7.1242  7.1392
  7.2326  7.2369  7.2629  7.2825  7.3083  7.3870  7.3979  7.4603  7.4835  7.4899
  7.5073  7.5544  7.5687  7.6292  7.6299  7.6904  7.7618  7.7634  7.7830  7.8213
  7.8319  7.9447  7.9547  7.9616  8.0339  8.0561  8.1087  8.1977  8.2577  8.2747
  8.3057  8.3493  8.3584  8.3877  8.4331  8.5173  8.5537  8.7442  8.7596  8.8585
  8.9175  9.0102
   0.00000   0.00000   0.26972
 -1.5708 -1.5371 -1.5297 -1.5161 -1.5160 -1.5112 -1.5102 -1.5097 -1.1488 -1.1487
 -1.1485 -1.1484 -1.1461 -1.1372 -1.1371 -1.1362 -1.1331 -1.1314 -1.1301 -1.1282
 -1.1280 -1.1253 -1.1238 -1.0986 -1.0965 -1.0932 -1.0907 -1.0905 -0.6225 -0.5632
 -0.5550 -0.4747 -0.4554 -0.4453 -0.4399 -0.3762 -0.3732 -0.3676 -0.3324 -0.3289
 -0.3083 -0.2755 -0.2682 -0.2588 -0.2564 -0.2386 -0.2316 -0.2280 -0.2208 -0.2191
 -0.1922 -0.1882  0.4066  0.6101  0.6294  0.6865  0.7122  0.7357  0.7527  0.7597
  0.8411  0.8827  0.9024  0.9414  0.9542  0.9596  0.9687  1.0256  1.0334  1.0963
  1.1266  1.1611  1.1721  1.1820  1.2077  1.2081  1.2116  1.2264  1.2434  1.2721
  1.3215  1.3731  1.4123  1.4198  1.4257  1.4313  1.4469  1.5984  1.6163  1.6244
  1.6269  1.6793  1.7092  1.7966  1.8093  1.8196  1.8732  1.8758  1.8861  1.8915
  1.9253  1.9464  1.9653  2.0596  2.0806  2.1070  2.1248  2.1508  2.1515  2.1747
  2.1755  2.1914  2.2036  2.2444  2.2859  2.2897  2.3005  2.3421  2.3510  2.3785
  2.3951  2.4229  2.4794  2.4818  2.5216  2.5251  2.5731  2.5750  2.5760  2.5814
  2.6809  2.6928  2.7541  2.7654  2.7691  2.7792  2.7908  2.8287  2.8619  2.8879
  2.8888  2.9079  2.9329  2.9624  2.9732  2.9844  2.9924  3.0445  3.0501  3.0696
  3.0940  3.1124  3.1220  3.1776  3.2042  3.2205  3.2453  3.2957  3.3059  3.3070
  3.3153  3.3841  3.4130  3.4512  3.4743  3.4933  3.5085  3.5170  3.5332  3.5416
  3.5757  3.5875  3.6238  3.6585  3.6657  3.7044  3.7141  3.7473  3.7562  3.7697
  3.8039  3.8127  3.8164  3.8642  3.8977  3.9005  3.9352  3.9355  3.9629  3.9885
  4.0048  4.0195  4.0417  4.0739  4.0862  4.1432  4.1457  4.1465  4.1590  4.1608
  4.2170  4.2327  4.2499  4.2514  4.2525  4.2931  4.3004  4.3174  4.3296  4.3508
  4.3528  4.4043  4.4116  4.4141  4.4461  4.4608  4.4694  4.5087  4.5565  4.5763
  4.5856  4.6059  4.6601  4.6656  4.6752  4.6924  4.7090  4.7162  4.7666  4.7814
  4.8213  4.8684  4.8688  4.8738  4.8947  4.9181  4.9207  4.9369  4.9479  5.0223
  5.0287  5.0442  5.0848  5.0998  5.1075  5.1229  5.1525  5.2283  5.2713  5.2780
  5.2803  5.3160  5.3178  5.4098  5.4173  5.4636  5.4692  5.4870  5.4946  5.5117
  5.5732  5.5928  5.6402  5.6550  5.6688  5.7238  5.7316  5.7462  5.7640  5.7968
  5.8142  5.8539  5.8615  5.9192  5.9501  5.9503  5.9825  6.0286  6.0470  6.0557
  6.0942  6.1219  6.1240  6.1683  6.1753  6.2081  6.2268  6.2313  6.2670  6.3307
  6.3318  6.3630  6.3644  6.4101  6.4130  6.4506  6.4565  6.4685  6.4713  6.5096
  6.5274  6.5609  6.5640  6.5759  6.6277  6.6347  6.6848  6.6969  6.7014  6.7103
  6.7230  6.7782  6.8015  6.8083  6.8201  6.8526  6.8808  6.8933  6.9608  6.9614
  6.9748  6.9797  7.0043  7.0243  7.0316  7.1091  7.1107  7.1177  7.1320  7.1459
  7.2337  7.2393  7.2524  7.2952  7.3117  7.3884  7.3920  7.4708  7.4775  7.4948
  7.5057  7.5523  7.5676  7.6305  7.6371  7.6975  7.7465  7.7548  7.7723  7.8248
  7.8489  7.9385  7.9464  7.9566  8.0210  8.0531  8.1182  8.2025  8.2568  8.2758
  8.2923  8.3496  8.3500  8.3905  8.4331  8.5047  8.5522  8.7306  8.7685  8.8601
  8.9162  9.0054
   0.00000   0.00000   0.29220
 -1.5696 -1.5379 -1.5289 -1.5162 -1.5159 -1.5115 -1.5104 -1.5102 -1.1488 -1.1487
 -1.1486 -1.1484 -1.1458 -1.1370 -1.1370 -1.1361 -1.1332 -1.1313 -1.1301 -1.1284
 -1.1281 -1.1261 -1.1235 -1.0999 -1.0967 -1.0931 -1.0910 -1.0908 -0.6227 -0.5676
 -0.5505 -0.4779 -0.4522 -0.4429 -0.4371 -0.3729 -0.3714 -0.3680 -0.3317 -0.3301
 -0.3106 -0.2749 -0.2676 -0.2567 -0.2562 -0.2368 -0.2343 -0.2319 -0.2201 -0.2182
 -0.1935 -0.1894  0.4158  0.6049  0.6268  0.6837  0.7109  0.7337  0.7504  0.7560
  0.8461  0.8832  0.9030  0.9416  0.9494  0.9547  0.9697  1.0240  1.0304  1.0908
  1.1287  1.1614  1.1726  1.1806  1.2061  1.2086  1.2151  1.2337  1.2471  1.2692
  1.3203  1.3727  1.4182  1.4235  1.4268  1.4273  1.4499  1.5973  1.6143  1.6326
  1.6438  1.6866  1.7053  1.7994  1.8017  1.8190  1.8784  1.8797  1.8801  1.8845
  1.9191  1.9498  1.9588  2.0578  2.0847  2.1004  2.1213  2.1425  2.1494  2.1737
  2.1796  2.2017  2.2030  2.2408  2.2860  2.2935  2.2994  2.3431  2.3521  2.3743
  2.3888  2.4160  2.4807  2.4870  2.5210  2.5211  2.5770  2.5783  2.5851  2.5862
  2.6821  2.6869  2.7637  2.7736  2.7818  2.7946  2.8003  2.8355  2.8663  2.8853
  2.8875  2.9128  2.9424  2.9591  2.9613  2.9832  2.9905  3.0345  3.0400  3.0671
  3.0962  3.1104  3.1136  3.1711  3.2076  3.2189  3.2381  3.2903  3.2910  3.3065
  3.3170  3.3718  3.4148  3.4562  3.4637  3.4970  3.5035  3.5235  3.5381  3.5466
  3.5682  3.6011  3.6160  3.6514  3.6580  3.7067  3.7078  3.7482  3.7492  3.7742
  3.8036  3.8130  3.8145  3.8661  3.8864  3.8946  3.9198  3.9364  3.9683  3.9800
  4.0140  4.0214  4.0385  4.0810  4.0931  4.1404  4.1410  4.1441  4.1570  4.1680
  4.2094  4.2327  4.2500  4.2513  4.2638  4.2855  4.2902  4.3238  4.3346  4.3506
  4.3567  4.4047  4.4100  4.4215  4.4432  4.4520  4.4804  4.5097  4.5498  4.5785
  4.5846  4.6193  4.6578  4.6688  4.6834  4.6953  4.7111  4.7258  4.7657  4.7768
  4.8262  4.8657  4.8669  4.8698  4.8934  4.9249  4.9261  4.9415  4.9519  5.0218
  5.0314  5.0486  5.0895  5.0961  5.1162  5.1336  5.1581  5.2254  5.2712  5.2769
  5.2860  5.3108  5.3198  5.4076  5.4203  5.4617  5.4670  5.4872  5.5071  5.5107
  5.5713  5.5922  5.6398  5.6479  5.6616  5.7231  5.7340  5.7601  5.7698  5.7851
  5.8067  5.8500  5.8536  5.9302  5.9478  5.9483  5.9812  6.0351  6.0374  6.0414
  6.0889  6.1122  6.1155  6.1562  6.1589  6.2087  6.2307  6.2357  6.2625  6.3239
  6.3267  6.3541  6.3634  6.4040  6.4102  6.4429  6.4511  6.4629  6.4634  6.5162
  6.5303  6.5589  6.5643  6.5767  6.6294  6.6318  6.6794  6.6886  6.7045  6.7135
  6.7267  6.7747  6.8030  6.8062  6.8257  6.8588  6.8775  6.8877  6.9627  6.9642
  6.9781  6.9871  7.0038  7.0190  7.0310  7.0954  7.1097  7.1202  7.1380  7.1549
  7.2299  7.2409  7.2478  7.3072  7.3148  7.3801  7.3977  7.4720  7.4799  7.4987
  7.4999  7.5500  7.5702  7.6317  7.6420  7.7042  7.7317  7.7464  7.7605  7.8287
  7.8683  7.9301  7.9378  7.9489  8.0107  8.0483  8.1313  8.2086  8.2578  8.2741
  8.2780  8.3439  8.3501  8.3933  8.4322  8.4931  8.5497  8.7163  8.7773  8.8624
  8.9144  9.0002
   0.00000   0.00000   0.31468
 -1.5683 -1.5389 -1.5281 -1.5161 -1.5157 -1.5119 -1.5107 -1.5106 -1.1488 -1.1488
 -1.1486 -1.1484 -1.1455 -1.1369 -1.1368 -1.1360 -1.1333 -1.1312 -1.1302 -1.1285
 -1.1283 -1.1269 -1.1230 -1.1012 -1.0969 -1.0931 -1.0914 -1.0909 -0.6228 -0.5720
 -0.5459 -0.4809 -0.4487 -0.4405 -0.4346 -0.3732 -0.3682 -0.3662 -0.3343 -0.3282
 -0.3128 -0.2743 -0.2675 -0.2574 -0.2535 -0.2405 -0.2351 -0.2321 -0.2191 -0.2175
 -0.1949 -0.1906  0.4252  0.5993  0.6249  0.6807  0.7098  0.7316  0.7478  0.7518
  0.8509  0.8840  0.9035  0.9417  0.9445  0.9503  0.9709  1.0225  1.0276  1.0851
  1.1308  1.1608  1.1742  1.1769  1.2032  1.2117  1.2187  1.2415  1.2523  1.2668
  1.3193  1.3720  1.4206  1.4222  1.4248  1.4341  1.4540  1.5955  1.6116  1.6407
  1.6607  1.6942  1.6996  1.7932  1.8007  1.8182  1.8744  1.8778  1.8843  1.8859
  1.9155  1.9524  1.9530  2.0567  2.0867  2.0940  2.1170  2.1349  2.1486  2.1687
  2.1857  2.2008  2.2161  2.2417  2.2860  2.2977  2.2996  2.3378  2.3575  2.3693
  2.3813  2.4086  2.4822  2.4915  2.5169  2.5191  2.5788  2.5865  2.5921  2.5965
  2.6826  2.6829  2.7699  2.7815  2.7919  2.8090  2.8104  2.8421  2.8684  2.8837
  2.8857  2.9177  2.9491  2.9538  2.9557  2.9817  2.9892  3.0243  3.0288  3.0648
  3.0978  3.1075  3.1100  3.1666  3.1980  3.2330  3.2612  3.2754  3.2855  3.3111
  3.3137  3.3646  3.4175  3.4525  3.4626  3.4981  3.5003  3.5302  3.5434  3.5455
  3.5672  3.6079  3.6135  3.6444  3.6540  3.6964  3.7117  3.7392  3.7482  3.7776
  3.8067  3.8107  3.8119  3.8671  3.8721  3.8931  3.9061  3.9350  3.9727  3.9761
  4.0245  4.0276  4.0340  4.0876  4.0982  4.1355  4.1395  4.1401  4.1565  4.1748
  4.2017  4.2288  4.2456  4.2526  4.2731  4.2799  4.2803  4.3289  4.3306  4.3482
  4.3619  4.4061  4.4095  4.4269  4.4422  4.4469  4.4899  4.5157  4.5439  4.5795
  4.5825  4.6325  4.6575  4.6672  4.6926  4.7002  4.7161  4.7366  4.7638  4.7743
  4.8317  4.8600  4.8631  4.8703  4.8918  4.9299  4.9339  4.9455  4.9560  5.0221
  5.0327  5.0529  5.0944  5.0953  5.1257  5.1449  5.1629  5.2224  5.2633  5.2755
  5.2922  5.3116  5.3218  5.4017  5.4211  5.4591  5.4631  5.4889  5.5104  5.5208
  5.5707  5.5915  5.6393  5.6423  5.6531  5.7209  5.7333  5.7738  5.7741  5.7795
  5.8004  5.8387  5.8549  5.9401  5.9430  5.9447  5.9806  6.0195  6.0347  6.0415
  6.0826  6.0987  6.1128  6.1396  6.1515  6.2070  6.2366  6.2382  6.2606  6.3147
  6.3215  6.3411  6.3658  6.3999  6.4078  6.4352  6.4435  6.4550  6.4576  6.5229
  6.5336  6.5530  6.5535  6.5876  6.6322  6.6333  6.6710  6.6756  6.7129  6.7194
  6.7291  6.7728  6.8041  6.8060  6.8296  6.8652  6.8765  6.8804  6.9629  6.9655
  6.9807  6.9900  7.0047  7.0179  7.0339  7.0835  7.1091  7.1244  7.1413  7.1651
  7.2252  7.2293  7.2584  7.3170  7.3184  7.3731  7.4041  7.4682  7.4862  7.4898
  7.5026  7.5476  7.5751  7.6325  7.6432  7.7101  7.7208  7.7382  7.7485  7.8325
  7.8884  7.9208  7.9292  7.9387  8.0034  8.0419  8.1473  8.2156  8.2604  8.2630
  8.2684  8.3423  8.3499  8.3959  8.4304  8.4829  8.5461  8.7011  8.7861  8.8654
  8.9123  8.9947
   0.00000   0.00000   0.33715
 -1.5669 -1.5399 -1.5272 -1.5161 -1.5155 -1.5123 -1.5110 -1.5110 -1.1488 -1.1488
 -1.1486 -1.1485 -1.1451 -1.1367 -1.1365 -1.1360 -1.1334 -1.1311 -1.1304 -1.1287
 -1.1286 -1.1275 -1.1225 -1.1026 -1.0970 -1.0930 -1.0918 -1.0910 -0.6226 -0.5764
 -0.5414 -0.4838 -0.4449 -0.4382 -0.4324 -0.3740 -0.3681 -0.3608 -0.3367 -0.3267
 -0.3150 -0.2738 -0.2678 -0.2584 -0.2508 -0.2459 -0.2335 -0.2323 -0.2180 -0.2168
 -0.1963 -0.1919  0.4349  0.5932  0.6236  0.6775  0.7088  0.7294  0.7451  0.7474
  0.8555  0.8851  0.9037  0.9397  0.9419  0.9466  0.9724  1.0214  1.0247  1.0791
  1.1329  1.1597  1.1725  1.1764  1.1995  1.2152  1.2225  1.2497  1.2588  1.2651
  1.3186  1.3710  1.4165  1.4168  1.4320  1.4418  1.4589  1.5928  1.6081  1.6479
  1.6772  1.6930  1.7021  1.7849  1.8007  1.8175  1.8703  1.8724  1.8881  1.8949
  1.9139  1.9481  1.9541  2.0559  2.0864  2.0879  2.1121  2.1293  2.1494  2.1599
  2.1926  2.2007  2.2292  2.2469  2.2858  2.3007  2.3023  2.3308  2.3627  2.3637
  2.3728  2.4012  2.4840  2.4951  2.5131  2.5162  2.5819  2.5967  2.5993  2.6094
  2.6807  2.6838  2.7721  2.7894  2.7997  2.8169  2.8238  2.8486  2.8684  2.8836
  2.8839  2.9225  2.9382  2.9522  2.9639  2.9802  2.9900  3.0141  3.0188  3.0621
  3.0982  3.1045  3.1122  3.1658  3.1934  3.2463  3.2492  3.2628  3.2792  3.3048
  3.3182  3.3626  3.4209  3.4433  3.4699  3.4923  3.5036  3.5355  3.5366  3.5484
  3.5742  3.5998  3.6188  3.6379  3.6593  3.6852  3.7157  3.7296  3.7451  3.7776
  3.8039  3.8083  3.8131  3.8614  3.8675  3.8950  3.8956  3.9316  3.9664  3.9846
  4.0284  4.0289  4.0417  4.0938  4.0998  4.1299  4.1352  4.1411  4.1563  4.1811
  4.1950  4.2197  4.2371  4.2536  4.2736  4.2785  4.2794  4.3196  4.3323  4.3441
  4.3692  4.4082  4.4092  4.4234  4.4472  4.4491  4.4978  4.5245  4.5400  4.5792
  4.5800  4.6432  4.6591  4.6616  4.7026  4.7076  4.7233  4.7479  4.7611  4.7737
  4.8371  4.8532  4.8608  4.8702  4.8901  4.9359  4.9412  4.9485  4.9599  5.0237
  5.0320  5.0564  5.0952  5.1024  5.1352  5.1563  5.1672  5.2197  5.2550  5.2692
  5.2984  5.3181  5.3220  5.3931  5.4209  5.4569  5.4583  5.4914  5.5113  5.5323
  5.5705  5.5907  5.6385  5.6400  5.6443  5.7171  5.7311  5.7640  5.7860  5.7904
  5.7958  5.8283  5.8581  5.9333  5.9401  5.9470  5.9809  6.0051  6.0280  6.0465
  6.0756  6.0834  6.1134  6.1280  6.1467  6.2039  6.2375  6.2438  6.2612  6.3037
  6.3156  6.3271  6.3694  6.3975  6.4053  6.4284  6.4340  6.4460  6.4532  6.5298
  6.5371  6.5437  6.5445  6.5928  6.6368  6.6377  6.6605  6.6677  6.7208  6.7262
  6.7295  6.7724  6.8032  6.8098  6.8318  6.8710  6.8733  6.8779  6.9616  6.9654
  6.9821  6.9859  7.0052  7.0207  7.0396  7.0761  7.1096  7.1294  7.1424  7.1761
  7.2182  7.2201  7.2708  7.3181  7.3287  7.3675  7.4111  7.4661  7.4793  7.4897
  7.5040  7.5450  7.5810  7.6316  7.6410  7.7143  7.7158  7.7306  7.7377  7.8353
  7.9081  7.9125  7.9205  7.9263  7.9989  8.0340  8.1654  8.2233  8.2478  8.2585
  8.2648  8.3448  8.3492  8.3983  8.4278  8.4744  8.5413  8.6850  8.7948  8.8691
  8.9099  8.9889
   0.00000   0.00000   0.35963
 -1.5654 -1.5411 -1.5264 -1.5160 -1.5153 -1.5129 -1.5113 -1.5113 -1.1489 -1.1488
 -1.1486 -1.1485 -1.1447 -1.1366 -1.1363 -1.1360 -1.1335 -1.1310 -1.1306 -1.1291
 -1.1288 -1.1280 -1.1219 -1.1040 -1.0971 -1.0929 -1.0923 -1.0911 -0.6221 -0.5806
 -0.5369 -0.4867 -0.4407 -0.4360 -0.4306 -0.3752 -0.3676 -0.3553 -0.3389 -0.3258
 -0.3168 -0.2737 -0.2686 -0.2598 -0.2501 -0.2481 -0.2325 -0.2321 -0.2167 -0.2161
 -0.1978 -0.1932  0.4446  0.5867  0.6230  0.6740  0.7080  0.7273  0.7421  0.7429
  0.8597  0.8864  0.9035  0.9350  0.9420  0.9436  0.9742  1.0207  1.0219  1.0731
  1.1352  1.1583  1.1680  1.1790  1.1953  1.2179  1.2265  1.2582  1.2642  1.2661
  1.3185  1.3697  1.4102  1.4124  1.4398  1.4496  1.4644  1.5888  1.6037  1.6520
  1.6881  1.6925  1.7101  1.7777  1.7995  1.8172  1.8672  1.8683  1.8911  1.9048
  1.9137  1.9439  1.9549  2.0555  2.0825  2.0835  2.1067  2.1265  2.1488  2.1518
  2.1997  2.2014  2.2407  2.2542  2.2857  2.3022  2.3073  2.3228  2.3575  2.3643
  2.3670  2.3940  2.4859  2.4977  2.5096  2.5128  2.5868  2.6077  2.6077  2.6233
  2.6808  2.6855  2.7703  2.7973  2.8044  2.8240  2.8339  2.8548  2.8666  2.8807
  2.8856  2.9269  2.9287  2.9487  2.9681  2.9781  2.9956  3.0046  3.0091  3.0580
  3.0979  3.1049  3.1186  3.1699  3.1954  3.2376  3.2527  3.2586  3.2723  3.2929
  3.3267  3.3613  3.4249  3.4388  3.4773  3.4860  3.5071  3.5226  3.5420  3.5525
  3.5824  3.5925  3.6164  3.6328  3.6735  3.6742  3.7186  3.7205  3.7423  3.7735
  3.7920  3.8034  3.8213  3.8552  3.8672  3.8871  3.9031  3.9272  3.9609  3.9925
  4.0223  4.0344  4.0532  4.0974  4.0994  4.1249  4.1305  4.1436  4.1546  4.1870
  4.1907  4.2063  4.2264  4.2544  4.2704  4.2802  4.2826  4.3063  4.3339  4.3388
  4.3789  4.4060  4.4103  4.4178  4.4530  4.4579  4.5038  4.5345  4.5379  4.5775
  4.5780  4.6504  4.6531  4.6623  4.7131  4.7180  4.7313  4.7586  4.7591  4.7745
  4.8414  4.8469  4.8586  4.8696  4.8889  4.9429  4.9478  4.9499  4.9633  5.0265
  5.0297  5.0585  5.0987  5.1108  5.1442  5.1671  5.1716  5.2181  5.2468  5.2617
  5.3042  5.3205  5.3265  5.3828  5.4205  5.4532  5.4555  5.4936  5.5128  5.5395
  5.5688  5.5897  5.6365  5.6374  5.6428  5.7116  5.7281  5.7549  5.7933  5.7957
  5.8006  5.8194  5.8631  5.9194  5.9340  5.9481  5.9826  5.9953  6.0234  6.0498
  6.0675  6.0693  6.1168  6.1218  6.1444  6.1999  6.2340  6.2506  6.2637  6.2905
  6.3104  6.3136  6.3733  6.3960  6.4010  6.4236  6.4241  6.4366  6.4499  6.5319
  6.5367  6.5380  6.5403  6.5889  6.6417  6.6447  6.6482  6.6687  6.7275  6.7279
  6.7335  6.7734  6.8043  6.8139  6.8335  6.8661  6.8772  6.8814  6.9593  6.9647
  6.9779  6.9823  7.0039  7.0197  7.0469  7.0776  7.1111  7.1338  7.1422  7.1875
  7.2088  7.2147  7.2841  7.3182  7.3381  7.3631  7.4182  7.4657  7.4688  7.4900
  7.5027  7.5423  7.5867  7.6276  7.6381  7.7138  7.7192  7.7239  7.7296  7.8362
  7.9062  7.9106  7.9132  7.9276  7.9967  8.0250  8.1849  8.2308  8.2335  8.2457
  8.2703  8.3481  8.3503  8.4003  8.4247  8.4682  8.5351  8.6683  8.8033  8.8734
  8.9071  8.9828
   0.00000   0.00000   0.38211
 -1.5639 -1.5423 -1.5255 -1.5158 -1.5151 -1.5135 -1.5116 -1.5116 -1.1489 -1.1488
 -1.1486 -1.1485 -1.1443 -1.1365 -1.1362 -1.1361 -1.1336 -1.1309 -1.1308 -1.1296
 -1.1289 -1.1282 -1.1213 -1.1054 -1.0971 -1.0928 -1.0927 -1.0912 -0.6214 -0.5848
 -0.5326 -0.4893 -0.4363 -0.4339 -0.4290 -0.3769 -0.3668 -0.3502 -0.3407 -0.3259
 -0.3181 -0.2742 -0.2699 -0.2614 -0.2523 -0.2454 -0.2329 -0.2308 -0.2156 -0.2154
 -0.1993 -0.1946  0.4544  0.5797  0.6232  0.6702  0.7074  0.7253  0.7383  0.7391
  0.8638  0.8880  0.9029  0.9305  0.9414  0.9420  0.9762  1.0189  1.0204  1.0671
  1.1376  1.1569  1.1639  1.1817  1.1909  1.2193  1.2305  1.2642  1.2669  1.2739
  1.3192  1.3682  1.4036  1.4072  1.4481  1.4576  1.4705  1.5834  1.5986  1.6492
  1.6890  1.7061  1.7178  1.7724  1.7974  1.8172  1.8646  1.8654  1.8932  1.9143
  1.9146  1.9409  1.9548  2.0554  2.0779  2.0785  2.1011  2.1256  2.1379  2.1556
  2.2025  2.2067  2.2482  2.2620  2.2867  2.3038  2.3129  2.3138  2.3510  2.3566
  2.3703  2.3874  2.4879  2.4993  2.5065  2.5096  2.5941  2.6170  2.6184  2.6381
  2.6829  2.6884  2.7647  2.8052  2.8057  2.8303  2.8407  2.8606  2.8637  2.8762
  2.8879  2.9209  2.9306  2.9453  2.9672  2.9751  2.9964  3.0004  3.0032  3.0523
  3.0979  3.1086  3.1295  3.1792  3.2055  3.2266  3.2356  3.2454  3.2649  3.2815
  3.3354  3.3571  3.4293  3.4405  3.4791  3.4839  3.5090  3.5117  3.5449  3.5551
  3.5875  3.5891  3.6116  3.6301  3.6640  3.6867  3.7171  3.7186  3.7431  3.7658
  3.7766  3.7972  3.8299  3.8521  3.8672  3.8834  3.9144  3.9222  3.9557  3.9989
  4.0162  4.0408  4.0594  4.0910  4.1047  4.1203  4.1275  4.1442  4.1502  4.1900
  4.1904  4.1925  4.2185  4.2549  4.2689  4.2795  4.2833  4.2974  4.3327  4.3340
  4.3907  4.4017  4.4119  4.4132  4.4609  4.4666  4.5077  4.5366  4.5451  4.5748
  4.5763  4.6431  4.6547  4.6658  4.7236  4.7308  4.7390  4.7570  4.7699  4.7763
  4.8412  4.8442  4.8566  4.8686  4.8884  4.9488  4.9510  4.9535  4.9661  5.0267
  5.0306  5.0598  5.1038  5.1199  5.1518  5.1759  5.1768  5.2189  5.2394  5.2542
  5.3098  5.3178  5.3347  5.3716  5.4206  5.4485  5.4552  5.4948  5.5152  5.5413
  5.5640  5.5884  5.6315  5.6361  5.6511  5.7044  5.7245  5.7471  5.7929  5.8026
  5.8093  5.8122  5.8688  5.9033  5.9265  5.9415  5.9863  5.9893  6.0224  6.0509
  6.0552  6.0628  6.1206  6.1222  6.1440  6.1954  6.2274  6.2562  6.2677  6.2756
  6.3011  6.3069  6.3763  6.3942  6.3944  6.4139  6.4229  6.4272  6.4483  6.5191
  6.5342  6.5414  6.5438  6.5786  6.6345  6.6463  6.6531  6.6764  6.7243  6.7333
  6.7412  6.7754  6.8075  6.8183  6.8353  6.8614  6.8819  6.8860  6.9565  6.9637
  6.9690  6.9807  7.0001  7.0126  7.0545  7.0877  7.1138  7.1356  7.1419  7.1987
  7.2023  7.2096  7.2975  7.3175  7.3465  7.3598  7.4249  7.4594  7.4671  7.4876
  7.4980  7.5391  7.5914  7.6198  7.6379  7.7153  7.7183  7.7224  7.7252  7.8346
  7.8960  7.9030  7.9038  7.9457  7.9966  8.0151  8.2050  8.2175  8.2310  8.2405
  8.2769  8.3465  8.3576  8.4019  8.4213  8.4645  8.5275  8.6509  8.8117  8.8780
  8.9040  8.9764
   0.00000   0.00000   0.40458
 -1.5624 -1.5436 -1.5245 -1.5157 -1.5149 -1.5141 -1.5119 -1.5119 -1.1489 -1.1488
 -1.1486 -1.1486 -1.1438 -1.1364 -1.1363 -1.1359 -1.1337 -1.1311 -1.1309 -1.1302
 -1.1291 -1.1284 -1.1205 -1.1068 -1.0970 -1.0932 -1.0927 -1.0913 -0.6204 -0.5888
 -0.5285 -0.4920 -0.4320 -0.4315 -0.4277 -0.3791 -0.3656 -0.3458 -0.3422 -0.3270
 -0.3183 -0.2753 -0.2719 -0.2631 -0.2529 -0.2428 -0.2334 -0.2297 -0.2151 -0.2140
 -0.2009 -0.1960  0.4642  0.5724  0.6239  0.6663  0.7071  0.7235  0.7338  0.7361
  0.8676  0.8898  0.9018  0.9262  0.9399  0.9419  0.9785  1.0159  1.0205  1.0612
  1.1402  1.1556  1.1604  1.1846  1.1863  1.2192  1.2345  1.2646  1.2757  1.2818
  1.3210  1.3665  1.3966  1.4013  1.4568  1.4657  1.4770  1.5766  1.5929  1.6402
  1.6955  1.7175  1.7249  1.7696  1.7947  1.8173  1.8623  1.8633  1.8947  1.9165
  1.9211  1.9416  1.9539  2.0554  2.0719  2.0742  2.0955  2.1188  2.1353  2.1608
  2.2039  2.2131  2.2498  2.2689  2.2897  2.3040  2.3051  2.3190  2.3446  2.3509
  2.3725  2.3813  2.4898  2.5001  2.5039  2.5067  2.6032  2.6267  2.6278  2.6535
  2.6869  2.6929  2.7563  2.8025  2.8143  2.8353  2.8449  2.8604  2.8660  2.8696
  2.8893  2.9151  2.9324  2.9417  2.9641  2.9703  2.9902  2.9942  3.0081  3.0453
  3.0999  3.1152  3.1436  3.1930  3.2163  3.2246  3.2349  3.2408  3.2572  3.2736
  3.3428  3.3495  3.4339  3.4475  3.4718  3.4882  3.4963  3.5183  3.5440  3.5562
  3.5863  3.5929  3.6069  3.6299  3.6552  3.6858  3.7155  3.7295  3.7486  3.7557
  3.7597  3.7905  3.8373  3.8502  3.8681  3.8848  3.9164  3.9278  3.9503  4.0035
  4.0110  4.0479  4.0588  4.0807  4.1095  4.1158  4.1266  4.1412  4.1436  4.1739
  4.1927  4.1975  4.2162  4.2552  4.2680  4.2698  4.2824  4.2990  4.3267  4.3326
  4.3987  4.4039  4.4099  4.4128  4.4687  4.4748  4.5091  4.5363  4.5552  4.5711
  4.5753  4.6323  4.6569  4.6687  4.7335  4.7451  4.7461  4.7574  4.7782  4.7799
  4.8373  4.8444  4.8546  4.8674  4.8885  4.9446  4.9583  4.9600  4.9683  5.0244
  5.0354  5.0610  5.1091  5.1292  5.1574  5.1815  5.1833  5.2217  5.2349  5.2469
  5.3136  5.3155  5.3419  5.3603  5.4217  5.4445  5.4557  5.4947  5.5186  5.5384
  5.5554  5.5866  5.6298  5.6346  5.6630  5.6958  5.7207  5.7408  5.7942  5.8069
  5.8073  5.8157  5.8735  5.8876  5.9180  5.9291  5.9859  5.9921  6.0213  6.0490
  6.0499  6.0585  6.1236  6.1290  6.1444  6.1904  6.2186  6.2595  6.2602  6.2728
  6.2894  6.3052  6.3774  6.3864  6.3915  6.4074  6.4176  6.4244  6.4484  6.5065
  6.5331  6.5381  6.5503  6.5684  6.6203  6.6509  6.6609  6.6864  6.7202  6.7378
  6.7487  6.7780  6.8129  6.8233  6.8379  6.8590  6.8855  6.8909  6.9532  6.9596
  6.9625  6.9776  6.9940  7.0027  7.0614  7.1019  7.1175  7.1334  7.1429  7.1996
  7.2054  7.2092  7.3101  7.3167  7.3540  7.3573  7.4307  7.4517  7.4699  7.4831
  7.4905  7.5347  7.5942  7.6085  7.6424  7.7140  7.7179  7.7245  7.7255  7.8311
  7.8794  7.8931  7.9048  7.9627  7.9984  8.0047  8.2031  8.2153  8.2252  8.2496
  8.2842  8.3443  8.3657  8.4030  8.4180  8.4636  8.5184  8.6330  8.8199  8.8827
  8.9012  8.9698
   0.00000   0.00000   0.42706
 -1.5608 -1.5450 -1.5236 -1.5155 -1.5148 -1.5147 -1.5123 -1.5122 -1.1489 -1.1488
 -1.1487 -1.1486 -1.1433 -1.1367 -1.1362 -1.1357 -1.1337 -1.1314 -1.1309 -1.1306
 -1.1291 -1.1285 -1.1197 -1.1082 -1.0969 -1.0936 -1.0926 -1.0914 -0.6191 -0.5926
 -0.5245 -0.4947 -0.4302 -0.4267 -0.4265 -0.3817 -0.3639 -0.3433 -0.3429 -0.3292
 -0.3171 -0.2764 -0.2744 -0.2650 -0.2521 -0.2402 -0.2342 -0.2289 -0.2146 -0.2126
 -0.2024 -0.1974  0.4740  0.5648  0.6254  0.6621  0.7071  0.7220  0.7294  0.7330
  0.8713  0.8917  0.9002  0.9218  0.9391  0.9418  0.9810  1.0127  1.0211  1.0555
  1.1430  1.1543  1.1574  1.1817  1.1876  1.2179  1.2386  1.2650  1.2843  1.2897
  1.3241  1.3645  1.3895  1.3948  1.4659  1.4738  1.4838  1.5685  1.5867  1.6282
  1.7048  1.7263  1.7308  1.7697  1.7911  1.8172  1.8601  1.8617  1.8955  1.9192
  1.9220  1.9486  1.9525  2.0558  2.0643  2.0714  2.0901  2.1068  2.1404  2.1673
  2.2053  2.2188  2.2460  2.2742  2.2935  2.2938  2.3059  2.3257  2.3386  2.3476
  2.3736  2.3757  2.4916  2.5003  2.5017  2.5043  2.6132  2.6352  2.6364  2.6691
  2.6926  2.6991  2.7459  2.7972  2.8221  2.8378  2.8470  2.8583  2.8612  2.8705
  2.8892  2.9105  2.9316  2.9379  2.9603  2.9639  2.9868  2.9906  3.0091  3.0378
  3.1043  3.1239  3.1587  3.2069  3.2101  3.2391  3.2498  3.2526  3.2700  3.2777
  3.3399  3.3472  3.4381  3.4555  3.4652  3.4873  3.4900  3.5269  3.5400  3.5565
  3.5882  3.5936  3.6029  3.6304  3.6494  3.6779  3.7114  3.7427  3.7444  3.7482
  3.7573  3.7857  3.8428  3.8481  3.8704  3.8919  3.9100  3.9415  3.9442  4.0059
  4.0070  4.0518  4.0554  4.0669  4.1103  4.1141  4.1266  4.1362  4.1368  4.1589
  4.1974  4.2021  4.2186  4.2553  4.2578  4.2670  4.2811  4.3032  4.3212  4.3302
  4.3992  4.4079  4.4128  4.4177  4.4755  4.4831  4.5079  4.5363  4.5645  4.5668
  4.5744  4.6214  4.6578  4.6699  4.7422  4.7524  4.7597  4.7605  4.7805  4.7877
  4.8356  4.8429  4.8528  4.8661  4.8886  4.9372  4.9622  4.9698  4.9699  5.0231
  5.0410  5.0626  5.1134  5.1381  5.1600  5.1838  5.1918  5.2206  5.2395  5.2400
  5.3094  5.3200  5.3468  5.3498  5.4240  5.4421  5.4568  5.4931  5.5233  5.5327
  5.5440  5.5843  5.6309  5.6331  5.6748  5.6862  5.7179  5.7364  5.7967  5.8050
  5.8096  5.8194  5.8743  5.8759  5.9086  5.9146  5.9844  5.9988  6.0165  6.0466
  6.0518  6.0575  6.1300  6.1367  6.1438  6.1849  6.2094  6.2452  6.2599  6.2776
  6.2792  6.3047  6.3763  6.3783  6.3876  6.4056  6.4088  6.4268  6.4498  6.4955
  6.5272  6.5342  6.5555  6.5634  6.6072  6.6557  6.6656  6.6952  6.7175  6.7409
  6.7556  6.7809  6.8200  6.8299  6.8413  6.8591  6.8880  6.8956  6.9495  6.9503
  6.9612  6.9731  6.9860  6.9921  7.0669  7.1168  7.1218  7.1273  7.1460  7.1995
  7.2028  7.2183  7.3164  7.3211  7.3556  7.3605  7.4351  7.4466  7.4737  7.4772
  7.4819  7.5289  7.5943  7.5952  7.6519  7.7112  7.7206  7.7266  7.7289  7.8271
  7.8614  7.8829  7.9084  7.9782  7.9939  8.0017  8.1896  8.1998  8.2444  8.2588
  8.2916  8.3415  8.3737  8.4036  8.4154  8.4660  8.5079  8.6146  8.8279  8.8859
  8.8998  8.9630
   0.00000   0.00000   0.44954
 -1.5592 -1.5465 -1.5227 -1.5156 -1.5151 -1.5145 -1.5126 -1.5125 -1.1489 -1.1488
 -1.1487 -1.1487 -1.1427 -1.1372 -1.1361 -1.1355 -1.1337 -1.1317 -1.1309 -1.1309
 -1.1292 -1.1287 -1.1188 -1.1095 -1.0967 -1.0941 -1.0925 -1.0915 -0.6176 -0.5963
 -0.5208 -0.4973 -0.4287 -0.4259 -0.4214 -0.3848 -0.3619 -0.3441 -0.3416 -0.3324
 -0.3141 -0.2775 -0.2770 -0.2669 -0.2505 -0.2378 -0.2352 -0.2283 -0.2140 -0.2111
 -0.2040 -0.1989  0.4838  0.5567  0.6274  0.6578  0.7075  0.7209  0.7253  0.7301
  0.8748  0.8939  0.8982  0.9179  0.9388  0.9416  0.9836  1.0094  1.0222  1.0500
  1.1460  1.1532  1.1551  1.1771  1.1907  1.2158  1.2426  1.2649  1.2927  1.2971
  1.3286  1.3623  1.3824  1.3878  1.4754  1.4818  1.4907  1.5592  1.5807  1.6154
  1.7151  1.7328  1.7350  1.7727  1.7867  1.8165  1.8581  1.8603  1.8964  1.9193
  1.9226  1.9505  1.9595  2.0558  2.0564  2.0695  2.0850  2.0949  2.1482  2.1747
  2.2066  2.2237  2.2385  2.2787  2.2828  2.2972  2.3066  2.3329  2.3332  2.3469
  2.3705  2.3734  2.4933  2.5000  2.5001  2.5024  2.6230  2.6402  2.6459  2.6842
  2.7004  2.7070  2.7346  2.7900  2.8305  2.8359  2.8478  2.8516  2.8597  2.8746
  2.8879  2.9061  2.9288  2.9338  2.9564  2.9573  2.9864  2.9890  3.0072  3.0301
  3.1104  3.1333  3.1736  3.1991  3.2269  3.2406  3.2445  3.2676  3.2764  3.2887
  3.3295  3.3468  3.4417  3.4569  3.4610  3.4885  3.4896  3.5349  3.5364  3.5567
  3.5912  3.5916  3.5998  3.6274  3.6496  3.6697  3.7074  3.7270  3.7331  3.7561
  3.7683  3.7935  3.8452  3.8471  3.8738  3.9026  3.9036  3.9373  3.9534  4.0044
  4.0058  4.0402  4.0521  4.0630  4.1028  4.1183  4.1243  4.1314  4.1320  4.1477
  4.2034  4.2062  4.2228  4.2469  4.2554  4.2656  4.2801  4.3050  4.3168  4.3272
  4.4045  4.4070  4.4122  4.4314  4.4810  4.4917  4.5038  4.5363  4.5623  4.5723
  4.5730  4.6114  4.6581  4.6693  4.7494  4.7576  4.7662  4.7738  4.7825  4.7927
  4.8369  4.8401  4.8509  4.8647  4.8884  4.9276  4.9652  4.9711  4.9800  5.0226
  5.0469  5.0648  5.1166  5.1465  5.1593  5.1837  5.2026  5.2165  5.2332  5.2517
  5.3036  5.3243  5.3411  5.3485  5.4277  5.4419  5.4586  5.4901  5.5250  5.5296
  5.5313  5.5814  5.6320  5.6338  5.6758  5.6812  5.7190  5.7338  5.7995  5.8054
  5.8110  5.8209  5.8646  5.8755  5.8987  5.9003  5.9843  6.0041  6.0109  6.0417
  6.0596  6.0617  6.1387  6.1403  6.1448  6.1789  6.2016  6.2317  6.2569  6.2674
  6.2847  6.3045  6.3708  6.3747  6.3826  6.4007  6.4083  6.4298  6.4512  6.4880
  6.5116  6.5370  6.5562  6.5619  6.5991  6.6609  6.6652  6.7009  6.7183  6.7428
  6.7617  6.7833  6.8284  6.8388  6.8452  6.8616  6.8897  6.8997  6.9410  6.9454
  6.9596  6.9676  6.9768  6.9821  7.0709  7.1189  7.1265  7.1299  7.1515  7.2000
  7.2027  7.2255  7.3174  7.3296  7.3546  7.3653  7.4378  7.4446  7.4704  7.4747
  7.4778  7.5215  7.5817  7.5916  7.6654  7.7098  7.7233  7.7302  7.7328  7.8237
  7.8422  7.8724  7.9136  7.9831  7.9919  8.0062  8.1773  8.1850  8.2621  8.2681
  8.2982  8.3380  8.3810  8.4037  8.4146  8.4717  8.4961  8.5960  8.8357  8.8852
  8.9021  8.9560
   0.00000   0.00000   0.47201
 -1.5576 -1.5480 -1.5217 -1.5164 -1.5149 -1.5143 -1.5129 -1.5127 -1.1489 -1.1488
 -1.1487 -1.1487 -1.1420 -1.1378 -1.1359 -1.1354 -1.1336 -1.1320 -1.1311 -1.1309
 -1.1292 -1.1288 -1.1179 -1.1109 -1.0965 -1.0945 -1.0923 -1.0916 -0.6158 -0.5998
 -0.5173 -0.4999 -0.4274 -0.4253 -0.4162 -0.3882 -0.3593 -0.3445 -0.3415 -0.3363
 -0.3098 -0.2811 -0.2771 -0.2689 -0.2484 -0.2366 -0.2355 -0.2282 -0.2132 -0.2096
 -0.2055 -0.2004  0.4935  0.5484  0.6300  0.6534  0.7082  0.7203  0.7216  0.7275
  0.8782  0.8959  0.8962  0.9141  0.9389  0.9413  0.9865  1.0060  1.0239  1.0449
  1.1491  1.1523  1.1534  1.1726  1.1938  1.2131  1.2465  1.2640  1.3005  1.3038
  1.3344  1.3603  1.3754  1.3803  1.4853  1.4894  1.4973  1.5492  1.5753  1.6028
  1.7258  1.7371  1.7378  1.7781  1.7811  1.8144  1.8567  1.8590  1.8977  1.9156
  1.9264  1.9480  1.9718  2.0465  2.0575  2.0685  2.0804  2.0845  2.1579  2.1827
  2.2075  2.2280  2.2286  2.2719  2.2826  2.2989  2.3078  2.3283  2.3403  2.3478
  2.3658  2.3721  2.4950  2.4989  2.4995  2.5010  2.6312  2.6428  2.6551  2.6975
  2.7104  2.7156  2.7237  2.7812  2.8307  2.8383  2.8416  2.8479  2.8640  2.8778
  2.8859  2.9012  2.9250  2.9292  2.9518  2.9528  2.9884  2.9887  3.0038  3.0225
  3.1175  3.1416  3.1870  3.1943  3.2361  3.2449  3.2454  3.2639  3.2743  3.3185
  3.3326  3.3402  3.4442  3.4521  3.4604  3.4876  3.4986  3.5305  3.5457  3.5573
  3.5881  3.5934  3.5975  3.6210  3.6544  3.6635  3.7035  3.7135  3.7233  3.7499
  3.7806  3.8157  3.8410  3.8514  3.8781  3.8947  3.9181  3.9300  3.9591  4.0032
  4.0034  4.0252  4.0415  4.0706  4.0927  4.1176  4.1224  4.1282  4.1290  4.1419
  4.2096  4.2101  4.2266  4.2376  4.2555  4.2636  4.2803  4.3037  4.3138  4.3238
  4.4069  4.4114  4.4144  4.4442  4.4848  4.4971  4.5012  4.5365  4.5576  4.5675
  4.5801  4.6039  4.6583  4.6674  4.7552  4.7617  4.7738  4.7843  4.7864  4.7945
  4.8369  4.8409  4.8489  4.8632  4.8879  4.9169  4.9674  4.9718  4.9899  5.0220
  5.0529  5.0672  5.1191  5.1538  5.1556  5.1823  5.2131  5.2153  5.2270  5.2664
  5.2955  5.3279  5.3355  5.3457  5.4326  5.4440  5.4608  5.4861  5.5170  5.5187
  5.5367  5.5777  5.6316  5.6380  5.6652  5.6798  5.7246  5.7328  5.8021  5.8085
  5.8114  5.8216  5.8591  5.8729  5.8872  5.8887  5.9856  6.0056  6.0075  6.0354
  6.0694  6.0722  6.1337  6.1489  6.1505  6.1737  6.1958  6.2199  6.2516  6.2575
  6.2906  6.3044  6.3646  6.3739  6.3769  6.3936  6.4143  6.4329  6.4510  6.4861
  6.4946  6.5410  6.5490  6.5610  6.5997  6.6594  6.6668  6.7025  6.7224  6.7435
  6.7675  6.7849  6.8374  6.8486  6.8503  6.8660  6.8910  6.9027  6.9322  6.9403
  6.9576  6.9617  6.9677  6.9733  7.0742  7.1099  7.1314  7.1392  7.1589  7.1993
  7.2058  7.2303  7.3199  7.3348  7.3546  7.3680  7.4386  7.4463  7.4636  7.4716
  7.4805  7.5129  7.5701  7.5862  7.6810  7.7094  7.7263  7.7344  7.7371  7.8219
  7.8220  7.8616  7.9200  7.9726  8.0035  8.0113  8.1665  8.1717  8.2769  8.2780
  8.3033  8.3336  8.3870  8.4033  8.4164  8.4808  8.4831  8.5773  8.8433  8.8815
  8.9074  8.9490
   0.00000   0.00000   0.49449
 -1.5560 -1.5495 -1.5208 -1.5172 -1.5146 -1.5140 -1.5133 -1.5130 -1.1489 -1.1488
 -1.1487 -1.1487 -1.1414 -1.1385 -1.1358 -1.1354 -1.1334 -1.1323 -1.1311 -1.1310
 -1.1292 -1.1289 -1.1168 -1.1122 -1.0963 -1.0949 -1.0922 -1.0917 -0.6138 -0.6030
 -0.5141 -0.5025 -0.4264 -0.4250 -0.4110 -0.3921 -0.3564 -0.3446 -0.3421 -0.3405
 -0.3049 -0.2852 -0.2765 -0.2708 -0.2462 -0.2381 -0.2336 -0.2286 -0.2123 -0.2081
 -0.2071 -0.2020  0.5030  0.5397  0.6331  0.6490  0.7093  0.7183  0.7202  0.7252
  0.8815  0.8933  0.8987  0.9106  0.9392  0.9410  0.9895  1.0027  1.0261  1.0402
  1.1516  1.1521  1.1525  1.1682  1.1970  1.2101  1.2503  1.2623  1.3071  1.3093
  1.3412  1.3587  1.3689  1.3725  1.4955  1.4963  1.5026  1.5386  1.5717  1.5911
  1.7366  1.7396  1.7397  1.7742  1.7849  1.8108  1.8558  1.8578  1.8995  1.9116
  1.9304  1.9451  1.9847  2.0358  2.0591  2.0684  2.0760  2.0764  2.1687  2.1906
  2.2075  2.2172  2.2322  2.2613  2.2865  2.2986  2.3097  2.3238  2.3476  2.3497
  2.3616  2.3694  2.4965  2.4983  2.4990  2.4998  2.6374  2.6430  2.6643  2.7025
  2.7195  2.7222  2.7237  2.7709  2.8249  2.8321  2.8451  2.8475  2.8696  2.8799
  2.8836  2.8955  2.9216  2.9245  2.9481  2.9497  2.9894  2.9920  2.9999  3.0153
  3.1250  3.1458  3.1947  3.1984  3.2325  3.2542  3.2552  3.2583  3.2717  3.3068
  3.3278  3.3817  3.4453  3.4476  3.4632  3.4841  3.5098  3.5275  3.5535  3.5585
  3.5852  3.5933  3.5965  3.6139  3.6591  3.6602  3.6999  3.7036  3.7168  3.7399
  3.7934  3.8351  3.8416  3.8564  3.8829  3.8862  3.9229  3.9347  3.9520  4.0025
  4.0031  4.0081  4.0394  4.0780  4.0808  4.1090  4.1262  4.1266  4.1273  4.1390
  4.2131  4.2163  4.2289  4.2302  4.2557  4.2612  4.2820  4.2999  4.3124  4.3202
  4.4073  4.4104  4.4274  4.4551  4.4863  4.4884  4.5117  4.5374  4.5527  4.5589
  4.5859  4.5993  4.6585  4.6649  4.7596  4.7643  4.7822  4.7861  4.7939  4.7959
  4.8347  4.8462  4.8466  4.8614  4.8875  4.9065  4.9690  4.9720  4.9991  5.0207
  5.0586  5.0689  5.1223  5.1489  5.1608  5.1797  5.2114  5.2214  5.2292  5.2822
  5.2848  5.3304  5.3331  5.3384  5.4386  5.4476  5.4637  5.4813  5.5073  5.5095
  5.5446  5.5731  5.6324  5.6434  5.6552  5.6736  5.7307  5.7331  5.8044  5.8110
  5.8136  5.8229  5.8573  5.8690  5.8761  5.8788  5.9880  6.0038  6.0071  6.0283
  6.0801  6.0874  6.1244  6.1482  6.1594  6.1747  6.1908  6.2096  6.2459  6.2491
  6.2958  6.3041  6.3605  6.3703  6.3750  6.3876  6.4229  6.4361  6.4487  6.4778
  6.4902  6.5367  6.5455  6.5595  6.6068  6.6503  6.6734  6.7002  6.7279  6.7428
  6.7730  6.7853  6.8457  6.8524  6.8620  6.8716  6.8926  6.9037  6.9243  6.9334
  6.9553  6.9565  6.9609  6.9660  7.0775  7.1012  7.1360  7.1439  7.1674  7.1963
  7.2120  7.2321  7.3238  7.3368  7.3557  7.3678  7.4390  7.4516  7.4568  7.4732
  7.4802  7.5036  7.5627  7.5789  7.6959  7.7098  7.7315  7.7384  7.7408  7.8011
  7.8226  7.8510  7.9272  7.9624  8.0125  8.0161  8.1581  8.1611  8.2854  8.2909
  8.3060  8.3283  8.3919  8.4023  8.4217  8.4695  8.4928  8.5588  8.8506  8.8764
  8.9137  8.9418
   0.00000   0.00000   0.51697
 -1.5543 -1.5511 -1.5199 -1.5181 -1.5143 -1.5138 -1.5136 -1.5132 -1.1488 -1.1488
 -1.1487 -1.1487 -1.1407 -1.1392 -1.1357 -1.1355 -1.1332 -1.1326 -1.1311 -1.1310
 -1.1292 -1.1290 -1.1158 -1.1134 -1.0960 -1.0953 -1.0921 -1.0918 -0.6115 -0.6061
 -0.5109 -0.5052 -0.4256 -0.4249 -0.4059 -0.3964 -0.3529 -0.3449 -0.3442 -0.3429
 -0.2997 -0.2897 -0.2755 -0.2725 -0.2439 -0.2398 -0.2318 -0.2293 -0.2112 -0.2085
 -0.2066 -0.2035  0.5125  0.5309  0.6366  0.6447  0.7109  0.7154  0.7208  0.7232
  0.8846  0.8906  0.9014  0.9073  0.9396  0.9405  0.9927  0.9993  1.0288  1.0359
  1.1512  1.1514  1.1561  1.1640  1.2003  1.2069  1.2539  1.2599  1.3119  1.3129
  1.3487  1.3583  1.3635  1.3646  1.5019  1.5055  1.5061  1.5277  1.5710  1.5813
  1.7408  1.7410  1.7471  1.7661  1.7923  1.8057  1.8556  1.8567  1.9020  1.9084
  1.9344  1.9419  1.9982  2.0239  2.0615  2.0691  2.0695  2.0732  2.1805  2.1977
  2.2052  2.2062  2.2371  2.2516  2.2904  2.2973  2.3125  2.3196  2.3520  2.3544
  2.3581  2.3655  2.4978  2.4980  2.4985  2.4998  2.6415  2.6455  2.6740  2.6944
  2.7257  2.7292  2.7349  2.7602  2.8208  2.8245  2.8503  2.8544  2.8759  2.8807
  2.8822  2.8891  2.9199  2.9228  2.9463  2.9474  2.9909  2.9964  2.9968  3.0088
  3.1325  3.1444  3.2011  3.2225  3.2344  3.2492  3.2512  3.2664  3.2676  3.2725
  3.2939  3.3112  3.4451  3.4453  3.4683  3.4795  3.5185  3.5257  3.5585  3.5598
  3.5846  3.5907  3.5976  3.6070  3.6593  3.6615  3.6970  3.6978  3.7159  3.7297
  3.8060  3.8273  3.8626  3.8666  3.8777  3.8868  3.9175  3.9348  3.9525  3.9898
  4.0035  4.0036  4.0450  4.0681  4.0854  4.1006  4.1258  4.1263  4.1300  4.1364
  4.2163  4.2221  4.2245  4.2290  4.2562  4.2589  4.2852  4.2949  4.3127  4.3169
  4.4079  4.4095  4.4416  4.4609  4.4809  4.4850  4.5233  4.5396  4.5471  4.5484
  4.5905  4.5964  4.6592  4.6625  4.7627  4.7653  4.7880  4.7905  4.7923  4.7995
  4.8355  4.8434  4.8513  4.8590  4.8884  4.8977  4.9702  4.9719  5.0071  5.0179
  5.0635  5.0691  5.1269  5.1412  5.1667  5.1762  5.2115  5.2169  5.2436  5.2721
  5.2982  5.3272  5.3316  5.3330  5.4447  5.4502  5.4672  5.4764  5.5001  5.5027
  5.5527  5.5673  5.6350  5.6464  5.6499  5.6657  5.7340  5.7341  5.8064  5.8099
  5.8195  5.8245  5.8583  5.8648  5.8682  5.8705  5.9915  6.0002  6.0097  6.0211
  6.0912  6.1047  6.1137  6.1371  6.1694  6.1817  6.1855  6.2001  6.2418  6.2433
  6.2997  6.3035  6.3592  6.3648  6.3765  6.3828  6.4340  6.4391  6.4455  6.4618
  6.4987  6.5231  6.5500  6.5572  6.6167  6.6394  6.6806  6.6949  6.7332  6.7409
  6.7779  6.7843  6.8519  6.8547  6.8727  6.8768  6.8953  6.9024  6.9187  6.9250
  6.9528  6.9535  6.9576  6.9607  7.0816  7.0934  7.1401  7.1448  7.1760  7.1911
  7.2195  7.2307  7.3283  7.3358  7.3580  7.3652  7.4410  7.4505  7.4594  7.4758
  7.4782  7.4942  7.5610  7.5712  7.7057  7.7101  7.7415  7.7422  7.7433  7.7800
  7.8262  7.8410  7.9351  7.9527  8.0183  8.0196  8.1526  8.1539  8.2928  8.2992
  8.3081  8.3220  8.3956  8.4007  8.4306  8.4556  8.5072  8.5407  8.8576  8.8706
  8.9206  8.9347
   0.00000   0.00000   0.53944
 -1.5527 -1.5527 -1.5190 -1.5190 -1.5140 -1.5140 -1.5135 -1.5135 -1.1488 -1.1488
 -1.1487 -1.1487 -1.1399 -1.1399 -1.1356 -1.1356 -1.1329 -1.1329 -1.1311 -1.1311
 -1.1291 -1.1291 -1.1146 -1.1146 -1.0956 -1.0956 -1.0920 -1.0920 -0.6089 -0.6089
 -0.5080 -0.5080 -0.4251 -0.4251 -0.4010 -0.4010 -0.3490 -0.3490 -0.3437 -0.3437
 -0.2946 -0.2946 -0.2742 -0.2741 -0.2418 -0.2418 -0.2304 -0.2304 -0.2099 -0.2099
 -0.2051 -0.2050  0.5218  0.5218  0.6405  0.6405  0.7129  0.7129  0.7217  0.7218
  0.8877  0.8877  0.9043  0.9043  0.9400  0.9401  0.9960  0.9960  1.0321  1.0321
  1.1511  1.1512  1.1599  1.1600  1.2036  1.2037  1.2570  1.2572  1.3139  1.3139
  1.3564  1.3567  1.3597  1.3598  1.5052  1.5053  1.5168  1.5169  1.5742  1.5743
  1.7412  1.7412  1.7569  1.7571  1.7994  1.7995  1.8559  1.8560  1.9049  1.9051
  1.9382  1.9383  2.0111  2.0114  2.0648  2.0649  2.0707  2.0708  2.1927  2.1929
  2.2029  2.2031  2.2433  2.2435  2.2941  2.2942  2.3158  2.3159  2.3546  2.3551
  2.3604  2.3605  2.4981  2.4981  2.4989  2.4990  2.6441  2.6443  2.6841  2.6841
  2.7300  2.7302  2.7477  2.7480  2.8202  2.8205  2.8532  2.8538  2.8808  2.8815
  2.8820  2.8830  2.9202  2.9207  2.9461  2.9463  2.9928  2.9938  3.0024  3.0026
  3.1390  3.1396  3.2111  3.2114  3.2429  3.2434  3.2601  3.2609  3.2799  3.2804
  3.2920  3.2922  3.4446  3.4449  3.4740  3.4741  3.5230  3.5239  3.5601  3.5605
  3.5869  3.5870  3.6011  3.6014  3.6601  3.6612  3.6957  3.6962  3.7205  3.7213
  3.8173  3.8177  3.8695  3.8700  3.8839  3.8844  3.9192  3.9198  3.9706  3.9716
  4.0039  4.0039  4.0554  4.0558  4.0927  4.0928  4.1256  4.1261  4.1332  4.1335
  4.2197  4.2203  4.2264  4.2267  4.2569  4.2575  4.2894  4.2900  4.3141  4.3145
  4.4086  4.4087  4.4541  4.4551  4.4813  4.4818  4.5352  4.5357  4.5431  4.5435
  4.5937  4.5939  4.6603  4.6609  4.7642  4.7653  4.7901  4.7904  4.7968  4.7970
  4.8387  4.8397  4.8549  4.8564  4.8913  4.8918  4.9707  4.9717  5.0131  5.0136
  5.0671  5.0673  5.1332  5.1337  5.1713  5.1723  5.2128  5.2140  5.2581  5.2582
  5.3132  5.3139  5.3319  5.3332  5.4490  5.4495  5.4709  5.4722  5.4980  5.4994
  5.5600  5.5609  5.6393  5.6399  5.6570  5.6579  5.7347  5.7348  5.8083  5.8084
  5.8237  5.8242  5.8610  5.8611  5.8657  5.8663  5.9954  5.9962  6.0144  6.0149
  6.1022  6.1027  6.1216  6.1221  6.1778  6.1785  6.1907  6.1912  6.2405  6.2409
  6.3018  6.3026  6.3606  6.3608  6.3786  6.3796  6.4419  6.4424  6.4468  6.4474
  6.5098  6.5103  6.5538  6.5541  6.6277  6.6282  6.6878  6.6883  6.7375  6.7379
  6.7816  6.7819  6.8547  6.8549  6.8776  6.8789  6.8989  6.8992  6.9184  6.9188
  6.9518  6.9525  6.9576  6.9579  7.0867  7.0869  7.1432  7.1432  7.1841  7.1843
  7.2261  7.2265  7.3322  7.3330  7.3611  7.3618  7.4449  7.4453  7.4680  7.4684
  7.4849  7.4861  7.5642  7.5648  7.7093  7.7096  7.7431  7.7434  7.7597  7.7598
  7.8322  7.8328  7.9435  7.9436  8.0205  8.0208  8.1509  8.1513  8.2981  8.2986
  8.3139  8.3154  8.3982  8.3988  8.4416  8.4430  8.5233  8.5234  8.8642  8.8644
  8.9274  8.9277
   25
   0.00000   0.00000   0.53944
 -1.5527 -1.5527 -1.5190 -1.5190 -1.5140 -1.5140 -1.5135 -1.5135 -1.1488 -1.1488
 -1.1487 -1.1487 -1.1399 -1.1399 -1.1356 -1.1356 -1.1329 -1.1329 -1.1311 -1.1311
 -1.1291 -1.1291 -1.1146 -1.1146 -1.0956 -1.0956 -1.0920 -1.0920 -0.6089 -0.6089
 -0.5080 -0.5080 -0.4251 -0.4251 -0.4010 -0.4010 -0.3490 -0.3490 -0.3437 -0.3437
 -0.2946 -0.2946 -0.2742 -0.2741 -0.2418 -0.2418 -0.2304 -0.2304 -0.2099 -0.2099
 -0.2051 -0.2050  0.5218  0.5218  0.6405  0.6405  0.7129  0.7129  0.7217  0.7218
  0.8877  0.8877  0.9043  0.9043  0.9400  0.9401  0.9960  0.9960  1.0321  1.0321
  1.1511  1.1512  1.1599  1.1600  1.2036  1.2037  1.2570  1.2572  1.3139  1.3139
  1.3564  1.3567  1.3597  1.3598  1.5052  1.5053  1.5168  1.5169  1.5742  1.5743
  1.7412  1.7412  1.7569  1.7571  1.7994  1.7995  1.8559  1.8560  1.9049  1.9051
  1.9382  1.9383  2.0111  2.0114  2.0648  2.0649  2.0707  2.0708  2.1927  2.1929
  2.2029  2.2031  2.2433  2.2435  2.2941  2.2942  2.3158  2.3159  2.3546  2.3551
  2.3604  2.3605  2.4981  2.4981  2.4989  2.4990  2.6441  2.6443  2.6841  2.6841
  2.7300  2.7302  2.7477  2.7480  2.8202  2.8205  2.8532  2.8538  2.8808  2.8815
  2.8820  2.8830  2.9202  2.9207  2.9461  2.9463  2.9928  2.9938  3.0024  3.0026
  3.1390  3.1396  3.2111  3.2114  3.2429  3.2434  3.2601  3.2609  3.2799  3.2804
  3.2920  3.2922  3.4446  3.4449  3.4740  3.4741  3.5230  3.5239  3.5601  3.5605
  3.5869  3.5870  3.6011  3.6014  3.6601  3.6612  3.6957  3.6962  3.7205  3.7213
  3.8173  3.8177  3.8695  3.8700  3.8839  3.8844  3.9192  3.9198  3.9706  3.9716
  4.0039  4.0039  4.0554  4.0558  4.0927  4.0928  4.1256  4.1261  4.1332  4.1335
  4.2197  4.2203  4.2264  4.2267  4.2569  4.2575  4.2894  4.2900  4.3141  4.3145
  4.4086  4.4087  4.4541  4.4551  4.4813  4.4818  4.5352  4.5357  4.5431  4.5435
  4.5937  4.5939  4.6603  4.6609  4.7642  4.7653  4.7901  4.7904  4.7968  4.7970
  4.8387  4.8397  4.8549  4.8564  4.8913  4.8918  4.9707  4.9717  5.0131  5.0136
  5.0671  5.0673  5.1332  5.1337  5.1713  5.1723  5.2128  5.2140  5.2581  5.2582
  5.3132  5.3139  5.3319  5.3332  5.4490  5.4495  5.4709  5.4722  5.4980  5.4994
  5.5600  5.5609  5.6393  5.6399  5.6570  5.6579  5.7347  5.7348  5.8083  5.8084
  5.8237  5.8242  5.8610  5.8611  5.8657  5.8663  5.9954  5.9962  6.0144  6.0149
  6.1022  6.1027  6.1216  6.1221  6.1778  6.1785  6.1907  6.1912  6.2405  6.2409
  6.3018  6.3026  6.3606  6.3608  6.3786  6.3796  6.4419  6.4424  6.4468  6.4474
  6.5098  6.5103  6.5538  6.5541  6.6277  6.6282  6.6878  6.6883  6.7375  6.7379
  6.7816  6.7819  6.8547  6.8549  6.8776  6.8789  6.8989  6.8992  6.9184  6.9188
  6.9518  6.9525  6.9576  6.9579  7.0867  7.0869  7.1432  7.1432  7.1841  7.1843
  7.2261  7.2265  7.3322  7.3330  7.3611  7.3618  7.4449  7.4453  7.4680  7.4684
  7.4849  7.4861  7.5642  7.5648  7.7093  7.7096  7.7431  7.7434  7.7597  7.7598
  7.8322  7.8328  7.9435  7.9436  8.0205  8.0208  8.1509  8.1513  8.2981  8.2986
  8.3139  8.3154  8.3982  8.3988  8.4416  8.4430  8.5233  8.5234  8.8642  8.8644
  8.9274  8.9277
   0.02083   0.00000   0.53944
 -1.5527 -1.5527 -1.5190 -1.5190 -1.5140 -1.5140 -1.5135 -1.5135 -1.1488 -1.1488
 -1.1487 -1.1487 -1.1399 -1.1399 -1.1356 -1.1356 -1.1329 -1.1329 -1.1311 -1.1311
 -1.1291 -1.1291 -1.1146 -1.1146 -1.0956 -1.0956 -1.0920 -1.0920 -0.6088 -0.6088
 -0.5082 -0.5082 -0.4251 -0.4251 -0.4009 -0.4009 -0.3488 -0.3488 -0.3436 -0.3435
 -0.2946 -0.2945 -0.2741 -0.2741 -0.2418 -0.2418 -0.2305 -0.2304 -0.2100 -0.2100
 -0.2053 -0.2052  0.5220  0.5220  0.6404  0.6404  0.7126  0.7127  0.7213  0.7213
  0.8877  0.8877  0.9046  0.9046  0.9403  0.9403  0.9960  0.9960  1.0322  1.0323
  1.1504  1.1504  1.1601  1.1601  1.2041  1.2042  1.2570  1.2571  1.3138  1.3138
  1.3562  1.3564  1.3595  1.3596  1.5053  1.5054  1.5170  1.5171  1.5741  1.5741
  1.7410  1.7410  1.7570  1.7571  1.7993  1.7994  1.8563  1.8564  1.9055  1.9056
  1.9384  1.9384  2.0106  2.0109  2.0643  2.0644  2.0705  2.0706  2.1911  2.1913
  2.2030  2.2031  2.2439  2.2440  2.2953  2.2954  2.3162  2.3163  2.3556  2.3559
  2.3601  2.3602  2.4980  2.4980  2.4993  2.4994  2.6439  2.6441  2.6836  2.6837
  2.7286  2.7287  2.7473  2.7475  2.8211  2.8213  2.8527  2.8533  2.8812  2.8819
  2.8822  2.8830  2.9208  2.9212  2.9463  2.9465  2.9929  2.9938  3.0027  3.0028
  3.1386  3.1391  3.2107  3.2109  3.2429  3.2434  3.2581  3.2588  3.2805  3.2810
  3.2927  3.2929  3.4437  3.4440  3.4741  3.4742  3.5226  3.5235  3.5556  3.5560
  3.5887  3.5889  3.6023  3.6027  3.6622  3.6633  3.6961  3.6965  3.7228  3.7236
  3.8164  3.8168  3.8690  3.8696  3.8826  3.8832  3.9190  3.9195  3.9711  3.9721
  4.0027  4.0029  4.0570  4.0574  4.0928  4.0930  4.1249  4.1253  4.1329  4.1332
  4.2190  4.2195  4.2245  4.2247  4.2560  4.2566  4.2907  4.2913  4.3151  4.3154
  4.4097  4.4098  4.4517  4.4527  4.4829  4.4834  4.5334  4.5340  4.5427  4.5430
  4.5968  4.5971  4.6603  4.6609  4.7624  4.7634  4.7919  4.7922  4.7962  4.7965
  4.8384  4.8393  4.8551  4.8565  4.8933  4.8938  4.9708  4.9717  5.0131  5.0136
  5.0666  5.0668  5.1327  5.1332  5.1691  5.1701  5.2141  5.2152  5.2585  5.2586
  5.3136  5.3144  5.3310  5.3323  5.4492  5.4498  5.4708  5.4720  5.4981  5.4994
  5.5628  5.5637  5.6396  5.6402  5.6566  5.6575  5.7342  5.7344  5.8076  5.8078
  5.8237  5.8242  5.8611  5.8612  5.8654  5.8659  5.9952  5.9960  6.0145  6.0150
  6.1020  6.1025  6.1207  6.1213  6.1787  6.1795  6.1903  6.1908  6.2413  6.2417
  6.3018  6.3025  6.3602  6.3604  6.3781  6.3791  6.4415  6.4421  6.4476  6.4482
  6.5111  6.5115  6.5543  6.5546  6.6269  6.6275  6.6873  6.6879  6.7381  6.7385
  6.7819  6.7822  6.8528  6.8530  6.8762  6.8775  6.8983  6.8985  6.9193  6.9197
  6.9538  6.9545  6.9588  6.9591  7.0866  7.0868  7.1431  7.1431  7.1842  7.1844
  7.2258  7.2262  7.3312  7.3320  7.3596  7.3602  7.4450  7.4455  7.4693  7.4696
  7.4865  7.4877  7.5648  7.5655  7.7083  7.7086  7.7428  7.7431  7.7605  7.7607
  7.8327  7.8332  7.9428  7.9429  8.0202  8.0204  8.1501  8.1506  8.2963  8.2968
  8.3155  8.3169  8.3986  8.3991  8.4420  8.4434  8.5235  8.5236  8.8639  8.8641
  8.9266  8.9268
   0.04167   0.00000   0.53944
 -1.5526 -1.5526 -1.5191 -1.5191 -1.5140 -1.5140 -1.5135 -1.5135 -1.1488 -1.1488
 -1.1487 -1.1487 -1.1399 -1.1399 -1.1356 -1.1356 -1.1329 -1.1329 -1.1312 -1.1312
 -1.1290 -1.1290 -1.1147 -1.1147 -1.0957 -1.0957 -1.0921 -1.0921 -0.6085 -0.6085
 -0.5088 -0.5088 -0.4251 -0.4251 -0.4006 -0.4005 -0.3483 -0.3483 -0.3432 -0.3432
 -0.2945 -0.2944 -0.2740 -0.2740 -0.2420 -0.2420 -0.2306 -0.2306 -0.2102 -0.2102
 -0.2058 -0.2058  0.5227  0.5227  0.6401  0.6402  0.7119  0.7119  0.7201  0.7201
  0.8878  0.8878  0.9055  0.9055  0.9410  0.9410  0.9959  0.9959  1.0327  1.0327
  1.1483  1.1484  1.1604  1.1604  1.2057  1.2058  1.2570  1.2571  1.3136  1.3136
  1.3555  1.3557  1.3588  1.3589  1.5056  1.5056  1.5177  1.5177  1.5739  1.5739
  1.7403  1.7403  1.7571  1.7572  1.7993  1.7994  1.8575  1.8575  1.9071  1.9073
  1.9388  1.9389  2.0090  2.0092  2.0630  2.0631  2.0699  2.0700  2.1868  2.1870
  2.2031  2.2032  2.2454  2.2455  2.2982  2.2983  2.3177  2.3178  2.3583  2.3586
  2.3592  2.3593  2.4978  2.4978  2.5006  2.5007  2.6435  2.6436  2.6824  2.6824
  2.7247  2.7248  2.7462  2.7463  2.8234  2.8236  2.8514  2.8519  2.8822  2.8825
  2.8829  2.8832  2.9224  2.9227  2.9469  2.9471  2.9931  2.9939  3.0036  3.0037
  3.1375  3.1379  3.2094  3.2096  3.2429  3.2433  3.2522  3.2529  3.2821  3.2826
  3.2947  3.2949  3.4410  3.4413  3.4742  3.4743  3.5218  3.5227  3.5448  3.5452
  3.5938  3.5940  3.6040  3.6045  3.6674  3.6687  3.6970  3.6975  3.7297  3.7303
  3.8138  3.8142  3.8679  3.8684  3.8790  3.8796  3.9182  3.9187  3.9728  3.9737
  3.9999  4.0001  4.0611  4.0615  4.0932  4.0934  4.1227  4.1231  4.1321  4.1324
  4.2170  4.2176  4.2186  4.2187  4.2542  4.2549  4.2943  4.2949  4.3175  4.3177
  4.4127  4.4129  4.4460  4.4468  4.4863  4.4868  4.5291  4.5297  4.5414  4.5417
  4.6051  4.6055  4.6607  4.6613  4.7582  4.7590  4.7945  4.7948  4.7963  4.7966
  4.8376  4.8387  4.8556  4.8570  4.8984  4.8989  4.9710  4.9719  5.0131  5.0135
  5.0650  5.0653  5.1312  5.1317  5.1633  5.1641  5.2174  5.2184  5.2596  5.2597
  5.3149  5.3157  5.3286  5.3299  5.4499  5.4506  5.4706  5.4717  5.4981  5.4994
  5.5710  5.5717  5.6405  5.6410  5.6555  5.6564  5.7326  5.7329  5.8058  5.8060
  5.8237  5.8241  5.8613  5.8615  5.8644  5.8650  5.9947  5.9955  6.0148  6.0153
  6.1016  6.1021  6.1182  6.1188  6.1813  6.1821  6.1893  6.1896  6.2434  6.2438
  6.3016  6.3024  6.3591  6.3593  6.3769  6.3778  6.4404  6.4410  6.4496  6.4502
  6.5148  6.5152  6.5558  6.5561  6.6247  6.6253  6.6859  6.6865  6.7399  6.7403
  6.7825  6.7829  6.8473  6.8475  6.8725  6.8738  6.8967  6.8969  6.9217  6.9221
  6.9591  6.9597  6.9621  6.9623  7.0862  7.0864  7.1428  7.1429  7.1846  7.1848
  7.2248  7.2252  7.3284  7.3292  7.3551  7.3558  7.4453  7.4459  7.4727  7.4730
  7.4911  7.4922  7.5667  7.5673  7.7056  7.7059  7.7421  7.7424  7.7627  7.7629
  7.8340  7.8345  7.9408  7.9409  8.0193  8.0195  8.1480  8.1484  8.2919  8.2925
  8.3194  8.3205  8.3996  8.4001  8.4435  8.4448  8.5242  8.5243  8.8629  8.8631
  8.9240  8.9243
   0.06250   0.00000   0.53944
 -1.5524 -1.5524 -1.5193 -1.5193 -1.5140 -1.5140 -1.5135 -1.5135 -1.1488 -1.1488
 -1.1487 -1.1487 -1.1398 -1.1398 -1.1356 -1.1356 -1.1329 -1.1328 -1.1313 -1.1313
 -1.1289 -1.1289 -1.1147 -1.1147 -1.0957 -1.0957 -1.0923 -1.0923 -0.6079 -0.6079
 -0.5099 -0.5099 -0.4250 -0.4250 -0.4001 -0.4001 -0.3474 -0.3474 -0.3426 -0.3426
 -0.2943 -0.2943 -0.2737 -0.2737 -0.2423 -0.2422 -0.2309 -0.2308 -0.2105 -0.2105
 -0.2068 -0.2067  0.5238  0.5238  0.6397  0.6397  0.7107  0.7107  0.7181  0.7181
  0.8880  0.8880  0.9070  0.9070  0.9422  0.9422  0.9959  0.9959  1.0334  1.0334
  1.1452  1.1452  1.1610  1.1610  1.2080  1.2081  1.2571  1.2571  1.3132  1.3132
  1.3544  1.3545  1.3578  1.3579  1.5060  1.5060  1.5187  1.5187  1.5735  1.5735
  1.7389  1.7389  1.7574  1.7574  1.7996  1.7997  1.8594  1.8595  1.9097  1.9098
  1.9396  1.9397  2.0063  2.0065  2.0611  2.0611  2.0689  2.0690  2.1804  2.1806
  2.2034  2.2035  2.2478  2.2479  2.3010  2.3011  2.3212  2.3213  2.3577  2.3578
  2.3629  2.3632  2.4973  2.4973  2.5026  2.5027  2.6426  2.6427  2.6801  2.6801
  2.7194  2.7195  2.7445  2.7446  2.8265  2.8266  2.8496  2.8501  2.8830  2.8833
  2.8835  2.8840  2.9247  2.9250  2.9475  2.9478  2.9938  2.9945  3.0052  3.0053
  3.1358  3.1361  3.2071  3.2073  3.2430  3.2433  3.2436  3.2438  3.2845  3.2850
  3.2981  3.2983  3.4368  3.4371  3.4739  3.4740  3.5212  3.5221  3.5322  3.5326
  3.6012  3.6014  3.6046  3.6051  3.6742  3.6756  3.6986  3.6990  3.7406  3.7410
  3.8097  3.8100  3.8661  3.8665  3.8735  3.8742  3.9170  3.9174  3.9753  3.9762
  3.9963  3.9966  4.0660  4.0664  4.0937  4.0938  4.1190  4.1194  4.1308  4.1312
  4.2090  4.2092  4.2145  4.2151  4.2533  4.2539  4.2992  4.2999  4.3207  4.3209
  4.4171  4.4172  4.4389  4.4397  4.4897  4.4901  4.5237  4.5243  4.5394  4.5397
  4.6169  4.6173  4.6617  4.6623  4.7531  4.7538  4.7918  4.7922  4.8013  4.8016
  4.8373  4.8384  4.8565  4.8579  4.9053  4.9058  4.9713  4.9722  5.0129  5.0133
  5.0626  5.0628  5.1291  5.1295  5.1552  5.1560  5.2217  5.2226  5.2610  5.2611
  5.3167  5.3175  5.3254  5.3265  5.4511  5.4517  5.4708  5.4716  5.4981  5.4993
  5.5833  5.5839  5.6419  5.6424  5.6541  5.6549  5.7300  5.7304  5.8031  5.8033
  5.8236  5.8241  5.8615  5.8617  5.8631  5.8636  5.9940  5.9947  6.0149  6.0154
  6.1014  6.1018  6.1143  6.1150  6.1852  6.1858  6.1880  6.1883  6.2461  6.2465
  6.3014  6.3021  6.3574  6.3577  6.3754  6.3763  6.4388  6.4394  6.4524  6.4531
  6.5204  6.5208  6.5581  6.5585  6.6216  6.6221  6.6838  6.6845  6.7424  6.7428
  6.7831  6.7836  6.8393  6.8397  6.8677  6.8690  6.8945  6.8947  6.9250  6.9255
  6.9664  6.9667  6.9675  6.9675  7.0856  7.0858  7.1422  7.1424  7.1852  7.1855
  7.2234  7.2238  7.3242  7.3250  7.3484  7.3492  7.4462  7.4468  7.4777  7.4780
  7.4978  7.4988  7.5699  7.5705  7.7018  7.7021  7.7411  7.7414  7.7658  7.7660
  7.8359  7.8364  7.9375  7.9376  8.0178  8.0181  8.1445  8.1449  8.2858  8.2864
  8.3241  8.3251  8.4013  8.4017  8.4461  8.4473  8.5253  8.5254  8.8612  8.8614
  8.9199  8.9201
   0.08333   0.00000   0.53944
 -1.5521 -1.5521 -1.5195 -1.5195 -1.5140 -1.5140 -1.5136 -1.5135 -1.1488 -1.1488
 -1.1487 -1.1486 -1.1397 -1.1397 -1.1356 -1.1356 -1.1328 -1.1328 -1.1314 -1.1314
 -1.1288 -1.1288 -1.1148 -1.1148 -1.0958 -1.0958 -1.0925 -1.0925 -0.6071 -0.6071
 -0.5113 -0.5113 -0.4248 -0.4248 -0.3994 -0.3994 -0.3461 -0.3461 -0.3417 -0.3417
 -0.2941 -0.2940 -0.2734 -0.2734 -0.2426 -0.2426 -0.2312 -0.2312 -0.2110 -0.2109
 -0.2080 -0.2080  0.5254  0.5254  0.6391  0.6391  0.7090  0.7090  0.7154  0.7154
  0.8882  0.8883  0.9090  0.9090  0.9438  0.9438  0.9959  0.9959  1.0343  1.0343
  1.1412  1.1413  1.1618  1.1618  1.2108  1.2109  1.2571  1.2571  1.3126  1.3127
  1.3529  1.3529  1.3563  1.3564  1.5064  1.5065  1.5200  1.5200  1.5731  1.5731
  1.7365  1.7366  1.7576  1.7577  1.8007  1.8008  1.8621  1.8622  1.9128  1.9129
  1.9406  1.9407  2.0025  2.0027  2.0588  2.0589  2.0675  2.0676  2.1728  2.1730
  2.2039  2.2040  2.2511  2.2512  2.3020  2.3021  2.3273  2.3274  2.3559  2.3560
  2.3694  2.3696  2.4964  2.4964  2.5052  2.5052  2.6412  2.6413  2.6765  2.6766
  2.7136  2.7137  2.7426  2.7427  2.8296  2.8297  2.8475  2.8480  2.8834  2.8837
  2.8844  2.8849  2.9275  2.9278  2.9477  2.9480  2.9952  2.9958  3.0076  3.0077
  3.1336  3.1339  3.2038  3.2039  3.2317  3.2323  3.2446  3.2450  3.2873  3.2878
  3.3026  3.3029  3.4315  3.4318  3.4720  3.4721  3.5209  3.5213  3.5214  3.5223
  3.6038  3.6044  3.6099  3.6101  3.6810  3.6826  3.7005  3.7010  3.7544  3.7547
  3.8045  3.8047  3.8637  3.8641  3.8668  3.8676  3.9154  3.9158  3.9785  3.9793
  3.9928  3.9932  4.0699  4.0701  4.0939  4.0941  4.1139  4.1141  4.1295  4.1299
  4.1977  4.1978  4.2117  4.2123  4.2536  4.2542  4.3042  4.3048  4.3244  4.3246
  4.4220  4.4222  4.4321  4.4328  4.4920  4.4924  4.5181  4.5187  4.5370  4.5373
  4.6305  4.6309  4.6638  4.6644  4.7481  4.7487  4.7883  4.7887  4.8059  4.8064
  4.8379  4.8390  4.8581  4.8594  4.9125  4.9130  4.9717  4.9726  5.0126  5.0128
  5.0593  5.0596  5.1269  5.1272  5.1464  5.1470  5.2265  5.2273  5.2622  5.2623
  5.3187  5.3195  5.3221  5.3231  5.4527  5.4533  5.4714  5.4721  5.4977  5.4989
  5.5985  5.5990  5.6439  5.6445  5.6526  5.6534  5.7264  5.7269  5.7995  5.7998
  5.8237  5.8241  5.8610  5.8614  5.8621  5.8624  5.9931  5.9938  6.0144  6.0148
  6.1017  6.1021  6.1094  6.1101  6.1863  6.1865  6.1899  6.1906  6.2488  6.2492
  6.3010  6.3017  6.3557  6.3559  6.3741  6.3749  6.4370  6.4376  6.4557  6.4563
  6.5274  6.5277  6.5613  6.5616  6.6180  6.6185  6.6813  6.6820  6.7449  6.7453
  6.7829  6.7834  6.8302  6.8306  6.8631  6.8644  6.8924  6.8926  6.9289  6.9294
  6.9732  6.9735  6.9749  6.9754  7.0847  7.0849  7.1414  7.1416  7.1860  7.1863
  7.2215  7.2220  7.3194  7.3202  7.3404  7.3412  7.4474  7.4482  7.4833  7.4837
  7.5056  7.5066  7.5747  7.5753  7.6973  7.6976  7.7401  7.7404  7.7693  7.7694
  7.8381  7.8386  7.9332  7.9334  8.0159  8.0161  8.1396  8.1401  8.2782  8.2789
  8.3294  8.3303  8.4034  8.4038  8.4500  8.4511  8.5269  8.5270  8.8588  8.8590
  8.9141  8.9144
   0.10417   0.00000   0.53944
 -1.5518 -1.5518 -1.5198 -1.5198 -1.5140 -1.5140 -1.5136 -1.5136 -1.1487 -1.1487
 -1.1486 -1.1486 -1.1396 -1.1396 -1.1357 -1.1357 -1.1327 -1.1327 -1.1316 -1.1316
 -1.1287 -1.1287 -1.1150 -1.1150 -1.0959 -1.0958 -1.0928 -1.0928 -0.6062 -0.6062
 -0.5131 -0.5131 -0.4246 -0.4246 -0.3987 -0.3986 -0.3445 -0.3445 -0.3407 -0.3407
 -0.2937 -0.2937 -0.2731 -0.2730 -0.2431 -0.2431 -0.2316 -0.2316 -0.2115 -0.2115
 -0.2096 -0.2096  0.5274  0.5274  0.6383  0.6383  0.7070  0.7070  0.7120  0.7120
  0.8885  0.8885  0.9113  0.9113  0.9459  0.9459  0.9959  0.9959  1.0355  1.0355
  1.1368  1.1368  1.1628  1.1628  1.2138  1.2138  1.2572  1.2572  1.3120  1.3120
  1.3511  1.3511  1.3546  1.3546  1.5069  1.5069  1.5215  1.5215  1.5728  1.5728
  1.7331  1.7332  1.7580  1.7580  1.8030  1.8031  1.8656  1.8656  1.9160  1.9161
  1.9419  1.9420  1.9978  1.9980  2.0567  2.0568  2.0658  2.0659  2.1647  2.1647
  2.2047  2.2048  2.2550  2.2551  2.3012  2.3013  2.3355  2.3356  2.3537  2.3538
  2.3776  2.3777  2.4948  2.4948  2.5080  2.5081  2.6392  2.6393  2.6717  2.6718
  2.7082  2.7083  2.7408  2.7408  2.8324  2.8325  2.8453  2.8457  2.8835  2.8837
  2.8851  2.8856  2.9303  2.9305  2.9469  2.9472  2.9975  2.9980  3.0109  3.0109
  3.1314  3.1316  3.1993  3.1995  3.2197  3.2201  3.2470  3.2473  3.2902  3.2907
  3.3081  3.3084  3.4257  3.4260  3.4672  3.4673  3.5134  3.5137  3.5224  3.5233
  3.6022  3.6027  3.6191  3.6193  3.6874  3.6889  3.7027  3.7031  3.7693  3.7697
  3.7987  3.7989  3.8600  3.8608  3.8611  3.8614  3.9136  3.9139  3.9822  3.9828
  3.9894  3.9899  4.0705  4.0707  4.0934  4.0937  4.1080  4.1081  4.1284  4.1290
  4.1866  4.1867  4.2091  4.2097  4.2550  4.2555  4.3078  4.3083  4.3286  4.3288
  4.4265  4.4268  4.4272  4.4275  4.4928  4.4933  4.5131  4.5136  4.5346  4.5349
  4.6445  4.6450  4.6671  4.6677  4.7440  4.7445  4.7842  4.7846  4.8094  4.8100
  4.8392  4.8404  4.8606  4.8619  4.9189  4.9193  4.9723  4.9732  5.0119  5.0121
  5.0554  5.0557  5.1250  5.1253  5.1376  5.1382  5.2316  5.2324  5.2626  5.2628
  5.3193  5.3201  5.3209  5.3217  5.4546  5.4552  5.4728  5.4734  5.4969  5.4980
  5.6150  5.6155  5.6470  5.6475  5.6516  5.6524  5.7220  5.7224  5.7953  5.7957
  5.8241  5.8244  5.8593  5.8598  5.8619  5.8622  5.9922  5.9929  6.0126  6.0129
  6.1026  6.1029  6.1039  6.1046  6.1849  6.1850  6.1944  6.1952  6.2509  6.2513
  6.3003  6.3010  6.3543  6.3546  6.3736  6.3743  6.4351  6.4357  6.4590  6.4597
  6.5350  6.5352  6.5651  6.5654  6.6148  6.6153  6.6786  6.6794  6.7467  6.7472
  6.7810  6.7815  6.8208  6.8214  6.8599  6.8611  6.8907  6.8908  6.9333  6.9337
  6.9804  6.9807  6.9830  6.9835  7.0839  7.0841  7.1402  7.1405  7.1869  7.1872
  7.2194  7.2199  7.3144  7.3152  7.3316  7.3325  7.4490  7.4498  7.4887  7.4892
  7.5141  7.5149  7.5811  7.5816  7.6926  7.6930  7.7394  7.7396  7.7728  7.7730
  7.8404  7.8408  7.9282  7.9283  8.0136  8.0137  8.1336  8.1340  8.2691  8.2698
  8.3349  8.3357  8.4058  8.4062  8.4553  8.4563  8.5291  8.5292  8.8558  8.8560
  8.9069  8.9071
   0.12500   0.00000   0.53944
 -1.5514 -1.5514 -1.5201 -1.5201 -1.5140 -1.5140 -1.5136 -1.5136 -1.1487 -1.1487
 -1.1486 -1.1485 -1.1394 -1.1394 -1.1357 -1.1357 -1.1326 -1.1326 -1.1318 -1.1317
 -1.1286 -1.1285 -1.1152 -1.1151 -1.0959 -1.0959 -1.0932 -1.0932 -0.6050 -0.6050
 -0.5152 -0.5152 -0.4242 -0.4242 -0.3978 -0.3978 -0.3426 -0.3426 -0.3396 -0.3396
 -0.2933 -0.2933 -0.2726 -0.2726 -0.2438 -0.2438 -0.2322 -0.2322 -0.2122 -0.2122
 -0.2114 -0.2114  0.5298  0.5298  0.6373  0.6373  0.7046  0.7046  0.7082  0.7082
  0.8888  0.8888  0.9138  0.9138  0.9484  0.9484  0.9959  0.9960  1.0369  1.0369
  1.1320  1.1320  1.1640  1.1640  1.2168  1.2168  1.2573  1.2573  1.3111  1.3111
  1.3490  1.3490  1.3526  1.3526  1.5074  1.5074  1.5232  1.5232  1.5726  1.5727
  1.7286  1.7286  1.7583  1.7583  1.8067  1.8067  1.8697  1.8698  1.9190  1.9190
  1.9435  1.9436  1.9925  1.9926  2.0550  2.0550  2.0637  2.0637  2.1564  2.1565
  2.2060  2.2061  2.2596  2.2597  2.2993  2.2993  2.3447  2.3448  2.3513  2.3514
  2.3871  2.3871  2.4923  2.4924  2.5110  2.5110  2.6366  2.6367  2.6659  2.6660
  2.7036  2.7037  2.7394  2.7394  2.8347  2.8348  2.8429  2.8432  2.8832  2.8833
  2.8857  2.8861  2.9325  2.9327  2.9447  2.9450  3.0006  3.0010  3.0149  3.0150
  3.1295  3.1297  3.1939  3.1941  3.2082  3.2086  3.2506  3.2509  3.2930  3.2935
  3.3145  3.3149  3.4201  3.4204  3.4591  3.4592  3.5105  3.5107  3.5241  3.5249
  3.5999  3.6004  3.6284  3.6287  3.6929  3.6944  3.7046  3.7050  3.7835  3.7839
  3.7930  3.7932  3.8543  3.8551  3.8581  3.8584  3.9118  3.9121  3.9862  3.9863
  3.9867  3.9869  4.0654  4.0656  4.0920  4.0923  4.1031  4.1032  4.1280  4.1287
  4.1772  4.1773  4.2067  4.2073  4.2571  4.2575  4.3085  4.3090  4.3334  4.3336
  4.4238  4.4243  4.4312  4.4315  4.4922  4.4927  4.5091  4.5096  4.5328  4.5331
  4.6575  4.6579  4.6716  4.6722  4.7415  4.7419  4.7797  4.7801  4.8112  4.8119
  4.8412  4.8424  4.8642  4.8654  4.9235  4.9239  4.9731  4.9739  5.0107  5.0110
  5.0514  5.0517  5.1237  5.1240  5.1297  5.1302  5.2369  5.2376  5.2619  5.2622
  5.3180  5.3187  5.3224  5.3233  5.4567  5.4573  5.4749  5.4754  5.4954  5.4964
  5.6305  5.6312  5.6512  5.6519  5.6523  5.6527  5.7168  5.7174  5.7909  5.7913
  5.8248  5.8250  5.8576  5.8581  5.8616  5.8619  5.9914  5.9921  6.0093  6.0095
  6.0979  6.0986  6.1046  6.1049  6.1831  6.1832  6.1987  6.1994  6.2523  6.2527
  6.2990  6.2996  6.3540  6.3543  6.3739  6.3746  6.4332  6.4339  6.4623  6.4630
  6.5422  6.5425  6.5690  6.5694  6.6128  6.6132  6.6761  6.6769  6.7470  6.7475
  6.7768  6.7773  6.8123  6.8129  6.8587  6.8599  6.8897  6.8899  6.9380  6.9384
  6.9880  6.9883  6.9904  6.9909  7.0832  7.0835  7.1387  7.1391  7.1875  7.1879
  7.2173  7.2179  7.3098  7.3106  7.3228  7.3237  7.4509  7.4517  7.4933  7.4938
  7.5226  7.5234  7.5892  7.5897  7.6881  7.6885  7.7391  7.7392  7.7761  7.7762
  7.8423  7.8427  7.9227  7.9229  8.0109  8.0111  8.1264  8.1269  8.2583  8.2590
  8.3407  8.3414  8.4083  8.4086  8.4622  8.4630  8.5319  8.5320  8.8521  8.8523
  8.8982  8.8984
   0.14583   0.00000   0.53944
 -1.5510 -1.5509 -1.5205 -1.5205 -1.5140 -1.5140 -1.5137 -1.5136 -1.1487 -1.1487
 -1.1485 -1.1485 -1.1393 -1.1393 -1.1357 -1.1357 -1.1325 -1.1325 -1.1319 -1.1319
 -1.1284 -1.1284 -1.1154 -1.1154 -1.0960 -1.0960 -1.0936 -1.0936 -0.6037 -0.6037
 -0.5175 -0.5175 -0.4238 -0.4238 -0.3969 -0.3969 -0.3404 -0.3404 -0.3383 -0.3383
 -0.2928 -0.2928 -0.2722 -0.2722 -0.2445 -0.2445 -0.2329 -0.2329 -0.2135 -0.2135
 -0.2129 -0.2129  0.5325  0.5325  0.6361  0.6361  0.7019  0.7020  0.7040  0.7040
  0.8890  0.8890  0.9164  0.9164  0.9513  0.9514  0.9961  0.9961  1.0384  1.0384
  1.1270  1.1270  1.1655  1.1655  1.2195  1.2195  1.2576  1.2576  1.3101  1.3101
  1.3468  1.3469  1.3504  1.3504  1.5078  1.5078  1.5249  1.5250  1.5728  1.5729
  1.7230  1.7231  1.7587  1.7588  1.8118  1.8118  1.8746  1.8746  1.9211  1.9212
  1.9452  1.9454  1.9867  1.9868  2.0539  2.0540  2.0612  2.0613  2.1484  2.1484
  2.2078  2.2078  2.2646  2.2647  2.2966  2.2966  2.3488  2.3489  2.3542  2.3542
  2.3976  2.3976  2.4888  2.4888  2.5137  2.5137  2.6336  2.6337  2.6594  2.6595
  2.6997  2.6998  2.7386  2.7386  2.8364  2.8365  2.8403  2.8406  2.8823  2.8824
  2.8861  2.8866  2.9341  2.9343  2.9412  2.9415  3.0039  3.0042  3.0194  3.0195
  3.1283  3.1285  3.1879  3.1880  3.1984  3.1987  3.2553  3.2557  3.2956  3.2960
  3.3215  3.3219  3.4153  3.4155  3.4493  3.4494  3.5108  3.5111  3.5262  3.5270
  3.5974  3.5978  3.6376  3.6378  3.6972  3.6985  3.7058  3.7061  3.7881  3.7883
  3.7945  3.7951  3.8514  3.8521  3.8550  3.8552  3.9103  3.9105  3.9834  3.9839
  3.9903  3.9906  4.0542  4.0545  4.0894  4.0897  4.0999  4.1000  4.1284  4.1291
  4.1703  4.1705  4.2046  4.2052  4.2595  4.2599  4.3056  4.3060  4.3388  4.3391
  4.4240  4.4245  4.4347  4.4350  4.4902  4.4906  4.5066  4.5069  4.5321  4.5324
  4.6679  4.6684  4.6772  4.6778  4.7416  4.7419  4.7750  4.7754  4.8112  4.8120
  4.8434  4.8446  4.8689  4.8699  4.9259  4.9262  4.9740  4.9748  5.0092  5.0096
  5.0476  5.0480  5.1230  5.1234  5.1236  5.1240  5.2424  5.2429  5.2600  5.2603
  5.3180  5.3185  5.3237  5.3247  5.4589  5.4595  5.4777  5.4782  5.4934  5.4943
  5.6415  5.6422  5.6516  5.6524  5.6622  5.6624  5.7114  5.7121  5.7863  5.7867
  5.8259  5.8261  5.8561  5.8566  5.8614  5.8618  5.9907  5.9914  6.0042  6.0044
  6.0922  6.0930  6.1069  6.1073  6.1809  6.1811  6.2022  6.2030  6.2531  6.2536
  6.2969  6.2974  6.3551  6.3554  6.3750  6.3756  6.4315  6.4323  6.4653  6.4660
  6.5482  6.5484  6.5728  6.5732  6.6129  6.6132  6.6740  6.6748  6.7451  6.7456
  6.7702  6.7706  6.8054  6.8060  6.8598  6.8608  6.8899  6.8901  6.9430  6.9433
  6.9956  6.9958  6.9969  6.9973  7.0832  7.0835  7.1369  7.1373  7.1880  7.1884
  7.2155  7.2161  7.3059  7.3066  7.3143  7.3152  7.4528  7.4537  7.4966  7.4973
  7.5308  7.5315  7.5987  7.5991  7.6841  7.6846  7.7393  7.7395  7.7790  7.7791
  7.8434  7.8438  7.9173  7.9175  8.0082  8.0083  8.1183  8.1187  8.2458  8.2465
  8.3465  8.3472  8.4107  8.4110  8.4706  8.4713  8.5354  8.5354  8.8478  8.8480
  8.8884  8.8886
   0.16667   0.00000   0.53944
 -1.5504 -1.5504 -1.5210 -1.5210 -1.5140 -1.5140 -1.5137 -1.5137 -1.1486 -1.1486
 -1.1484 -1.1484 -1.1391 -1.1390 -1.1358 -1.1357 -1.1324 -1.1324 -1.1321 -1.1321
 -1.1283 -1.1282 -1.1156 -1.1156 -1.0962 -1.0961 -1.0940 -1.0940 -0.6022 -0.6022
 -0.5201 -0.5201 -0.4232 -0.4232 -0.3960 -0.3960 -0.3380 -0.3380 -0.3369 -0.3369
 -0.2921 -0.2921 -0.2718 -0.2718 -0.2454 -0.2454 -0.2336 -0.2336 -0.2156 -0.2156
 -0.2138 -0.2138  0.5356  0.5356  0.6346  0.6347  0.6991  0.6991  0.6995  0.6995
  0.8893  0.8893  0.9189  0.9189  0.9546  0.9546  0.9963  0.9963  1.0401  1.0401
  1.1219  1.1220  1.1671  1.1671  1.2219  1.2219  1.2580  1.2581  1.3089  1.3090
  1.3446  1.3446  1.3481  1.3482  1.5081  1.5081  1.5266  1.5267  1.5733  1.5734
  1.7166  1.7166  1.7592  1.7593  1.8181  1.8182  1.8801  1.8801  1.9220  1.9221
  1.9471  1.9473  1.9811  1.9812  2.0537  2.0538  2.0586  2.0587  2.1409  2.1410
  2.2100  2.2100  2.2700  2.2701  2.2934  2.2935  2.3463  2.3464  2.3635  2.3635
  2.4085  2.4085  2.4841  2.4841  2.5158  2.5159  2.6304  2.6305  2.6527  2.6528
  2.6965  2.6966  2.7384  2.7384  2.8375  2.8376  2.8378  2.8379  2.8807  2.8808
  2.8867  2.8870  2.9350  2.9351  2.9367  2.9369  3.0066  3.0068  3.0238  3.0239
  3.1280  3.1281  3.1818  3.1819  3.1908  3.1910  3.2611  3.2614  3.2981  3.2985
  3.3290  3.3293  3.4116  3.4120  3.4395  3.4396  3.5128  3.5131  3.5284  3.5291
  3.5948  3.5952  3.6463  3.6465  3.6999  3.7011  3.7057  3.7060  3.7848  3.7849
  3.8006  3.8013  3.8517  3.8519  3.8524  3.8530  3.9094  3.9096  3.9804  3.9810
  3.9944  3.9946  4.0394  4.0397  4.0857  4.0861  4.0972  4.0973  4.1294  4.1302
  4.1659  4.1662  4.2027  4.2033  4.2618  4.2623  4.2994  4.2997  4.3448  4.3451
  4.4269  4.4274  4.4373  4.4376  4.4868  4.4872  4.5057  4.5059  4.5332  4.5335
  4.6747  4.6752  4.6833  4.6839  4.7448  4.7450  4.7703  4.7706  4.8094  4.8102
  4.8453  4.8465  4.8743  4.8753  4.9261  4.9263  4.9750  4.9759  5.0075  5.0079
  5.0447  5.0452  5.1181  5.1187  5.1241  5.1245  5.2476  5.2481  5.2573  5.2576
  5.3192  5.3196  5.3244  5.3256  5.4607  5.4612  5.4811  5.4817  5.4916  5.4925
  5.6477  5.6484  5.6525  5.6532  5.6759  5.6762  5.7063  5.7070  5.7817  5.7822
  5.8272  5.8274  5.8552  5.8558  5.8618  5.8621  5.9903  5.9909  5.9974  5.9976
  6.0871  6.0878  6.1095  6.1099  6.1781  6.1783  6.2049  6.2057  6.2535  6.2539
  6.2941  6.2946  6.3574  6.3578  6.3767  6.3773  6.4300  6.4308  6.4682  6.4689
  6.5520  6.5523  6.5760  6.5764  6.6157  6.6160  6.6723  6.6731  6.7409  6.7413
  6.7619  6.7622  6.8003  6.8009  6.8625  6.8634  6.8917  6.8919  6.9484  6.9487
  7.0011  7.0016  7.0038  7.0040  7.0840  7.0843  7.1347  7.1352  7.1880  7.1884
  7.2141  7.2147  7.3028  7.3035  7.3066  7.3075  7.4547  7.4555  7.4987  7.4994
  7.5386  7.5392  7.6093  7.6097  7.6807  7.6812  7.7402  7.7403  7.7814  7.7816
  7.8435  7.8439  7.9123  7.9127  8.0054  8.0055  8.1094  8.1098  8.2317  8.2323
  8.3524  8.3531  8.4128  8.4130  8.4804  8.4809  8.5396  8.5396  8.8428  8.8430
  8.8774  8.8776
   0.18750   0.00000   0.53944
 -1.5498 -1.5498 -1.5216 -1.5216 -1.5140 -1.5140 -1.5137 -1.5137 -1.1486 -1.1486
 -1.1484 -1.1483 -1.1388 -1.1388 -1.1358 -1.1358 -1.1323 -1.1323 -1.1323 -1.1323
 -1.1281 -1.1281 -1.1159 -1.1159 -1.0963 -1.0963 -1.0944 -1.0944 -0.6006 -0.6006
 -0.5228 -0.5228 -0.4225 -0.4225 -0.3952 -0.3952 -0.3356 -0.3355 -0.3352 -0.3352
 -0.2914 -0.2914 -0.2714 -0.2714 -0.2464 -0.2464 -0.2345 -0.2345 -0.2178 -0.2178
 -0.2147 -0.2147  0.5390  0.5390  0.6330  0.6330  0.6948  0.6948  0.6961  0.6961
  0.8896  0.8896  0.9212  0.9212  0.9581  0.9582  0.9967  0.9968  1.0418  1.0419
  1.1169  1.1169  1.1690  1.1690  1.2239  1.2239  1.2587  1.2587  1.3076  1.3076
  1.3424  1.3424  1.3458  1.3459  1.5083  1.5084  1.5283  1.5283  1.5741  1.5742
  1.7095  1.7096  1.7598  1.7598  1.8256  1.8257  1.8861  1.8862  1.9212  1.9213
  1.9492  1.9493  1.9762  1.9762  2.0544  2.0545  2.0559  2.0559  2.1342  2.1343
  2.2127  2.2127  2.2754  2.2755  2.2901  2.2901  2.3440  2.3440  2.3723  2.3723
  2.4195  2.4195  2.4782  2.4783  2.5173  2.5174  2.6277  2.6278  2.6460  2.6462
  2.6938  2.6939  2.7387  2.7387  2.8349  2.8351  2.8384  2.8385  2.8782  2.8783
  2.8873  2.8876  2.9315  2.9317  2.9353  2.9354  3.0079  3.0080  3.0276  3.0277
  3.1278  3.1279  3.1769  3.1770  3.1858  3.1860  3.2674  3.2677  3.3007  3.3010
  3.3365  3.3369  3.4097  3.4100  3.4306  3.4307  3.5155  3.5158  3.5304  3.5310
  3.5924  3.5927  3.6543  3.6546  3.7006  3.7016  3.7041  3.7044  3.7832  3.7833
  3.8019  3.8030  3.8485  3.8487  3.8558  3.8563  3.9099  3.9101  3.9767  3.9773
  3.9983  3.9984  4.0242  4.0243  4.0814  4.0818  4.0940  4.0943  4.1307  4.1315
  4.1636  4.1639  4.2008  4.2014  4.2638  4.2643  4.2910  4.2912  4.3510  4.3514
  4.4315  4.4319  4.4394  4.4396  4.4822  4.4826  4.5064  4.5066  4.5365  4.5367
  4.6779  4.6786  4.6896  4.6901  4.7505  4.7507  4.7656  4.7659  4.8060  4.8068
  4.8463  4.8474  4.8803  4.8812  4.9246  4.9248  4.9760  4.9770  5.0058  5.0062
  5.0433  5.0440  5.1143  5.1150  5.1258  5.1262  5.2524  5.2527  5.2543  5.2546
  5.3213  5.3216  5.3247  5.3260  5.4609  5.4614  5.4849  5.4856  5.4916  5.4925
  5.6519  5.6526  5.6534  5.6540  5.6891  5.6897  5.7021  5.7029  5.7772  5.7777
  5.8284  5.8285  5.8556  5.8562  5.8635  5.8638  5.9889  5.9891  5.9900  5.9905
  6.0827  6.0834  6.1119  6.1123  6.1747  6.1749  6.2068  6.2076  6.2537  6.2541
  6.2911  6.2916  6.3605  6.3608  6.3788  6.3793  6.4289  6.4298  6.4709  6.4717
  6.5532  6.5537  6.5781  6.5784  6.6215  6.6217  6.6710  6.6718  6.7349  6.7353
  6.7529  6.7532  6.7967  6.7971  6.8661  6.8668  6.8952  6.8955  6.9542  6.9544
  7.0045  7.0050  7.0109  7.0111  7.0858  7.0861  7.1322  7.1328  7.1877  7.1882
  7.2133  7.2139  7.2992  7.2999  7.3013  7.3019  7.4562  7.4571  7.4995  7.5003
  7.5458  7.5464  7.6206  7.6209  7.6779  7.6785  7.7416  7.7417  7.7835  7.7836
  7.8422  7.8425  7.9085  7.9090  8.0027  8.0028  8.0998  8.1002  8.2161  8.2167
  8.3584  8.3590  8.4143  8.4145  8.4912  8.4916  8.5445  8.5445  8.8372  8.8374
  8.8657  8.8659
   0.20833   0.00000   0.53944
 -1.5492 -1.5492 -1.5222 -1.5222 -1.5140 -1.5140 -1.5137 -1.5137 -1.1485 -1.1485
 -1.1483 -1.1483 -1.1385 -1.1385 -1.1358 -1.1358 -1.1325 -1.1325 -1.1322 -1.1322
 -1.1280 -1.1279 -1.1162 -1.1162 -1.0964 -1.0964 -1.0949 -1.0949 -0.5988 -0.5988
 -0.5256 -0.5256 -0.4216 -0.4216 -0.3943 -0.3943 -0.3341 -0.3341 -0.3324 -0.3324
 -0.2905 -0.2905 -0.2712 -0.2712 -0.2475 -0.2475 -0.2355 -0.2355 -0.2200 -0.2200
 -0.2157 -0.2157  0.5426  0.5426  0.6312  0.6312  0.6900  0.6900  0.6930  0.6930
  0.8899  0.8900  0.9232  0.9232  0.9619  0.9619  0.9974  0.9974  1.0437  1.0437
  1.1120  1.1120  1.1710  1.1710  1.2255  1.2255  1.2595  1.2595  1.3062  1.3062
  1.3403  1.3403  1.3436  1.3436  1.5085  1.5086  1.5298  1.5298  1.5752  1.5754
  1.7020  1.7021  1.7605  1.7606  1.8339  1.8340  1.8927  1.8927  1.9186  1.9187
  1.9512  1.9514  1.9722  1.9722  2.0532  2.0533  2.0559  2.0561  2.1287  2.1288
  2.2157  2.2158  2.2808  2.2809  2.2867  2.2867  2.3419  2.3419  2.3803  2.3803
  2.4298  2.4299  2.4714  2.4714  2.5180  2.5181  2.6258  2.6259  2.6394  2.6395
  2.6916  2.6917  2.7393  2.7394  2.8325  2.8327  2.8388  2.8389  2.8749  2.8749
  2.8883  2.8885  2.9262  2.9264  2.9352  2.9353  3.0074  3.0075  3.0303  3.0304
  3.1264  3.1265  3.1750  3.1752  3.1835  3.1837  3.2736  3.2740  3.3040  3.3041
  3.3441  3.3445  3.4096  3.4100  3.4232  3.4233  3.5180  3.5184  3.5320  3.5326
  3.5903  3.5905  3.6614  3.6617  3.6991  3.6999  3.7015  3.7018  3.7832  3.7833
  3.8006  3.8018  3.8455  3.8456  3.8590  3.8594  3.9118  3.9120  3.9709  3.9715
  4.0017  4.0019  4.0120  4.0122  4.0767  4.0772  4.0902  4.0906  4.1318  4.1326
  4.1628  4.1631  4.1987  4.1993  4.2655  4.2661  4.2820  4.2823  4.3569  4.3573
  4.4364  4.4367  4.4415  4.4417  4.4766  4.4771  4.5087  4.5089  4.5422  4.5424
  4.6788  4.6796  4.6954  4.6959  4.7570  4.7574  4.7612  4.7615  4.8013  4.8021
  4.8459  4.8470  4.8864  4.8873  4.9224  4.9227  4.9771  4.9781  5.0041  5.0045
  5.0441  5.0448  5.1116  5.1122  5.1282  5.1286  5.2511  5.2514  5.2566  5.2569
  5.3238  5.3241  5.3246  5.3257  5.4585  5.4588  5.4890  5.4897  5.4948  5.4958
  5.6523  5.6530  5.6565  5.6572  5.6991  5.6994  5.7007  5.7010  5.7729  5.7734
  5.8288  5.8290  5.8578  5.8584  5.8671  5.8673  5.9791  5.9794  5.9895  5.9900
  6.0792  6.0799  6.1136  6.1140  6.1707  6.1709  6.2080  6.2088  6.2538  6.2543
  6.2884  6.2889  6.3636  6.3638  6.3810  6.3814  6.4282  6.4292  6.4735  6.4743
  6.5522  6.5528  6.5788  6.5791  6.6295  6.6296  6.6694  6.6702  6.7282  6.7286
  6.7445  6.7447  6.7938  6.7942  6.8698  6.8704  6.9004  6.9007  6.9606  6.9607
  7.0066  7.0071  7.0174  7.0176  7.0885  7.0888  7.1297  7.1303  7.1873  7.1878
  7.2133  7.2138  7.2937  7.2945  7.2996  7.3002  7.4573  7.4582  7.4992  7.5001
  7.5527  7.5532  7.6319  7.6322  7.6758  7.6765  7.7433  7.7436  7.7851  7.7852
  7.8391  7.8395  7.9061  7.9067  8.0001  8.0002  8.0897  8.0901  8.1994  8.1999
  8.3643  8.3650  8.4153  8.4155  8.5028  8.5031  8.5500  8.5501  8.8308  8.8310
  8.8535  8.8536
   0.22917   0.00000   0.53944
 -1.5485 -1.5485 -1.5229 -1.5228 -1.5140 -1.5140 -1.5137 -1.5137 -1.1485 -1.1485
 -1.1482 -1.1482 -1.1382 -1.1382 -1.1358 -1.1358 -1.1327 -1.1327 -1.1321 -1.1321
 -1.1278 -1.1278 -1.1166 -1.1166 -1.0966 -1.0966 -1.0953 -1.0953 -0.5969 -0.5969
 -0.5286 -0.5286 -0.4205 -0.4205 -0.3936 -0.3936 -0.3327 -0.3327 -0.3294 -0.3294
 -0.2895 -0.2895 -0.2713 -0.2713 -0.2487 -0.2487 -0.2366 -0.2366 -0.2222 -0.2222
 -0.2167 -0.2167  0.5465  0.5465  0.6292  0.6292  0.6852  0.6853  0.6899  0.6899
  0.8903  0.8903  0.9247  0.9247  0.9659  0.9659  0.9982  0.9982  1.0455  1.0455
  1.1072  1.1072  1.1733  1.1733  1.2266  1.2266  1.2605  1.2605  1.3045  1.3045
  1.3383  1.3383  1.3415  1.3415  1.5087  1.5088  1.5310  1.5311  1.5767  1.5768
  1.6942  1.6942  1.7614  1.7614  1.8426  1.8427  1.8996  1.8997  1.9145  1.9146
  1.9532  1.9534  1.9691  1.9692  2.0509  2.0510  2.0580  2.0581  2.1247  2.1248
  2.2191  2.2191  2.2834  2.2834  2.2857  2.2858  2.3402  2.3403  2.3873  2.3873
  2.4388  2.4388  2.4638  2.4638  2.5184  2.5185  2.6251  2.6251  2.6326  2.6327
  2.6900  2.6901  2.7399  2.7400  2.8305  2.8307  2.8386  2.8387  2.8706  2.8707
  2.8896  2.8898  2.9214  2.9215  2.9348  2.9349  3.0051  3.0051  3.0315  3.0316
  3.1220  3.1221  3.1778  3.1780  3.1838  3.1839  3.2793  3.2797  3.3084  3.3085
  3.3514  3.3519  3.4115  3.4120  3.4173  3.4174  3.5200  3.5205  3.5330  3.5335
  3.5888  3.5890  3.6668  3.6671  3.6956  3.6962  3.6989  3.6994  3.7839  3.7841
  3.7976  3.7990  3.8430  3.8431  3.8602  3.8607  3.9142  3.9144  3.9617  3.9622
  4.0043  4.0047  4.0057  4.0062  4.0722  4.0727  4.0861  4.0865  4.1323  4.1331
  4.1629  4.1632  4.1960  4.1966  4.2671  4.2677  4.2741  4.2744  4.3616  4.3621
  4.4406  4.4408  4.4444  4.4446  4.4705  4.4711  4.5122  4.5124  4.5500  4.5502
  4.6787  4.6796  4.7002  4.7006  4.7569  4.7574  4.7627  4.7631  4.7959  4.7967
  4.8438  4.8447  4.8926  4.8934  4.9208  4.9211  4.9781  4.9792  5.0025  5.0029
  5.0472  5.0480  5.1095  5.1101  5.1311  5.1315  5.2486  5.2489  5.2597  5.2599
  5.3232  5.3245  5.3271  5.3273  5.4537  5.4540  5.4930  5.4938  5.5015  5.5025
  5.6506  5.6512  5.6604  5.6611  5.6985  5.6993  5.7073  5.7080  5.7691  5.7697
  5.8283  5.8285  5.8621  5.8626  5.8728  5.8730  5.9684  5.9688  5.9891  5.9896
  6.0766  6.0772  6.1142  6.1146  6.1665  6.1666  6.2087  6.2095  6.2540  6.2545
  6.2864  6.2869  6.3659  6.3662  6.3830  6.3835  6.4281  6.4292  6.4758  6.4767
  6.5494  6.5500  6.5779  6.5781  6.6388  6.6390  6.6668  6.6675  6.7220  6.7223
  6.7381  6.7384  6.7913  6.7917  6.8730  6.8736  6.9071  6.9074  6.9675  6.9676
  7.0079  7.0084  7.0229  7.0231  7.0919  7.0923  7.1272  7.1278  7.1871  7.1875
  7.2139  7.2144  7.2894  7.2901  7.2987  7.2992  7.4579  7.4587  7.4980  7.4989
  7.5593  7.5598  7.6429  7.6432  7.6741  7.6749  7.7452  7.7455  7.7864  7.7864
  7.8346  7.8349  7.9056  7.9063  7.9978  7.9979  8.0793  8.0797  8.1817  8.1822
  8.3702  8.3708  8.4157  8.4159  8.5149  8.5152  8.5560  8.5561  8.8235  8.8237
  8.8413  8.8414
   0.25000   0.00000   0.53944
 -1.5477 -1.5477 -1.5236 -1.5236 -1.5140 -1.5140 -1.5138 -1.5137 -1.1484 -1.1484
 -1.1482 -1.1481 -1.1379 -1.1379 -1.1359 -1.1358 -1.1329 -1.1329 -1.1320 -1.1320
 -1.1276 -1.1276 -1.1170 -1.1170 -1.0967 -1.0967 -1.0958 -1.0958 -0.5949 -0.5949
 -0.5316 -0.5316 -0.4193 -0.4192 -0.3929 -0.3929 -0.3313 -0.3313 -0.3263 -0.3262
 -0.2884 -0.2884 -0.2716 -0.2716 -0.2497 -0.2497 -0.2379 -0.2379 -0.2241 -0.2241
 -0.2177 -0.2177  0.5505  0.5505  0.6270  0.6270  0.6806  0.6806  0.6867  0.6867
  0.8908  0.8908  0.9257  0.9257  0.9700  0.9700  0.9993  0.9993  1.0473  1.0473
  1.1025  1.1026  1.1758  1.1758  1.2272  1.2272  1.2616  1.2617  1.3028  1.3028
  1.3365  1.3365  1.3395  1.3396  1.5089  1.5090  1.5321  1.5321  1.5784  1.5785
  1.6862  1.6863  1.7624  1.7625  1.8510  1.8511  1.9068  1.9068  1.9100  1.9100
  1.9551  1.9552  1.9669  1.9669  2.0491  2.0492  2.0601  2.0603  2.1226  2.1227
  2.2226  2.2226  2.2802  2.2803  2.2896  2.2897  2.3394  2.3395  2.3931  2.3931
  2.4455  2.4456  2.4558  2.4558  2.5194  2.5195  2.6254  2.6255  2.6257  2.6257
  2.6890  2.6891  2.7403  2.7404  2.8293  2.8294  2.8376  2.8377  2.8658  2.8659
  2.8914  2.8915  2.9173  2.9174  2.9342  2.9343  3.0012  3.0013  3.0310  3.0312
  3.1147  3.1148  3.1850  3.1851  3.1865  3.1866  3.2839  3.2844  3.3144  3.3146
  3.3582  3.3588  3.4131  3.4133  3.4155  3.4160  3.5213  3.5217  3.5334  3.5338
  3.5879  3.5880  3.6693  3.6697  3.6903  3.6907  3.6982  3.6987  3.7847  3.7849
  3.7931  3.7946  3.8413  3.8414  3.8596  3.8600  3.9156  3.9158  3.9513  3.9517
  4.0050  4.0055  4.0057  4.0062  4.0682  4.0688  4.0821  4.0827  4.1321  4.1329
  4.1635  4.1637  4.1925  4.1931  4.2684  4.2686  4.2689  4.2695  4.3648  4.3652
  4.4435  4.4436  4.4483  4.4487  4.4645  4.4651  4.5166  4.5169  4.5595  4.5598
  4.6785  4.6794  4.7033  4.7037  4.7531  4.7538  4.7655  4.7661  4.7911  4.7917
  4.8404  4.8410  4.8988  4.8996  4.9203  4.9206  4.9792  4.9803  5.0009  5.0012
  5.0524  5.0533  5.1078  5.1083  5.1342  5.1347  5.2472  5.2475  5.2615  5.2617
  5.3214  5.3227  5.3302  5.3304  5.4477  5.4479  5.4968  5.4977  5.5104  5.5115
  5.6478  5.6484  5.6639  5.6647  5.6988  5.6995  5.7110  5.7118  5.7665  5.7671
  5.8270  5.8273  5.8682  5.8687  5.8803  5.8804  5.9573  5.9578  5.9888  5.9892
  6.0747  6.0752  6.1135  6.1140  6.1624  6.1625  6.2089  6.2097  6.2543  6.2548
  6.2852  6.2857  6.3671  6.3673  6.3849  6.3854  6.4289  6.4301  6.4780  6.4789
  6.5451  6.5458  6.5751  6.5753  6.6483  6.6485  6.6624  6.6631  6.7170  6.7175
  6.7348  6.7351  6.7891  6.7894  6.8754  6.8760  6.9148  6.9152  6.9747  6.9748
  7.0087  7.0092  7.0273  7.0276  7.0959  7.0963  7.1248  7.1255  7.1871  7.1876
  7.2152  7.2157  7.2864  7.2870  7.2981  7.2986  7.4578  7.4586  7.4961  7.4970
  7.5660  7.5664  7.6530  7.6534  7.6729  7.6737  7.7471  7.7475  7.7874  7.7875
  7.8287  7.8290  7.9067  7.9074  7.9958  7.9959  8.0688  8.0692  8.1633  8.1639
  8.3760  8.3766  8.4155  8.4157  8.5273  8.5275  8.5624  8.5625  8.8148  8.8150
  8.8299  8.8300
   0.27083   0.00000   0.53944
 -1.5469 -1.5469 -1.5244 -1.5244 -1.5140 -1.5140 -1.5138 -1.5138 -1.1484 -1.1484
 -1.1481 -1.1481 -1.1376 -1.1376 -1.1359 -1.1358 -1.1331 -1.1330 -1.1320 -1.1319
 -1.1275 -1.1274 -1.1175 -1.1175 -1.0969 -1.0969 -1.0962 -1.0962 -0.5928 -0.5928
 -0.5346 -0.5346 -0.4178 -0.4178 -0.3923 -0.3923 -0.3300 -0.3300 -0.3231 -0.3231
 -0.2872 -0.2872 -0.2725 -0.2724 -0.2506 -0.2506 -0.2392 -0.2392 -0.2259 -0.2259
 -0.2188 -0.2188  0.5546  0.5546  0.6247  0.6247  0.6761  0.6761  0.6835  0.6835
  0.8914  0.8914  0.9261  0.9261  0.9741  0.9741  1.0007  1.0007  1.0490  1.0490
  1.0981  1.0981  1.1784  1.1784  1.2274  1.2274  1.2628  1.2629  1.3008  1.3009
  1.3349  1.3349  1.3378  1.3378  1.5093  1.5093  1.5329  1.5329  1.5803  1.5804
  1.6783  1.6783  1.7637  1.7638  1.8579  1.8579  1.9064  1.9065  1.9141  1.9141
  1.9567  1.9568  1.9652  1.9653  2.0481  2.0482  2.0619  2.0620  2.1228  2.1228
  2.2260  2.2261  2.2774  2.2775  2.2920  2.2920  2.3399  2.3399  2.3973  2.3974
  2.4477  2.4477  2.4492  2.4493  2.5218  2.5218  2.6180  2.6180  2.6271  2.6272
  2.6886  2.6887  2.7403  2.7403  2.8291  2.8292  2.8352  2.8353  2.8612  2.8613
  2.8937  2.8939  2.9142  2.9143  2.9335  2.9336  2.9963  2.9964  3.0291  3.0292
  3.1055  3.1056  3.1912  3.1913  3.1949  3.1950  3.2877  3.2881  3.3221  3.3223
  3.3643  3.3649  3.4106  3.4108  3.4213  3.4219  3.5216  3.5221  3.5331  3.5334
  3.5876  3.5878  3.6687  3.6690  3.6835  3.6839  3.6999  3.7005  3.7848  3.7850
  3.7869  3.7885  3.8405  3.8406  3.8569  3.8573  3.9138  3.9141  3.9442  3.9444
  4.0050  4.0056  4.0069  4.0075  4.0653  4.0660  4.0792  4.0798  4.1310  4.1318
  4.1640  4.1643  4.1885  4.1889  4.2655  4.2659  4.2708  4.2715  4.3662  4.3666
  4.4437  4.4440  4.4535  4.4539  4.4598  4.4603  4.5218  4.5222  4.5699  4.5704
  4.6786  4.6795  4.7044  4.7049  4.7497  4.7506  4.7638  4.7646  4.7884  4.7889
  4.8364  4.8368  4.9049  4.9056  4.9208  4.9212  4.9806  4.9816  4.9992  4.9995
  5.0594  5.0603  5.1063  5.1068  5.1372  5.1377  5.2473  5.2475  5.2620  5.2623
  5.3192  5.3203  5.3333  5.3335  5.4412  5.4414  5.5002  5.5011  5.5205  5.5217
  5.6448  5.6455  5.6667  5.6674  5.6993  5.7000  5.7116  5.7123  5.7657  5.7663
  5.8253  5.8256  5.8755  5.8759  5.8884  5.8886  5.9467  5.9472  5.9887  5.9890
  6.0733  6.0737  6.1116  6.1121  6.1589  6.1590  6.2089  6.2097  6.2547  6.2553
  6.2847  6.2852  6.3667  6.3670  6.3864  6.3869  6.4308  6.4320  6.4797  6.4807
  6.5395  6.5402  6.5704  6.5705  6.6562  6.6566  6.6571  6.6573  6.7145  6.7150
  6.7347  6.7350  6.7873  6.7876  6.8769  6.8774  6.9233  6.9237  6.9820  6.9821
  7.0094  7.0099  7.0310  7.0312  7.1006  7.1010  7.1226  7.1233  7.1877  7.1881
  7.2171  7.2176  7.2848  7.2854  7.2976  7.2980  7.4570  7.4578  7.4936  7.4946
  7.5729  7.5733  7.6618  7.6621  7.6720  7.6728  7.7489  7.7493  7.7884  7.7886
  7.8220  7.8224  7.9093  7.9101  7.9939  7.9940  8.0583  8.0587  8.1446  8.1452
  8.3816  8.3822  8.4150  8.4152  8.5396  8.5397  8.5690  8.5691  8.8045  8.8045
  8.8199  8.8200
   0.29167   0.00000   0.53944
 -1.5460 -1.5460 -1.5252 -1.5252 -1.5140 -1.5140 -1.5138 -1.5138 -1.1483 -1.1483
 -1.1480 -1.1480 -1.1372 -1.1372 -1.1359 -1.1358 -1.1332 -1.1332 -1.1319 -1.1319
 -1.1273 -1.1273 -1.1180 -1.1180 -1.0970 -1.0970 -1.0966 -1.0966 -0.5907 -0.5907
 -0.5377 -0.5377 -0.4162 -0.4162 -0.3918 -0.3918 -0.3287 -0.3287 -0.3200 -0.3200
 -0.2859 -0.2859 -0.2737 -0.2737 -0.2513 -0.2513 -0.2406 -0.2406 -0.2275 -0.2275
 -0.2199 -0.2199  0.5589  0.5589  0.6223  0.6223  0.6718  0.6719  0.6803  0.6803
  0.8921  0.8921  0.9260  0.9260  0.9783  0.9783  1.0022  1.0022  1.0506  1.0506
  1.0938  1.0939  1.1812  1.1812  1.2273  1.2273  1.2641  1.2641  1.2988  1.2988
  1.3335  1.3335  1.3362  1.3363  1.5097  1.5097  1.5334  1.5334  1.5823  1.5824
  1.6704  1.6704  1.7653  1.7654  1.8612  1.8613  1.9060  1.9061  1.9213  1.9213
  1.9580  1.9581  1.9640  1.9640  2.0481  2.0481  2.0629  2.0630  2.1252  2.1253
  2.2291  2.2291  2.2751  2.2751  2.2925  2.2925  2.3419  2.3419  2.3998  2.3998
  2.4399  2.4399  2.4498  2.4498  2.5261  2.5262  2.6100  2.6100  2.6295  2.6296
  2.6887  2.6888  2.7398  2.7398  2.8299  2.8299  2.8306  2.8307  2.8580  2.8580
  2.8969  2.8970  2.9120  2.9121  2.9327  2.9328  2.9907  2.9907  3.0258  3.0259
  3.0953  3.0954  3.1975  3.1976  3.2064  3.2064  3.2912  3.2916  3.3310  3.3312
  3.3694  3.3700  3.4097  3.4100  3.4288  3.4295  3.5211  3.5216  3.5321  3.5324
  3.5879  3.5881  3.6662  3.6665  3.6756  3.6760  3.7031  3.7037  3.7793  3.7808
  3.7839  3.7841  3.8407  3.8409  3.8518  3.8521  3.9087  3.9092  3.9424  3.9426
  4.0020  4.0027  4.0092  4.0097  4.0640  4.0647  4.0781  4.0788  4.1293  4.1300
  4.1645  4.1647  4.1842  4.1846  4.2653  4.2657  4.2733  4.2739  4.3660  4.3663
  4.4402  4.4407  4.4573  4.4577  4.4600  4.4603  4.5278  4.5282  4.5806  4.5812
  4.6791  4.6800  4.7033  4.7040  4.7463  4.7473  4.7580  4.7589  4.7879  4.7885
  4.8333  4.8336  4.9108  4.9114  4.9220  4.9225  4.9822  4.9831  4.9973  4.9977
  5.0672  5.0683  5.1050  5.1055  5.1401  5.1406  5.2492  5.2495  5.2610  5.2615
  5.3166  5.3177  5.3363  5.3365  5.4349  5.4351  5.5030  5.5039  5.5303  5.5316
  5.6428  5.6435  5.6681  5.6688  5.6993  5.6999  5.7103  5.7109  5.7673  5.7679
  5.8234  5.8237  5.8829  5.8831  5.8960  5.8962  5.9378  5.9383  5.9890  5.9893
  6.0720  6.0725  6.1086  6.1090  6.1562  6.1564  6.2086  6.2095  6.2553  6.2559
  6.2846  6.2850  6.3652  6.3655  6.3875  6.3881  6.4338  6.4350  6.4809  6.4820
  6.5328  6.5336  6.5638  6.5640  6.6495  6.6501  6.6626  6.6629  6.7156  6.7162
  6.7372  6.7375  6.7862  6.7865  6.8773  6.8778  6.9319  6.9323  6.9886  6.9887
  7.0101  7.0106  7.0346  7.0348  7.1060  7.1064  7.1203  7.1211  7.1889  7.1893
  7.2195  7.2200  7.2845  7.2850  7.2968  7.2972  7.4557  7.4564  7.4908  7.4918
  7.5802  7.5805  7.6682  7.6685  7.6716  7.6723  7.7505  7.7510  7.7895  7.7896
  7.8150  7.8154  7.9132  7.9140  7.9922  7.9923  8.0480  8.0485  8.1259  8.1265
  8.3870  8.3876  8.4142  8.4144  8.5515  8.5517  8.5754  8.5756  8.7929  8.7930
  8.8112  8.8113
   0.31250   0.00000   0.53944
 -1.5451 -1.5451 -1.5261 -1.5261 -1.5140 -1.5140 -1.5138 -1.5138 -1.1483 -1.1483
 -1.1480 -1.1480 -1.1368 -1.1368 -1.1358 -1.1358 -1.1334 -1.1334 -1.1318 -1.1318
 -1.1271 -1.1271 -1.1186 -1.1186 -1.0972 -1.0972 -1.0969 -1.0969 -0.5885 -0.5885
 -0.5407 -0.5407 -0.4144 -0.4144 -0.3914 -0.3914 -0.3274 -0.3274 -0.3170 -0.3170
 -0.2847 -0.2847 -0.2755 -0.2755 -0.2517 -0.2517 -0.2421 -0.2421 -0.2288 -0.2288
 -0.2210 -0.2210  0.5631  0.5632  0.6198  0.6198  0.6679  0.6679  0.6772  0.6772
  0.8929  0.8929  0.9253  0.9253  0.9824  0.9824  1.0039  1.0039  1.0522  1.0522
  1.0898  1.0898  1.1842  1.1842  1.2269  1.2269  1.2653  1.2653  1.2967  1.2967
  1.3323  1.3323  1.3349  1.3350  1.5103  1.5103  1.5336  1.5336  1.5845  1.5845
  1.6627  1.6627  1.7672  1.7672  1.8600  1.8600  1.9099  1.9099  1.9282  1.9283
  1.9590  1.9590  1.9632  1.9632  2.0492  2.0493  2.0632  2.0633  2.1298  2.1298
  2.2313  2.2313  2.2732  2.2733  2.2913  2.2913  2.3454  2.3455  2.4000  2.4001
  2.4326  2.4326  2.4481  2.4481  2.5321  2.5322  2.6018  2.6018  2.6325  2.6325
  2.6891  2.6891  2.7388  2.7388  2.8237  2.8237  2.8317  2.8318  2.8564  2.8564
  2.9007  2.9008  2.9108  2.9109  2.9319  2.9320  2.9846  2.9846  3.0215  3.0216
  3.0847  3.0848  3.2051  3.2051  3.2183  3.2183  3.2950  3.2953  3.3404  3.3406
  3.3733  3.3740  3.4103  3.4106  3.4377  3.4385  3.5202  3.5206  3.5307  3.5310
  3.5885  3.5886  3.6632  3.6634  3.6670  3.6675  3.7063  3.7069  3.7706  3.7720
  3.7820  3.7823  3.8416  3.8419  3.8440  3.8443  3.9031  3.9037  3.9440  3.9443
  3.9966  3.9973  4.0107  4.0112  4.0642  4.0650  4.0793  4.0800  4.1271  4.1277
  4.1647  4.1649  4.1803  4.1806  4.2671  4.2675  4.2761  4.2767  4.3647  4.3649
  4.4343  4.4349  4.4568  4.4573  4.4663  4.4667  4.5345  4.5349  4.5907  4.5915
  4.6798  4.6807  4.7004  4.7012  4.7429  4.7439  4.7502  4.7512  4.7883  4.7890
  4.8319  4.8322  4.9165  4.9170  4.9233  4.9238  4.9840  4.9848  4.9953  4.9956
  5.0753  5.0764  5.1039  5.1044  5.1429  5.1434  5.2533  5.2535  5.2586  5.2592
  5.3142  5.3151  5.3391  5.3393  5.4289  5.4292  5.5053  5.5062  5.5386  5.5400
  5.6427  5.6434  5.6673  5.6680  5.6982  5.6987  5.7085  5.7091  5.7711  5.7718
  5.8213  5.8216  5.8887  5.8890  5.9020  5.9023  5.9326  5.9330  5.9896  5.9899
  6.0711  6.0715  6.1047  6.1051  6.1547  6.1551  6.2082  6.2091  6.2562  6.2569
  6.2843  6.2847  6.3627  6.3631  6.3881  6.3886  6.4377  6.4389  6.4813  6.4824
  6.5255  6.5261  6.5558  6.5561  6.6429  6.6435  6.6646  6.6650  6.7207  6.7212
  6.7412  6.7415  6.7861  6.7864  6.8769  6.8773  6.9401  6.9406  6.9934  6.9935
  7.0110  7.0116  7.0391  7.0393  7.1123  7.1127  7.1180  7.1188  7.1906  7.1909
  7.2222  7.2227  7.2853  7.2858  7.2957  7.2961  7.4540  7.4547  7.4878  7.4889
  7.5878  7.5881  7.6693  7.6700  7.6740  7.6744  7.7522  7.7526  7.7907  7.7909
  7.8079  7.8084  7.9181  7.9190  7.9905  7.9906  8.0382  8.0388  8.1073  8.1081
  8.3920  8.3926  8.4133  8.4135  8.5628  8.5630  8.5817  8.5818  8.7812  8.7812
  8.8033  8.8034
   0.33333   0.00000   0.53944
 -1.5442 -1.5442 -1.5270 -1.5270 -1.5140 -1.5140 -1.5138 -1.5138 -1.1482 -1.1482
 -1.1479 -1.1479 -1.1364 -1.1364 -1.1358 -1.1358 -1.1335 -1.1335 -1.1318 -1.1317
 -1.1269 -1.1269 -1.1192 -1.1192 -1.0973 -1.0973 -1.0973 -1.0972 -0.5862 -0.5862
 -0.5437 -0.5437 -0.4125 -0.4125 -0.3912 -0.3912 -0.3261 -0.3261 -0.3142 -0.3142
 -0.2834 -0.2834 -0.2775 -0.2775 -0.2519 -0.2519 -0.2437 -0.2437 -0.2299 -0.2299
 -0.2221 -0.2221  0.5674  0.5674  0.6173  0.6173  0.6644  0.6644  0.6741  0.6741
  0.8939  0.8939  0.9242  0.9242  0.9864  0.9864  1.0056  1.0056  1.0536  1.0536
  1.0859  1.0859  1.1873  1.1873  1.2263  1.2263  1.2665  1.2665  1.2945  1.2945
  1.3314  1.3314  1.3338  1.3339  1.5111  1.5111  1.5335  1.5335  1.5867  1.5867
  1.6552  1.6552  1.7694  1.7694  1.8552  1.8552  1.9167  1.9167  1.9346  1.9346
  1.9597  1.9597  1.9630  1.9630  2.0516  2.0516  2.0632  2.0632  2.1357  2.1357
  2.2322  2.2322  2.2721  2.2722  2.2891  2.2891  2.3501  2.3501  2.3980  2.3981
  2.4260  2.4260  2.4453  2.4454  2.5390  2.5391  2.5937  2.5937  2.6356  2.6357
  2.6894  2.6895  2.7377  2.7378  2.8152  2.8152  2.8344  2.8344  2.8562  2.8562
  2.9053  2.9054  2.9104  2.9104  2.9311  2.9312  2.9783  2.9784  3.0164  3.0165
  3.0739  3.0740  3.2135  3.2136  3.2299  3.2300  3.2993  3.2997  3.3501  3.3503
  3.3760  3.3766  3.4118  3.4122  3.4476  3.4484  3.5191  3.5195  3.5292  3.5295
  3.5890  3.5892  3.6581  3.6586  3.6606  3.6608  3.7086  3.7093  3.7611  3.7625
  3.7795  3.7798  3.8343  3.8348  3.8430  3.8434  3.8981  3.8988  3.9467  3.9470
  3.9894  3.9902  4.0115  4.0120  4.0657  4.0665  4.0828  4.0834  4.1247  4.1253
  4.1648  4.1649  4.1769  4.1773  4.2702  4.2706  4.2791  4.2797  4.3628  4.3629
  4.4275  4.4281  4.4565  4.4570  4.4724  4.4728  4.5420  4.5424  4.5997  4.6005
  4.6804  4.6813  4.6962  4.6971  4.7392  4.7401  4.7421  4.7431  4.7891  4.7898
  4.8327  4.8331  4.9218  4.9222  4.9244  4.9248  4.9857  4.9865  4.9930  4.9934
  5.0827  5.0839  5.1030  5.1036  5.1459  5.1465  5.2547  5.2555  5.2595  5.2598
  5.3121  5.3130  5.3415  5.3418  5.4235  5.4238  5.5070  5.5079  5.5440  5.5454
  5.6450  5.6457  5.6642  5.6648  5.6960  5.6965  5.7076  5.7081  5.7769  5.7775
  5.8191  5.8194  5.8911  5.8917  5.9059  5.9062  5.9328  5.9332  5.9902  5.9906
  6.0705  6.0710  6.1002  6.1006  6.1545  6.1549  6.2076  6.2085  6.2577  6.2583
  6.2835  6.2839  6.3599  6.3603  6.3878  6.3884  6.4425  6.4436  6.4806  6.4817
  6.5178  6.5185  6.5472  6.5476  6.6370  6.6375  6.6634  6.6637  6.7287  6.7292
  6.7460  6.7463  6.7872  6.7875  6.8757  6.8761  6.9477  6.9481  6.9957  6.9958
  7.0123  7.0130  7.0453  7.0455  7.1150  7.1158  7.1201  7.1205  7.1927  7.1930
  7.2249  7.2254  7.2869  7.2873  7.2941  7.2945  7.4523  7.4529  7.4849  7.4860
  7.5958  7.5961  7.6686  7.6694  7.6755  7.6758  7.7540  7.7544  7.7920  7.7923
  7.8012  7.8018  7.9238  7.9246  7.9886  7.9887  8.0291  8.0297  8.0893  8.0902
  8.3967  8.3973  8.4124  8.4127  8.5732  8.5734  8.5875  8.5877  8.7700  8.7701
  8.7957  8.7959
   0.35417   0.00000   0.53944
 -1.5432 -1.5432 -1.5280 -1.5280 -1.5140 -1.5140 -1.5138 -1.5138 -1.1482 -1.1481
 -1.1479 -1.1479 -1.1361 -1.1361 -1.1358 -1.1358 -1.1336 -1.1336 -1.1317 -1.1317
 -1.1267 -1.1267 -1.1198 -1.1198 -1.0975 -1.0975 -1.0975 -1.0975 -0.5839 -0.5839
 -0.5467 -0.5467 -0.4105 -0.4105 -0.3912 -0.3912 -0.3249 -0.3249 -0.3117 -0.3117
 -0.2822 -0.2822 -0.2797 -0.2797 -0.2519 -0.2519 -0.2452 -0.2452 -0.2308 -0.2308
 -0.2232 -0.2232  0.5716  0.5716  0.6147  0.6147  0.6613  0.6613  0.6711  0.6711
  0.8951  0.8951  0.9227  0.9227  0.9903  0.9903  1.0072  1.0072  1.0549  1.0549
  1.0823  1.0823  1.1905  1.1905  1.2254  1.2254  1.2677  1.2677  1.2922  1.2922
  1.3307  1.3307  1.3329  1.3329  1.5120  1.5121  1.5331  1.5331  1.5891  1.5891
  1.6481  1.6481  1.7720  1.7720  1.8487  1.8487  1.9242  1.9242  1.9402  1.9402
  1.9603  1.9603  1.9636  1.9636  2.0550  2.0550  2.0633  2.0633  2.1423  2.1423
  2.2309  2.2309  2.2719  2.2720  2.2871  2.2871  2.3551  2.3551  2.3939  2.3939
  2.4201  2.4201  2.4423  2.4423  2.5461  2.5461  2.5862  2.5862  2.6388  2.6389
  2.6895  2.6896  2.7368  2.7369  2.8058  2.8059  2.8377  2.8377  2.8568  2.8569
  2.9103  2.9104  2.9108  2.9108  2.9306  2.9307  2.9720  2.9721  3.0108  3.0109
  3.0632  3.0633  3.2224  3.2226  3.2409  3.2410  3.3045  3.3048  3.3599  3.3601
  3.3774  3.3780  3.4140  3.4144  3.4578  3.4587  3.5180  3.5184  3.5281  3.5284
  3.5892  3.5894  3.6495  3.6501  3.6588  3.6589  3.7097  3.7104  3.7513  3.7525
  3.7764  3.7767  3.8240  3.8245  3.8446  3.8450  3.8937  3.8944  3.9488  3.9493
  3.9814  3.9821  4.0130  4.0135  4.0678  4.0686  4.0879  4.0884  4.1223  4.1228
  4.1648  4.1649  4.1744  4.1748  4.2739  4.2743  4.2820  4.2825  4.3609  4.3610
  4.4206  4.4212  4.4562  4.4567  4.4775  4.4779  4.5501  4.5505  4.6069  4.6078
  4.6806  4.6815  4.6912  4.6922  4.7347  4.7353  4.7357  4.7363  4.7904  4.7910
  4.8354  4.8359  4.9241  4.9245  4.9273  4.9277  4.9869  4.9876  4.9907  4.9912
  5.0889  5.0900  5.1024  5.1030  5.1497  5.1504  5.2497  5.2506  5.2676  5.2680
  5.3108  5.3116  5.3436  5.3438  5.4186  5.4189  5.5082  5.5090  5.5460  5.5475
  5.6489  5.6497  5.6592  5.6598  5.6936  5.6939  5.7080  5.7084  5.7838  5.7844
  5.8167  5.8170  5.8905  5.8913  5.9076  5.9079  5.9383  5.9388  5.9905  5.9910
  6.0706  6.0712  6.0955  6.0958  6.1553  6.1558  6.2067  6.2076  6.2597  6.2604
  6.2820  6.2824  6.3572  6.3576  6.3865  6.3871  6.4475  6.4486  6.4783  6.4794
  6.5107  6.5112  6.5393  6.5398  6.6319  6.6324  6.6598  6.6602  6.7378  6.7382
  6.7509  6.7512  6.7899  6.7902  6.8738  6.8742  6.9542  6.9545  6.9954  6.9956
  7.0142  7.0149  7.0528  7.0531  7.1126  7.1135  7.1283  7.1287  7.1950  7.1954
  7.2274  7.2278  7.2888  7.2891  7.2923  7.2926  7.4509  7.4513  7.4822  7.4833
  7.6037  7.6040  7.6682  7.6688  7.6744  7.6746  7.7556  7.7559  7.7935  7.7937
  7.7957  7.7963  7.9300  7.9308  7.9864  7.9866  8.0209  8.0215  8.0720  8.0730
  8.4009  8.4015  8.4118  8.4121  8.5825  8.5826  8.5928  8.5930  8.7600  8.7601
  8.7885  8.7887
   0.37500   0.00000   0.53944
 -1.5421 -1.5421 -1.5290 -1.5290 -1.5140 -1.5140 -1.5138 -1.5138 -1.1481 -1.1481
 -1.1479 -1.1478 -1.1358 -1.1357 -1.1357 -1.1357 -1.1336 -1.1336 -1.1317 -1.1317
 -1.1264 -1.1264 -1.1205 -1.1204 -1.0977 -1.0977 -1.0976 -1.0976 -0.5815 -0.5815
 -0.5497 -0.5497 -0.4084 -0.4084 -0.3913 -0.3913 -0.3235 -0.3235 -0.3097 -0.3097
 -0.2817 -0.2816 -0.2811 -0.2811 -0.2518 -0.2518 -0.2467 -0.2467 -0.2314 -0.2314
 -0.2243 -0.2243  0.5757  0.5757  0.6122  0.6122  0.6587  0.6587  0.6682  0.6682
  0.8964  0.8964  0.9209  0.9209  0.9941  0.9941  1.0087  1.0087  1.0561  1.0561
  1.0788  1.0789  1.1938  1.1938  1.2243  1.2243  1.2688  1.2688  1.2899  1.2899
  1.3301  1.3301  1.3322  1.3322  1.5132  1.5133  1.5324  1.5324  1.5915  1.5915
  1.6413  1.6414  1.7749  1.7749  1.8416  1.8416  1.9308  1.9308  1.9443  1.9444
  1.9613  1.9614  1.9653  1.9653  2.0593  2.0593  2.0638  2.0639  2.1489  2.1490
  2.2271  2.2271  2.2728  2.2729  2.2862  2.2862  2.3600  2.3601  2.3881  2.3881
  2.4149  2.4149  2.4393  2.4393  2.5526  2.5527  2.5796  2.5796  2.6419  2.6421
  2.6890  2.6891  2.7364  2.7365  2.7962  2.7963  2.8414  2.8415  2.8579  2.8580
  2.9116  2.9117  2.9152  2.9153  2.9309  2.9310  2.9660  2.9661  3.0050  3.0051
  3.0526  3.0528  3.2316  3.2318  3.2507  3.2508  3.3104  3.3107  3.3695  3.3697
  3.3777  3.3783  3.4161  3.4166  3.4675  3.4684  3.5169  3.5173  3.5280  3.5285
  3.5886  3.5889  3.6421  3.6428  3.6578  3.6580  3.7093  3.7100  3.7413  3.7423
  3.7730  3.7733  3.8137  3.8142  3.8462  3.8467  3.8893  3.8901  3.9496  3.9502
  3.9735  3.9741  4.0163  4.0167  4.0700  4.0709  4.0937  4.0941  4.1200  4.1205
  4.1648  4.1649  4.1725  4.1730  4.2777  4.2780  4.2844  4.2849  4.3595  4.3597
  4.4140  4.4145  4.4559  4.4564  4.4813  4.4817  4.5586  4.5590  4.6120  4.6130
  4.6800  4.6809  4.6862  4.6873  4.7288  4.7295  4.7319  4.7326  4.7924  4.7930
  4.8394  4.8399  4.9238  4.9242  4.9316  4.9320  4.9869  4.9875  4.9890  4.9895
  5.0936  5.0947  5.1021  5.1028  5.1544  5.1552  5.2437  5.2446  5.2772  5.2777
  5.3102  5.3110  5.3453  5.3455  5.4140  5.4143  5.5091  5.5099  5.5451  5.5466
  5.6520  5.6527  5.6535  5.6540  5.6928  5.6931  5.7094  5.7098  5.7914  5.7919
  5.8143  5.8144  5.8891  5.8900  5.9073  5.9077  5.9467  5.9472  5.9903  5.9908
  6.0713  6.0719  6.0907  6.0910  6.1571  6.1576  6.2054  6.2062  6.2624  6.2631
  6.2801  6.2805  6.3546  6.3552  6.3837  6.3845  6.4523  6.4534  6.4745  6.4754
  6.5047  6.5052  6.5331  6.5336  6.6276  6.6281  6.6549  6.6553  6.7463  6.7468
  6.7556  6.7559  6.7945  6.7948  6.8714  6.8718  6.9594  6.9597  6.9933  6.9935
  7.0168  7.0175  7.0605  7.0608  7.1110  7.1119  7.1370  7.1375  7.1976  7.1980
  7.2293  7.2296  7.2887  7.2890  7.2920  7.2922  7.4501  7.4504  7.4797  7.4809
  7.6111  7.6114  7.6676  7.6680  7.6718  7.6722  7.7559  7.7561  7.7911  7.7919
  7.7958  7.7961  7.9364  7.9373  7.9839  7.9842  8.0137  8.0144  8.0558  8.0569
  8.4046  8.4051  8.4115  8.4118  8.5904  8.5905  8.5976  8.5977  8.7515  8.7517
  8.7815  8.7817
   0.39583   0.00000   0.53944
 -1.5411 -1.5411 -1.5301 -1.5301 -1.5140 -1.5139 -1.5138 -1.5138 -1.1480 -1.1480
 -1.1478 -1.1478 -1.1357 -1.1357 -1.1355 -1.1355 -1.1336 -1.1336 -1.1318 -1.1317
 -1.1262 -1.1262 -1.1211 -1.1211 -1.0979 -1.0979 -1.0978 -1.0977 -0.5791 -0.5791
 -0.5526 -0.5526 -0.4062 -0.4062 -0.3916 -0.3916 -0.3222 -0.3221 -0.3084 -0.3084
 -0.2831 -0.2831 -0.2803 -0.2803 -0.2517 -0.2517 -0.2481 -0.2481 -0.2317 -0.2317
 -0.2253 -0.2253  0.5796  0.5796  0.6096  0.6096  0.6567  0.6567  0.6654  0.6654
  0.8979  0.8979  0.9188  0.9189  0.9976  0.9976  1.0099  1.0100  1.0573  1.0573
  1.0756  1.0757  1.1971  1.1971  1.2230  1.2230  1.2699  1.2700  1.2876  1.2877
  1.3298  1.3298  1.3316  1.3316  1.5146  1.5146  1.5314  1.5314  1.5940  1.5941
  1.6349  1.6350  1.7782  1.7783  1.8342  1.8342  1.9358  1.9358  1.9468  1.9468
  1.9633  1.9634  1.9680  1.9681  2.0641  2.0641  2.0652  2.0653  2.1550  2.1552
  2.2208  2.2208  2.2749  2.2749  2.2866  2.2866  2.3641  2.3641  2.3815  2.3815
  2.4108  2.4108  2.4362  2.4363  2.5582  2.5583  2.5742  2.5743  2.6451  2.6452
  2.6876  2.6878  2.7368  2.7369  2.7869  2.7869  2.8453  2.8454  2.8593  2.8594
  2.9130  2.9131  2.9184  2.9186  2.9331  2.9333  2.9603  2.9604  2.9995  2.9997
  3.0423  3.0425  3.2407  3.2409  3.2590  3.2592  3.3171  3.3174  3.3768  3.3773
  3.3789  3.3790  3.4178  3.4184  3.4758  3.4766  3.5155  3.5159  3.5299  3.5305
  3.5870  3.5873  3.6370  3.6379  3.6578  3.6579  3.7075  3.7082  3.7314  3.7322
  3.7693  3.7696  3.8039  3.8045  3.8479  3.8485  3.8848  3.8856  3.9490  3.9496
  3.9662  3.9667  4.0217  4.0220  4.0718  4.0727  4.0995  4.0999  4.1179  4.1184
  4.1648  4.1650  4.1713  4.1719  4.2809  4.2812  4.2861  4.2866  4.3592  4.3594
  4.4076  4.4081  4.4559  4.4564  4.4834  4.4838  4.5672  4.5676  4.6149  4.6158
  4.6786  4.6796  4.6818  4.6829  4.7244  4.7249  4.7286  4.7293  4.7957  4.7962
  4.8435  4.8441  4.9229  4.9233  4.9352  4.9356  4.9853  4.9858  4.9882  4.9888
  5.0968  5.0978  5.1021  5.1027  5.1602  5.1612  5.2370  5.2379  5.2878  5.2884
  5.3103  5.3111  5.3468  5.3470  5.4093  5.4098  5.5099  5.5106  5.5421  5.5435
  5.6470  5.6475  5.6520  5.6526  5.6958  5.6962  5.7115  5.7119  5.7988  5.7992
  5.8119  5.8120  5.8881  5.8890  5.9055  5.9059  5.9561  5.9566  5.9898  5.9902
  6.0722  6.0727  6.0860  6.0863  6.1597  6.1602  6.2033  6.2042  6.2658  6.2665
  6.2783  6.2787  6.3523  6.3529  6.3794  6.3802  6.4559  6.4569  6.4695  6.4703
  6.5011  6.5016  6.5289  6.5296  6.6241  6.6246  6.6492  6.6496  6.7534  6.7538
  6.7597  6.7601  6.8010  6.8012  6.8684  6.8688  6.9634  6.9636  6.9901  6.9904
  7.0204  7.0211  7.0661  7.0666  7.1115  7.1125  7.1455  7.1461  7.2004  7.2008
  7.2304  7.2306  7.2864  7.2867  7.2932  7.2935  7.4502  7.4505  7.4774  7.4786
  7.6175  7.6178  7.6636  7.6638  7.6723  7.6729  7.7533  7.7536  7.7900  7.7907
  7.7976  7.7979  7.9430  7.9438  7.9811  7.9815  8.0076  8.0083  8.0408  8.0420
  8.4074  8.4079  8.4117  8.4119  8.5966  8.5968  8.6017  8.6018  8.7450  8.7452
  8.7750  8.7751
   0.41667   0.00000   0.53944
 -1.5400 -1.5400 -1.5311 -1.5311 -1.5140 -1.5139 -1.5138 -1.5138 -1.1480 -1.1480
 -1.1478 -1.1478 -1.1357 -1.1356 -1.1354 -1.1353 -1.1334 -1.1334 -1.1318 -1.1318
 -1.1259 -1.1258 -1.1218 -1.1218 -1.0981 -1.0980 -1.0979 -1.0979 -0.5766 -0.5766
 -0.5555 -0.5555 -0.4041 -0.4041 -0.3921 -0.3921 -0.3207 -0.3207 -0.3081 -0.3081
 -0.2839 -0.2839 -0.2798 -0.2798 -0.2517 -0.2517 -0.2493 -0.2493 -0.2318 -0.2318
 -0.2264 -0.2264  0.5834  0.5834  0.6070  0.6070  0.6552  0.6552  0.6628  0.6628
  0.8995  0.8995  0.9167  0.9167  1.0008  1.0008  1.0109  1.0109  1.0584  1.0584
  1.0727  1.0727  1.2004  1.2004  1.2214  1.2214  1.2712  1.2712  1.2854  1.2854
  1.3296  1.3296  1.3311  1.3311  1.5161  1.5161  1.5301  1.5302  1.5968  1.5968
  1.6290  1.6292  1.7820  1.7820  1.8270  1.8270  1.9390  1.9391  1.9475  1.9476
  1.9662  1.9662  1.9713  1.9713  2.0675  2.0676  2.0690  2.0691  2.1604  2.1606
  2.2128  2.2128  2.2780  2.2781  2.2880  2.2880  2.3664  2.3665  2.3748  2.3749
  2.4083  2.4083  2.4330  2.4330  2.5626  2.5626  2.5703  2.5704  2.6485  2.6487
  2.6854  2.6855  2.7379  2.7381  2.7780  2.7781  2.8492  2.8494  2.8606  2.8608
  2.9147  2.9149  2.9196  2.9197  2.9373  2.9376  2.9553  2.9555  2.9947  2.9949
  3.0323  3.0325  3.2493  3.2495  3.2656  3.2658  3.3244  3.3246  3.3747  3.3752
  3.3878  3.3879  3.4190  3.4195  3.4820  3.4826  3.5135  3.5139  3.5342  3.5350
  3.5840  3.5845  3.6353  3.6362  3.6583  3.6586  3.7044  3.7052  3.7218  3.7224
  3.7658  3.7661  3.7947  3.7953  3.8499  3.8505  3.8801  3.8808  3.9477  3.9482
  3.9599  3.9605  4.0287  4.0291  4.0726  4.0735  4.1048  4.1051  4.1163  4.1167
  4.1649  4.1652  4.1705  4.1711  4.2834  4.2836  4.2870  4.2875  4.3603  4.3606
  4.4014  4.4019  4.4567  4.4571  4.4837  4.4841  4.5754  4.5759  4.6155  4.6164
  4.6769  4.6779  4.6785  4.6795  4.7214  4.7218  4.7256  4.7262  4.8005  4.8009
  4.8465  4.8471  4.9222  4.9226  4.9377  4.9381  4.9836  4.9839  4.9872  4.9879
  5.0990  5.0998  5.1023  5.1029  5.1669  5.1680  5.2298  5.2307  5.2983  5.2991
  5.3111  5.3119  5.3487  5.3488  5.4043  5.4048  5.5107  5.5114  5.5377  5.5390
  5.6413  5.6418  5.6480  5.6485  5.7021  5.7025  5.7141  5.7144  5.8052  5.8055
  5.8100  5.8101  5.8879  5.8888  5.9026  5.9030  5.9652  5.9657  5.9892  5.9896
  6.0730  6.0734  6.0817  6.0820  6.1630  6.1635  6.2004  6.2012  6.2697  6.2704
  6.2774  6.2778  6.3501  6.3508  6.3733  6.3742  6.4576  6.4584  6.4645  6.4651
  6.5006  6.5010  6.5263  6.5270  6.6215  6.6219  6.6432  6.6436  6.7587  6.7592
  6.7631  6.7635  6.8090  6.8092  6.8648  6.8652  6.9662  6.9664  6.9865  6.9867
  7.0250  7.0257  7.0681  7.0686  7.1158  7.1166  7.1525  7.1532  7.2035  7.2039
  7.2305  7.2306  7.2842  7.2845  7.2938  7.2940  7.4513  7.4517  7.4752  7.4764
  7.6224  7.6227  7.6574  7.6576  7.6764  7.6769  7.7476  7.7481  7.7913  7.7921
  7.7994  7.7998  7.9493  7.9500  7.9783  7.9788  8.0026  8.0034  8.0274  8.0287
  8.4095  8.4098  8.4123  8.4126  8.6012  8.6013  8.6053  8.6054  8.7404  8.7406
  8.7688  8.7690
   0.43750   0.00000   0.53944
 -1.5389 -1.5389 -1.5322 -1.5322 -1.5139 -1.5139 -1.5138 -1.5138 -1.1480 -1.1479
 -1.1478 -1.1478 -1.1356 -1.1356 -1.1353 -1.1353 -1.1332 -1.1332 -1.1319 -1.1319
 -1.1255 -1.1255 -1.1224 -1.1224 -1.0981 -1.0981 -1.0980 -1.0980 -0.5742 -0.5741
 -0.5583 -0.5583 -0.4020 -0.4020 -0.3929 -0.3929 -0.3190 -0.3190 -0.3086 -0.3086
 -0.2839 -0.2839 -0.2796 -0.2796 -0.2517 -0.2517 -0.2503 -0.2503 -0.2317 -0.2317
 -0.2274 -0.2274  0.5869  0.5870  0.6045  0.6045  0.6543  0.6543  0.6604  0.6604
  0.9013  0.9013  0.9144  0.9144  1.0037  1.0037  1.0113  1.0114  1.0595  1.0596
  1.0700  1.0701  1.2036  1.2037  1.2196  1.2196  1.2725  1.2725  1.2832  1.2832
  1.3295  1.3295  1.3306  1.3307  1.5178  1.5178  1.5287  1.5287  1.5997  1.5998
  1.6236  1.6238  1.7861  1.7862  1.8200  1.8200  1.9411  1.9412  1.9473  1.9474
  1.9693  1.9694  1.9741  1.9742  2.0707  2.0708  2.0735  2.0735  2.1651  2.1653
  2.2039  2.2039  2.2820  2.2821  2.2898  2.2899  2.3666  2.3667  2.3688  2.3689
  2.4079  2.4080  2.4294  2.4295  2.5654  2.5655  2.5679  2.5681  2.6524  2.6526
  2.6820  2.6822  2.7400  2.7401  2.7699  2.7700  2.8529  2.8533  2.8616  2.8619
  2.9164  2.9166  2.9196  2.9197  2.9420  2.9424  2.9514  2.9516  2.9914  2.9917
  3.0227  3.0230  3.2571  3.2574  3.2703  3.2705  3.3321  3.3323  3.3714  3.3718
  3.3960  3.3961  3.4193  3.4198  3.4862  3.4867  3.5103  3.5107  3.5407  3.5417
  3.5800  3.5806  3.6371  3.6379  3.6591  3.6595  3.7005  3.7012  3.7128  3.7133
  3.7630  3.7635  3.7861  3.7867  3.8522  3.8529  3.8752  3.8760  3.9464  3.9469
  3.9549  3.9555  4.0366  4.0370  4.0719  4.0728  4.1092  4.1095  4.1155  4.1158
  4.1653  4.1656  4.1699  4.1705  4.2850  4.2852  4.2873  4.2877  4.3628  4.3631
  4.3953  4.3957  4.4587  4.4588  4.4823  4.4827  4.5832  4.5837  4.6141  4.6149
  4.6754  4.6762  4.6764  4.6772  4.7194  4.7197  4.7230  4.7236  4.8070  4.8072
  4.8472  4.8477  4.9226  4.9230  4.9388  4.9392  4.9822  4.9824  4.9859  4.9865
  5.1004  5.1010  5.1026  5.1031  5.1743  5.1754  5.2222  5.2231  5.3074  5.3083
  5.3125  5.3133  5.3518  5.3520  5.3985  5.3990  5.5119  5.5125  5.5328  5.5339
  5.6366  5.6371  5.6426  5.6430  5.7093  5.7097  5.7168  5.7171  5.8088  5.8089
  5.8101  5.8103  5.8883  5.8891  5.8993  5.8997  5.9733  5.9738  5.9890  5.9893
  6.0733  6.0735  6.0780  6.0783  6.1669  6.1675  6.1966  6.1973  6.2736  6.2742
  6.2777  6.2781  6.3480  6.3489  6.3661  6.3670  6.4574  6.4581  6.4603  6.4608
  6.5030  6.5034  6.5244  6.5251  6.6199  6.6202  6.6372  6.6376  6.7625  6.7630
  6.7656  6.7661  6.8178  6.8181  6.8606  6.8610  6.9683  6.9684  6.9828  6.9830
  7.0304  7.0311  7.0662  7.0668  7.1233  7.1240  7.1570  7.1577  7.2072  7.2077
  7.2296  7.2297  7.2827  7.2830  7.2932  7.2934  7.4536  7.4541  7.4730  7.4741
  7.6258  7.6261  7.6507  7.6509  7.6828  7.6834  7.7399  7.7404  7.7941  7.7947
  7.8009  7.8013  7.9552  7.9559  7.9758  7.9763  7.9986  7.9995  8.0158  8.0172
  8.4107  8.4111  8.4133  8.4136  8.6042  8.6043  8.6082  8.6083  8.7378  8.7381
  8.7633  8.7635
   0.45833   0.00000   0.53944
 -1.5378 -1.5378 -1.5333 -1.5333 -1.5139 -1.5139 -1.5138 -1.5138 -1.1479 -1.1479
 -1.1478 -1.1478 -1.1355 -1.1355 -1.1353 -1.1353 -1.1329 -1.1329 -1.1320 -1.1320
 -1.1251 -1.1251 -1.1230 -1.1230 -1.0982 -1.0982 -1.0981 -1.0981 -0.5716 -0.5716
 -0.5611 -0.5611 -0.4000 -0.4000 -0.3939 -0.3939 -0.3173 -0.3173 -0.3099 -0.3099
 -0.2833 -0.2832 -0.2798 -0.2798 -0.2518 -0.2517 -0.2510 -0.2510 -0.2313 -0.2313
 -0.2283 -0.2283  0.5903  0.5903  0.6018  0.6019  0.6541  0.6541  0.6583  0.6583
  0.9032  0.9033  0.9121  0.9121  1.0062  1.0062  1.0114  1.0114  1.0607  1.0608
  1.0676  1.0677  1.2068  1.2068  1.2175  1.2175  1.2739  1.2740  1.2811  1.2811
  1.3295  1.3296  1.3303  1.3304  1.5196  1.5196  1.5270  1.5271  1.6028  1.6029
  1.6186  1.6188  1.7907  1.7908  1.8133  1.8134  1.9425  1.9426  1.9466  1.9467
  1.9722  1.9723  1.9760  1.9761  2.0742  2.0743  2.0769  2.0770  2.1695  2.1697
  2.1950  2.1951  2.2861  2.2862  2.2915  2.2916  2.3642  2.3643  2.3649  2.3649
  2.4098  2.4098  2.4255  2.4256  2.5667  2.5668  2.5671  2.5671  2.6569  2.6572
  2.6778  2.6780  2.7428  2.7430  2.7627  2.7628  2.8562  2.8567  2.8621  2.8625
  2.9178  2.9180  2.9193  2.9194  2.9457  2.9460  2.9488  2.9491  2.9906  2.9909
  3.0136  3.0139  3.2637  3.2640  3.2730  3.2732  3.3399  3.3401  3.3669  3.3673
  3.4032  3.4034  3.4186  3.4191  3.4895  3.4899  3.5062  3.5065  3.5484  3.5495
  3.5752  3.5760  3.6416  3.6423  3.6594  3.6599  3.6965  3.6972  3.7050  3.7054
  3.7619  3.7624  3.7783  3.7789  3.8549  3.8556  3.8705  3.8712  3.9457  3.9462
  3.9511  3.9516  4.0446  4.0452  4.0693  4.0702  4.1125  4.1127  4.1153  4.1156
  4.1658  4.1662  4.1692  4.1698  4.2859  4.2861  4.2873  4.2876  4.3666  4.3669
  4.3891  4.3895  4.4618  4.4618  4.4794  4.4797  4.5902  4.5908  4.6112  4.6119
  4.6743  4.6749  4.6754  4.6759  4.7182  4.7184  4.7208  4.7213  4.8147  4.8149
  4.8447  4.8452  4.9247  4.9251  4.9382  4.9386  4.9813  4.9814  4.9846  4.9851
  5.1013  5.1017  5.1029  5.1032  5.1820  5.1832  5.2144  5.2153  5.3131  5.3138
  5.3148  5.3155  5.3573  5.3575  5.3916  5.3920  5.5137  5.5142  5.5278  5.5288
  5.6332  5.6337  5.6375  5.6378  5.7153  5.7157  5.7194  5.7196  5.8089  5.8090
  5.8126  5.8128  5.8891  5.8898  5.8961  5.8966  5.9798  5.9803  5.9889  5.9892
  6.0731  6.0732  6.0752  6.0755  6.1714  6.1719  6.1919  6.1927  6.2767  6.2772
  6.2794  6.2798  6.3465  6.3475  6.3587  6.3596  6.4562  6.4567  6.4575  6.4579
  6.5071  6.5076  6.5224  6.5231  6.6196  6.6198  6.6316  6.6320  6.7652  6.7657
  6.7672  6.7677  6.8267  6.8270  6.8556  6.8560  6.9699  6.9701  6.9794  6.9796
  7.0365  7.0372  7.0617  7.0624  7.1323  7.1330  7.1579  7.1586  7.2116  7.2121
  7.2277  7.2279  7.2825  7.2828  7.2915  7.2918  7.4567  7.4573  7.4705  7.4716
  7.6283  7.6287  7.6445  7.6447  7.6911  7.6917  7.7308  7.7314  7.7970  7.7976
  7.8020  7.8024  7.9606  7.9612  7.9737  7.9741  7.9958  7.9967  8.0065  8.0078
  8.4116  8.4119  8.4140  8.4144  8.6062  8.6063  8.6101  8.6102  8.7368  8.7371
  8.7586  8.7588
   0.47917   0.00000   0.53944
 -1.5367 -1.5367 -1.5344 -1.5344 -1.5139 -1.5139 -1.5138 -1.5138 -1.1479 -1.1479
 -1.1478 -1.1478 -1.1355 -1.1355 -1.1353 -1.1353 -1.1327 -1.1327 -1.1322 -1.1322
 -1.1247 -1.1247 -1.1236 -1.1236 -1.0982 -1.0982 -1.0981 -1.0981 -0.5691 -0.5690
 -0.5638 -0.5638 -0.3982 -0.3982 -0.3951 -0.3951 -0.3154 -0.3154 -0.3116 -0.3116
 -0.2823 -0.2823 -0.2804 -0.2804 -0.2518 -0.2518 -0.2514 -0.2514 -0.2308 -0.2308
 -0.2292 -0.2292  0.5934  0.5934  0.5992  0.5992  0.6544  0.6544  0.6565  0.6566
  0.9053  0.9053  0.9097  0.9098  1.0082  1.0083  1.0108  1.0109  1.0621  1.0622
  1.0655  1.0656  1.2097  1.2098  1.2151  1.2152  1.2755  1.2755  1.2791  1.2791
  1.3296  1.3297  1.3300  1.3301  1.5214  1.5215  1.5252  1.5253  1.6062  1.6064
  1.6140  1.6143  1.7957  1.7958  1.8070  1.8071  1.9436  1.9437  1.9456  1.9458
  1.9746  1.9746  1.9766  1.9768  2.0771  2.0773  2.0788  2.0789  2.1742  2.1744
  2.1868  2.1869  2.2896  2.2898  2.2924  2.2925  2.3615  2.3616  2.3625  2.3626
  2.4131  2.4132  2.4213  2.4215  2.5667  2.5668  2.5674  2.5675  2.6620  2.6623
  2.6728  2.6731  2.7465  2.7467  2.7564  2.7566  2.8589  2.8595  2.8619  2.8624
  2.9185  2.9188  2.9191  2.9192  2.9474  2.9477  2.9478  2.9480  2.9928  2.9933
  3.0052  3.0056  3.2688  3.2691  3.2736  3.2739  3.3476  3.3478  3.3613  3.3616
  3.4092  3.4095  3.4169  3.4173  3.4929  3.4932  3.5015  3.5018  3.5562  3.5574
  3.5697  3.5707  3.6477  3.6484  3.6579  3.6585  3.6941  3.6947  3.6987  3.6991
  3.7630  3.7634  3.7715  3.7720  3.8582  3.8589  3.8660  3.8667  3.9457  3.9462
  3.9484  3.9489  4.0523  4.0530  4.0651  4.0659  4.1144  4.1146  4.1155  4.1157
  4.1666  4.1670  4.1685  4.1690  4.2862  4.2865  4.2871  4.2875  4.3714  4.3717
  4.3830  4.3834  4.4658  4.4659  4.4753  4.4756  4.5965  4.5971  4.6071  4.6078
  4.6738  4.6743  4.6749  4.6753  4.7177  4.7180  4.7192  4.7196  4.8232  4.8234
  4.8392  4.8396  4.9282  4.9286  4.9359  4.9364  4.9808  4.9809  4.9837  4.9840
  5.1018  5.1021  5.1031  5.1033  5.1901  5.1912  5.2064  5.2074  5.3152  5.3159
  5.3171  5.3179  5.3652  5.3655  5.3834  5.3839  5.5161  5.5166  5.5232  5.5240
  5.6314  5.6319  5.6337  5.6340  5.7191  5.7194  5.7213  5.7216  5.8101  5.8102
  5.8130  5.8131  5.8901  5.8908  5.8935  5.8941  5.9844  5.9848  5.9886  5.9889
  6.0725  6.0726  6.0735  6.0738  6.1763  6.1769  6.1868  6.1875  6.2788  6.2791
  6.2814  6.2818  6.3461  6.3471  6.3523  6.3533  6.4550  6.4554  6.4560  6.4564
  6.5118  6.5123  6.5198  6.5204  6.6206  6.6208  6.6268  6.6271  6.7669  6.7674
  6.7680  6.7685  6.8352  6.8355  6.8497  6.8501  6.9715  6.9716  6.9766  6.9768
  7.0429  7.0437  7.0560  7.0567  7.1414  7.1421  7.1552  7.1559  7.2163  7.2167
  7.2248  7.2251  7.2835  7.2838  7.2891  7.2894  7.4602  7.4609  7.4676  7.4686
  7.6307  7.6310  7.6393  7.6396  7.7005  7.7011  7.7210  7.7216  7.7994  7.7999
  7.8023  7.8028  7.9651  7.9657  7.9717  7.9721  7.9944  7.9955  7.9997  8.0010
  8.4122  8.4125  8.4144  8.4148  8.6073  8.6074  8.6112  8.6113  8.7369  8.7371
  8.7553  8.7555
   0.50000   0.00000   0.53944
 -1.5357 -1.5357 -1.5355 -1.5355 -1.5139 -1.5139 -1.5138 -1.5138 -1.1479 -1.1479
 -1.1478 -1.1478 -1.1354 -1.1354 -1.1354 -1.1354 -1.1324 -1.1324 -1.1324 -1.1324
 -1.1242 -1.1242 -1.1242 -1.1242 -1.0982 -1.0982 -1.0982 -1.0982 -0.5665 -0.5665
 -0.5664 -0.5664 -0.3967 -0.3967 -0.3964 -0.3964 -0.3135 -0.3135 -0.3134 -0.3134
 -0.2815 -0.2814 -0.2811 -0.2811 -0.2518 -0.2518 -0.2516 -0.2516 -0.2302 -0.2302
 -0.2299 -0.2299  0.5963  0.5963  0.5965  0.5965  0.6551  0.6552  0.6553  0.6553
  0.9074  0.9075  0.9075  0.9076  1.0098  1.0098  1.0098  1.0099  1.0637  1.0637
  1.0637  1.0638  1.2125  1.2126  1.2126  1.2126  1.2771  1.2772  1.2773  1.2773
  1.3298  1.3298  1.3299  1.3299  1.5232  1.5233  1.5234  1.5235  1.6099  1.6100
  1.6101  1.6102  1.8011  1.8011  1.8013  1.8013  1.9445  1.9446  1.9448  1.9449
  1.9760  1.9761  1.9762  1.9763  2.0787  2.0789  2.0790  2.0792  2.1798  2.1798
  2.1800  2.1800  2.2918  2.2919  2.2920  2.2920  2.3609  2.3610  2.3612  2.3612
  2.4170  2.4171  2.4172  2.4173  2.5669  2.5670  2.5673  2.5674  2.6672  2.6674
  2.6677  2.6679  2.7507  2.7509  2.7513  2.7515  2.8607  2.8609  2.8614  2.8615
  2.9188  2.9190  2.9191  2.9193  2.9476  2.9477  2.9479  2.9480  2.9979  2.9981
  2.9984  2.9986  3.2721  3.2722  3.2725  3.2726  3.3547  3.3549  3.3550  3.3551
  3.4137  3.4138  3.4141  3.4142  3.4968  3.4969  3.4972  3.4973  3.5634  3.5634
  3.5645  3.5645  3.6537  3.6538  3.6543  3.6544  3.6947  3.6950  3.6951  3.6955
  3.7661  3.7663  3.7666  3.7668  3.8618  3.8619  3.8626  3.8626  3.9465  3.9466
  3.9471  3.9471  4.0590  4.0594  4.0599  4.0603  4.1150  4.1152  4.1157  4.1158
  4.1672  4.1676  4.1680  4.1683  4.2863  4.2866  4.2871  4.2874  4.3764  4.3767
  4.3776  4.3779  4.4696  4.4698  4.4715  4.4717  4.6020  4.6021  4.6029  4.6029
  4.6737  4.6740  4.6747  4.6751  4.7177  4.7180  4.7184  4.7188  4.8313  4.8316
  4.8321  4.8323  4.9319  4.9323  4.9327  4.9331  4.9806  4.9807  4.9834  4.9836
  5.1019  5.1021  5.1032  5.1034  5.1977  5.1986  5.1989  5.1998  5.3159  5.3167
  5.3177  5.3185  5.3735  5.3739  5.3752  5.3756  5.5189  5.5195  5.5197  5.5202
  5.6313  5.6317  5.6319  5.6323  5.7203  5.7206  5.7220  5.7223  5.8114  5.8115
  5.8122  5.8123  5.8913  5.8915  5.8923  5.8925  5.9867  5.9871  5.9878  5.9881
  6.0722  6.0724  6.0730  6.0732  6.1814  6.1816  6.1820  6.1822  6.2795  6.2799
  6.2822  6.2826  6.3471  6.3480  6.3489  6.3498  6.4545  6.4548  6.4555  6.4559
  6.5160  6.5163  6.5166  6.5170  6.6227  6.6228  6.6235  6.6237  6.7676  6.7679
  6.7682  6.7686  6.8428  6.8429  6.8433  6.8434  6.9726  6.9727  6.9751  6.9752
  7.0493  7.0497  7.0501  7.0504  7.1487  7.1493  7.1502  7.1508  7.2202  7.2205
  7.2216  7.2220  7.2848  7.2850  7.2874  7.2876  7.4629  7.4634  7.4655  7.4660
  7.6325  7.6328  7.6365  7.6368  7.7089  7.7091  7.7129  7.7130  7.8005  7.8010
  7.8021  7.8026  7.9679  7.9683  7.9700  7.9704  7.9950  7.9958  7.9966  7.9974
  8.4124  8.4128  8.4146  8.4149  8.6075  8.6077  8.6115  8.6116  8.7371  8.7373
  8.7540  8.7542
   25
   0.50000   0.00000   0.53944
 -1.5357 -1.5357 -1.5355 -1.5355 -1.5139 -1.5139 -1.5138 -1.5138 -1.1479 -1.1479
 -1.1478 -1.1478 -1.1354 -1.1354 -1.1354 -1.1354 -1.1324 -1.1324 -1.1324 -1.1324
 -1.1242 -1.1242 -1.1242 -1.1242 -1.0982 -1.0982 -1.0982 -1.0982 -0.5665 -0.5665
 -0.5664 -0.5664 -0.3967 -0.3967 -0.3964 -0.3964 -0.3135 -0.3135 -0.3134 -0.3134
 -0.2815 -0.2814 -0.2811 -0.2811 -0.2518 -0.2518 -0.2516 -0.2516 -0.2302 -0.2302
 -0.2299 -0.2299  0.5963  0.5963  0.5965  0.5965  0.6551  0.6552  0.6553  0.6553
  0.9074  0.9075  0.9075  0.9076  1.0098  1.0098  1.0098  1.0099  1.0637  1.0637
  1.0637  1.0638  1.2125  1.2126  1.2126  1.2126  1.2771  1.2772  1.2773  1.2773
  1.3298  1.3298  1.3299  1.3299  1.5232  1.5233  1.5234  1.5235  1.6099  1.6100
  1.6101  1.6102  1.8011  1.8011  1.8013  1.8013  1.9445  1.9446  1.9448  1.9449
  1.9760  1.9761  1.9762  1.9763  2.0787  2.0789  2.0790  2.0792  2.1798  2.1798
  2.1800  2.1800  2.2918  2.2919  2.2920  2.2920  2.3609  2.3610  2.3612  2.3612
  2.4170  2.4171  2.4172  2.4173  2.5669  2.5670  2.5673  2.5674  2.6672  2.6674
  2.6677  2.6679  2.7507  2.7509  2.7513  2.7515  2.8607  2.8609  2.8614  2.8615
  2.9188  2.9190  2.9191  2.9193  2.9476  2.9477  2.9479  2.9480  2.9979  2.9981
  2.9984  2.9986  3.2721  3.2722  3.2725  3.2726  3.3547  3.3549  3.3550  3.3551
  3.4137  3.4138  3.4141  3.4142  3.4968  3.4969  3.4972  3.4973  3.5634  3.5634
  3.5645  3.5645  3.6537  3.6538  3.6543  3.6544  3.6947  3.6950  3.6951  3.6955
  3.7661  3.7663  3.7666  3.7668  3.8618  3.8619  3.8626  3.8626  3.9465  3.9466
  3.9471  3.9471  4.0590  4.0594  4.0599  4.0603  4.1150  4.1152  4.1157  4.1158
  4.1672  4.1676  4.1680  4.1683  4.2863  4.2866  4.2871  4.2874  4.3764  4.3767
  4.3776  4.3779  4.4696  4.4698  4.4715  4.4717  4.6020  4.6021  4.6029  4.6029
  4.6737  4.6740  4.6747  4.6751  4.7177  4.7180  4.7184  4.7188  4.8313  4.8316
  4.8321  4.8323  4.9319  4.9323  4.9327  4.9331  4.9806  4.9807  4.9834  4.9836
  5.1019  5.1021  5.1032  5.1034  5.1977  5.1986  5.1989  5.1998  5.3159  5.3167
  5.3177  5.3185  5.3735  5.3739  5.3752  5.3756  5.5189  5.5195  5.5197  5.5202
  5.6313  5.6317  5.6319  5.6323  5.7203  5.7206  5.7220  5.7223  5.8114  5.8115
  5.8122  5.8123  5.8913  5.8915  5.8923  5.8925  5.9867  5.9871  5.9878  5.9881
  6.0722  6.0724  6.0730  6.0732  6.1814  6.1816  6.1820  6.1822  6.2795  6.2799
  6.2822  6.2826  6.3471  6.3480  6.3489  6.3498  6.4545  6.4548  6.4555  6.4559
  6.5160  6.5163  6.5166  6.5170  6.6227  6.6228  6.6235  6.6237  6.7676  6.7679
  6.7682  6.7686  6.8428  6.8429  6.8433  6.8434  6.9726  6.9727  6.9751  6.9752
  7.0493  7.0497  7.0501  7.0504  7.1487  7.1493  7.1502  7.1508  7.2202  7.2205
  7.2216  7.2220  7.2848  7.2850  7.2874  7.2876  7.4629  7.4634  7.4655  7.4660
  7.6325  7.6328  7.6365  7.6368  7.7089  7.7091  7.7129  7.7130  7.8005  7.8010
  7.8021  7.8026  7.9679  7.9683  7.9700  7.9704  7.9950  7.9958  7.9966  7.9974
  8.4124  8.4128  8.4146  8.4149  8.6075  8.6077  8.6115  8.6116  8.7371  8.7373
  8.7540  8.7542
   0.50000   0.01766   0.53944
 -1.5357 -1.5356 -1.5355 -1.5355 -1.5140 -1.5140 -1.5138 -1.5138 -1.1480 -1.1480
 -1.1477 -1.1477 -1.1354 -1.1354 -1.1354 -1.1354 -1.1325 -1.1325 -1.1323 -1.1323
 -1.1242 -1.1242 -1.1241 -1.1241 -1.0983 -1.0983 -1.0981 -1.0981 -0.5671 -0.5671
 -0.5657 -0.5657 -0.3971 -0.3971 -0.3959 -0.3959 -0.3141 -0.3141 -0.3129 -0.3129
 -0.2823 -0.2823 -0.2804 -0.2803 -0.2535 -0.2535 -0.2500 -0.2500 -0.2305 -0.2305
 -0.2296 -0.2296  0.5960  0.5960  0.5970  0.5970  0.6549  0.6549  0.6557  0.6557
  0.9070  0.9070  0.9078  0.9078  1.0097  1.0097  1.0099  1.0099  1.0629  1.0629
  1.0643  1.0643  1.2123  1.2124  1.2129  1.2129  1.2756  1.2757  1.2788  1.2788
  1.3296  1.3296  1.3301  1.3302  1.5232  1.5232  1.5236  1.5236  1.6096  1.6097
  1.6103  1.6103  1.8000  1.8000  1.8015  1.8015  1.9433  1.9433  1.9463  1.9464
  1.9743  1.9744  1.9780  1.9780  2.0776  2.0777  2.0802  2.0802  2.1780  2.1780
  2.1830  2.1830  2.2917  2.2917  2.2927  2.2927  2.3610  2.3610  2.3612  2.3613
  2.4168  2.4169  2.4172  2.4173  2.5664  2.5664  2.5676  2.5677  2.6670  2.6671
  2.6677  2.6679  2.7486  2.7487  2.7528  2.7529  2.8604  2.8605  2.8620  2.8621
  2.9176  2.9177  2.9200  2.9201  2.9456  2.9457  2.9505  2.9506  2.9975  2.9977
  2.9997  2.9999  3.2683  3.2686  3.2734  3.2736  3.3508  3.3508  3.3569  3.3569
  3.4122  3.4122  3.4183  3.4183  3.4938  3.4938  3.4993  3.4994  3.5631  3.5631
  3.5642  3.5643  3.6521  3.6521  3.6548  3.6548  3.6923  3.6923  3.7004  3.7004
  3.7636  3.7636  3.7702  3.7702  3.8578  3.8578  3.8660  3.8660  3.9455  3.9455
  3.9481  3.9481  4.0585  4.0586  4.0615  4.0617  4.1136  4.1137  4.1161  4.1161
  4.1665  4.1666  4.1698  4.1699  4.2838  4.2839  4.2905  4.2905  4.3738  4.3739
  4.3808  4.3808  4.4684  4.4685  4.4731  4.4732  4.6006  4.6006  4.6037  4.6037
  4.6727  4.6729  4.6750  4.6752  4.7168  4.7169  4.7198  4.7199  4.8282  4.8282
  4.8358  4.8359  4.9259  4.9259  4.9385  4.9385  4.9808  4.9810  4.9837  4.9838
  5.0976  5.0976  5.1079  5.1079  5.1964  5.1966  5.2009  5.2011  5.3139  5.3141
  5.3205  5.3207  5.3709  5.3710  5.3786  5.3787  5.5101  5.5102  5.5282  5.5283
  5.6305  5.6306  5.6326  5.6327  5.7159  5.7160  5.7259  5.7260  5.8115  5.8116
  5.8128  5.8128  5.8878  5.8879  5.8952  5.8953  5.9830  5.9830  5.9918  5.9918
  6.0723  6.0724  6.0731  6.0733  6.1791  6.1792  6.1841  6.1841  6.2741  6.2742
  6.2887  6.2888  6.3438  6.3439  6.3527  6.3529  6.4476  6.4476  6.4622  6.4622
  6.5162  6.5165  6.5172  6.5174  6.6178  6.6178  6.6283  6.6283  6.7598  6.7599
  6.7766  6.7766  6.8416  6.8416  6.8454  6.8454  6.9720  6.9721  6.9754  6.9755
  7.0480  7.0481  7.0513  7.0514  7.1473  7.1476  7.1510  7.1513  7.2181  7.2182
  7.2242  7.2244  7.2838  7.2838  7.2893  7.2894  7.4614  7.4616  7.4672  7.4675
  7.6299  7.6301  7.6390  7.6391  7.7089  7.7090  7.7129  7.7130  7.7996  7.7998
  7.8031  7.8034  7.9628  7.9629  7.9735  7.9736  7.9923  7.9925  8.0020  8.0022
  8.4112  8.4114  8.4155  8.4157  8.6071  8.6073  8.6118  8.6120  8.7368  8.7370
  8.7540  8.7542
   0.50000   0.03532   0.53944
 -1.5356 -1.5356 -1.5355 -1.5354 -1.5140 -1.5140 -1.5138 -1.5138 -1.1481 -1.1481
 -1.1476 -1.1476 -1.1355 -1.1355 -1.1353 -1.1353 -1.1326 -1.1326 -1.1321 -1.1321
 -1.1242 -1.1242 -1.1241 -1.1241 -1.0984 -1.0984 -1.0980 -1.0980 -0.5676 -0.5676
 -0.5648 -0.5648 -0.3977 -0.3977 -0.3954 -0.3953 -0.3149 -0.3149 -0.3124 -0.3124
 -0.2833 -0.2833 -0.2795 -0.2795 -0.2554 -0.2554 -0.2484 -0.2484 -0.2307 -0.2307
 -0.2292 -0.2292  0.5958  0.5958  0.5978  0.5978  0.6547  0.6547  0.6562  0.6562
  0.9064  0.9064  0.9079  0.9079  1.0096  1.0097  1.0100  1.0100  1.0620  1.0620
  1.0647  1.0647  1.2122  1.2122  1.2132  1.2132  1.2741  1.2742  1.2803  1.2803
  1.3295  1.3295  1.3306  1.3306  1.5232  1.5233  1.5239  1.5240  1.6092  1.6092
  1.6104  1.6105  1.7979  1.7979  1.8010  1.8010  1.9422  1.9423  1.9480  1.9480
  1.9723  1.9724  1.9798  1.9799  2.0762  2.0762  2.0815  2.0816  2.1773  2.1773
  2.1871  2.1871  2.2921  2.2921  2.2939  2.2939  2.3611  2.3612  2.3614  2.3614
  2.4164  2.4165  2.4173  2.4174  2.5655  2.5656  2.5680  2.5680  2.6665  2.6665
  2.6676  2.6677  2.7457  2.7458  2.7536  2.7536  2.8603  2.8604  2.8629  2.8630
  2.9158  2.9159  2.9209  2.9210  2.9443  2.9445  2.9535  2.9537  2.9976  2.9978
  3.0022  3.0024  3.2619  3.2622  3.2718  3.2720  3.3452  3.3452  3.3563  3.3563
  3.4129  3.4129  3.4246  3.4246  3.4901  3.4901  3.5006  3.5006  3.5621  3.5621
  3.5635  3.5635  3.6497  3.6497  3.6543  3.6543  3.6918  3.6918  3.7076  3.7076
  3.7617  3.7617  3.7749  3.7749  3.8531  3.8531  3.8687  3.8687  3.9446  3.9446
  3.9492  3.9492  4.0585  4.0585  4.0643  4.0643  4.1109  4.1109  4.1155  4.1155
  4.1664  4.1665  4.1725  4.1725  4.2818  4.2819  4.2945  4.2945  4.3712  4.3712
  4.3846  4.3846  4.4668  4.4668  4.4754  4.4755  4.5984  4.5984  4.6039  4.6039
  4.6706  4.6707  4.6747  4.6748  4.7160  4.7161  4.7214  4.7215  4.8252  4.8252
  4.8401  4.8401  4.9193  4.9193  4.9430  4.9431  4.9816  4.9817  4.9848  4.9849
  5.0930  5.0930  5.1130  5.1131  5.1944  5.1945  5.2029  5.2030  5.3114  5.3115
  5.3234  5.3236  5.3682  5.3682  5.3829  5.3830  5.5006  5.5006  5.5357  5.5357
  5.6291  5.6292  5.6329  5.6330  5.7106  5.7106  5.7293  5.7294  5.8118  5.8118
  5.8144  5.8144  5.8836  5.8837  5.8976  5.8976  5.9790  5.9790  5.9958  5.9958
  6.0725  6.0727  6.0734  6.0736  6.1760  6.1760  6.1859  6.1859  6.2687  6.2687
  6.2964  6.2964  6.3390  6.3391  6.3568  6.3569  6.4401  6.4401  6.4680  6.4680
  6.5169  6.5169  6.5192  6.5193  6.6125  6.6125  6.6332  6.6332  6.7520  6.7520
  6.7853  6.7853  6.8412  6.8412  6.8481  6.8482  6.9707  6.9708  6.9759  6.9760
  7.0460  7.0460  7.0522  7.0523  7.1448  7.1449  7.1513  7.1515  7.2155  7.2156
  7.2275  7.2276  7.2828  7.2828  7.2925  7.2926  7.4590  7.4592  7.4697  7.4698
  7.6259  7.6260  7.6423  7.6424  7.7086  7.7088  7.7128  7.7130  7.7980  7.7981
  7.8043  7.8045  7.9564  7.9564  7.9732  7.9733  7.9936  7.9937  8.0086  8.0087
  8.4088  8.4089  8.4167  8.4168  8.6061  8.6063  8.6125  8.6127  8.7362  8.7364
  8.7540  8.7542
   0.50000   0.05299   0.53944
 -1.5356 -1.5356 -1.5354 -1.5354 -1.5140 -1.5140 -1.5138 -1.5138 -1.1482 -1.1482
 -1.1475 -1.1475 -1.1356 -1.1356 -1.1354 -1.1354 -1.1327 -1.1327 -1.1320 -1.1320
 -1.1242 -1.1242 -1.1241 -1.1241 -1.0985 -1.0985 -1.0980 -1.0980 -0.5680 -0.5680
 -0.5638 -0.5638 -0.3983 -0.3983 -0.3947 -0.3947 -0.3157 -0.3157 -0.3120 -0.3120
 -0.2845 -0.2844 -0.2789 -0.2789 -0.2572 -0.2572 -0.2470 -0.2470 -0.2309 -0.2309
 -0.2288 -0.2288  0.5959  0.5959  0.5989  0.5989  0.6547  0.6547  0.6569  0.6569
  0.9057  0.9057  0.9079  0.9079  1.0095  1.0096  1.0100  1.0101  1.0608  1.0608
  1.0648  1.0649  1.2122  1.2122  1.2135  1.2135  1.2727  1.2727  1.2818  1.2818
  1.3294  1.3295  1.3311  1.3311  1.5233  1.5234  1.5244  1.5244  1.6086  1.6086
  1.6104  1.6105  1.7949  1.7950  1.7997  1.7997  1.9416  1.9416  1.9496  1.9496
  1.9703  1.9703  1.9816  1.9816  2.0746  2.0747  2.0832  2.0833  2.1778  2.1778
  2.1922  2.1922  2.2931  2.2931  2.2953  2.2954  2.3612  2.3613  2.3618  2.3619
  2.4157  2.4157  2.4175  2.4175  2.5645  2.5645  2.5681  2.5681  2.6657  2.6657
  2.6674  2.6674  2.7423  2.7424  2.7534  2.7535  2.8606  2.8607  2.8636  2.8636
  2.9138  2.9139  2.9218  2.9220  2.9438  2.9440  2.9565  2.9566  2.9985  2.9986
  3.0058  3.0060  3.2532  3.2536  3.2675  3.2677  3.3391  3.3391  3.3538  3.3538
  3.4153  3.4153  3.4321  3.4321  3.4865  3.4865  3.5009  3.5009  3.5593  3.5593
  3.5632  3.5632  3.6475  3.6475  3.6530  3.6531  3.6927  3.6927  3.7155  3.7155
  3.7610  3.7610  3.7805  3.7805  3.8486  3.8486  3.8701  3.8701  3.9446  3.9446
  3.9500  3.9500  4.0591  4.0591  4.0676  4.0677  4.1073  4.1073  4.1137  4.1138
  4.1676  4.1676  4.1756  4.1757  4.2810  4.2810  4.2985  4.2985  4.3691  4.3691
  4.3887  4.3887  4.4654  4.4654  4.4779  4.4780  4.5958  4.5958  4.6032  4.6032
  4.6675  4.6676  4.6733  4.6734  4.7161  4.7162  4.7230  4.7230  4.8228  4.8228
  4.8442  4.8442  4.9133  4.9133  4.9453  4.9454  4.9825  4.9826  4.9872  4.9873
  5.0889  5.0889  5.1179  5.1179  5.1926  5.1926  5.2048  5.2049  5.3094  5.3095
  5.3258  5.3259  5.3664  5.3664  5.3874  5.3874  5.4913  5.4913  5.5413  5.5413
  5.6276  5.6277  5.6327  5.6328  5.7058  5.7058  5.7313  5.7314  5.8117  5.8118
  5.8165  5.8165  5.8797  5.8798  5.8989  5.8989  5.9759  5.9760  5.9995  5.9995
  6.0728  6.0731  6.0737  6.0740  6.1723  6.1723  6.1873  6.1873  6.2645  6.2646
  6.3036  6.3037  6.3340  6.3340  6.3610  6.3611  6.4330  6.4330  6.4720  6.4720
  6.5175  6.5176  6.5228  6.5228  6.6075  6.6075  6.6376  6.6376  6.7446  6.7446
  6.7939  6.7939  6.8421  6.8421  6.8510  6.8511  6.9688  6.9689  6.9766  6.9766
  7.0437  7.0437  7.0527  7.0527  7.1417  7.1418  7.1508  7.1509  7.2130  7.2131
  7.2309  7.2310  7.2828  7.2829  7.2961  7.2962  7.4567  7.4568  7.4721  7.4722
  7.6216  7.6217  7.6455  7.6455  7.7081  7.7082  7.7128  7.7130  7.7962  7.7964
  7.8053  7.8054  7.9498  7.9499  7.9688  7.9689  7.9992  7.9993  8.0155  8.0156
  8.4059  8.4060  8.4175  8.4176  8.6047  8.6049  8.6134  8.6136  8.7352  8.7353
  8.7540  8.7541
   0.50000   0.07065   0.53944
 -1.5356 -1.5356 -1.5354 -1.5354 -1.5141 -1.5141 -1.5138 -1.5138 -1.1483 -1.1483
 -1.1473 -1.1473 -1.1357 -1.1357 -1.1354 -1.1354 -1.1328 -1.1328 -1.1318 -1.1318
 -1.1243 -1.1243 -1.1241 -1.1241 -1.0986 -1.0986 -1.0979 -1.0979 -0.5683 -0.5683
 -0.5627 -0.5627 -0.3988 -0.3988 -0.3941 -0.3941 -0.3166 -0.3166 -0.3117 -0.3116
 -0.2856 -0.2856 -0.2784 -0.2784 -0.2591 -0.2591 -0.2458 -0.2458 -0.2310 -0.2310
 -0.2284 -0.2284  0.5962  0.5962  0.6001  0.6001  0.6548  0.6548  0.6577  0.6578
  0.9047  0.9047  0.9077  0.9077  1.0095  1.0095  1.0101  1.0101  1.0595  1.0596
  1.0648  1.0648  1.2123  1.2123  1.2139  1.2139  1.2713  1.2713  1.2832  1.2832
  1.3296  1.3296  1.3317  1.3317  1.5235  1.5235  1.5249  1.5249  1.6079  1.6080
  1.6103  1.6104  1.7913  1.7914  1.7978  1.7978  1.9413  1.9414  1.9508  1.9508
  1.9681  1.9682  1.9833  1.9833  2.0731  2.0731  2.0855  2.0856  2.1795  2.1795
  2.1981  2.1981  2.2946  2.2947  2.2969  2.2969  2.3612  2.3613  2.3628  2.3629
  2.4147  2.4148  2.4180  2.4180  2.5632  2.5632  2.5679  2.5680  2.6647  2.6647
  2.6671  2.6671  2.7387  2.7388  2.7524  2.7525  2.8610  2.8611  2.8638  2.8638
  2.9120  2.9121  2.9230  2.9232  2.9438  2.9440  2.9591  2.9593  2.9999  3.0001
  3.0106  3.0108  3.2428  3.2431  3.2607  3.2608  3.3329  3.3329  3.3499  3.3499
  3.4179  3.4179  3.4404  3.4404  3.4837  3.4837  3.5001  3.5001  3.5550  3.5550
  3.5633  3.5633  3.6459  3.6459  3.6515  3.6516  3.6942  3.6942  3.7226  3.7226
  3.7621  3.7621  3.7870  3.7870  3.8445  3.8445  3.8700  3.8700  3.9460  3.9460
  3.9508  3.9508  4.0602  4.0602  4.0713  4.0713  4.1029  4.1029  4.1112  4.1112
  4.1699  4.1699  4.1793  4.1793  4.2813  4.2813  4.3020  4.3020  4.3678  4.3678
  4.3929  4.3929  4.4641  4.4641  4.4804  4.4804  4.5932  4.5932  4.6015  4.6015
  4.6636  4.6637  4.6709  4.6710  4.7174  4.7174  4.7245  4.7245  4.8210  4.8210
  4.8481  4.8481  4.9083  4.9083  4.9451  4.9451  4.9832  4.9833  4.9913  4.9914
  5.0855  5.0855  5.1222  5.1222  5.1911  5.1911  5.2067  5.2067  5.3080  5.3081
  5.3271  5.3272  5.3658  5.3658  5.3918  5.3918  5.4829  5.4829  5.5446  5.5446
  5.6264  5.6264  5.6320  5.6321  5.7019  5.7019  5.7321  5.7321  5.8109  5.8109
  5.8183  5.8183  5.8767  5.8768  5.8993  5.8993  5.9742  5.9742  6.0028  6.0028
  6.0733  6.0736  6.0742  6.0745  6.1680  6.1680  6.1882  6.1882  6.2615  6.2615
  6.3100  6.3101  6.3290  6.3291  6.3651  6.3651  6.4268  6.4268  6.4743  6.4743
  6.5183  6.5184  6.5277  6.5277  6.6031  6.6031  6.6415  6.6415  6.7377  6.7377
  6.8024  6.8024  6.8444  6.8444  6.8538  6.8539  6.9664  6.9664  6.9773  6.9773
  7.0413  7.0413  7.0526  7.0527  7.1385  7.1386  7.1495  7.1496  7.2104  7.2105
  7.2343  7.2344  7.2841  7.2841  7.2998  7.2999  7.4547  7.4547  7.4743  7.4744
  7.6173  7.6173  7.6481  7.6481  7.7072  7.7074  7.7130  7.7132  7.7945  7.7947
  7.8058  7.8059  7.9435  7.9435  7.9630  7.9631  8.0065  8.0066  8.0225  8.0227
  8.4026  8.4027  8.4179  8.4180  8.6030  8.6033  8.6143  8.6145  8.7338  8.7339
  8.7539  8.7540
   0.50000   0.08831   0.53944
 -1.5356 -1.5356 -1.5353 -1.5353 -1.5142 -1.5142 -1.5138 -1.5138 -1.1484 -1.1484
 -1.1472 -1.1472 -1.1358 -1.1358 -1.1355 -1.1355 -1.1328 -1.1328 -1.1317 -1.1317
 -1.1243 -1.1243 -1.1241 -1.1241 -1.0987 -1.0987 -1.0978 -1.0978 -0.5684 -0.5684
 -0.5615 -0.5615 -0.3994 -0.3994 -0.3935 -0.3934 -0.3175 -0.3175 -0.3114 -0.3114
 -0.2868 -0.2868 -0.2781 -0.2781 -0.2608 -0.2608 -0.2448 -0.2448 -0.2309 -0.2309
 -0.2280 -0.2280  0.5968  0.5968  0.6015  0.6015  0.6550  0.6551  0.6587  0.6587
  0.9036  0.9036  0.9073  0.9074  1.0094  1.0095  1.0100  1.0100  1.0582  1.0582
  1.0646  1.0646  1.2124  1.2125  1.2141  1.2142  1.2700  1.2701  1.2845  1.2845
  1.3298  1.3299  1.3324  1.3324  1.5237  1.5238  1.5255  1.5256  1.6071  1.6072
  1.6100  1.6101  1.7872  1.7873  1.7954  1.7954  1.9415  1.9415  1.9511  1.9511
  1.9663  1.9664  1.9847  1.9848  2.0716  2.0717  2.0884  2.0885  2.1823  2.1824
  2.2046  2.2046  2.2966  2.2966  2.2983  2.2983  2.3609  2.3610  2.3643  2.3644
  2.4135  2.4136  2.4189  2.4189  2.5616  2.5616  2.5674  2.5675  2.6637  2.6637
  2.6667  2.6668  2.7349  2.7350  2.7506  2.7507  2.8612  2.8614  2.8634  2.8635
  2.9109  2.9109  2.9244  2.9246  2.9441  2.9443  2.9612  2.9614  3.0021  3.0022
  3.0166  3.0168  3.2310  3.2313  3.2517  3.2518  3.3269  3.3269  3.3454  3.3454
  3.4199  3.4199  3.4488  3.4488  3.4823  3.4824  3.4983  3.4983  3.5498  3.5498
  3.5634  3.5634  3.6446  3.6446  3.6500  3.6501  3.6956  3.6956  3.7277  3.7277
  3.7655  3.7655  3.7943  3.7943  3.8415  3.8415  3.8686  3.8686  3.9487  3.9487
  3.9516  3.9516  4.0615  4.0616  4.0747  4.0747  4.0979  4.0980  4.1083  4.1084
  4.1732  4.1733  4.1834  4.1834  4.2827  4.2827  4.3048  4.3048  4.3675  4.3675
  4.3971  4.3971  4.4627  4.4628  4.4827  4.4828  4.5907  4.5907  4.5989  4.5989
  4.6589  4.6589  4.6677  4.6677  4.7197  4.7198  4.7260  4.7261  4.8197  4.8198
  4.8513  4.8513  4.9046  4.9046  4.9427  4.9427  4.9838  4.9838  4.9966  4.9966
  5.0826  5.0827  5.1257  5.1258  5.1901  5.1901  5.2087  5.2087  5.3073  5.3073
  5.3271  5.3272  5.3663  5.3663  5.3961  5.3961  5.4758  5.4758  5.5455  5.5455
  5.6254  5.6254  5.6307  5.6308  5.6991  5.6991  5.7318  5.7319  5.8087  5.8087
  5.8187  5.8187  5.8753  5.8754  5.8993  5.8993  5.9738  5.9739  6.0058  6.0058
  6.0739  6.0742  6.0749  6.0752  6.1632  6.1632  6.1884  6.1884  6.2588  6.2588
  6.3153  6.3154  6.3248  6.3249  6.3684  6.3684  6.4221  6.4222  6.4750  6.4750
  6.5194  6.5194  6.5330  6.5330  6.6000  6.6000  6.6449  6.6449  6.7314  6.7314
  6.8103  6.8103  6.8482  6.8482  6.8564  6.8564  6.9636  6.9636  6.9781  6.9782
  7.0389  7.0389  7.0521  7.0521  7.1355  7.1356  7.1477  7.1478  7.2076  7.2076
  7.2375  7.2376  7.2867  7.2867  7.3033  7.3033  7.4531  7.4531  7.4764  7.4765
  7.6130  7.6131  7.6503  7.6503  7.7060  7.7061  7.7135  7.7136  7.7928  7.7930
  7.8059  7.8061  7.9374  7.9375  7.9567  7.9567  8.0145  8.0146  8.0296  8.0298
  8.3988  8.3989  8.4178  8.4179  8.6012  8.6014  8.6153  8.6155  8.7320  8.7322
  8.7538  8.7539
   0.50000   0.10597   0.53944
 -1.5355 -1.5355 -1.5352 -1.5352 -1.5143 -1.5143 -1.5138 -1.5138 -1.1485 -1.1485
 -1.1471 -1.1471 -1.1359 -1.1359 -1.1355 -1.1355 -1.1328 -1.1328 -1.1315 -1.1315
 -1.1244 -1.1244 -1.1241 -1.1241 -1.0988 -1.0988 -1.0978 -1.0978 -0.5685 -0.5685
 -0.5602 -0.5602 -0.4000 -0.4000 -0.3928 -0.3928 -0.3186 -0.3186 -0.3112 -0.3112
 -0.2879 -0.2879 -0.2781 -0.2781 -0.2623 -0.2623 -0.2441 -0.2441 -0.2306 -0.2306
 -0.2276 -0.2276  0.5975  0.5975  0.6031  0.6031  0.6554  0.6554  0.6597  0.6597
  0.9024  0.9024  0.9069  0.9069  1.0094  1.0094  1.0099  1.0100  1.0567  1.0567
  1.0642  1.0642  1.2128  1.2128  1.2144  1.2144  1.2689  1.2689  1.2857  1.2857
  1.3302  1.3303  1.3332  1.3332  1.5240  1.5240  1.5262  1.5262  1.6062  1.6063
  1.6095  1.6096  1.7828  1.7828  1.7927  1.7927  1.9420  1.9420  1.9496  1.9497
  1.9656  1.9657  1.9859  1.9859  2.0705  2.0705  2.0919  2.0920  2.1863  2.1863
  2.2115  2.2116  2.2988  2.2989  2.2993  2.2993  2.3606  2.3606  2.3665  2.3666
  2.4122  2.4123  2.4203  2.4203  2.5597  2.5597  2.5665  2.5666  2.6625  2.6626
  2.6664  2.6665  2.7311  2.7311  2.7483  2.7483  2.8607  2.8609  2.8625  2.8626
  2.9109  2.9109  2.9258  2.9259  2.9446  2.9447  2.9628  2.9630  3.0048  3.0049
  3.0237  3.0239  3.2184  3.2187  3.2409  3.2410  3.3214  3.3214  3.3404  3.3404
  3.4207  3.4207  3.4568  3.4568  3.4827  3.4828  3.4955  3.4955  3.5447  3.5447
  3.5632  3.5633  3.6434  3.6435  3.6487  3.6487  3.6966  3.6966  3.7305  3.7305
  3.7710  3.7710  3.8015  3.8015  3.8402  3.8402  3.8664  3.8664  3.9524  3.9524
  3.9530  3.9530  4.0628  4.0628  4.0771  4.0771  4.0930  4.0930  4.1063  4.1063
  4.1773  4.1773  4.1879  4.1879  4.2850  4.2851  4.3068  4.3068  4.3682  4.3682
  4.4013  4.4013  4.4611  4.4612  4.4848  4.4848  4.5884  4.5884  4.5956  4.5956
  4.6534  4.6535  4.6640  4.6640  4.7229  4.7230  4.7276  4.7277  4.8188  4.8189
  4.8538  4.8538  4.9025  4.9025  4.9388  4.9388  4.9840  4.9841  5.0024  5.0024
  5.0802  5.0802  5.1283  5.1284  5.1897  5.1897  5.2109  5.2109  5.3072  5.3073
  5.3258  5.3259  5.3676  5.3677  5.4000  5.4000  5.4706  5.4706  5.5440  5.5440
  5.6246  5.6247  5.6288  5.6288  5.6975  5.6976  5.7311  5.7311  5.8051  5.8051
  5.8171  5.8171  5.8758  5.8758  5.8994  5.8995  5.9748  5.9748  6.0082  6.0083
  6.0746  6.0748  6.0761  6.0764  6.1582  6.1582  6.1880  6.1880  6.2555  6.2555
  6.3195  6.3197  6.3220  6.3222  6.3698  6.3698  6.4195  6.4196  6.4748  6.4748
  6.5209  6.5210  6.5374  6.5374  6.5990  6.5990  6.6478  6.6478  6.7259  6.7259
  6.8173  6.8174  6.8533  6.8533  6.8588  6.8589  6.9605  6.9605  6.9790  6.9790
  7.0366  7.0367  7.0511  7.0511  7.1330  7.1331  7.1455  7.1456  7.2043  7.2044
  7.2405  7.2405  7.2906  7.2906  7.3062  7.3063  7.4521  7.4522  7.4783  7.4783
  7.6089  7.6090  7.6518  7.6518  7.7044  7.7046  7.7142  7.7143  7.7912  7.7914
  7.8056  7.8057  7.9316  7.9317  7.9500  7.9500  8.0229  8.0230  8.0367  8.0368
  8.3947  8.3948  8.4173  8.4174  8.5991  8.5993  8.6163  8.6165  8.7301  8.7302
  8.7537  8.7538
   0.50000   0.12363   0.53944
 -1.5355 -1.5355 -1.5351 -1.5351 -1.5143 -1.5143 -1.5139 -1.5139 -1.1486 -1.1486
 -1.1469 -1.1469 -1.1359 -1.1359 -1.1357 -1.1357 -1.1327 -1.1327 -1.1313 -1.1313
 -1.1244 -1.1244 -1.1241 -1.1241 -1.0989 -1.0989 -1.0978 -1.0978 -0.5685 -0.5685
 -0.5588 -0.5588 -0.4006 -0.4006 -0.3921 -0.3921 -0.3197 -0.3197 -0.3111 -0.3111
 -0.2891 -0.2891 -0.2784 -0.2784 -0.2636 -0.2636 -0.2437 -0.2437 -0.2301 -0.2301
 -0.2272 -0.2272  0.5984  0.5984  0.6048  0.6049  0.6559  0.6559  0.6608  0.6608
  0.9010  0.9011  0.9062  0.9063  1.0094  1.0094  1.0098  1.0098  1.0552  1.0552
  1.0636  1.0636  1.2132  1.2132  1.2145  1.2145  1.2679  1.2679  1.2867  1.2867
  1.3308  1.3309  1.3341  1.3341  1.5242  1.5243  1.5268  1.5269  1.6052  1.6052
  1.6089  1.6089  1.7782  1.7782  1.7898  1.7898  1.9427  1.9427  1.9461  1.9462
  1.9662  1.9663  1.9866  1.9866  2.0698  2.0698  2.0960  2.0961  2.1914  2.1914
  2.2188  2.2189  2.2998  2.2998  2.3012  2.3013  2.3602  2.3603  2.3693  2.3694
  2.4108  2.4109  2.4223  2.4224  2.5574  2.5575  2.5652  2.5653  2.6615  2.6615
  2.6662  2.6663  2.7272  2.7273  2.7455  2.7456  2.8591  2.8592  2.8611  2.8612
  2.9122  2.9122  2.9269  2.9270  2.9451  2.9452  2.9641  2.9642  3.0080  3.0081
  3.0317  3.0319  3.2055  3.2058  3.2289  3.2290  3.3162  3.3162  3.3350  3.3350
  3.4206  3.4206  3.4637  3.4637  3.4847  3.4847  3.4919  3.4919  3.5404  3.5404
  3.5626  3.5627  3.6420  3.6420  3.6475  3.6475  3.6971  3.6971  3.7318  3.7318
  3.7776  3.7776  3.8075  3.8075  3.8419  3.8419  3.8639  3.8639  3.9538  3.9538
  3.9579  3.9579  4.0632  4.0632  4.0776  4.0776  4.0891  4.0891  4.1061  4.1061
  4.1819  4.1819  4.1926  4.1926  4.2883  4.2883  4.3078  4.3078  4.3698  4.3698
  4.4054  4.4054  4.4590  4.4590  4.4865  4.4865  4.5864  4.5864  4.5916  4.5916
  4.6475  4.6475  4.6603  4.6603  4.7267  4.7268  4.7292  4.7293  4.8182  4.8182
  4.8557  4.8557  4.9020  4.9020  4.9341  4.9341  4.9839  4.9839  5.0083  5.0083
  5.0780  5.0781  5.1299  5.1299  5.1899  5.1899  5.2134  5.2134  5.3078  5.3078
  5.3234  5.3235  5.3695  5.3695  5.4035  5.4035  5.4675  5.4675  5.5406  5.5406
  5.6237  5.6238  5.6262  5.6262  5.6972  5.6972  5.7300  5.7301  5.8001  5.8001
  5.8137  5.8137  5.8776  5.8776  5.9001  5.9001  5.9768  5.9768  6.0101  6.0101
  6.0753  6.0754  6.0778  6.0780  6.1531  6.1531  6.1872  6.1872  6.2509  6.2509
  6.3208  6.3209  6.3234  6.3236  6.3687  6.3687  6.4190  6.4190  6.4741  6.4741
  6.5232  6.5232  6.5397  6.5397  6.6008  6.6009  6.6501  6.6501  6.7214  6.7214
  6.8230  6.8230  6.8592  6.8593  6.8614  6.8615  6.9575  6.9575  6.9798  6.9799
  7.0345  7.0346  7.0497  7.0498  7.1312  7.1312  7.1428  7.1429  7.2008  7.2008
  7.2432  7.2432  7.2956  7.2957  7.3086  7.3087  7.4520  7.4521  7.4798  7.4798
  7.6051  7.6052  7.6527  7.6527  7.7026  7.7027  7.7151  7.7152  7.7897  7.7898
  7.8048  7.8049  7.9263  7.9264  7.9430  7.9431  8.0316  8.0317  8.0436  8.0437
  8.3901  8.3902  8.4163  8.4164  8.5967  8.5970  8.6174  8.6176  8.7279  8.7280
  8.7535  8.7536
   0.50000   0.14130   0.53944
 -1.5354 -1.5354 -1.5351 -1.5350 -1.5145 -1.5144 -1.5139 -1.5139 -1.1486 -1.1486
 -1.1468 -1.1468 -1.1360 -1.1360 -1.1358 -1.1358 -1.1327 -1.1327 -1.1312 -1.1312
 -1.1245 -1.1245 -1.1240 -1.1240 -1.0991 -1.0991 -1.0977 -1.0977 -0.5684 -0.5683
 -0.5573 -0.5573 -0.4011 -0.4011 -0.3914 -0.3914 -0.3209 -0.3209 -0.3110 -0.3110
 -0.2903 -0.2903 -0.2792 -0.2792 -0.2645 -0.2645 -0.2434 -0.2434 -0.2295 -0.2295
 -0.2269 -0.2269  0.5995  0.5995  0.6067  0.6067  0.6565  0.6565  0.6620  0.6620
  0.8996  0.8996  0.9055  0.9055  1.0095  1.0095  1.0096  1.0096  1.0536  1.0537
  1.0628  1.0628  1.2137  1.2137  1.2146  1.2146  1.2670  1.2670  1.2875  1.2875
  1.3316  1.3316  1.3351  1.3351  1.5244  1.5245  1.5275  1.5276  1.6040  1.6041
  1.6080  1.6080  1.7736  1.7737  1.7869  1.7869  1.9411  1.9411  1.9436  1.9437
  1.9680  1.9680  1.9868  1.9869  2.0696  2.0696  2.1005  2.1006  2.1976  2.1976
  2.2261  2.2262  2.2997  2.2997  2.3036  2.3037  2.3600  2.3601  2.3727  2.3727
  2.4095  2.4096  2.4249  2.4249  2.5549  2.5550  2.5635  2.5636  2.6605  2.6606
  2.6661  2.6661  2.7233  2.7234  2.7426  2.7427  2.8563  2.8564  2.8592  2.8593
  2.9145  2.9146  2.9273  2.9274  2.9456  2.9457  2.9653  2.9654  3.0117  3.0118
  3.0403  3.0405  3.1927  3.1930  3.2161  3.2162  3.3114  3.3114  3.3292  3.3292
  3.4200  3.4200  3.4675  3.4675  3.4876  3.4877  3.4889  3.4889  3.5376  3.5376
  3.5614  3.5614  3.6402  3.6402  3.6463  3.6463  3.6971  3.6971  3.7326  3.7327
  3.7841  3.7841  3.8109  3.8109  3.8472  3.8472  3.8618  3.8618  3.9554  3.9554
  3.9633  3.9633  4.0616  4.0616  4.0760  4.0760  4.0877  4.0877  4.1083  4.1083
  4.1867  4.1867  4.1973  4.1973  4.2923  4.2923  4.3081  4.3081  4.3721  4.3721
  4.4093  4.4093  4.4561  4.4561  4.4879  4.4879  4.5845  4.5846  4.5871  4.5871
  4.6414  4.6414  4.6571  4.6571  4.7299  4.7301  4.7313  4.7315  4.8178  4.8178
  4.8571  4.8571  4.9029  4.9029  4.9291  4.9291  4.9834  4.9834  5.0138  5.0139
  5.0760  5.0760  5.1302  5.1302  5.1906  5.1906  5.2161  5.2161  5.3088  5.3089
  5.3201  5.3202  5.3717  5.3718  5.4064  5.4064  5.4666  5.4666  5.5361  5.5361
  5.6221  5.6222  5.6230  5.6231  5.6978  5.6978  5.7290  5.7290  5.7942  5.7943
  5.8091  5.8091  5.8800  5.8800  5.9014  5.9015  5.9794  5.9794  6.0110  6.0110
  6.0762  6.0763  6.0799  6.0801  6.1483  6.1483  6.1863  6.1863  6.2446  6.2446
  6.3215  6.3216  6.3266  6.3267  6.3653  6.3653  6.4196  6.4197  6.4732  6.4733
  6.5265  6.5265  6.5393  6.5393  6.6058  6.6059  6.6516  6.6516  6.7181  6.7181
  6.8267  6.8267  6.8645  6.8646  6.8657  6.8658  6.9550  6.9550  6.9805  6.9805
  7.0328  7.0328  7.0480  7.0481  7.1302  7.1303  7.1396  7.1398  7.1969  7.1970
  7.2454  7.2455  7.3017  7.3017  7.3103  7.3104  7.4529  7.4529  7.4809  7.4809
  7.6016  7.6017  7.6529  7.6529  7.7006  7.7007  7.7161  7.7162  7.7883  7.7884
  7.8036  7.8037  7.9214  7.9215  7.9359  7.9360  8.0405  8.0406  8.0502  8.0504
  8.3851  8.3851  8.4150  8.4151  8.5942  8.5944  8.6185  8.6186  8.7255  8.7256
  8.7534  8.7535
   0.50000   0.15896   0.53944
 -1.5354 -1.5354 -1.5350 -1.5350 -1.5146 -1.5146 -1.5140 -1.5140 -1.1487 -1.1487
 -1.1466 -1.1466 -1.1361 -1.1361 -1.1359 -1.1359 -1.1326 -1.1326 -1.1310 -1.1310
 -1.1245 -1.1245 -1.1240 -1.1240 -1.0992 -1.0992 -1.0977 -1.0977 -0.5681 -0.5681
 -0.5557 -0.5557 -0.4018 -0.4018 -0.3907 -0.3907 -0.3221 -0.3221 -0.3110 -0.3110
 -0.2914 -0.2914 -0.2803 -0.2803 -0.2651 -0.2651 -0.2434 -0.2434 -0.2288 -0.2288
 -0.2266 -0.2266  0.6008  0.6008  0.6086  0.6086  0.6573  0.6573  0.6632  0.6632
  0.8980  0.8980  0.9046  0.9047  1.0093  1.0093  1.0096  1.0096  1.0522  1.0522
  1.0620  1.0620  1.2144  1.2144  1.2146  1.2146  1.2662  1.2662  1.2882  1.2882
  1.3325  1.3326  1.3362  1.3362  1.5246  1.5246  1.5281  1.5282  1.6028  1.6028
  1.6068  1.6069  1.7693  1.7693  1.7842  1.7842  1.9350  1.9351  1.9446  1.9446
  1.9703  1.9704  1.9868  1.9868  2.0700  2.0700  2.1051  2.1052  2.2048  2.2049
  2.2333  2.2334  2.2991  2.2991  2.3059  2.3060  2.3602  2.3602  2.3763  2.3763
  2.4084  2.4085  2.4279  2.4280  2.5521  2.5522  2.5614  2.5615  2.6597  2.6597
  2.6660  2.6661  2.7195  2.7196  2.7397  2.7398  2.8523  2.8525  2.8569  2.8570
  2.9174  2.9175  2.9267  2.9268  2.9463  2.9465  2.9666  2.9668  3.0157  3.0158
  3.0493  3.0494  3.1805  3.1808  3.2031  3.2031  3.3069  3.3069  3.3232  3.3232
  3.4193  3.4193  3.4657  3.4657  3.4887  3.4887  3.4912  3.4912  3.5369  3.5369
  3.5596  3.5596  3.6380  3.6380  3.6448  3.6448  3.6968  3.6968  3.7335  3.7335
  3.7900  3.7900  3.8122  3.8122  3.8557  3.8557  3.8603  3.8603  3.9572  3.9572
  3.9686  3.9686  4.0577  4.0577  4.0730  4.0730  4.0898  4.0898  4.1122  4.1122
  4.1916  4.1916  4.2020  4.2020  4.2968  4.2968  4.3078  4.3078  4.3749  4.3749
  4.4129  4.4129  4.4522  4.4523  4.4889  4.4889  4.5820  4.5821  4.5829  4.5829
  4.6355  4.6355  4.6546  4.6547  4.7312  4.7312  4.7351  4.7352  4.8176  4.8176
  4.8584  4.8584  4.9049  4.9049  4.9244  4.9244  4.9824  4.9824  5.0189  5.0189
  5.0740  5.0741  5.1293  5.1294  5.1917  5.1917  5.2191  5.2191  5.3102  5.3103
  5.3162  5.3163  5.3746  5.3746  5.4085  5.4085  5.4677  5.4678  5.5311  5.5311
  5.6185  5.6186  5.6206  5.6207  5.6991  5.6991  5.7281  5.7281  5.7880  5.7881
  5.8038  5.8038  5.8823  5.8823  5.9033  5.9033  5.9824  5.9824  6.0108  6.0109
  6.0772  6.0773  6.0823  6.0825  6.1439  6.1439  6.1856  6.1856  6.2370  6.2370
  6.3234  6.3234  6.3295  6.3295  6.3605  6.3605  6.4203  6.4203  6.4725  6.4725
  6.5307  6.5308  6.5367  6.5368  6.6133  6.6133  6.6522  6.6523  6.7163  6.7164
  6.8281  6.8282  6.8686  6.8687  6.8721  6.8721  6.9535  6.9535  6.9810  6.9810
  7.0314  7.0315  7.0460  7.0461  7.1302  7.1303  7.1360  7.1362  7.1930  7.1930
  7.2471  7.2472  7.3082  7.3085  7.3115  7.3119  7.4546  7.4547  7.4815  7.4815
  7.5987  7.5988  7.6525  7.6525  7.6986  7.6987  7.7171  7.7172  7.7869  7.7870
  7.8021  7.8022  7.9171  7.9172  7.9285  7.9286  8.0495  8.0497  8.0565  8.0567
  8.3797  8.3797  8.4133  8.4134  8.5914  8.5916  8.6196  8.6197  8.7231  8.7232
  8.7534  8.7534
   0.50000   0.17662   0.53944
 -1.5353 -1.5353 -1.5349 -1.5349 -1.5147 -1.5147 -1.5140 -1.5140 -1.1488 -1.1488
 -1.1465 -1.1465 -1.1362 -1.1362 -1.1361 -1.1361 -1.1325 -1.1325 -1.1308 -1.1308
 -1.1245 -1.1245 -1.1240 -1.1240 -1.0993 -1.0993 -1.0977 -1.0977 -0.5679 -0.5679
 -0.5541 -0.5541 -0.4024 -0.4024 -0.3900 -0.3900 -0.3233 -0.3233 -0.3111 -0.3111
 -0.2925 -0.2925 -0.2817 -0.2817 -0.2655 -0.2655 -0.2435 -0.2435 -0.2280 -0.2280
 -0.2263 -0.2263  0.6022  0.6022  0.6106  0.6106  0.6581  0.6581  0.6645  0.6645
  0.8963  0.8963  0.9037  0.9037  1.0090  1.0090  1.0097  1.0097  1.0507  1.0507
  1.0610  1.0610  1.2144  1.2144  1.2151  1.2151  1.2656  1.2656  1.2887  1.2887
  1.3336  1.3337  1.3375  1.3375  1.5246  1.5247  1.5286  1.5287  1.6013  1.6014
  1.6055  1.6055  1.7652  1.7653  1.7817  1.7817  1.9283  1.9284  1.9454  1.9454
  1.9730  1.9731  1.9865  1.9866  2.0709  2.0709  2.1096  2.1097  2.2130  2.2131
  2.2401  2.2402  2.2981  2.2981  2.3081  2.3081  2.3610  2.3611  2.3797  2.3797
  2.4078  2.4079  2.4312  2.4312  2.5492  2.5493  2.5592  2.5593  2.6590  2.6590
  2.6659  2.6660  2.7157  2.7158  2.7368  2.7369  2.8475  2.8477  2.8542  2.8543
  2.9202  2.9203  2.9249  2.9250  2.9475  2.9476  2.9683  2.9685  3.0199  3.0200
  3.0583  3.0585  3.1694  3.1697  3.1904  3.1904  3.3027  3.3027  3.3168  3.3168
  3.4188  3.4188  3.4591  3.4591  3.4905  3.4905  3.4946  3.4946  3.5382  3.5382
  3.5573  3.5573  3.6356  3.6356  3.6428  3.6428  3.6962  3.6962  3.7347  3.7348
  3.7950  3.7950  3.8122  3.8122  3.8597  3.8597  3.8657  3.8657  3.9592  3.9592
  3.9733  3.9733  4.0527  4.0527  4.0697  4.0697  4.0948  4.0948  4.1171  4.1171
  4.1967  4.1967  4.2063  4.2064  4.3018  4.3018  4.3071  4.3072  4.3779  4.3779
  4.4159  4.4159  4.4475  4.4475  4.4895  4.4895  4.5766  4.5766  4.5810  4.5810
  4.6300  4.6300  4.6533  4.6533  4.7316  4.7316  4.7389  4.7389  4.8176  4.8176
  4.8599  4.8599  4.9077  4.9077  4.9204  4.9204  4.9809  4.9809  5.0232  5.0232
  5.0723  5.0723  5.1274  5.1274  5.1929  5.1929  5.2219  5.2219  5.3107  5.3111
  5.3125  5.3130  5.3783  5.3783  5.4098  5.4099  5.4705  5.4705  5.5262  5.5262
  5.6139  5.6139  5.6180  5.6180  5.7008  5.7008  5.7272  5.7273  5.7820  5.7821
  5.7984  5.7984  5.8840  5.8840  5.9054  5.9054  5.9857  5.9857  6.0096  6.0097
  6.0784  6.0785  6.0845  6.0847  6.1402  6.1402  6.1856  6.1856  6.2286  6.2286
  6.3255  6.3256  6.3318  6.3319  6.3551  6.3552  6.4203  6.4203  6.4718  6.4718
  6.5326  6.5328  6.5359  6.5361  6.6222  6.6222  6.6519  6.6520  6.7163  6.7164
  6.8274  6.8275  6.8735  6.8735  6.8777  6.8778  6.9536  6.9536  6.9812  6.9812
  7.0305  7.0306  7.0438  7.0439  7.1306  7.1310  7.1320  7.1324  7.1891  7.1891
  7.2482  7.2482  7.3111  7.3113  7.3169  7.3172  7.4573  7.4574  7.4815  7.4816
  7.5963  7.5964  7.6515  7.6515  7.6966  7.6966  7.7179  7.7179  7.7855  7.7856
  7.8003  7.8004  7.9134  7.9135  7.9209  7.9210  8.0585  8.0587  8.0624  8.0626
  8.3739  8.3740  8.4113  8.4114  8.5883  8.5885  8.6207  8.6209  8.7206  8.7207
  8.7534  8.7534
   0.50000   0.19428   0.53944
 -1.5352 -1.5352 -1.5348 -1.5348 -1.5148 -1.5148 -1.5141 -1.5141 -1.1488 -1.1488
 -1.1463 -1.1463 -1.1363 -1.1363 -1.1362 -1.1362 -1.1324 -1.1324 -1.1307 -1.1307
 -1.1246 -1.1246 -1.1240 -1.1240 -1.0994 -1.0994 -1.0977 -1.0977 -0.5675 -0.5675
 -0.5525 -0.5525 -0.4030 -0.4030 -0.3892 -0.3892 -0.3246 -0.3246 -0.3112 -0.3112
 -0.2936 -0.2936 -0.2833 -0.2833 -0.2656 -0.2656 -0.2437 -0.2437 -0.2271 -0.2271
 -0.2260 -0.2260  0.6036  0.6036  0.6126  0.6126  0.6590  0.6590  0.6658  0.6658
  0.8945  0.8945  0.9026  0.9026  1.0086  1.0086  1.0099  1.0099  1.0494  1.0494
  1.0599  1.0599  1.2142  1.2142  1.2159  1.2159  1.2651  1.2651  1.2891  1.2891
  1.3349  1.3349  1.3388  1.3388  1.5246  1.5246  1.5291  1.5292  1.5998  1.5998
  1.6038  1.6039  1.7617  1.7617  1.7796  1.7796  1.9212  1.9213  1.9458  1.9458
  1.9760  1.9761  1.9864  1.9865  2.0721  2.0722  2.1140  2.1141  2.2220  2.2220
  2.2463  2.2463  2.2968  2.2969  2.3100  2.3101  2.3626  2.3627  2.3824  2.3825
  2.4081  2.4082  2.4345  2.4346  2.5462  2.5463  2.5570  2.5571  2.6584  2.6585
  2.6658  2.6659  2.7121  2.7122  2.7341  2.7342  2.8420  2.8421  2.8509  2.8510
  2.9219  2.9219  2.9223  2.9224  2.9495  2.9496  2.9705  2.9706  3.0243  3.0243
  3.0671  3.0673  3.1598  3.1601  3.1784  3.1785  3.2987  3.2987  3.3103  3.3103
  3.4187  3.4187  3.4502  3.4502  3.4921  3.4921  3.4977  3.4977  3.5413  3.5413
  3.5549  3.5549  3.6331  3.6331  3.6401  3.6401  3.6957  3.6957  3.7362  3.7362
  3.7994  3.7994  3.8116  3.8116  3.8600  3.8600  3.8763  3.8764  3.9610  3.9610
  3.9768  3.9768  4.0475  4.0475  4.0666  4.0666  4.1019  4.1019  4.1226  4.1226
  4.2019  4.2019  4.2104  4.2104  4.3062  4.3063  4.3071  4.3072  4.3808  4.3808
  4.4184  4.4184  4.4419  4.4420  4.4898  4.4898  4.5708  4.5708  4.5789  4.5789
  4.6254  4.6254  4.6531  4.6531  4.7312  4.7312  4.7422  4.7422  4.8179  4.8179
  4.8617  4.8617  4.9110  4.9110  4.9173  4.9174  4.9790  4.9790  5.0267  5.0267
  5.0708  5.0708  5.1246  5.1246  5.1940  5.1940  5.2243  5.2243  5.3070  5.3071
  5.3135  5.3136  5.3831  5.3831  5.4105  5.4105  5.4744  5.4745  5.5218  5.5218
  5.6088  5.6089  5.6151  5.6151  5.7023  5.7023  5.7263  5.7264  5.7767  5.7767
  5.7934  5.7934  5.8848  5.8848  5.9076  5.9076  5.9892  5.9892  6.0075  6.0075
  6.0795  6.0796  6.0862  6.0863  6.1373  6.1373  6.1866  6.1866  6.2199  6.2199
  6.3274  6.3275  6.3334  6.3334  6.3503  6.3503  6.4194  6.4195  6.4711  6.4711
  6.5286  6.5286  6.5413  6.5414  6.6318  6.6319  6.6507  6.6507  6.7182  6.7182
  6.8251  6.8251  6.8788  6.8788  6.8821  6.8821  6.9558  6.9558  6.9813  6.9813
  7.0301  7.0301  7.0414  7.0414  7.1270  7.1270  7.1331  7.1332  7.1854  7.1854
  7.2484  7.2485  7.3116  7.3117  7.3251  7.3253  7.4607  7.4608  7.4810  7.4810
  7.5945  7.5946  7.6501  7.6501  7.6946  7.6947  7.7182  7.7183  7.7842  7.7843
  7.7985  7.7986  7.9102  7.9104  7.9131  7.9133  8.0669  8.0672  8.0683  8.0686
  8.3678  8.3679  8.4091  8.4092  8.5850  8.5852  8.6218  8.6220  8.7181  8.7181
  8.7534  8.7535
   0.50000   0.21194   0.53944
 -1.5352 -1.5352 -1.5347 -1.5347 -1.5149 -1.5149 -1.5142 -1.5142 -1.1489 -1.1489
 -1.1462 -1.1462 -1.1364 -1.1364 -1.1364 -1.1364 -1.1324 -1.1323 -1.1305 -1.1305
 -1.1247 -1.1247 -1.1240 -1.1240 -1.0995 -1.0995 -1.0976 -1.0976 -0.5672 -0.5672
 -0.5508 -0.5508 -0.4037 -0.4037 -0.3885 -0.3885 -0.3258 -0.3258 -0.3114 -0.3114
 -0.2947 -0.2947 -0.2850 -0.2850 -0.2656 -0.2656 -0.2440 -0.2440 -0.2263 -0.2263
 -0.2258 -0.2258  0.6052  0.6052  0.6146  0.6146  0.6600  0.6600  0.6671  0.6672
  0.8927  0.8927  0.9015  0.9015  1.0081  1.0081  1.0101  1.0101  1.0481  1.0482
  1.0588  1.0588  1.2139  1.2139  1.2167  1.2167  1.2646  1.2647  1.2893  1.2894
  1.3362  1.3363  1.3402  1.3402  1.5244  1.5244  1.5294  1.5295  1.5981  1.5981
  1.6020  1.6020  1.7586  1.7587  1.7779  1.7779  1.9139  1.9139  1.9457  1.9458
  1.9793  1.9793  1.9866  1.9867  2.0736  2.0737  2.1181  2.1182  2.2316  2.2316
  2.2516  2.2517  2.2956  2.2957  2.3118  2.3118  2.3653  2.3654  2.3839  2.3840
  2.4097  2.4097  2.4376  2.4376  2.5432  2.5433  2.5550  2.5552  2.6580  2.6581
  2.6655  2.6656  2.7088  2.7088  2.7317  2.7317  2.8359  2.8360  2.8469  2.8471
  2.9183  2.9183  2.9227  2.9229  2.9525  2.9526  2.9730  2.9731  3.0286  3.0286
  3.0753  3.0755  3.1521  3.1524  3.1677  3.1677  3.2949  3.2949  3.3037  3.3037
  3.4189  3.4189  3.4403  3.4403  3.4928  3.4928  3.5001  3.5001  3.5454  3.5454
  3.5527  3.5527  3.6309  3.6309  3.6368  3.6368  3.6952  3.6952  3.7377  3.7377
  3.8036  3.8036  3.8107  3.8107  3.8610  3.8610  3.8869  3.8869  3.9626  3.9626
  3.9788  3.9788  4.0430  4.0430  4.0640  4.0640  4.1106  4.1106  4.1282  4.1282
  4.2073  4.2073  4.2141  4.2142  4.3055  4.3055  4.3125  4.3125  4.3831  4.3831
  4.4202  4.4202  4.4360  4.4361  4.4899  4.4899  4.5647  4.5647  4.5763  4.5763
  4.6218  4.6218  4.6539  4.6539  4.7299  4.7299  4.7450  4.7450  4.8187  4.8187
  4.8639  4.8639  4.9142  4.9144  4.9157  4.9158  4.9770  4.9770  5.0291  5.0291
  5.0698  5.0698  5.1210  5.1210  5.1948  5.1948  5.2260  5.2260  5.3030  5.3030
  5.3142  5.3143  5.3890  5.3891  5.4107  5.4108  5.4790  5.4791  5.5182  5.5183
  5.6035  5.6036  5.6122  5.6122  5.7032  5.7032  5.7252  5.7253  5.7723  5.7723
  5.7890  5.7890  5.8846  5.8846  5.9097  5.9097  5.9929  5.9929  6.0047  6.0048
  6.0803  6.0803  6.0867  6.0868  6.1355  6.1355  6.1886  6.1886  6.2115  6.2115
  6.3285  6.3286  6.3330  6.3331  6.3474  6.3474  6.4179  6.4179  6.4700  6.4700
  6.5249  6.5249  6.5466  6.5466  6.6415  6.6416  6.6487  6.6488  6.7216  6.7217
  6.8215  6.8215  6.8839  6.8841  6.8849  6.8851  6.9603  6.9604  6.9814  6.9814
  7.0300  7.0301  7.0388  7.0389  7.1218  7.1218  7.1356  7.1357  7.1818  7.1818
  7.2477  7.2477  7.3122  7.3122  7.3338  7.3339  7.4647  7.4647  7.4798  7.4799
  7.5933  7.5934  7.6482  7.6483  7.6929  7.6930  7.7180  7.7181  7.7829  7.7829
  7.7967  7.7968  7.9050  7.9051  7.9081  7.9082  8.0723  8.0724  8.0769  8.0769
  8.3615  8.3615  8.4067  8.4069  8.5815  8.5817  8.6229  8.6230  8.7156  8.7157
  8.7535  8.7536
   0.50000   0.22960   0.53944
 -1.5351 -1.5351 -1.5346 -1.5345 -1.5150 -1.5150 -1.5142 -1.5142 -1.1489 -1.1489
 -1.1460 -1.1460 -1.1365 -1.1365 -1.1364 -1.1364 -1.1323 -1.1323 -1.1304 -1.1304
 -1.1247 -1.1247 -1.1240 -1.1240 -1.0996 -1.0996 -1.0976 -1.0976 -0.5668 -0.5668
 -0.5492 -0.5492 -0.4044 -0.4043 -0.3878 -0.3878 -0.3271 -0.3271 -0.3117 -0.3117
 -0.2956 -0.2956 -0.2868 -0.2868 -0.2656 -0.2655 -0.2443 -0.2443 -0.2256 -0.2256
 -0.2254 -0.2254  0.6068  0.6068  0.6165  0.6165  0.6611  0.6611  0.6685  0.6685
  0.8908  0.8908  0.9004  0.9004  1.0075  1.0075  1.0103  1.0104  1.0470  1.0470
  1.0576  1.0576  1.2135  1.2136  1.2175  1.2175  1.2643  1.2643  1.2895  1.2895
  1.3377  1.3377  1.3417  1.3417  1.5240  1.5241  1.5296  1.5297  1.5963  1.5964
  1.6000  1.6000  1.7561  1.7562  1.7768  1.7768  1.9065  1.9065  1.9450  1.9451
  1.9826  1.9827  1.9874  1.9874  2.0752  2.0753  2.1218  2.1219  2.2413  2.2414
  2.2561  2.2562  2.2947  2.2948  2.3134  2.3134  2.3690  2.3690  2.3840  2.3841
  2.4124  2.4124  2.4403  2.4403  2.5403  2.5403  2.5536  2.5537  2.6578  2.6578
  2.6652  2.6653  2.7057  2.7057  2.7294  2.7295  2.8292  2.8293  2.8421  2.8422
  2.9141  2.9142  2.9219  2.9220  2.9564  2.9565  2.9757  2.9759  3.0327  3.0327
  3.0824  3.0826  3.1467  3.1469  3.1585  3.1586  3.2913  3.2913  3.2970  3.2970
  3.4195  3.4195  3.4300  3.4300  3.4927  3.4927  3.5013  3.5013  3.5496  3.5497
  3.5511  3.5512  3.6294  3.6294  3.6328  3.6328  3.6948  3.6948  3.7388  3.7388
  3.8078  3.8078  3.8097  3.8097  3.8625  3.8625  3.8969  3.8969  3.9638  3.9638
  3.9793  3.9793  4.0394  4.0394  4.0623  4.0623  4.1206  4.1206  4.1337  4.1337
  4.2132  4.2132  4.2176  4.2177  4.3046  4.3046  4.3178  4.3178  4.3844  4.3844
  4.4212  4.4212  4.4303  4.4303  4.4897  4.4897  4.5585  4.5585  4.5735  4.5735
  4.6193  4.6193  4.6555  4.6555  4.7277  4.7277  4.7472  4.7472  4.8200  4.8200
  4.8662  4.8662  4.9146  4.9147  4.9185  4.9186  4.9751  4.9751  5.0304  5.0305
  5.0692  5.0692  5.1169  5.1169  5.1951  5.1951  5.2266  5.2267  5.2996  5.2996
  5.3140  5.3140  5.3961  5.3962  5.4109  5.4110  5.4839  5.4840  5.5156  5.5156
  5.5984  5.5984  5.6096  5.6096  5.7032  5.7032  5.7237  5.7237  5.7689  5.7689
  5.7853  5.7854  5.8832  5.8833  5.9117  5.9117  5.9968  5.9968  6.0017  6.0017
  6.0803  6.0803  6.0859  6.0860  6.1348  6.1349  6.1915  6.1916  6.2037  6.2038
  6.3285  6.3287  6.3302  6.3304  6.3473  6.3474  6.4160  6.4160  6.4679  6.4679
  6.5225  6.5225  6.5513  6.5513  6.6457  6.6459  6.6514  6.6515  6.7265  6.7265
  6.8173  6.8173  6.8862  6.8863  6.8892  6.8893  6.9668  6.9669  6.9817  6.9818
  7.0302  7.0303  7.0363  7.0364  7.1161  7.1162  7.1387  7.1387  7.1783  7.1783
  7.2458  7.2459  7.3132  7.3133  7.3427  7.3427  7.4688  7.4689  7.4782  7.4783
  7.5927  7.5928  7.6461  7.6462  7.6913  7.6914  7.7171  7.7172  7.7816  7.7817
  7.7950  7.7951  7.8972  7.8973  7.9063  7.9064  8.0764  8.0765  8.0856  8.0856
  8.3549  8.3550  8.4043  8.4045  8.5779  8.5781  8.6239  8.6240  8.7133  8.7133
  8.7537  8.7538
   0.50000   0.24727   0.53944
 -1.5350 -1.5350 -1.5345 -1.5344 -1.5151 -1.5151 -1.5143 -1.5143 -1.1490 -1.1490
 -1.1459 -1.1459 -1.1367 -1.1367 -1.1365 -1.1365 -1.1322 -1.1322 -1.1303 -1.1303
 -1.1248 -1.1248 -1.1240 -1.1240 -1.0997 -1.0997 -1.0976 -1.0976 -0.5663 -0.5663
 -0.5475 -0.5475 -0.4050 -0.4050 -0.3871 -0.3871 -0.3283 -0.3283 -0.3120 -0.3120
 -0.2965 -0.2965 -0.2885 -0.2885 -0.2654 -0.2654 -0.2446 -0.2446 -0.2254 -0.2254
 -0.2247 -0.2247  0.6083  0.6084  0.6184  0.6184  0.6622  0.6622  0.6698  0.6698
  0.8890  0.8890  0.8992  0.8992  1.0069  1.0070  1.0106  1.0106  1.0460  1.0461
  1.0564  1.0565  1.2131  1.2131  1.2184  1.2184  1.2641  1.2641  1.2895  1.2895
  1.3392  1.3392  1.3432  1.3433  1.5236  1.5236  1.5297  1.5298  1.5945  1.5945
  1.5978  1.5978  1.7542  1.7543  1.7761  1.7762  1.8990  1.8991  1.9437  1.9437
  1.9860  1.9861  1.9888  1.9888  2.0767  2.0768  2.1251  2.1252  2.2508  2.2508
  2.2596  2.2597  2.2946  2.2947  2.3149  2.3149  2.3735  2.3736  2.3830  2.3831
  2.4158  2.4158  2.4424  2.4424  2.5375  2.5376  2.5528  2.5529  2.6577  2.6578
  2.6646  2.6647  2.7029  2.7029  2.7274  2.7274  2.8221  2.8222  2.8363  2.8364
  2.9099  2.9101  2.9199  2.9201  2.9607  2.9608  2.9785  2.9787  3.0366  3.0366
  3.0882  3.0883  3.1439  3.1441  3.1512  3.1512  3.2877  3.2877  3.2904  3.2904
  3.4194  3.4195  3.4203  3.4204  3.4921  3.4921  3.5014  3.5014  3.5505  3.5505
  3.5534  3.5535  3.6283  3.6284  3.6289  3.6290  3.6945  3.6945  3.7393  3.7393
  3.8085  3.8085  3.8124  3.8124  3.8645  3.8645  3.9061  3.9061  3.9648  3.9648
  3.9783  3.9783  4.0367  4.0367  4.0613  4.0613  4.1313  4.1313  4.1387  4.1387
  4.2195  4.2196  4.2210  4.2211  4.3036  4.3036  4.3229  4.3229  4.3843  4.3843
  4.4213  4.4213  4.4254  4.4255  4.4893  4.4893  4.5524  4.5524  4.5705  4.5705
  4.6178  4.6178  4.6577  4.6577  4.7249  4.7249  4.7489  4.7489  4.8217  4.8217
  4.8684  4.8684  4.9151  4.9152  4.9223  4.9223  4.9736  4.9736  5.0309  5.0309
  5.0690  5.0690  5.1125  5.1125  5.1947  5.1948  5.2262  5.2262  5.2970  5.2971
  5.3124  5.3125  5.4041  5.4042  5.4116  5.4117  5.4888  5.4888  5.5138  5.5138
  5.5936  5.5936  5.6075  5.6076  5.7021  5.7021  5.7216  5.7216  5.7666  5.7666
  5.7825  5.7825  5.8810  5.8811  5.9135  5.9135  5.9985  5.9985  6.0009  6.0009
  6.0796  6.0796  6.0838  6.0839  6.1352  6.1352  6.1947  6.1949  6.1972  6.1975
  6.3258  6.3259  6.3279  6.3280  6.3490  6.3490  6.4141  6.4141  6.4643  6.4643
  6.5219  6.5219  6.5551  6.5551  6.6430  6.6431  6.6602  6.6602  6.7324  6.7324
  6.8128  6.8128  6.8869  6.8870  6.8937  6.8937  6.9746  6.9746  6.9824  6.9825
  7.0306  7.0308  7.0339  7.0341  7.1102  7.1103  7.1421  7.1421  7.1749  7.1749
  7.2429  7.2430  7.3149  7.3149  7.3515  7.3516  7.4727  7.4731  7.4762  7.4767
  7.5926  7.5927  7.6439  7.6439  7.6900  7.6901  7.7156  7.7156  7.7803  7.7804
  7.7936  7.7937  7.8894  7.8894  7.9052  7.9053  8.0798  8.0799  8.0940  8.0941
  8.3483  8.3483  8.4020  8.4021  8.5741  8.5743  8.6248  8.6249  8.7110  8.7111
  8.7540  8.7540
   0.50000   0.26493   0.53944
 -1.5350 -1.5350 -1.5344 -1.5343 -1.5153 -1.5153 -1.5144 -1.5144 -1.1490 -1.1490
 -1.1458 -1.1458 -1.1368 -1.1368 -1.1366 -1.1366 -1.1321 -1.1321 -1.1301 -1.1301
 -1.1248 -1.1248 -1.1240 -1.1240 -1.0998 -1.0998 -1.0976 -1.0976 -0.5659 -0.5659
 -0.5460 -0.5460 -0.4057 -0.4057 -0.3864 -0.3864 -0.3294 -0.3294 -0.3124 -0.3124
 -0.2974 -0.2974 -0.2901 -0.2901 -0.2653 -0.2653 -0.2449 -0.2448 -0.2252 -0.2252
 -0.2239 -0.2239  0.6099  0.6099  0.6202  0.6202  0.6632  0.6633  0.6710  0.6710
  0.8872  0.8872  0.8980  0.8980  1.0063  1.0063  1.0109  1.0109  1.0452  1.0452
  1.0553  1.0553  1.2127  1.2127  1.2192  1.2192  1.2639  1.2639  1.2895  1.2895
  1.3407  1.3408  1.3448  1.3448  1.5229  1.5230  1.5297  1.5297  1.5926  1.5926
  1.5956  1.5956  1.7528  1.7529  1.7761  1.7761  1.8917  1.8918  1.9419  1.9419
  1.9895  1.9895  1.9908  1.9909  2.0781  2.0781  2.1279  2.1280  2.2590  2.2590
  2.2623  2.2624  2.2961  2.2962  2.3162  2.3162  2.3788  2.3788  2.3814  2.3815
  2.4195  2.4195  2.4439  2.4440  2.5350  2.5351  2.5528  2.5529  2.6578  2.6579
  2.6639  2.6640  2.7005  2.7006  2.7255  2.7256  2.8146  2.8147  2.8293  2.8295
  2.9062  2.9064  2.9171  2.9173  2.9651  2.9652  2.9814  2.9816  3.0401  3.0402
  3.0922  3.0924  3.1436  3.1438  3.1457  3.1458  3.2839  3.2839  3.2844  3.2844
  3.4093  3.4093  3.4212  3.4212  3.4913  3.4913  3.5004  3.5004  3.5509  3.5510
  3.5562  3.5562  3.6238  3.6238  3.6295  3.6295  3.6944  3.6944  3.7390  3.7390
  3.8074  3.8074  3.8172  3.8172  3.8669  3.8669  3.9140  3.9140  3.9660  3.9660
  3.9764  3.9765  4.0347  4.0347  4.0611  4.0611  4.1424  4.1424  4.1430  4.1430
  4.2242  4.2243  4.2268  4.2268  4.3027  4.3027  4.3275  4.3275  4.3825  4.3825
  4.4205  4.4206  4.4219  4.4220  4.4887  4.4887  4.5465  4.5465  4.5679  4.5679
  4.6168  4.6169  4.6600  4.6600  4.7217  4.7217  4.7502  4.7502  4.8238  4.8238
  4.8700  4.8700  4.9167  4.9167  4.9260  4.9261  4.9729  4.9729  5.0305  5.0305
  5.0690  5.0690  5.1078  5.1078  5.1938  5.1938  5.2248  5.2249  5.2954  5.2954
  5.3094  5.3094  5.4121  5.4126  5.4132  5.4138  5.4933  5.4933  5.5130  5.5130
  5.5896  5.5896  5.6061  5.6062  5.6998  5.6998  5.7188  5.7188  5.7652  5.7653
  5.7803  5.7804  5.8782  5.8783  5.9154  5.9154  5.9955  5.9955  6.0048  6.0048
  6.0781  6.0782  6.0804  6.0806  6.1360  6.1360  6.1920  6.1921  6.1985  6.1986
  6.3218  6.3219  6.3259  6.3260  6.3513  6.3514  6.4126  6.4126  6.4592  6.4592
  6.5231  6.5231  6.5577  6.5577  6.6401  6.6401  6.6682  6.6683  6.7389  6.7389
  6.8084  6.8084  6.8872  6.8873  6.8975  6.8976  6.9823  6.9827  6.9837  6.9841
  7.0310  7.0313  7.0322  7.0326  7.1043  7.1043  7.1457  7.1457  7.1715  7.1715
  7.2391  7.2392  7.3173  7.3174  7.3600  7.3601  7.4734  7.4737  7.4774  7.4778
  7.5929  7.5930  7.6416  7.6416  7.6889  7.6890  7.7133  7.7134  7.7790  7.7790
  7.7925  7.7926  7.8817  7.8818  7.9048  7.9049  8.0825  8.0825  8.1021  8.1022
  8.3416  8.3417  8.3997  8.3998  8.5703  8.5705  8.6256  8.6257  8.7090  8.7091
  8.7543  8.7543
   0.50000   0.28259   0.53944
 -1.5349 -1.5349 -1.5343 -1.5343 -1.5154 -1.5154 -1.5144 -1.5144 -1.1491 -1.1491
 -1.1457 -1.1457 -1.1370 -1.1370 -1.1366 -1.1366 -1.1320 -1.1320 -1.1300 -1.1300
 -1.1249 -1.1249 -1.1240 -1.1240 -1.0999 -1.0999 -1.0976 -1.0976 -0.5655 -0.5655
 -0.5444 -0.5444 -0.4064 -0.4064 -0.3857 -0.3857 -0.3305 -0.3305 -0.3128 -0.3128
 -0.2982 -0.2982 -0.2916 -0.2916 -0.2651 -0.2651 -0.2451 -0.2451 -0.2250 -0.2250
 -0.2233 -0.2233  0.6114  0.6114  0.6219  0.6219  0.6643  0.6643  0.6722  0.6722
  0.8854  0.8854  0.8968  0.8968  1.0057  1.0057  1.0112  1.0112  1.0445  1.0445
  1.0541  1.0542  1.2122  1.2123  1.2200  1.2200  1.2638  1.2638  1.2894  1.2895
  1.3423  1.3423  1.3463  1.3463  1.5222  1.5222  1.5295  1.5296  1.5907  1.5908
  1.5934  1.5934  1.7519  1.7520  1.7765  1.7766  1.8846  1.8847  1.9397  1.9397
  1.9928  1.9929  1.9934  1.9934  2.0791  2.0791  2.1303  2.1304  2.2643  2.2644
  2.2650  2.2651  2.3001  2.3002  2.3172  2.3173  2.3793  2.3794  2.3843  2.3843
  2.4230  2.4230  2.4450  2.4451  2.5327  2.5328  2.5536  2.5537  2.6582  2.6583
  2.6630  2.6631  2.6985  2.6986  2.7238  2.7239  2.8067  2.8068  2.8214  2.8215
  2.9032  2.9033  2.9138  2.9139  2.9694  2.9695  2.9841  2.9843  3.0433  3.0434
  3.0948  3.0949  3.1421  3.1422  3.1456  3.1457  3.2778  3.2778  3.2810  3.2810
  3.3994  3.3994  3.4221  3.4221  3.4903  3.4903  3.4986  3.4986  3.5522  3.5522
  3.5577  3.5577  3.6192  3.6192  3.6314  3.6314  3.6944  3.6944  3.7379  3.7379
  3.8062  3.8062  3.8219  3.8220  3.8697  3.8697  3.9202  3.9202  3.9676  3.9677
  3.9741  3.9741  4.0332  4.0332  4.0616  4.0616  4.1461  4.1461  4.1534  4.1534
  4.2278  4.2278  4.2345  4.2346  4.3017  4.3017  4.3313  4.3313  4.3792  4.3792
  4.4188  4.4189  4.4198  4.4199  4.4879  4.4879  4.5411  4.5411  4.5658  4.5658
  4.6162  4.6162  4.6623  4.6623  4.7183  4.7183  4.7512  4.7512  4.8260  4.8260
  4.8707  4.8707  4.9191  4.9191  4.9296  4.9296  4.9734  4.9734  5.0295  5.0295
  5.0691  5.0691  5.1031  5.1031  5.1922  5.1922  5.2227  5.2227  5.2945  5.2946
  5.3051  5.3051  5.4153  5.4154  5.4215  5.4216  5.4974  5.4975  5.5129  5.5129
  5.5867  5.5867  5.6054  5.6054  5.6964  5.6964  5.7154  5.7155  5.7646  5.7646
  5.7784  5.7785  5.8754  5.8754  5.9174  5.9174  5.9927  5.9928  6.0082  6.0083
  6.0757  6.0760  6.0768  6.0771  6.1369  6.1369  6.1890  6.1891  6.2015  6.2015
  6.3183  6.3184  6.3231  6.3231  6.3537  6.3537  6.4120  6.4121  6.4530  6.4530
  6.5256  6.5257  6.5591  6.5591  6.6372  6.6372  6.6752  6.6752  6.7458  6.7458
  6.8045  6.8045  6.8875  6.8876  6.9006  6.9006  6.9851  6.9852  6.9902  6.9903
  7.0309  7.0312  7.0325  7.0328  7.0985  7.0986  7.1492  7.1493  7.1680  7.1681
  7.2347  7.2347  7.3204  7.3204  7.3680  7.3680  7.4715  7.4716  7.4810  7.4812
  7.5937  7.5938  7.6393  7.6394  7.6881  7.6881  7.7106  7.7107  7.7776  7.7777
  7.7915  7.7916  7.8744  7.8745  7.9050  7.9051  8.0844  8.0845  8.1098  8.1098
  8.3351  8.3352  8.3976  8.3978  8.5665  8.5667  8.6262  8.6263  8.7072  8.7073
  8.7547  8.7547
   0.50000   0.30025   0.53944
 -1.5348 -1.5348 -1.5342 -1.5342 -1.5155 -1.5155 -1.5145 -1.5145 -1.1491 -1.1491
 -1.1455 -1.1455 -1.1371 -1.1371 -1.1367 -1.1367 -1.1319 -1.1319 -1.1299 -1.1299
 -1.1249 -1.1249 -1.1241 -1.1241 -1.1000 -1.1000 -1.0976 -1.0976 -0.5650 -0.5650
 -0.5430 -0.5430 -0.4070 -0.4070 -0.3851 -0.3851 -0.3315 -0.3315 -0.3132 -0.3132
 -0.2989 -0.2989 -0.2929 -0.2929 -0.2650 -0.2650 -0.2454 -0.2454 -0.2249 -0.2249
 -0.2227 -0.2227  0.6128  0.6128  0.6234  0.6234  0.6654  0.6654  0.6733  0.6733
  0.8838  0.8838  0.8957  0.8957  1.0051  1.0051  1.0115  1.0115  1.0439  1.0439
  1.0531  1.0531  1.2118  1.2118  1.2208  1.2208  1.2637  1.2637  1.2894  1.2894
  1.3437  1.3437  1.3478  1.3478  1.5213  1.5214  1.5293  1.5293  1.5889  1.5889
  1.5913  1.5913  1.7514  1.7514  1.7775  1.7775  1.8779  1.8779  1.9373  1.9373
  1.9961  1.9961  1.9963  1.9963  2.0798  2.0798  2.1322  2.1323  2.2659  2.2660
  2.2685  2.2685  2.3067  2.3068  2.3181  2.3181  2.3771  2.3772  2.3895  2.3896
  2.4261  2.4261  2.4460  2.4461  2.5307  2.5308  2.5551  2.5552  2.6589  2.6590
  2.6620  2.6621  2.6971  2.6972  2.7222  2.7223  2.7987  2.7987  2.8128  2.8129
  2.9009  2.9010  2.9103  2.9104  2.9733  2.9735  2.9867  2.9868  3.0462  3.0463
  3.0964  3.0965  3.1402  3.1402  3.1489  3.1489  3.2720  3.2720  3.2778  3.2778
  3.3902  3.3902  3.4228  3.4228  3.4893  3.4893  3.4966  3.4966  3.5539  3.5539
  3.5581  3.5581  3.6147  3.6147  3.6342  3.6342  3.6945  3.6945  3.7363  3.7363
  3.8050  3.8050  3.8262  3.8262  3.8730  3.8730  3.9245  3.9245  3.9702  3.9704
  3.9718  3.9719  4.0318  4.0318  4.0626  4.0626  4.1479  4.1479  4.1638  4.1638
  4.2315  4.2315  4.2427  4.2428  4.3009  4.3009  4.3343  4.3343  4.3751  4.3751
  4.4170  4.4172  4.4180  4.4181  4.4869  4.4870  4.5364  4.5364  4.5644  4.5644
  4.6156  4.6156  4.6643  4.6643  4.7152  4.7152  4.7521  4.7521  4.8283  4.8284
  4.8703  4.8704  4.9222  4.9222  4.9327  4.9327  4.9753  4.9753  5.0282  5.0282
  5.0691  5.0691  5.0984  5.0984  5.1902  5.1902  5.2201  5.2201  5.2943  5.2944
  5.2999  5.3001  5.4184  5.4185  5.4297  5.4298  5.5011  5.5011  5.5136  5.5136
  5.5851  5.5852  5.6051  5.6051  5.6923  5.6923  5.7116  5.7116  5.7643  5.7644
  5.7764  5.7764  5.8729  5.8730  5.9196  5.9196  5.9901  5.9901  6.0109  6.0109
  6.0710  6.0710  6.0755  6.0755  6.1373  6.1373  6.1879  6.1880  6.2038  6.2039
  6.3155  6.3156  6.3196  6.3196  6.3557  6.3557  6.4127  6.4127  6.4461  6.4461
  6.5290  6.5291  6.5592  6.5592  6.6345  6.6345  6.6808  6.6809  6.7526  6.7526
  6.8013  6.8013  6.8880  6.8881  6.9030  6.9030  6.9872  6.9872  6.9956  6.9957
  7.0321  7.0324  7.0336  7.0339  7.0932  7.0933  7.1527  7.1528  7.1643  7.1644
  7.2298  7.2298  7.3240  7.3240  7.3751  7.3752  7.4697  7.4698  7.4841  7.4842
  7.5947  7.5948  7.6371  7.6372  7.6873  7.6874  7.7077  7.7077  7.7762  7.7763
  7.7907  7.7908  7.8677  7.8678  7.9058  7.9058  8.0857  8.0858  8.1168  8.1169
  8.3289  8.3289  8.3958  8.3960  8.5628  8.5630  8.6267  8.6268  8.7056  8.7057
  8.7550  8.7551
   0.50000   0.31791   0.53944
 -1.5348 -1.5348 -1.5341 -1.5341 -1.5156 -1.5156 -1.5145 -1.5145 -1.1491 -1.1491
 -1.1454 -1.1454 -1.1372 -1.1372 -1.1367 -1.1367 -1.1318 -1.1318 -1.1298 -1.1298
 -1.1249 -1.1249 -1.1241 -1.1241 -1.1001 -1.1001 -1.0977 -1.0976 -0.5647 -0.5647
 -0.5418 -0.5418 -0.4076 -0.4076 -0.3845 -0.3845 -0.3324 -0.3323 -0.3137 -0.3137
 -0.2995 -0.2995 -0.2941 -0.2941 -0.2649 -0.2649 -0.2456 -0.2456 -0.2248 -0.2248
 -0.2222 -0.2221  0.6141  0.6141  0.6248  0.6248  0.6663  0.6664  0.6743  0.6743
  0.8823  0.8823  0.8947  0.8947  1.0045  1.0045  1.0118  1.0118  1.0434  1.0434
  1.0521  1.0521  1.2114  1.2114  1.2214  1.2215  1.2636  1.2636  1.2893  1.2893
  1.3451  1.3451  1.3492  1.3492  1.5205  1.5205  1.5290  1.5290  1.5872  1.5872
  1.5893  1.5893  1.7511  1.7512  1.7788  1.7789  1.8715  1.8715  1.9349  1.9349
  1.9991  1.9992  1.9993  1.9993  2.0801  2.0802  2.1338  2.1338  2.2672  2.2673
  2.2700  2.2701  2.3150  2.3151  2.3186  2.3187  2.3748  2.3749  2.3941  2.3942
  2.4285  2.4286  2.4471  2.4472  2.5290  2.5290  2.5570  2.5571  2.6599  2.6600
  2.6609  2.6611  2.6961  2.6962  2.7207  2.7208  2.7905  2.7906  2.8039  2.8040
  2.8992  2.8994  2.9068  2.9069  2.9769  2.9770  2.9890  2.9891  3.0488  3.0489
  3.0975  3.0977  3.1395  3.1396  3.1527  3.1528  3.2667  3.2667  3.2748  3.2748
  3.3818  3.3818  3.4233  3.4233  3.4883  3.4883  3.4947  3.4947  3.5557  3.5557
  3.5577  3.5577  3.6106  3.6107  3.6376  3.6376  3.6946  3.6947  3.7343  3.7343
  3.8039  3.8039  3.8297  3.8297  3.8767  3.8767  3.9267  3.9267  3.9697  3.9697
  3.9741  3.9742  4.0305  4.0305  4.0642  4.0642  4.1484  4.1484  4.1733  4.1734
  4.2354  4.2354  4.2509  4.2509  4.3004  4.3004  4.3362  4.3362  4.3709  4.3709
  4.4150  4.4152  4.4164  4.4165  4.4860  4.4860  4.5324  4.5324  4.5638  4.5638
  4.6147  4.6148  4.6658  4.6658  4.7125  4.7125  4.7530  4.7530  4.8307  4.8307
  4.8690  4.8690  4.9256  4.9256  4.9353  4.9353  4.9787  4.9787  5.0266  5.0267
  5.0689  5.0689  5.0938  5.0938  5.1877  5.1877  5.2174  5.2174  5.2934  5.2939
  5.2951  5.2956  5.4220  5.4220  5.4369  5.4369  5.5044  5.5044  5.5149  5.5149
  5.5851  5.5852  5.6050  5.6051  5.6876  5.6877  5.7074  5.7074  5.7643  5.7644
  5.7739  5.7739  5.8715  5.8716  5.9221  5.9221  5.9875  5.9875  6.0123  6.0124
  6.0657  6.0657  6.0748  6.0748  6.1372  6.1372  6.1885  6.1886  6.2053  6.2054
  6.3135  6.3137  6.3157  6.3158  6.3568  6.3568  6.4149  6.4149  6.4390  6.4390
  6.5327  6.5328  6.5582  6.5582  6.6321  6.6321  6.6852  6.6852  6.7591  6.7592
  6.7991  6.7991  6.8889  6.8889  6.9046  6.9047  6.9894  6.9894  6.9981  6.9982
  7.0342  7.0344  7.0366  7.0367  7.0886  7.0887  7.1557  7.1560  7.1605  7.1607
  7.2247  7.2248  7.3278  7.3278  7.3812  7.3813  7.4683  7.4684  7.4865  7.4866
  7.5959  7.5960  7.6351  7.6352  7.6867  7.6867  7.7046  7.7047  7.7747  7.7748
  7.7901  7.7901  7.8616  7.8617  7.9070  7.9070  8.0864  8.0865  8.1232  8.1233
  8.3230  8.3231  8.3943  8.3944  8.5593  8.5594  8.6271  8.6272  8.7043  8.7044
  8.7554  8.7554
   0.50000   0.33558   0.53944
 -1.5347 -1.5347 -1.5340 -1.5340 -1.5156 -1.5156 -1.5146 -1.5146 -1.1491 -1.1491
 -1.1453 -1.1453 -1.1373 -1.1373 -1.1368 -1.1368 -1.1318 -1.1318 -1.1298 -1.1298
 -1.1250 -1.1250 -1.1241 -1.1241 -1.1002 -1.1002 -1.0977 -1.0977 -0.5643 -0.5643
 -0.5406 -0.5406 -0.4082 -0.4082 -0.3840 -0.3840 -0.3331 -0.3331 -0.3142 -0.3142
 -0.3000 -0.3000 -0.2950 -0.2950 -0.2648 -0.2648 -0.2458 -0.2458 -0.2247 -0.2247
 -0.2217 -0.2217  0.6153  0.6153  0.6260  0.6260  0.6672  0.6672  0.6752  0.6752
  0.8809  0.8809  0.8938  0.8938  1.0040  1.0040  1.0121  1.0121  1.0430  1.0430
  1.0512  1.0512  1.2110  1.2110  1.2221  1.2221  1.2636  1.2636  1.2891  1.2892
  1.3463  1.3463  1.3504  1.3505  1.5196  1.5196  1.5287  1.5287  1.5857  1.5857
  1.5876  1.5876  1.7512  1.7512  1.7805  1.7805  1.8656  1.8656  1.9326  1.9327
  2.0019  2.0020  2.0023  2.0023  2.0802  2.0802  2.1350  2.1350  2.2684  2.2684
  2.2707  2.2707  2.3188  2.3189  2.3238  2.3239  2.3726  2.3727  2.3977  2.3978
  2.4303  2.4304  2.4487  2.4488  2.5275  2.5276  2.5592  2.5593  2.6598  2.6599
  2.6614  2.6615  2.6956  2.6957  2.7191  2.7192  2.7827  2.7828  2.7952  2.7953
  2.8981  2.8983  2.9035  2.9036  2.9800  2.9801  2.9910  2.9911  3.0511  3.0512
  3.0986  3.0987  3.1398  3.1399  3.1566  3.1566  3.2619  3.2619  3.2720  3.2720
  3.3743  3.3743  3.4235  3.4236  3.4874  3.4874  3.4932  3.4932  3.5567  3.5567
  3.5573  3.5574  3.6071  3.6071  3.6413  3.6413  3.6948  3.6948  3.7322  3.7322
  3.8029  3.8029  3.8324  3.8324  3.8806  3.8806  3.9274  3.9274  3.9682  3.9683
  3.9784  3.9785  4.0290  4.0290  4.0663  4.0663  4.1476  4.1476  4.1818  4.1818
  4.2395  4.2395  4.2582  4.2582  4.3007  4.3007  4.3371  4.3371  4.3671  4.3671
  4.4129  4.4130  4.4147  4.4148  4.4852  4.4852  4.5293  4.5293  4.5638  4.5638
  4.6137  4.6137  4.6668  4.6668  4.7104  4.7104  4.7540  4.7540  4.8329  4.8329
  4.8669  4.8669  4.9291  4.9292  4.9374  4.9374  4.9830  4.9830  5.0250  5.0250
  5.0684  5.0685  5.0894  5.0894  5.1851  5.1851  5.2147  5.2148  5.2888  5.2889
  5.2953  5.2955  5.4256  5.4256  5.4426  5.4426  5.5075  5.5076  5.5167  5.5168
  5.5865  5.5866  5.6051  5.6051  5.6829  5.6829  5.7029  5.7030  5.7644  5.7645
  5.7708  5.7708  5.8714  5.8714  5.9248  5.9248  5.9847  5.9847  6.0125  6.0125
  6.0606  6.0606  6.0749  6.0749  6.1370  6.1370  6.1903  6.1903  6.2061  6.2062
  6.3112  6.3114  6.3128  6.3130  6.3570  6.3570  6.4184  6.4184  6.4323  6.4323
  6.5364  6.5364  6.5563  6.5563  6.6300  6.6301  6.6882  6.6883  6.7651  6.7651
  6.7979  6.7979  6.8901  6.8901  6.9057  6.9057  6.9916  6.9917  6.9981  6.9982
  7.0356  7.0357  7.0420  7.0420  7.0851  7.0852  7.1559  7.1563  7.1591  7.1594
  7.2199  7.2199  7.3316  7.3317  7.3861  7.3861  7.4675  7.4676  7.4883  7.4884
  7.5973  7.5974  7.6334  7.6335  7.6861  7.6861  7.7017  7.7018  7.7732  7.7733
  7.7894  7.7895  7.8563  7.8564  7.9084  7.9085  8.0867  8.0867  8.1289  8.1289
  8.3177  8.3178  8.3931  8.3932  8.5561  8.5562  8.6273  8.6274  8.7032  8.7033
  8.7558  8.7558
   0.50000   0.35324   0.53944
 -1.5347 -1.5347 -1.5340 -1.5340 -1.5157 -1.5157 -1.5146 -1.5146 -1.1491 -1.1491
 -1.1453 -1.1453 -1.1374 -1.1374 -1.1368 -1.1368 -1.1317 -1.1317 -1.1297 -1.1297
 -1.1250 -1.1250 -1.1241 -1.1241 -1.1002 -1.1002 -1.0977 -1.0977 -0.5640 -0.5640
 -0.5397 -0.5397 -0.4086 -0.4086 -0.3836 -0.3836 -0.3338 -0.3338 -0.3146 -0.3146
 -0.3004 -0.3004 -0.2958 -0.2958 -0.2647 -0.2647 -0.2460 -0.2460 -0.2246 -0.2246
 -0.2213 -0.2213  0.6162  0.6163  0.6270  0.6270  0.6680  0.6680  0.6760  0.6760
  0.8798  0.8798  0.8930  0.8930  1.0035  1.0035  1.0123  1.0123  1.0427  1.0427
  1.0505  1.0505  1.2107  1.2107  1.2226  1.2226  1.2636  1.2636  1.2891  1.2891
  1.3474  1.3474  1.3515  1.3516  1.5187  1.5188  1.5283  1.5284  1.5843  1.5844
  1.5861  1.5861  1.7513  1.7514  1.7822  1.7823  1.8603  1.8604  1.9306  1.9306
  2.0043  2.0044  2.0051  2.0051  2.0799  2.0800  2.1358  2.1358  2.2694  2.2695
  2.2709  2.2709  2.3189  2.3189  2.3323  2.3324  2.3706  2.3707  2.4001  2.4002
  2.4314  2.4315  2.4506  2.4508  2.5263  2.5264  2.5614  2.5615  2.6588  2.6590
  2.6631  2.6632  2.6956  2.6957  2.7175  2.7176  2.7754  2.7755  2.7871  2.7872
  2.8975  2.8977  2.9007  2.9008  2.9825  2.9826  2.9926  2.9927  3.0530  3.0532
  3.0997  3.0998  3.1407  3.1407  3.1600  3.1600  3.2578  3.2578  3.2695  3.2695
  3.3680  3.3680  3.4235  3.4235  3.4867  3.4867  3.4922  3.4922  3.5556  3.5556
  3.5586  3.5586  3.6043  3.6043  3.6447  3.6447  3.6950  3.6950  3.7301  3.7301
  3.8021  3.8021  3.8342  3.8342  3.8843  3.8843  3.9272  3.9272  3.9674  3.9674
  3.9828  3.9828  4.0274  4.0275  4.0688  4.0688  4.1458  4.1458  4.1889  4.1889
  4.2435  4.2435  4.2639  4.2639  4.3023  4.3023  4.3370  4.3370  4.3637  4.3637
  4.4110  4.4110  4.4129  4.4130  4.4845  4.4845  4.5270  4.5270  4.5643  4.5643
  4.6125  4.6125  4.6673  4.6673  4.7088  4.7089  4.7550  4.7550  4.8349  4.8349
  4.8643  4.8643  4.9325  4.9325  4.9391  4.9391  4.9879  4.9879  5.0234  5.0234
  5.0679  5.0679  5.0852  5.0852  5.1825  5.1825  5.2124  5.2124  5.2841  5.2841
  5.2960  5.2961  5.4290  5.4290  5.4466  5.4467  5.5106  5.5106  5.5190  5.5190
  5.5891  5.5891  5.6051  5.6051  5.6783  5.6784  5.6985  5.6985  5.7645  5.7647
  5.7673  5.7675  5.8724  5.8724  5.9276  5.9276  5.9817  5.9817  6.0115  6.0115
  6.0559  6.0559  6.0756  6.0756  6.1368  6.1368  6.1926  6.1926  6.2063  6.2064
  6.3075  6.3076  6.3124  6.3125  6.3564  6.3565  6.4227  6.4228  6.4262  6.4263
  6.5396  6.5397  6.5537  6.5537  6.6284  6.6284  6.6901  6.6902  6.7702  6.7703
  6.7975  6.7975  6.8915  6.8915  6.9063  6.9063  6.9936  6.9937  6.9967  6.9968
  7.0369  7.0370  7.0477  7.0477  7.0830  7.0831  7.1521  7.1522  7.1615  7.1616
  7.2154  7.2154  7.3353  7.3353  7.3897  7.3898  7.4673  7.4674  7.4894  7.4896
  7.5987  7.5988  7.6319  7.6320  7.6856  7.6856  7.6991  7.6992  7.7717  7.7718
  7.7889  7.7889  7.8520  7.8521  7.9099  7.9100  8.0866  8.0866  8.1336  8.1337
  8.3131  8.3131  8.3921  8.3923  8.5533  8.5534  8.6274  8.6275  8.7024  8.7025
  8.7561  8.7561
   0.50000   0.37090   0.53944
 -1.5346 -1.5346 -1.5339 -1.5339 -1.5158 -1.5158 -1.5147 -1.5147 -1.1492 -1.1492
 -1.1452 -1.1452 -1.1375 -1.1375 -1.1368 -1.1368 -1.1317 -1.1317 -1.1296 -1.1296
 -1.1250 -1.1250 -1.1241 -1.1241 -1.1003 -1.1003 -1.0977 -1.0977 -0.5638 -0.5638
 -0.5389 -0.5389 -0.4090 -0.4090 -0.3833 -0.3833 -0.3343 -0.3343 -0.3150 -0.3150
 -0.3008 -0.3008 -0.2964 -0.2964 -0.2646 -0.2646 -0.2461 -0.2461 -0.2245 -0.2245
 -0.2210 -0.2210  0.6170  0.6170  0.6277  0.6277  0.6686  0.6686  0.6766  0.6766
  0.8788  0.8788  0.8924  0.8924  1.0031  1.0031  1.0125  1.0125  1.0425  1.0425
  1.0499  1.0499  1.2104  1.2105  1.2230  1.2230  1.2636  1.2636  1.2890  1.2890
  1.3482  1.3483  1.3524  1.3524  1.5180  1.5180  1.5280  1.5280  1.5833  1.5833
  1.5849  1.5849  1.7515  1.7516  1.7840  1.7840  1.8559  1.8560  1.9290  1.9290
  2.0063  2.0064  2.0075  2.0076  2.0796  2.0796  2.1364  2.1364  2.2703  2.2704
  2.2709  2.2709  2.3187  2.3188  2.3397  2.3398  2.3689  2.3690  2.4015  2.4016
  2.4319  2.4320  2.4528  2.4529  2.5254  2.5255  2.5633  2.5634  2.6580  2.6581
  2.6649  2.6651  2.6959  2.6959  2.7159  2.7160  2.7691  2.7692  2.7801  2.7802
  2.8971  2.8973  2.8984  2.8985  2.9845  2.9846  2.9939  2.9940  3.0547  3.0548
  3.1007  3.1008  3.1418  3.1419  3.1627  3.1627  3.2545  3.2545  3.2674  3.2674
  3.3629  3.3629  3.4233  3.4233  3.4861  3.4861  3.4916  3.4916  3.5544  3.5544
  3.5594  3.5594  3.6022  3.6022  3.6477  3.6477  3.6952  3.6952  3.7282  3.7282
  3.8014  3.8014  3.8354  3.8354  3.8875  3.8875  3.9265  3.9266  3.9670  3.9670
  3.9866  3.9866  4.0259  4.0259  4.0715  4.0716  4.1434  4.1434  4.1945  4.1945
  4.2471  4.2471  4.2677  4.2677  4.3051  4.3051  4.3363  4.3363  4.3609  4.3610
  4.4093  4.4094  4.4110  4.4111  4.4840  4.4840  4.5253  4.5253  4.5649  4.5649
  4.6112  4.6112  4.6674  4.6675  4.7078  4.7078  4.7560  4.7560  4.8366  4.8366
  4.8618  4.8618  4.9354  4.9354  4.9403  4.9403  4.9927  4.9927  5.0219  5.0220
  5.0672  5.0672  5.0815  5.0815  5.1802  5.1802  5.2104  5.2104  5.2801  5.2802
  5.2968  5.2968  5.4319  5.4319  5.4491  5.4491  5.5134  5.5135  5.5213  5.5213
  5.5923  5.5924  5.6049  5.6050  5.6744  5.6744  5.6942  5.6942  5.7634  5.7638
  5.7649  5.7652  5.8743  5.8743  5.9303  5.9303  5.9787  5.9787  6.0099  6.0099
  6.0521  6.0521  6.0765  6.0766  6.1369  6.1370  6.1948  6.1949  6.2062  6.2062
  6.3040  6.3040  6.3126  6.3126  6.3554  6.3554  6.4211  6.4211  6.4275  6.4276
  6.5423  6.5424  6.5509  6.5509  6.6271  6.6271  6.6912  6.6912  6.7744  6.7744
  6.7977  6.7977  6.8929  6.8930  6.9066  6.9066  6.9943  6.9944  6.9958  6.9959
  7.0381  7.0382  7.0522  7.0522  7.0827  7.0828  7.1481  7.1481  7.1636  7.1637
  7.2116  7.2117  7.3385  7.3385  7.3922  7.3923  7.4675  7.4676  7.4901  7.4902
  7.6000  7.6001  7.6308  7.6309  7.6851  7.6851  7.6970  7.6971  7.7704  7.7705
  7.7884  7.7885  7.8486  7.8487  7.9114  7.9115  8.0863  8.0864  8.1375  8.1375
  8.3093  8.3094  8.3914  8.3916  8.5509  8.5511  8.6275  8.6276  8.7017  8.7018
  8.7564  8.7564
   0.50000   0.38856   0.53944
 -1.5346 -1.5346 -1.5339 -1.5339 -1.5158 -1.5158 -1.5147 -1.5147 -1.1492 -1.1492
 -1.1452 -1.1452 -1.1375 -1.1375 -1.1368 -1.1368 -1.1316 -1.1316 -1.1296 -1.1296
 -1.1251 -1.1251 -1.1241 -1.1241 -1.1003 -1.1003 -1.0977 -1.0977 -0.5636 -0.5636
 -0.5383 -0.5383 -0.4093 -0.4093 -0.3830 -0.3830 -0.3346 -0.3346 -0.3153 -0.3153
 -0.3010 -0.3010 -0.2968 -0.2968 -0.2646 -0.2646 -0.2462 -0.2462 -0.2245 -0.2244
 -0.2208 -0.2208  0.6176  0.6176  0.6283  0.6283  0.6691  0.6691  0.6770  0.6770
  0.8782  0.8782  0.8919  0.8919  1.0029  1.0029  1.0127  1.0127  1.0423  1.0423
  1.0494  1.0495  1.2102  1.2103  1.2233  1.2233  1.2636  1.2636  1.2889  1.2889
  1.3489  1.3489  1.3531  1.3531  1.5174  1.5175  1.5278  1.5278  1.5825  1.5825
  1.5841  1.5841  1.7518  1.7518  1.7855  1.7855  1.8526  1.8526  1.9277  1.9277
  2.0077  2.0078  2.0094  2.0095  2.0792  2.0792  2.1368  2.1368  2.2708  2.2709
  2.2711  2.2712  2.3185  2.3185  2.3456  2.3456  2.3676  2.3677  2.4022  2.4023
  2.4320  2.4321  2.4547  2.4549  2.5248  2.5248  2.5648  2.5649  2.6573  2.6574
  2.6667  2.6669  2.6964  2.6964  2.7145  2.7146  2.7642  2.7643  2.7747  2.7747
  2.8966  2.8967  2.8970  2.8972  2.9860  2.9860  2.9948  2.9949  3.0559  3.0560
  3.1015  3.1016  3.1428  3.1429  3.1647  3.1647  3.2521  3.2521  3.2658  3.2659
  3.3592  3.3592  3.4231  3.4231  3.4857  3.4857  3.4914  3.4914  3.5535  3.5535
  3.5598  3.5598  3.6008  3.6008  3.6500  3.6500  3.6953  3.6953  3.7268  3.7268
  3.8008  3.8009  3.8362  3.8362  3.8900  3.8900  3.9258  3.9259  3.9670  3.9670
  3.9895  3.9895  4.0246  4.0246  4.0741  4.0742  4.1408  4.1408  4.1987  4.1987
  4.2500  4.2500  4.2696  4.2697  4.3086  4.3086  4.3353  4.3354  4.3588  4.3588
  4.4081  4.4082  4.4093  4.4094  4.4837  4.4837  4.5243  4.5243  4.5656  4.5656
  4.6101  4.6101  4.6674  4.6674  4.7072  4.7072  4.7569  4.7569  4.8379  4.8380
  4.8597  4.8597  4.9376  4.9377  4.9412  4.9412  4.9968  4.9968  5.0208  5.0208
  5.0667  5.0667  5.0785  5.0785  5.1784  5.1784  5.2089  5.2089  5.2772  5.2773
  5.2974  5.2974  5.4341  5.4342  5.4504  5.4504  5.5158  5.5158  5.5233  5.5234
  5.5955  5.5956  5.6046  5.6047  5.6713  5.6714  5.6905  5.6906  5.7608  5.7609
  5.7650  5.7651  5.8764  5.8764  5.9326  5.9326  5.9759  5.9759  6.0081  6.0082
  6.0494  6.0494  6.0774  6.0774  6.1373  6.1373  6.1966  6.1967  6.2059  6.2060
  6.3012  6.3012  6.3130  6.3130  6.3543  6.3543  6.4173  6.4173  6.4316  6.4316
  6.5443  6.5444  6.5484  6.5484  6.6261  6.6262  6.6917  6.6917  6.7775  6.7775
  6.7981  6.7981  6.8942  6.8942  6.9067  6.9067  6.9927  6.9928  6.9969  6.9969
  7.0391  7.0391  7.0549  7.0550  7.0839  7.0840  7.1445  7.1446  7.1651  7.1652
  7.2087  7.2088  7.3410  7.3410  7.3937  7.3938  7.4679  7.4680  7.4904  7.4905
  7.6011  7.6012  7.6299  7.6301  7.6846  7.6847  7.6955  7.6955  7.7693  7.7693
  7.7881  7.7881  7.8462  7.8463  7.9126  7.9127  8.0860  8.0860  8.1403  8.1404
  8.3065  8.3065  8.3910  8.3911  8.5492  8.5494  8.6274  8.6276  8.7013  8.7014
  8.7566  8.7566
   0.50000   0.40622   0.53944
 -1.5346 -1.5346 -1.5339 -1.5338 -1.5158 -1.5158 -1.5147 -1.5147 -1.1492 -1.1492
 -1.1451 -1.1451 -1.1376 -1.1376 -1.1369 -1.1369 -1.1316 -1.1316 -1.1296 -1.1296
 -1.1251 -1.1251 -1.1241 -1.1241 -1.1003 -1.1003 -1.0977 -1.0977 -0.5635 -0.5635
 -0.5380 -0.5380 -0.4095 -0.4095 -0.3828 -0.3828 -0.3348 -0.3348 -0.3155 -0.3154
 -0.3012 -0.3012 -0.2971 -0.2971 -0.2645 -0.2645 -0.2463 -0.2463 -0.2244 -0.2244
 -0.2207 -0.2207  0.6180  0.6180  0.6286  0.6286  0.6694  0.6694  0.6773  0.6773
  0.8778  0.8778  0.8916  0.8916  1.0027  1.0027  1.0127  1.0128  1.0422  1.0422
  1.0492  1.0492  1.2101  1.2101  1.2235  1.2235  1.2636  1.2636  1.2889  1.2889
  1.3493  1.3493  1.3535  1.3535  1.5171  1.5171  1.5276  1.5276  1.5820  1.5820
  1.5836  1.5836  1.7519  1.7519  1.7865  1.7865  1.8504  1.8505  1.9270  1.9270
  2.0086  2.0087  2.0106  2.0107  2.0789  2.0789  2.1370  2.1370  2.2708  2.2708
  2.2716  2.2717  2.3183  2.3184  2.3493  2.3494  2.3668  2.3669  2.4025  2.4026
  2.4319  2.4320  2.4561  2.4562  2.5244  2.5244  2.5658  2.5659  2.6569  2.6570
  2.6681  2.6683  2.6968  2.6968  2.7134  2.7135  2.7611  2.7612  2.7712  2.7713
  2.8956  2.8957  2.8968  2.8971  2.9868  2.9869  2.9954  2.9954  3.0567  3.0568
  3.1021  3.1022  3.1436  3.1436  3.1658  3.1659  3.2506  3.2506  3.2649  3.2649
  3.3570  3.3570  3.4228  3.4228  3.4854  3.4854  3.4914  3.4914  3.5529  3.5529
  3.5599  3.5599  3.6001  3.6001  3.6514  3.6514  3.6954  3.6954  3.7258  3.7258
  3.8005  3.8005  3.8365  3.8365  3.8915  3.8915  3.9253  3.9253  3.9672  3.9672
  3.9913  3.9913  4.0238  4.0238  4.0761  4.0761  4.1389  4.1389  4.2012  4.2012
  4.2519  4.2519  4.2705  4.2705  4.3114  4.3114  4.3345  4.3346  4.3573  4.3573
  4.4073  4.4075  4.4081  4.4082  4.4835  4.4835  4.5238  4.5238  4.5661  4.5661
  4.6093  4.6093  4.6673  4.6673  4.7069  4.7069  4.7575  4.7575  4.8388  4.8388
  4.8583  4.8583  4.9390  4.9391  4.9417  4.9417  4.9995  4.9995  5.0200  5.0200
  5.0663  5.0663  5.0765  5.0765  5.1772  5.1772  5.2080  5.2080  5.2755  5.2755
  5.2978  5.2978  5.4355  5.4355  5.4510  5.4510  5.5173  5.5174  5.5247  5.5248
  5.5978  5.5979  5.6044  5.6045  5.6694  5.6694  5.6880  5.6880  5.7589  5.7589
  5.7651  5.7652  5.8780  5.8780  5.9342  5.9342  5.9739  5.9740  6.0068  6.0069
  6.0477  6.0477  6.0779  6.0780  6.1376  6.1376  6.1978  6.1979  6.2057  6.2057
  6.2994  6.2994  6.3134  6.3134  6.3534  6.3534  6.4149  6.4149  6.4344  6.4344
  6.5455  6.5456  6.5466  6.5466  6.6256  6.6256  6.6919  6.6919  6.7793  6.7794
  6.7985  6.7985  6.8951  6.8951  6.9067  6.9067  6.9915  6.9915  6.9976  6.9977
  7.0397  7.0398  7.0562  7.0562  7.0856  7.0856  7.1420  7.1420  7.1661  7.1661
  7.2069  7.2069  7.3426  7.3426  7.3945  7.3946  7.4682  7.4683  7.4905  7.4906
  7.6018  7.6019  7.6294  7.6296  7.6843  7.6844  7.6945  7.6946  7.7685  7.7686
  7.7878  7.7879  7.8448  7.8449  7.9133  7.9134  8.0857  8.0858  8.1420  8.1421
  8.3047  8.3048  8.3907  8.3909  8.5481  8.5483  8.6274  8.6276  8.7010  8.7011
  8.7567  8.7567
   0.50000   0.42389   0.53944
 -1.5346 -1.5346 -1.5339 -1.5338 -1.5158 -1.5158 -1.5147 -1.5147 -1.1492 -1.1492
 -1.1451 -1.1451 -1.1376 -1.1376 -1.1369 -1.1369 -1.1316 -1.1316 -1.1296 -1.1296
 -1.1251 -1.1251 -1.1241 -1.1241 -1.1003 -1.1003 -1.0977 -1.0977 -0.5635 -0.5635
 -0.5378 -0.5378 -0.4095 -0.4095 -0.3828 -0.3828 -0.3349 -0.3349 -0.3155 -0.3155
 -0.3012 -0.3012 -0.2972 -0.2972 -0.2645 -0.2645 -0.2463 -0.2463 -0.2244 -0.2244
 -0.2207 -0.2207  0.6181  0.6181  0.6287  0.6287  0.6694  0.6695  0.6774  0.6774
  0.8776  0.8776  0.8915  0.8915  1.0026  1.0026  1.0128  1.0128  1.0422  1.0422
  1.0491  1.0491  1.2101  1.2101  1.2235  1.2235  1.2636  1.2636  1.2889  1.2889
  1.3494  1.3494  1.3536  1.3536  1.5169  1.5170  1.5276  1.5276  1.5818  1.5819
  1.5834  1.5834  1.7520  1.7520  1.7868  1.7868  1.8497  1.8497  1.9267  1.9267
  2.0089  2.0090  2.0111  2.0111  2.0788  2.0788  2.1371  2.1371  2.2708  2.2708
  2.2718  2.2718  2.3183  2.3183  2.3506  2.3507  2.3666  2.3666  2.4026  2.4026
  2.4319  2.4319  2.4565  2.4567  2.5242  2.5243  2.5662  2.5662  2.6567  2.6569
  2.6686  2.6687  2.6969  2.6969  2.7130  2.7131  2.7600  2.7602  2.7700  2.7701
  2.8953  2.8954  2.8968  2.8970  2.9871  2.9872  2.9956  2.9956  3.0569  3.0570
  3.1024  3.1024  3.1438  3.1439  3.1662  3.1663  3.2501  3.2501  3.2645  3.2645
  3.3562  3.3562  3.4227  3.4228  3.4853  3.4853  3.4914  3.4914  3.5527  3.5527
  3.5600  3.5600  3.5999  3.5999  3.6519  3.6519  3.6954  3.6955  3.7255  3.7255
  3.8004  3.8004  3.8367  3.8367  3.8921  3.8921  3.9252  3.9252  3.9673  3.9673
  3.9919  3.9919  4.0234  4.0234  4.0768  4.0768  4.1382  4.1382  4.2021  4.2021
  4.2526  4.2526  4.2707  4.2707  4.3125  4.3125  4.3342  4.3343  4.3568  4.3568
  4.4071  4.4072  4.4077  4.4078  4.4835  4.4835  4.5236  4.5236  4.5662  4.5662
  4.6090  4.6090  4.6672  4.6672  4.7068  4.7068  4.7577  4.7577  4.8391  4.8391
  4.8578  4.8578  4.9395  4.9395  4.9419  4.9419  5.0005  5.0005  5.0197  5.0198
  5.0661  5.0662  5.0758  5.0759  5.1768  5.1768  5.2077  5.2077  5.2749  5.2749
  5.2979  5.2979  5.4360  5.4360  5.4511  5.4512  5.5179  5.5180  5.5252  5.5253
  5.5987  5.5988  5.6042  5.6044  5.6687  5.6688  5.6871  5.6871  5.7582  5.7583
  5.7651  5.7652  5.8786  5.8787  5.9347  5.9347  5.9732  5.9732  6.0064  6.0064
  6.0471  6.0472  6.0781  6.0781  6.1378  6.1378  6.1982  6.1983  6.2056  6.2056
  6.2988  6.2988  6.3135  6.3135  6.3531  6.3531  6.4141  6.4141  6.4354  6.4354
  6.5457  6.5459  6.5460  6.5462  6.6254  6.6255  6.6919  6.6919  6.7800  6.7800
  6.7986  6.7987  6.8954  6.8955  6.9066  6.9067  6.9910  6.9911  6.9979  6.9979
  7.0399  7.0400  7.0565  7.0566  7.0863  7.0864  7.1410  7.1411  7.1664  7.1664
  7.2063  7.2063  7.3431  7.3431  7.3948  7.3949  7.4684  7.4685  7.4905  7.4906
  7.6020  7.6021  7.6292  7.6294  7.6842  7.6843  7.6942  7.6942  7.7683  7.7684
  7.7878  7.7878  7.8443  7.8444  7.9136  7.9137  8.0856  8.0857  8.1425  8.1426
  8.3041  8.3042  8.3906  8.3908  8.5478  8.5479  8.6274  8.6276  8.7010  8.7010
  8.7567  8.7568
   25
   0.50000   0.42389   0.53944
 -1.5346 -1.5346 -1.5339 -1.5338 -1.5158 -1.5158 -1.5147 -1.5147 -1.1492 -1.1492
 -1.1451 -1.1451 -1.1376 -1.1376 -1.1369 -1.1369 -1.1316 -1.1316 -1.1296 -1.1296
 -1.1251 -1.1251 -1.1241 -1.1241 -1.1003 -1.1003 -1.0977 -1.0977 -0.5635 -0.5635
 -0.5378 -0.5378 -0.4095 -0.4095 -0.3828 -0.3828 -0.3349 -0.3349 -0.3155 -0.3155
 -0.3012 -0.3012 -0.2972 -0.2972 -0.2645 -0.2645 -0.2463 -0.2463 -0.2244 -0.2244
 -0.2207 -0.2207  0.6181  0.6181  0.6287  0.6287  0.6694  0.6695  0.6774  0.6774
  0.8776  0.8776  0.8915  0.8915  1.0026  1.0026  1.0128  1.0128  1.0422  1.0422
  1.0491  1.0491  1.2101  1.2101  1.2235  1.2235  1.2636  1.2636  1.2889  1.2889
  1.3494  1.3494  1.3536  1.3536  1.5169  1.5170  1.5276  1.5276  1.5818  1.5819
  1.5834  1.5834  1.7520  1.7520  1.7868  1.7868  1.8497  1.8497  1.9267  1.9267
  2.0089  2.0090  2.0111  2.0111  2.0788  2.0788  2.1371  2.1371  2.2708  2.2708
  2.2718  2.2718  2.3183  2.3183  2.3506  2.3507  2.3666  2.3666  2.4026  2.4026
  2.4319  2.4319  2.4565  2.4567  2.5242  2.5243  2.5662  2.5662  2.6567  2.6569
  2.6686  2.6687  2.6969  2.6969  2.7130  2.7131  2.7600  2.7602  2.7700  2.7701
  2.8953  2.8954  2.8968  2.8970  2.9871  2.9872  2.9956  2.9956  3.0569  3.0570
  3.1024  3.1024  3.1438  3.1439  3.1662  3.1663  3.2501  3.2501  3.2645  3.2645
  3.3562  3.3562  3.4227  3.4228  3.4853  3.4853  3.4914  3.4914  3.5527  3.5527
  3.5600  3.5600  3.5999  3.5999  3.6519  3.6519  3.6954  3.6955  3.7255  3.7255
  3.8004  3.8004  3.8367  3.8367  3.8921  3.8921  3.9252  3.9252  3.9673  3.9673
  3.9919  3.9919  4.0234  4.0234  4.0768  4.0768  4.1382  4.1382  4.2021  4.2021
  4.2526  4.2526  4.2707  4.2707  4.3125  4.3125  4.3342  4.3343  4.3568  4.3568
  4.4071  4.4072  4.4077  4.4078  4.4835  4.4835  4.5236  4.5236  4.5662  4.5662
  4.6090  4.6090  4.6672  4.6672  4.7068  4.7068  4.7577  4.7577  4.8391  4.8391
  4.8578  4.8578  4.9395  4.9395  4.9419  4.9419  5.0005  5.0005  5.0197  5.0198
  5.0661  5.0662  5.0758  5.0759  5.1768  5.1768  5.2077  5.2077  5.2749  5.2749
  5.2979  5.2979  5.4360  5.4360  5.4511  5.4512  5.5179  5.5180  5.5252  5.5253
  5.5987  5.5988  5.6042  5.6044  5.6687  5.6688  5.6871  5.6871  5.7582  5.7583
  5.7651  5.7652  5.8786  5.8787  5.9347  5.9347  5.9732  5.9732  6.0064  6.0064
  6.0471  6.0472  6.0781  6.0781  6.1378  6.1378  6.1982  6.1983  6.2056  6.2056
  6.2988  6.2988  6.3135  6.3135  6.3531  6.3531  6.4141  6.4141  6.4354  6.4354
  6.5457  6.5459  6.5460  6.5462  6.6254  6.6255  6.6919  6.6919  6.7800  6.7800
  6.7986  6.7987  6.8954  6.8955  6.9066  6.9067  6.9910  6.9911  6.9979  6.9979
  7.0399  7.0400  7.0565  7.0566  7.0863  7.0864  7.1410  7.1411  7.1664  7.1664
  7.2063  7.2063  7.3431  7.3431  7.3948  7.3949  7.4684  7.4685  7.4905  7.4906
  7.6020  7.6021  7.6292  7.6294  7.6842  7.6843  7.6942  7.6942  7.7683  7.7684
  7.7878  7.7878  7.8443  7.8444  7.9136  7.9137  8.0856  8.0857  8.1425  8.1426
  8.3041  8.3042  8.3906  8.3908  8.5478  8.5479  8.6274  8.6276  8.7010  8.7010
  8.7567  8.7568
   0.47917   0.42389   0.53944
 -1.5352 -1.5352 -1.5332 -1.5332 -1.5159 -1.5159 -1.5146 -1.5146 -1.1492 -1.1492
 -1.1451 -1.1451 -1.1377 -1.1377 -1.1368 -1.1368 -1.1316 -1.1316 -1.1296 -1.1296
 -1.1253 -1.1253 -1.1238 -1.1238 -1.1003 -1.1003 -1.0976 -1.0976 -0.5638 -0.5638
 -0.5375 -0.5375 -0.4096 -0.4096 -0.3827 -0.3827 -0.3360 -0.3360 -0.3151 -0.3151
 -0.3013 -0.3013 -0.2964 -0.2964 -0.2648 -0.2648 -0.2461 -0.2460 -0.2244 -0.2244
 -0.2206 -0.2206  0.6161  0.6161  0.6306  0.6307  0.6690  0.6690  0.6783  0.6783
  0.8776  0.8776  0.8915  0.8915  0.9997  0.9997  1.0150  1.0150  1.0413  1.0413
  1.0502  1.0502  1.2102  1.2102  1.2237  1.2237  1.2633  1.2634  1.2893  1.2893
  1.3485  1.3486  1.3544  1.3545  1.5161  1.5161  1.5284  1.5284  1.5804  1.5804
  1.5846  1.5846  1.7519  1.7519  1.7874  1.7874  1.8499  1.8499  1.9267  1.9267
  2.0064  2.0064  2.0130  2.0130  2.0788  2.0788  2.1363  2.1364  2.2681  2.2682
  2.2732  2.2733  2.3184  2.3185  2.3489  2.3489  2.3652  2.3652  2.4049  2.4050
  2.4320  2.4320  2.4577  2.4578  2.5240  2.5240  2.5664  2.5665  2.6569  2.6572
  2.6694  2.6697  2.6968  2.6968  2.7140  2.7141  2.7596  2.7596  2.7712  2.7713
  2.8946  2.8947  2.8977  2.8980  2.9861  2.9863  2.9953  2.9953  3.0555  3.0556
  3.1016  3.1018  3.1378  3.1380  3.1734  3.1736  3.2472  3.2473  3.2679  3.2680
  3.3553  3.3553  3.4242  3.4243  3.4836  3.4837  3.4913  3.4914  3.5515  3.5516
  3.5605  3.5607  3.5996  3.5996  3.6518  3.6519  3.6950  3.6951  3.7264  3.7265
  3.8009  3.8009  3.8381  3.8381  3.8892  3.8893  3.9275  3.9276  3.9657  3.9661
  3.9928  3.9930  4.0231  4.0232  4.0763  4.0763  4.1381  4.1381  4.2027  4.2027
  4.2512  4.2513  4.2711  4.2713  4.3127  4.3128  4.3330  4.3332  4.3575  4.3577
  4.4056  4.4057  4.4101  4.4104  4.4834  4.4835  4.5237  4.5238  4.5667  4.5669
  4.6083  4.6083  4.6668  4.6668  4.7077  4.7077  4.7582  4.7583  4.8385  4.8387
  4.8580  4.8582  4.9327  4.9327  4.9485  4.9486  4.9988  4.9991  5.0205  5.0207
  5.0625  5.0631  5.0797  5.0804  5.1771  5.1771  5.2078  5.2079  5.2692  5.2692
  5.3035  5.3037  5.4345  5.4347  5.4497  5.4498  5.5097  5.5101  5.5329  5.5331
  5.5968  5.5970  5.6072  5.6075  5.6628  5.6629  5.6905  5.6908  5.7537  5.7541
  5.7717  5.7721  5.8781  5.8781  5.9353  5.9355  5.9719  5.9720  6.0060  6.0061
  6.0474  6.0476  6.0789  6.0790  6.1376  6.1377  6.1957  6.1958  6.2086  6.2088
  6.2967  6.2969  6.3155  6.3157  6.3532  6.3533  6.4145  6.4146  6.4359  6.4360
  6.5428  6.5430  6.5496  6.5497  6.6251  6.6251  6.6919  6.6920  6.7787  6.7791
  6.7993  6.7994  6.8932  6.8934  6.9069  6.9070  6.9840  6.9841  7.0042  7.0044
  7.0374  7.0376  7.0574  7.0574  7.0864  7.0866  7.1416  7.1417  7.1672  7.1673
  7.2074  7.2074  7.3426  7.3427  7.3943  7.3945  7.4677  7.4679  7.4901  7.4903
  7.6004  7.6005  7.6291  7.6293  7.6806  7.6808  7.6982  7.6983  7.7675  7.7677
  7.7896  7.7898  7.8446  7.8447  7.9142  7.9143  8.0853  8.0854  8.1427  8.1428
  8.3042  8.3043  8.3906  8.3907  8.5476  8.5478  8.6269  8.6271  8.7017  8.7017
  8.7575  8.7576
   0.45833   0.42389   0.53944
 -1.5361 -1.5361 -1.5324 -1.5324 -1.5160 -1.5160 -1.5144 -1.5144 -1.1492 -1.1492
 -1.1451 -1.1451 -1.1379 -1.1379 -1.1365 -1.1365 -1.1317 -1.1317 -1.1296 -1.1296
 -1.1256 -1.1256 -1.1234 -1.1234 -1.1004 -1.1004 -1.0974 -1.0974 -0.5647 -0.5647
 -0.5366 -0.5366 -0.4098 -0.4098 -0.3824 -0.3824 -0.3389 -0.3388 -0.3145 -0.3145
 -0.3013 -0.3013 -0.2945 -0.2945 -0.2657 -0.2657 -0.2454 -0.2454 -0.2244 -0.2243
 -0.2205 -0.2205  0.6120  0.6120  0.6344  0.6344  0.6681  0.6681  0.6807  0.6807
  0.8776  0.8776  0.8916  0.8916  0.9941  0.9941  1.0185  1.0185  1.0396  1.0396
  1.0526  1.0527  1.2105  1.2105  1.2242  1.2242  1.2627  1.2628  1.2905  1.2905
  1.3468  1.3469  1.3560  1.3560  1.5141  1.5141  1.5302  1.5302  1.5782  1.5782
  1.5861  1.5861  1.7518  1.7518  1.7892  1.7892  1.8506  1.8506  1.9267  1.9267
  2.0024  2.0024  2.0151  2.0152  2.0787  2.0787  2.1342  2.1343  2.2638  2.2639
  2.2738  2.2739  2.3186  2.3186  2.3434  2.3434  2.3646  2.3646  2.4075  2.4076
  2.4338  2.4339  2.4610  2.4610  2.5233  2.5233  2.5672  2.5673  2.6579  2.6582
  2.6715  2.6719  2.6967  2.6968  2.7165  2.7166  2.7585  2.7586  2.7742  2.7743
  2.8936  2.8937  2.8993  2.8996  2.9833  2.9835  2.9943  2.9944  3.0517  3.0517
  3.0985  3.0988  3.1295  3.1297  3.1863  3.1865  3.2422  3.2423  3.2747  3.2748
  3.3529  3.3530  3.4283  3.4283  3.4794  3.4795  3.4904  3.4905  3.5489  3.5491
  3.5613  3.5615  3.5989  3.5990  3.6514  3.6515  3.6946  3.6948  3.7284  3.7286
  3.8022  3.8022  3.8420  3.8421  3.8829  3.8830  3.9325  3.9326  3.9622  3.9629
  3.9944  3.9948  4.0233  4.0234  4.0746  4.0747  4.1380  4.1380  4.2042  4.2042
  4.2474  4.2475  4.2720  4.2723  4.3134  4.3137  4.3305  4.3309  4.3591  4.3595
  4.4049  4.4050  4.4138  4.4142  4.4835  4.4836  4.5242  4.5244  4.5680  4.5682
  4.6068  4.6069  4.6656  4.6656  4.7101  4.7101  4.7595  4.7597  4.8373  4.8376
  4.8586  4.8589  4.9253  4.9254  4.9551  4.9554  4.9955  4.9960  5.0211  5.0214
  5.0586  5.0593  5.0870  5.0877  5.1779  5.1780  5.2080  5.2082  5.2588  5.2589
  5.3138  5.3141  5.4304  5.4308  5.4457  5.4459  5.4996  5.5001  5.5420  5.5422
  5.5950  5.5952  5.6109  5.6112  5.6534  5.6535  5.6950  5.6953  5.7499  5.7503
  5.7825  5.7829  5.8763  5.8764  5.9374  5.9376  5.9681  5.9682  6.0052  6.0054
  6.0480  6.0482  6.0814  6.0815  6.1371  6.1372  6.1923  6.1923  6.2142  6.2144
  6.2929  6.2931  6.3196  6.3198  6.3538  6.3540  6.4157  6.4158  6.4372  6.4374
  6.5403  6.5406  6.5540  6.5541  6.6242  6.6243  6.6920  6.6921  6.7755  6.7760
  6.8011  6.8013  6.8881  6.8882  6.9064  6.9066  6.9744  6.9745  7.0115  7.0117
  7.0322  7.0325  7.0583  7.0584  7.0868  7.0870  7.1432  7.1434  7.1693  7.1695
  7.2108  7.2109  7.3415  7.3416  7.3930  7.3933  7.4658  7.4661  7.4890  7.4893
  7.5960  7.5961  7.6286  7.6287  7.6753  7.6755  7.7047  7.7049  7.7659  7.7662
  7.7946  7.7947  7.8456  7.8457  7.9160  7.9160  8.0844  8.0845  8.1432  8.1433
  8.3043  8.3044  8.3904  8.3905  8.5472  8.5473  8.6255  8.6256  8.7037  8.7037
  8.7598  8.7599
   0.43750   0.42389   0.53944
 -1.5370 -1.5370 -1.5316 -1.5316 -1.5162 -1.5162 -1.5142 -1.5142 -1.1492 -1.1492
 -1.1452 -1.1452 -1.1382 -1.1382 -1.1363 -1.1363 -1.1318 -1.1318 -1.1295 -1.1295
 -1.1260 -1.1260 -1.1228 -1.1228 -1.1004 -1.1004 -1.0972 -1.0972 -0.5661 -0.5661
 -0.5351 -0.5351 -0.4102 -0.4102 -0.3819 -0.3819 -0.3428 -0.3427 -0.3141 -0.3141
 -0.3008 -0.3008 -0.2919 -0.2918 -0.2670 -0.2670 -0.2445 -0.2445 -0.2243 -0.2243
 -0.2203 -0.2203  0.6074  0.6074  0.6382  0.6382  0.6676  0.6676  0.6838  0.6839
  0.8775  0.8776  0.8916  0.8916  0.9877  0.9877  1.0207  1.0207  1.0384  1.0384
  1.0556  1.0557  1.2109  1.2110  1.2250  1.2250  1.2619  1.2619  1.2924  1.2924
  1.3449  1.3450  1.3577  1.3577  1.5115  1.5116  1.5324  1.5324  1.5758  1.5758
  1.5875  1.5875  1.7516  1.7517  1.7919  1.7919  1.8516  1.8516  1.9265  1.9265
  1.9979  1.9980  2.0167  2.0168  2.0787  2.0787  2.1308  2.1309  2.2582  2.2583
  2.2731  2.2731  2.3169  2.3169  2.3383  2.3383  2.3662  2.3662  2.4060  2.4061
  2.4386  2.4386  2.4657  2.4657  2.5226  2.5226  2.5683  2.5684  2.6599  2.6602
  2.6742  2.6745  2.6976  2.6977  2.7202  2.7203  2.7578  2.7578  2.7783  2.7784
  2.8930  2.8931  2.9013  2.9015  2.9789  2.9791  2.9927  2.9928  3.0463  3.0463
  3.0919  3.0921  3.1245  3.1247  3.1996  3.1997  3.2375  3.2377  3.2823  3.2824
  3.3502  3.3503  3.4339  3.4340  3.4736  3.4737  3.4883  3.4884  3.5458  3.5460
  3.5610  3.5613  3.5985  3.5987  3.6504  3.6505  3.6957  3.6959  3.7304  3.7307
  3.8043  3.8044  3.8472  3.8473  3.8764  3.8767  3.9370  3.9373  3.9581  3.9588
  3.9946  3.9950  4.0265  4.0266  4.0719  4.0720  4.1378  4.1378  4.2054  4.2055
  4.2418  4.2419  4.2728  4.2730  4.3147  4.3150  4.3286  4.3289  4.3610  4.3614
  4.4052  4.4054  4.4182  4.4186  4.4837  4.4839  4.5248  4.5250  4.5691  4.5694
  4.6063  4.6064  4.6637  4.6637  4.7133  4.7133  4.7611  4.7614  4.8360  4.8364
  4.8585  4.8588  4.9192  4.9193  4.9599  4.9602  4.9924  4.9929  5.0193  5.0194
  5.0578  5.0586  5.0951  5.0959  5.1792  5.1793  5.2077  5.2080  5.2487  5.2489
  5.3242  5.3246  5.4240  5.4245  5.4397  5.4399  5.4906  5.4912  5.5485  5.5487
  5.5935  5.5935  5.6103  5.6107  5.6495  5.6499  5.6971  5.6974  5.7489  5.7492
  5.7938  5.7941  5.8732  5.8733  5.9409  5.9412  5.9625  5.9627  6.0046  6.0049
  6.0480  6.0483  6.0851  6.0852  6.1359  6.1361  6.1899  6.1900  6.2207  6.2209
  6.2895  6.2896  6.3237  6.3238  6.3550  6.3553  6.4169  6.4169  6.4393  6.4397
  6.5383  6.5387  6.5590  6.5591  6.6230  6.6231  6.6922  6.6923  6.7705  6.7712
  6.8036  6.8038  6.8811  6.8812  6.9040  6.9042  6.9656  6.9656  7.0147  7.0149
  7.0289  7.0294  7.0578  7.0579  7.0873  7.0877  7.1460  7.1461  7.1717  7.1720
  7.2166  7.2168  7.3399  7.3401  7.3909  7.3912  7.4627  7.4630  7.4870  7.4873
  7.5896  7.5897  7.6277  7.6279  7.6703  7.6706  7.7107  7.7109  7.7644  7.7646
  7.8015  7.8016  7.8477  7.8478  7.9185  7.9186  8.0830  8.0831  8.1439  8.1440
  8.3044  8.3046  8.3902  8.3903  8.5462  8.5463  8.6231  8.6232  8.7069  8.7070
  8.7634  8.7635
   0.41667   0.42389   0.53944
 -1.5380 -1.5380 -1.5308 -1.5308 -1.5163 -1.5163 -1.5139 -1.5139 -1.1493 -1.1493
 -1.1452 -1.1452 -1.1385 -1.1385 -1.1361 -1.1361 -1.1320 -1.1320 -1.1295 -1.1295
 -1.1264 -1.1264 -1.1223 -1.1223 -1.1005 -1.1005 -1.0969 -1.0969 -0.5678 -0.5678
 -0.5333 -0.5333 -0.4107 -0.4107 -0.3812 -0.3812 -0.3472 -0.3472 -0.3143 -0.3143
 -0.2998 -0.2998 -0.2887 -0.2887 -0.2685 -0.2685 -0.2435 -0.2435 -0.2242 -0.2242
 -0.2201 -0.2201  0.6028  0.6028  0.6416  0.6416  0.6678  0.6678  0.6875  0.6876
  0.8775  0.8775  0.8917  0.8917  0.9810  0.9810  1.0208  1.0208  1.0384  1.0384
  1.0590  1.0590  1.2115  1.2115  1.2262  1.2262  1.2608  1.2609  1.2948  1.2948
  1.3429  1.3430  1.3595  1.3595  1.5089  1.5089  1.5345  1.5345  1.5733  1.5733
  1.5888  1.5888  1.7515  1.7516  1.7955  1.7955  1.8530  1.8530  1.9261  1.9261
  1.9932  1.9932  2.0179  2.0180  2.0785  2.0785  2.1263  2.1263  2.2510  2.2511
  2.2711  2.2711  2.3117  2.3117  2.3384  2.3384  2.3685  2.3685  2.4014  2.4015
  2.4440  2.4440  2.4713  2.4714  2.5222  2.5222  2.5697  2.5697  2.6629  2.6630
  2.6764  2.6766  2.7001  2.7001  2.7247  2.7248  2.7577  2.7577  2.7829  2.7830
  2.8930  2.8930  2.9035  2.9037  2.9733  2.9734  2.9904  2.9904  3.0400  3.0400
  3.0827  3.0829  3.1223  3.1225  3.2115  3.2116  3.2342  3.2344  3.2897  3.2897
  3.3481  3.3482  3.4399  3.4399  3.4665  3.4666  3.4856  3.4857  3.5420  3.5422
  3.5593  3.5595  3.5989  3.5991  3.6492  3.6494  3.6982  3.6984  3.7320  3.7324
  3.8063  3.8063  3.8514  3.8515  3.8729  3.8731  3.9393  3.9397  3.9546  3.9554
  3.9929  3.9932  4.0333  4.0333  4.0685  4.0686  4.1374  4.1375  4.2046  4.2047
  4.2358  4.2359  4.2726  4.2727  4.3164  4.3167  4.3284  4.3287  4.3631  4.3634
  4.4063  4.4066  4.4231  4.4236  4.4841  4.4843  4.5253  4.5255  4.5697  4.5699
  4.6080  4.6082  4.6614  4.6614  4.7169  4.7169  4.7624  4.7627  4.8349  4.8353
  4.8573  4.8575  4.9149  4.9150  4.9618  4.9620  4.9903  4.9907  5.0152  5.0153
  5.0601  5.0609  5.1039  5.1048  5.1810  5.1811  5.2055  5.2059  5.2412  5.2415
  5.3333  5.3336  5.4157  5.4162  5.4329  5.4333  5.4827  5.4834  5.5510  5.5511
  5.5879  5.5881  5.6086  5.6088  5.6540  5.6543  5.6976  5.6979  5.7502  5.7504
  5.8045  5.8048  5.8688  5.8689  5.9445  5.9447  5.9572  5.9575  6.0042  6.0046
  6.0470  6.0473  6.0896  6.0897  6.1343  6.1346  6.1888  6.1889  6.2278  6.2279
  6.2876  6.2876  6.3271  6.3271  6.3570  6.3573  6.4173  6.4174  6.4422  6.4427
  6.5366  6.5371  6.5647  6.5648  6.6220  6.6221  6.6927  6.6928  6.7641  6.7649
  6.8062  6.8063  6.8728  6.8729  6.8995  6.8997  6.9582  6.9582  7.0106  7.0108
  7.0314  7.0319  7.0559  7.0561  7.0881  7.0885  7.1494  7.1496  7.1736  7.1740
  7.2248  7.2250  7.3383  7.3385  7.3880  7.3884  7.4581  7.4584  7.4843  7.4845
  7.5822  7.5823  7.6267  7.6269  7.6656  7.6659  7.7156  7.7158  7.7631  7.7632
  7.8094  7.8094  7.8513  7.8515  7.9216  7.9216  8.0812  8.0813  8.1447  8.1448
  8.3046  8.3048  8.3903  8.3904  8.5448  8.5449  8.6201  8.6202  8.7113  8.7115
  8.7682  8.7684
   0.39583   0.42389   0.53944
 -1.5389 -1.5389 -1.5301 -1.5301 -1.5164 -1.5164 -1.5136 -1.5136 -1.1493 -1.1493
 -1.1452 -1.1452 -1.1389 -1.1388 -1.1358 -1.1358 -1.1321 -1.1321 -1.1295 -1.1295
 -1.1267 -1.1267 -1.1218 -1.1218 -1.1005 -1.1005 -1.0965 -1.0965 -0.5697 -0.5697
 -0.5312 -0.5312 -0.4113 -0.4113 -0.3805 -0.3804 -0.3519 -0.3519 -0.3150 -0.3150
 -0.2986 -0.2986 -0.2854 -0.2854 -0.2700 -0.2700 -0.2425 -0.2425 -0.2240 -0.2240
 -0.2199 -0.2199  0.5983  0.5983  0.6442  0.6442  0.6691  0.6691  0.6916  0.6917
  0.8774  0.8774  0.8916  0.8916  0.9743  0.9743  1.0189  1.0189  1.0394  1.0394
  1.0626  1.0627  1.2122  1.2122  1.2276  1.2276  1.2598  1.2598  1.2976  1.2976
  1.3410  1.3410  1.3613  1.3614  1.5062  1.5062  1.5364  1.5365  1.5708  1.5708
  1.5900  1.5900  1.7515  1.7515  1.7996  1.7996  1.8544  1.8544  1.9251  1.9251
  1.9885  1.9886  2.0188  2.0188  2.0783  2.0783  2.1207  2.1208  2.2422  2.2422
  2.2677  2.2677  2.3059  2.3060  2.3422  2.3422  2.3701  2.3701  2.3962  2.3962
  2.4482  2.4482  2.4770  2.4770  2.5224  2.5224  2.5713  2.5714  2.6663  2.6664
  2.6780  2.6781  2.7041  2.7041  2.7297  2.7298  2.7584  2.7584  2.7877  2.7877
  2.8938  2.8938  2.9059  2.9060  2.9669  2.9670  2.9873  2.9873  3.0334  3.0335
  3.0730  3.0731  3.1212  3.1213  3.2200  3.2200  3.2783  3.2785  3.2962  3.2962
  3.3478  3.3479  3.4445  3.4446  3.4588  3.4589  3.4834  3.4835  3.5370  3.5372
  3.5561  3.5563  3.6002  3.6006  3.6489  3.6490  3.7009  3.7010  3.7339  3.7343
  3.8064  3.8065  3.8529  3.8530  3.8743  3.8745  3.9388  3.9391  3.9532  3.9537
  3.9907  3.9910  4.0416  4.0417  4.0658  4.0658  4.1366  4.1367  4.1996  4.1996
  4.2317  4.2320  4.2709  4.2710  4.3182  4.3186  4.3303  4.3304  4.3657  4.3660
  4.4082  4.4085  4.4282  4.4286  4.4843  4.4845  4.5257  4.5259  4.5702  4.5704
  4.6123  4.6125  4.6586  4.6586  4.7205  4.7206  4.7625  4.7629  4.8333  4.8335
  4.8554  4.8556  4.9122  4.9123  4.9605  4.9607  4.9882  4.9885  5.0119  5.0120
  5.0637  5.0645  5.1137  5.1147  5.1828  5.1830  5.2004  5.2008  5.2382  5.2385
  5.3397  5.3400  5.4065  5.4071  5.4268  5.4273  5.4756  5.4763  5.5464  5.5465
  5.5805  5.5807  5.6107  5.6108  5.6609  5.6611  5.6988  5.6990  5.7528  5.7529
  5.8139  5.8142  5.8636  5.8636  5.9422  5.9423  5.9579  5.9582  6.0039  6.0043
  6.0449  6.0453  6.0943  6.0944  6.1330  6.1333  6.1886  6.1887  6.2351  6.2352
  6.2878  6.2879  6.3300  6.3300  6.3597  6.3600  6.4163  6.4165  6.4458  6.4465
  6.5346  6.5353  6.5708  6.5709  6.6221  6.6221  6.6931  6.6932  6.7568  6.7576
  6.8081  6.8081  6.8634  6.8635  6.8937  6.8938  6.9524  6.9524  7.0036  7.0039
  7.0349  7.0353  7.0534  7.0536  7.0892  7.0898  7.1531  7.1533  7.1748  7.1753
  7.2345  7.2346  7.3370  7.3373  7.3845  7.3849  7.4517  7.4519  7.4814  7.4815
  7.5745  7.5746  7.6257  7.6260  7.6608  7.6610  7.7193  7.7194  7.7619  7.7620
  7.8174  7.8175  7.8570  7.8572  7.9248  7.9248  8.0791  8.0793  8.1454  8.1455
  8.3049  8.3051  8.3909  8.3909  8.5427  8.5428  8.6168  8.6168  8.7168  8.7170
  8.7739  8.7741
   0.37500   0.42389   0.53944
 -1.5398 -1.5398 -1.5294 -1.5294 -1.5165 -1.5165 -1.5133 -1.5133 -1.1494 -1.1494
 -1.1453 -1.1453 -1.1392 -1.1392 -1.1356 -1.1356 -1.1323 -1.1323 -1.1295 -1.1295
 -1.1270 -1.1270 -1.1212 -1.1212 -1.1004 -1.1004 -1.0961 -1.0961 -0.5718 -0.5718
 -0.5289 -0.5289 -0.4120 -0.4120 -0.3796 -0.3796 -0.3566 -0.3566 -0.3159 -0.3159
 -0.2973 -0.2973 -0.2823 -0.2823 -0.2711 -0.2711 -0.2415 -0.2415 -0.2238 -0.2238
 -0.2194 -0.2194  0.5939  0.5939  0.6459  0.6459  0.6714  0.6714  0.6961  0.6961
  0.8773  0.8773  0.8915  0.8915  0.9676  0.9676  1.0158  1.0158  1.0407  1.0407
  1.0666  1.0666  1.2128  1.2128  1.2292  1.2292  1.2588  1.2588  1.3007  1.3007
  1.3392  1.3392  1.3632  1.3632  1.5036  1.5036  1.5380  1.5381  1.5684  1.5684
  1.5913  1.5913  1.7515  1.7515  1.8042  1.8042  1.8559  1.8559  1.9235  1.9235
  1.9843  1.9843  2.0196  2.0197  2.0781  2.0781  2.1146  2.1146  2.2322  2.2322
  2.2628  2.2628  2.3023  2.3023  2.3473  2.3473  2.3698  2.3698  2.3921  2.3921
  2.4510  2.4510  2.4821  2.4822  2.5231  2.5232  2.5734  2.5734  2.6698  2.6698
  2.6793  2.6794  2.7095  2.7095  2.7353  2.7354  2.7606  2.7606  2.7926  2.7926
  2.8959  2.8959  2.9086  2.9087  2.9605  2.9606  2.9841  2.9841  3.0271  3.0272
  3.0644  3.0644  3.1201  3.1202  3.2270  3.2270  3.2344  3.2348  3.3012  3.3013
  3.3498  3.3499  3.4442  3.4443  3.4531  3.4532  3.4832  3.4833  3.5306  3.5308
  3.5518  3.5520  3.6025  3.6029  3.6500  3.6501  3.7027  3.7027  3.7367  3.7370
  3.8033  3.8033  3.8536  3.8538  3.8783  3.8784  3.9373  3.9373  3.9535  3.9536
  3.9891  3.9893  4.0463  4.0463  4.0679  4.0680  4.1349  4.1351  4.1903  4.1903
  4.2306  4.2310  4.2679  4.2681  4.3201  4.3204  4.3335  4.3335  4.3695  4.3698
  4.4107  4.4111  4.4330  4.4334  4.4840  4.4842  4.5261  4.5262  4.5720  4.5721
  4.6181  4.6184  4.6557  4.6557  4.7241  4.7243  4.7613  4.7617  4.8299  4.8300
  4.8544  4.8544  4.9101  4.9104  4.9570  4.9571  4.9849  4.9851  5.0115  5.0115
  5.0673  5.0680  5.1246  5.1256  5.1829  5.1831  5.1945  5.1950  5.2393  5.2395
  5.3421  5.3423  5.3976  5.3982  5.4225  5.4231  5.4689  5.4697  5.5334  5.5334
  5.5778  5.5778  5.6148  5.6148  5.6644  5.6644  5.7038  5.7040  5.7560  5.7561
  5.8216  5.8219  5.8581  5.8583  5.9355  5.9355  5.9623  5.9626  6.0036  6.0041
  6.0427  6.0431  6.0989  6.0990  6.1324  6.1327  6.1888  6.1890  6.2424  6.2424
  6.2904  6.2904  6.3331  6.3331  6.3627  6.3630  6.4140  6.4142  6.4500  6.4507
  6.5318  6.5325  6.5764  6.5765  6.6243  6.6244  6.6929  6.6930  6.7494  6.7502
  6.8086  6.8088  6.8531  6.8532  6.8879  6.8880  6.9477  6.9478  6.9963  6.9967
  7.0359  7.0361  7.0519  7.0522  7.0910  7.0915  7.1565  7.1567  7.1759  7.1764
  7.2448  7.2449  7.3362  7.3365  7.3803  7.3807  7.4435  7.4435  7.4788  7.4789
  7.5670  7.5671  7.6248  7.6250  7.6555  7.6558  7.7219  7.7219  7.7608  7.7610
  7.8249  7.8251  7.8647  7.8649  7.9278  7.9278  8.0769  8.0772  8.1458  8.1459
  8.3053  8.3056  8.3921  8.3921  8.5399  8.5400  8.6132  8.6133  8.7232  8.7234
  8.7805  8.7806
   0.35417   0.42389   0.53944
 -1.5407 -1.5407 -1.5288 -1.5288 -1.5165 -1.5165 -1.5130 -1.5130 -1.1494 -1.1494
 -1.1453 -1.1453 -1.1395 -1.1395 -1.1354 -1.1354 -1.1325 -1.1325 -1.1295 -1.1295
 -1.1273 -1.1272 -1.1208 -1.1208 -1.1003 -1.1003 -1.0957 -1.0957 -0.5740 -0.5740
 -0.5265 -0.5265 -0.4128 -0.4128 -0.3787 -0.3787 -0.3611 -0.3611 -0.3172 -0.3172
 -0.2958 -0.2958 -0.2803 -0.2803 -0.2712 -0.2712 -0.2406 -0.2406 -0.2236 -0.2236
 -0.2191 -0.2191  0.5897  0.5897  0.6468  0.6468  0.6747  0.6747  0.7009  0.7009
  0.8771  0.8771  0.8912  0.8912  0.9612  0.9612  1.0119  1.0119  1.0417  1.0417
  1.0706  1.0706  1.2134  1.2134  1.2311  1.2311  1.2580  1.2580  1.3039  1.3039
  1.3377  1.3377  1.3651  1.3651  1.5012  1.5012  1.5392  1.5392  1.5660  1.5660
  1.5929  1.5929  1.7516  1.7516  1.8090  1.8090  1.8570  1.8570  1.9209  1.9209
  1.9808  1.9808  2.0204  2.0204  2.0777  2.0777  2.1081  2.1081  2.2214  2.2214
  2.2568  2.2568  2.3009  2.3009  2.3522  2.3522  2.3676  2.3676  2.3901  2.3901
  2.4526  2.4526  2.4860  2.4860  2.5243  2.5243  2.5756  2.5756  2.6725  2.6725
  2.6805  2.6806  2.7155  2.7155  2.7411  2.7412  2.7637  2.7637  2.7972  2.7973
  2.8995  2.8995  2.9108  2.9108  2.9549  2.9549  2.9809  2.9809  3.0212  3.0212
  3.0567  3.0567  3.1187  3.1188  3.2290  3.2290  3.2379  3.2382  3.3043  3.3045
  3.3542  3.3542  3.4374  3.4374  3.4507  3.4507  3.4861  3.4861  3.5229  3.5230
  3.5469  3.5471  3.6053  3.6058  3.6524  3.6525  3.7033  3.7034  3.7403  3.7405
  3.7967  3.7968  3.8550  3.8552  3.8818  3.8818  3.9365  3.9368  3.9546  3.9548
  3.9883  3.9884  4.0438  4.0438  4.0775  4.0777  4.1316  4.1318  4.1796  4.1796
  4.2315  4.2320  4.2643  4.2644  4.3219  4.3222  4.3369  4.3370  4.3743  4.3745
  4.4140  4.4143  4.4372  4.4375  4.4833  4.4835  4.5266  4.5266  4.5753  4.5754
  4.6244  4.6248  4.6531  4.6531  4.7275  4.7278  4.7589  4.7592  4.8243  4.8244
  4.8548  4.8548  4.9076  4.9079  4.9524  4.9525  4.9811  4.9814  5.0131  5.0131
  5.0701  5.0707  5.1363  5.1373  5.1773  5.1775  5.1936  5.1941  5.2429  5.2431
  5.3398  5.3399  5.3896  5.3902  5.4207  5.4216  5.4627  5.4634  5.5161  5.5161
  5.5777  5.5777  5.6196  5.6197  5.6626  5.6629  5.7130  5.7132  5.7592  5.7596
  5.8272  5.8275  5.8535  5.8539  5.9284  5.9284  5.9655  5.9657  6.0023  6.0028
  6.0424  6.0427  6.1030  6.1031  6.1325  6.1327  6.1896  6.1897  6.2492  6.2493
  6.2942  6.2943  6.3375  6.3375  6.3659  6.3661  6.4107  6.4110  6.4544  6.4551
  6.5277  6.5284  6.5807  6.5809  6.6298  6.6299  6.6911  6.6911  6.7429  6.7437
  6.8075  6.8077  6.8424  6.8425  6.8834  6.8835  6.9438  6.9438  6.9892  6.9895
  7.0332  7.0334  7.0524  7.0527  7.0935  7.0940  7.1589  7.1590  7.1775  7.1780
  7.2547  7.2547  7.3357  7.3360  7.3754  7.3758  7.4339  7.4340  7.4768  7.4770
  7.5599  7.5600  7.6235  7.6238  7.6502  7.6503  7.7232  7.7233  7.7603  7.7606
  7.8314  7.8316  7.8739  7.8742  7.9305  7.9306  8.0750  8.0754  8.1457  8.1458
  8.3059  8.3063  8.3942  8.3943  8.5364  8.5365  8.6096  8.6097  8.7303  8.7305
  8.7876  8.7878
   0.33333   0.42389   0.53944
 -1.5416 -1.5416 -1.5282 -1.5282 -1.5165 -1.5165 -1.5128 -1.5128 -1.1495 -1.1495
 -1.1454 -1.1454 -1.1398 -1.1398 -1.1352 -1.1352 -1.1326 -1.1326 -1.1295 -1.1294
 -1.1275 -1.1275 -1.1203 -1.1203 -1.1001 -1.1001 -1.0953 -1.0953 -0.5762 -0.5762
 -0.5241 -0.5241 -0.4137 -0.4137 -0.3782 -0.3782 -0.3652 -0.3652 -0.3186 -0.3186
 -0.2944 -0.2944 -0.2799 -0.2799 -0.2696 -0.2696 -0.2398 -0.2398 -0.2233 -0.2233
 -0.2187 -0.2187  0.5858  0.5858  0.6472  0.6472  0.6786  0.6786  0.7058  0.7058
  0.8768  0.8768  0.8907  0.8907  0.9551  0.9551  1.0076  1.0076  1.0424  1.0424
  1.0746  1.0746  1.2138  1.2138  1.2331  1.2331  1.2574  1.2574  1.3070  1.3070
  1.3367  1.3367  1.3670  1.3670  1.4989  1.4989  1.5399  1.5399  1.5638  1.5638
  1.5948  1.5949  1.7516  1.7516  1.8137  1.8137  1.8575  1.8575  1.9174  1.9174
  1.9783  1.9783  2.0214  2.0214  2.0772  2.0772  2.1014  2.1015  2.2106  2.2106
  2.2503  2.2503  2.3010  2.3010  2.3544  2.3544  2.3663  2.3664  2.3895  2.3896
  2.4534  2.4534  2.4887  2.4887  2.5254  2.5255  2.5778  2.5778  2.6743  2.6744
  2.6816  2.6817  2.7214  2.7214  2.7472  2.7473  2.7680  2.7680  2.8018  2.8018
  2.9047  2.9047  2.9119  2.9119  2.9509  2.9509  2.9785  2.9786  3.0156  3.0157
  3.0504  3.0504  3.1171  3.1171  3.2280  3.2280  3.2421  3.2424  3.3059  3.3061
  3.3600  3.3601  3.4294  3.4294  3.4471  3.4472  3.4912  3.4912  3.5141  3.5142
  3.5418  3.5419  3.6084  3.6090  3.6557  3.6558  3.7031  3.7032  3.7443  3.7444
  3.7880  3.7881  3.8562  3.8563  3.8839  3.8840  3.9369  3.9372  3.9572  3.9576
  3.9882  3.9883  4.0385  4.0385  4.0897  4.0899  4.1257  4.1259  4.1709  4.1711
  4.2335  4.2341  4.2605  4.2607  4.3236  4.3239  4.3401  4.3403  4.3794  4.3796
  4.4180  4.4184  4.4404  4.4407  4.4833  4.4834  4.5273  4.5273  4.5795  4.5795
  4.6302  4.6306  4.6514  4.6515  4.7307  4.7311  4.7558  4.7561  4.8172  4.8172
  4.8560  4.8560  4.9036  4.9041  4.9479  4.9479  4.9783  4.9786  5.0153  5.0154
  5.0719  5.0724  5.1478  5.1487  5.1690  5.1692  5.1963  5.1968  5.2480  5.2482
  5.3338  5.3338  5.3823  5.3829  5.4211  5.4222  5.4570  5.4577  5.4985  5.4985
  5.5778  5.5778  5.6249  5.6251  5.6577  5.6582  5.7230  5.7231  5.7628  5.7634
  5.8306  5.8309  5.8509  5.8514  5.9219  5.9220  5.9664  5.9665  5.9985  5.9991
  6.0451  6.0453  6.1062  6.1063  6.1333  6.1334  6.1914  6.1914  6.2557  6.2557
  6.2973  6.2974  6.3445  6.3446  6.3691  6.3692  6.4073  6.4076  6.4585  6.4592
  6.5221  6.5227  6.5835  6.5837  6.6383  6.6384  6.6867  6.6868  6.7383  6.7390
  6.8046  6.8048  6.8322  6.8323  6.8806  6.8807  6.9401  6.9401  6.9824  6.9827
  7.0285  7.0287  7.0537  7.0541  7.0968  7.0972  7.1600  7.1601  7.1800  7.1805
  7.2633  7.2634  7.3352  7.3356  7.3696  7.3699  7.4244  7.4246  7.4753  7.4756
  7.5534  7.5535  7.6213  7.6214  7.6456  7.6456  7.7231  7.7232  7.7608  7.7612
  7.8366  7.8368  7.8840  7.8843  7.9330  7.9331  8.0735  8.0740  8.1450  8.1451
  8.3067  8.3071  8.3973  8.3974  8.5323  8.5325  8.6062  8.6063  8.7380  8.7382
  8.7951  8.7953
   0.31250   0.42389   0.53944
 -1.5424 -1.5424 -1.5278 -1.5278 -1.5164 -1.5164 -1.5125 -1.5125 -1.1495 -1.1495
 -1.1455 -1.1455 -1.1400 -1.1400 -1.1350 -1.1350 -1.1327 -1.1327 -1.1295 -1.1294
 -1.1277 -1.1277 -1.1200 -1.1200 -1.0999 -1.0998 -1.0949 -1.0949 -0.5783 -0.5783
 -0.5216 -0.5216 -0.4146 -0.4146 -0.3784 -0.3784 -0.3682 -0.3682 -0.3201 -0.3201
 -0.2930 -0.2930 -0.2806 -0.2806 -0.2669 -0.2669 -0.2392 -0.2392 -0.2231 -0.2231
 -0.2182 -0.2182  0.5822  0.5822  0.6474  0.6474  0.6829  0.6829  0.7110  0.7110
  0.8763  0.8763  0.8899  0.8899  0.9496  0.9496  1.0030  1.0030  1.0428  1.0428
  1.0785  1.0785  1.2139  1.2139  1.2351  1.2351  1.2570  1.2570  1.3097  1.3097
  1.3366  1.3366  1.3690  1.3690  1.4969  1.4969  1.5401  1.5401  1.5618  1.5618
  1.5973  1.5973  1.7516  1.7516  1.8180  1.8180  1.8571  1.8571  1.9133  1.9133
  1.9768  1.9768  2.0225  2.0225  2.0764  2.0764  2.0951  2.0951  2.2004  2.2004
  2.2438  2.2438  2.3017  2.3017  2.3521  2.3521  2.3686  2.3686  2.3895  2.3895
  2.4536  2.4536  2.4906  2.4907  2.5264  2.5265  2.5798  2.5798  2.6753  2.6753
  2.6826  2.6826  2.7268  2.7268  2.7529  2.7529  2.7734  2.7734  2.8065  2.8066
  2.9086  2.9086  2.9143  2.9143  2.9488  2.9488  2.9780  2.9781  3.0106  3.0107
  3.0456  3.0456  3.1154  3.1154  3.2252  3.2252  3.2463  3.2466  3.3063  3.3065
  3.3660  3.3661  3.4225  3.4225  3.4425  3.4425  3.4967  3.4968  3.5052  3.5053
  3.5369  3.5370  3.6114  3.6120  3.6593  3.6594  3.7028  3.7029  3.7477  3.7478
  3.7787  3.7788  3.8558  3.8558  3.8855  3.8856  3.9374  3.9377  3.9617  3.9620
  3.9884  3.9885  4.0326  4.0327  4.0997  4.0998  4.1184  4.1189  4.1667  4.1669
  4.2365  4.2371  4.2570  4.2573  4.3255  4.3256  4.3427  4.3430  4.3836  4.3838
  4.4230  4.4234  4.4426  4.4428  4.4848  4.4849  4.5282  4.5282  4.5830  4.5830
  4.6349  4.6352  4.6516  4.6516  4.7329  4.7334  4.7532  4.7534  4.8095  4.8095
  4.8572  4.8572  4.8980  4.8986  4.9440  4.9441  4.9768  4.9771  5.0174  5.0175
  5.0724  5.0728  5.1535  5.1539  5.1659  5.1660  5.2002  5.2006  5.2537  5.2539
  5.3262  5.3263  5.3751  5.3757  5.4216  5.4228  5.4529  5.4534  5.4830  5.4830
  5.5772  5.5772  5.6302  5.6305  5.6518  5.6525  5.7302  5.7306  5.7673  5.7682
  5.8321  5.8323  5.8504  5.8509  5.9167  5.9168  5.9655  5.9655  5.9926  5.9932
  6.0497  6.0499  6.1080  6.1081  6.1351  6.1352  6.1945  6.1945  6.2613  6.2614
  6.2985  6.2987  6.3543  6.3545  6.3728  6.3728  6.4043  6.4045  6.4619  6.4625
  6.5152  6.5158  6.5853  6.5856  6.6483  6.6484  6.6805  6.6805  6.7353  6.7360
  6.8002  6.8003  6.8237  6.8238  6.8794  6.8794  6.9363  6.9363  6.9759  6.9762
  7.0232  7.0233  7.0549  7.0552  7.1007  7.1010  7.1603  7.1603  7.1831  7.1835
  7.2700  7.2701  7.3345  7.3347  7.3626  7.3629  7.4164  7.4166  7.4744  7.4748
  7.5476  7.5478  7.6170  7.6170  7.6428  7.6429  7.7215  7.7217  7.7624  7.7628
  7.8405  7.8406  7.8939  7.8942  7.9353  7.9355  8.0728  8.0733  8.1436  8.1437
  8.3077  8.3081  8.4012  8.4013  8.5279  8.5281  8.6028  8.6029  8.7461  8.7463
  8.8029  8.8031
   0.29167   0.42389   0.53944
 -1.5432 -1.5432 -1.5274 -1.5274 -1.5163 -1.5163 -1.5122 -1.5122 -1.1496 -1.1496
 -1.1457 -1.1456 -1.1403 -1.1403 -1.1349 -1.1349 -1.1328 -1.1328 -1.1295 -1.1295
 -1.1279 -1.1278 -1.1196 -1.1196 -1.0995 -1.0995 -1.0945 -1.0945 -0.5805 -0.5805
 -0.5192 -0.5192 -0.4157 -0.4157 -0.3802 -0.3802 -0.3694 -0.3694 -0.3217 -0.3217
 -0.2918 -0.2918 -0.2815 -0.2815 -0.2640 -0.2640 -0.2386 -0.2386 -0.2229 -0.2229
 -0.2178 -0.2178  0.5788  0.5788  0.6474  0.6474  0.6874  0.6874  0.7163  0.7163
  0.8756  0.8756  0.8889  0.8889  0.9447  0.9447  0.9982  0.9982  1.0429  1.0429
  1.0822  1.0822  1.2138  1.2138  1.2372  1.2372  1.2569  1.2569  1.3117  1.3117
  1.3376  1.3376  1.3711  1.3711  1.4950  1.4950  1.5400  1.5400  1.5600  1.5600
  1.6002  1.6002  1.7513  1.7514  1.8216  1.8216  1.8555  1.8555  1.9091  1.9091
  1.9764  1.9765  2.0239  2.0239  2.0755  2.0755  2.0895  2.0895  2.1913  2.1913
  2.2375  2.2375  2.3024  2.3024  2.3487  2.3487  2.3714  2.3714  2.3897  2.3897
  2.4535  2.4536  2.4921  2.4922  2.5271  2.5271  2.5813  2.5813  2.6753  2.6753
  2.6837  2.6837  2.7315  2.7315  2.7565  2.7566  2.7805  2.7806  2.8116  2.8117
  2.9067  2.9067  2.9220  2.9221  2.9481  2.9481  2.9803  2.9803  3.0063  3.0064
  3.0425  3.0425  3.1138  3.1138  3.2214  3.2214  3.2499  3.2502  3.3059  3.3061
  3.3702  3.3703  3.4178  3.4179  3.4380  3.4380  3.4935  3.4936  3.5040  3.5041
  3.5331  3.5333  3.6139  3.6145  3.6624  3.6625  3.7027  3.7028  3.7487  3.7488
  3.7714  3.7714  3.8532  3.8532  3.8869  3.8871  3.9370  3.9372  3.9674  3.9677
  3.9883  3.9884  4.0276  4.0277  4.0967  4.0970  4.1210  4.1216  4.1666  4.1669
  4.2406  4.2413  4.2543  4.2546  4.3275  4.3276  4.3445  4.3450  4.3862  4.3864
  4.4288  4.4292  4.4443  4.4446  4.4881  4.4882  4.5294  4.5295  4.5845  4.5845
  4.6385  4.6388  4.6533  4.6534  4.7327  4.7333  4.7525  4.7526  4.8023  4.8024
  4.8579  4.8579  4.8917  4.8923  4.9408  4.9409  4.9761  4.9764  5.0191  5.0192
  5.0718  5.0721  5.1473  5.1474  5.1729  5.1732  5.2053  5.2056  5.2592  5.2594
  5.3195  5.3196  5.3677  5.3683  5.4191  5.4201  5.4516  5.4522  5.4713  5.4714
  5.5758  5.5758  5.6330  5.6332  5.6479  5.6486  5.7330  5.7336  5.7731  5.7741
  5.8330  5.8331  5.8512  5.8515  5.9132  5.9134  5.9631  5.9631  5.9860  5.9867
  6.0537  6.0539  6.1084  6.1086  6.1387  6.1387  6.1988  6.1989  6.2652  6.2652
  6.2989  6.2992  6.3641  6.3643  6.3786  6.3787  6.4022  6.4024  6.4643  6.4647
  6.5077  6.5081  6.5867  6.5870  6.6555  6.6555  6.6763  6.6763  6.7329  6.7336
  6.7947  6.7947  6.8180  6.8181  6.8793  6.8793  6.9320  6.9321  6.9699  6.9702
  7.0178  7.0181  7.0557  7.0559  7.1052  7.1053  7.1602  7.1603  7.1862  7.1866
  7.2742  7.2743  7.3328  7.3330  7.3545  7.3547  7.4110  7.4112  7.4739  7.4742
  7.5427  7.5429  7.6104  7.6105  7.6422  7.6425  7.7187  7.7189  7.7650  7.7654
  7.8429  7.8430  7.9025  7.9027  7.9382  7.9383  8.0728  8.0734  8.1416  8.1418
  8.3089  8.3092  8.4058  8.4059  8.5235  8.5237  8.5995  8.5996  8.7544  8.7546
  8.8109  8.8110
   0.27083   0.42389   0.53944
 -1.5440 -1.5440 -1.5271 -1.5271 -1.5161 -1.5161 -1.5120 -1.5120 -1.1496 -1.1496
 -1.1458 -1.1458 -1.1405 -1.1405 -1.1348 -1.1348 -1.1329 -1.1329 -1.1295 -1.1295
 -1.1280 -1.1280 -1.1194 -1.1194 -1.0991 -1.0991 -1.0941 -1.0941 -0.5825 -0.5825
 -0.5167 -0.5167 -0.4168 -0.4168 -0.3832 -0.3832 -0.3691 -0.3691 -0.3234 -0.3234
 -0.2909 -0.2909 -0.2820 -0.2820 -0.2611 -0.2611 -0.2381 -0.2381 -0.2228 -0.2228
 -0.2173 -0.2173  0.5757  0.5757  0.6475  0.6475  0.6920  0.6920  0.7216  0.7216
  0.8743  0.8743  0.8878  0.8878  0.9405  0.9405  0.9933  0.9933  1.0427  1.0427
  1.0857  1.0857  1.2133  1.2133  1.2392  1.2392  1.2571  1.2571  1.3128  1.3128
  1.3399  1.3399  1.3732  1.3732  1.4934  1.4934  1.5394  1.5394  1.5584  1.5584
  1.6037  1.6037  1.7508  1.7509  1.8238  1.8239  1.8526  1.8526  1.9051  1.9051
  1.9771  1.9771  2.0255  2.0255  2.0742  2.0742  2.0848  2.0848  2.1836  2.1836
  2.2315  2.2316  2.3028  2.3028  2.3457  2.3457  2.3722  2.3722  2.3907  2.3907
  2.4534  2.4534  2.4935  2.4935  2.5273  2.5273  2.5823  2.5823  2.6740  2.6740
  2.6852  2.6853  2.7358  2.7358  2.7572  2.7573  2.7894  2.7895  2.8170  2.8171
  2.9032  2.9032  2.9297  2.9298  2.9490  2.9490  2.9853  2.9853  3.0036  3.0036
  3.0413  3.0413  3.1124  3.1124  3.2173  3.2173  3.2530  3.2533  3.3050  3.3051
  3.3713  3.3714  3.4151  3.4153  3.4355  3.4356  3.4840  3.4841  3.5061  3.5062
  3.5323  3.5326  3.6155  3.6160  3.6646  3.6647  3.7032  3.7032  3.7444  3.7446
  3.7694  3.7694  3.8487  3.8488  3.8879  3.8880  3.9352  3.9354  3.9738  3.9740
  3.9866  3.9866  4.0249  4.0249  4.0862  4.0865  4.1301  4.1306  4.1698  4.1700
  4.2457  4.2463  4.2528  4.2532  4.3296  4.3297  4.3455  4.3459  4.3875  4.3878
  4.4346  4.4349  4.4466  4.4471  4.4928  4.4929  4.5310  4.5311  4.5835  4.5835
  4.6417  4.6419  4.6556  4.6557  4.7298  4.7303  4.7533  4.7534  4.7973  4.7974
  4.8576  4.8577  4.8858  4.8864  4.9380  4.9380  4.9758  4.9760  5.0204  5.0205
  5.0702  5.0704  5.1392  5.1395  5.1791  5.1792  5.2114  5.2115  5.2637  5.2641
  5.3157  5.3159  5.3600  5.3606  5.4131  5.4139  5.4518  5.4525  5.4655  5.4658
  5.5737  5.5739  5.6291  5.6294  5.6504  5.6505  5.7321  5.7328  5.7791  5.7800
  5.8340  5.8341  5.8524  5.8524  5.9119  5.9121  5.9591  5.9591  5.9801  5.9808
  6.0557  6.0557  6.1082  6.1085  6.1442  6.1443  6.2035  6.2037  6.2661  6.2662
  6.3004  6.3008  6.3694  6.3696  6.3873  6.3873  6.4033  6.4034  6.4651  6.4653
  6.5006  6.5009  6.5880  6.5883  6.6530  6.6530  6.6811  6.6811  6.7301  6.7306
  6.7890  6.7891  6.8154  6.8156  6.8798  6.8799  6.9272  6.9272  6.9647  6.9649
  7.0128  7.0131  7.0561  7.0562  7.1100  7.1100  7.1603  7.1603  7.1887  7.1891
  7.2757  7.2758  7.3294  7.3295  7.3466  7.3467  7.4085  7.4087  7.4735  7.4739
  7.5389  7.5390  7.6025  7.6026  7.6434  7.6437  7.7150  7.7152  7.7681  7.7686
  7.8438  7.8439  7.9087  7.9088  7.9424  7.9425  8.0737  8.0743  8.1392  8.1393
  8.3101  8.3104  8.4105  8.4107  8.5196  8.5199  8.5962  8.5963  8.7628  8.7630
  8.8188  8.8189
   0.25000   0.42389   0.53944
 -1.5448 -1.5448 -1.5268 -1.5268 -1.5159 -1.5159 -1.5117 -1.5117 -1.1497 -1.1497
 -1.1460 -1.1460 -1.1407 -1.1407 -1.1347 -1.1347 -1.1329 -1.1329 -1.1295 -1.1295
 -1.1282 -1.1281 -1.1192 -1.1192 -1.0987 -1.0987 -1.0938 -1.0938 -0.5845 -0.5845
 -0.5144 -0.5144 -0.4179 -0.4179 -0.3867 -0.3867 -0.3681 -0.3681 -0.3251 -0.3251
 -0.2906 -0.2906 -0.2820 -0.2819 -0.2585 -0.2585 -0.2376 -0.2376 -0.2227 -0.2227
 -0.2168 -0.2168  0.5730  0.5730  0.6475  0.6475  0.6967  0.6967  0.7268  0.7269
  0.8724  0.8724  0.8867  0.8867  0.9371  0.9371  0.9883  0.9883  1.0423  1.0423
  1.0889  1.0889  1.2126  1.2126  1.2411  1.2411  1.2575  1.2575  1.3132  1.3133
  1.3433  1.3434  1.3753  1.3754  1.4921  1.4921  1.5385  1.5385  1.5573  1.5573
  1.6077  1.6077  1.7500  1.7501  1.8242  1.8242  1.8487  1.8487  1.9017  1.9017
  1.9786  1.9787  2.0271  2.0271  2.0729  2.0730  2.0814  2.0814  2.1774  2.1774
  2.2262  2.2262  2.3028  2.3028  2.3435  2.3435  2.3705  2.3705  2.3925  2.3926
  2.4533  2.4533  2.4949  2.4950  2.5271  2.5272  2.5827  2.5828  2.6715  2.6715
  2.6875  2.6876  2.7398  2.7398  2.7557  2.7558  2.7991  2.7992  2.8224  2.8225
  2.8997  2.8997  2.9335  2.9335  2.9527  2.9527  2.9915  2.9915  3.0041  3.0041
  3.0424  3.0424  3.1115  3.1115  3.2131  3.2132  3.2555  3.2559  3.3036  3.3038
  3.3694  3.3694  3.4121  3.4123  3.4374  3.4375  3.4744  3.4746  3.5042  3.5044
  3.5357  3.5360  3.6159  3.6164  3.6652  3.6653  3.7039  3.7039  3.7369  3.7371
  3.7715  3.7716  3.8429  3.8429  3.8879  3.8879  3.9314  3.9316  3.9802  3.9805
  3.9825  3.9827  4.0251  4.0253  4.0768  4.0772  4.1387  4.1390  4.1750  4.1752
  4.2485  4.2491  4.2561  4.2566  4.3309  4.3309  4.3461  4.3465  4.3885  4.3888
  4.4395  4.4398  4.4499  4.4504  4.4982  4.4984  4.5331  4.5331  4.5805  4.5806
  4.6441  4.6443  4.6576  4.6577  4.7253  4.7258  4.7527  4.7529  4.7967  4.7969
  4.8562  4.8563  4.8812  4.8818  4.9353  4.9353  4.9753  4.9755  5.0212  5.0213
  5.0678  5.0679  5.1314  5.1318  5.1820  5.1821  5.2166  5.2167  5.2670  5.2675
  5.3163  5.3166  5.3519  5.3525  5.4065  5.4070  5.4496  5.4502  5.4674  5.4680
  5.5713  5.5715  5.6214  5.6220  5.6558  5.6559  5.7290  5.7297  5.7839  5.7845
  5.8347  5.8349  5.8537  5.8539  5.9127  5.9129  5.9533  5.9533  5.9756  5.9763
  6.0550  6.0550  6.1084  6.1088  6.1510  6.1512  6.2075  6.2078  6.2649  6.2652
  6.3039  6.3042  6.3708  6.3709  6.3906  6.3906  6.4135  6.4136  6.4639  6.4640
  6.4954  6.4955  6.5891  6.5893  6.6458  6.6459  6.6901  6.6902  6.7264  6.7270
  6.7839  6.7841  6.8157  6.8159  6.8805  6.8806  6.9218  6.9219  6.9604  6.9605
  7.0083  7.0087  7.0560  7.0560  7.1151  7.1151  7.1605  7.1606  7.1901  7.1905
  7.2747  7.2747  7.3225  7.3228  7.3414  7.3415  7.4081  7.4082  7.4732  7.4736
  7.5361  7.5361  7.5941  7.5942  7.6456  7.6459  7.7108  7.7110  7.7714  7.7720
  7.8434  7.8435  7.9120  7.9121  7.9483  7.9484  8.0752  8.0759  8.1366  8.1367
  8.3114  8.3117  8.4147  8.4149  8.5170  8.5173  8.5929  8.5930  8.7711  8.7713
  8.8267  8.8267
   0.22917   0.42389   0.53944
 -1.5454 -1.5454 -1.5267 -1.5267 -1.5156 -1.5156 -1.5115 -1.5115 -1.1497 -1.1497
 -1.1462 -1.1462 -1.1409 -1.1409 -1.1347 -1.1347 -1.1329 -1.1328 -1.1295 -1.1295
 -1.1283 -1.1283 -1.1190 -1.1190 -1.0982 -1.0982 -1.0934 -1.0934 -0.5864 -0.5864
 -0.5121 -0.5121 -0.4191 -0.4191 -0.3901 -0.3901 -0.3668 -0.3668 -0.3268 -0.3268
 -0.2909 -0.2909 -0.2812 -0.2812 -0.2562 -0.2562 -0.2372 -0.2372 -0.2227 -0.2227
 -0.2163 -0.2163  0.5705  0.5705  0.6476  0.6476  0.7014  0.7014  0.7320  0.7321
  0.8697  0.8698  0.8859  0.8859  0.9344  0.9345  0.9833  0.9833  1.0418  1.0418
  1.0918  1.0918  1.2116  1.2116  1.2427  1.2428  1.2580  1.2581  1.3132  1.3133
  1.3476  1.3477  1.3776  1.3776  1.4909  1.4909  1.5371  1.5371  1.5568  1.5569
  1.6122  1.6122  1.7488  1.7489  1.8220  1.8220  1.8443  1.8443  1.8992  1.8993
  1.9811  1.9811  2.0286  2.0286  2.0719  2.0720  2.0791  2.0791  2.1728  2.1728
  2.2215  2.2216  2.3026  2.3026  2.3417  2.3417  2.3668  2.3668  2.3947  2.3948
  2.4533  2.4533  2.4965  2.4966  2.5266  2.5267  2.5828  2.5828  2.6681  2.6681
  2.6905  2.6905  2.7429  2.7429  2.7534  2.7535  2.8088  2.8089  2.8273  2.8274
  2.8966  2.8966  2.9337  2.9338  2.9564  2.9565  2.9962  2.9962  3.0112  3.0112
  3.0461  3.0461  3.1112  3.1112  3.2093  3.2093  3.2576  3.2579  3.3020  3.3021
  3.3661  3.3661  3.4078  3.4080  3.4432  3.4433  3.4655  3.4656  3.4997  3.4999
  3.5415  3.5418  3.6149  3.6153  3.6642  3.6643  3.7039  3.7041  3.7302  3.7304
  3.7747  3.7747  3.8363  3.8363  3.8862  3.8862  3.9258  3.9260  3.9754  3.9755
  3.9881  3.9881  4.0278  4.0280  4.0709  4.0713  4.1459  4.1462  4.1813  4.1815
  4.2483  4.2489  4.2646  4.2651  4.3294  4.3296  4.3482  4.3485  4.3901  4.3905
  4.4433  4.4435  4.4535  4.4541  4.5038  4.5041  4.5355  4.5355  4.5769  4.5770
  4.6451  4.6453  4.6586  4.6586  4.7206  4.7210  4.7493  4.7494  4.8013  4.8016
  4.8536  4.8537  4.8783  4.8787  4.9328  4.9328  4.9744  4.9746  5.0218  5.0218
  5.0650  5.0650  5.1239  5.1243  5.1820  5.1822  5.2188  5.2191  5.2699  5.2706
  5.3211  5.3213  5.3442  5.3448  5.4015  5.4018  5.4466  5.4472  5.4732  5.4739
  5.5684  5.5688  5.6133  5.6140  5.6611  5.6614  5.7251  5.7258  5.7871  5.7875
  5.8343  5.8346  5.8554  5.8559  5.9146  5.9149  5.9468  5.9468  5.9722  5.9728
  6.0520  6.0520  6.1100  6.1105  6.1581  6.1583  6.2091  6.2095  6.2640  6.2643
  6.3083  6.3086  6.3697  6.3698  6.3890  6.3890  6.4290  6.4290  6.4612  6.4615
  6.4929  6.4930  6.5894  6.5895  6.6392  6.6394  6.6984  6.6984  6.7225  6.7230
  6.7802  6.7805  6.8184  6.8186  6.8806  6.8806  6.9165  6.9166  6.9571  6.9571
  7.0043  7.0048  7.0553  7.0553  7.1204  7.1205  7.1608  7.1609  7.1899  7.1903
  7.2719  7.2719  7.3131  7.3135  7.3390  7.3391  7.4090  7.4090  7.4728  7.4732
  7.5343  7.5344  7.5859  7.5860  7.6485  7.6488  7.7066  7.7068  7.7746  7.7751
  7.8417  7.8417  7.9132  7.9133  7.9551  7.9553  8.0772  8.0779  8.1341  8.1342
  8.3126  8.3129  8.4177  8.4180  8.5162  8.5165  8.5897  8.5897  8.7792  8.7793
  8.8342  8.8342
   0.20833   0.42389   0.53944
 -1.5461 -1.5461 -1.5265 -1.5265 -1.5153 -1.5153 -1.5113 -1.5113 -1.1497 -1.1497
 -1.1464 -1.1464 -1.1410 -1.1410 -1.1347 -1.1347 -1.1328 -1.1327 -1.1295 -1.1295
 -1.1284 -1.1284 -1.1189 -1.1189 -1.0977 -1.0977 -1.0931 -1.0931 -0.5881 -0.5881
 -0.5098 -0.5098 -0.4204 -0.4204 -0.3934 -0.3934 -0.3654 -0.3654 -0.3285 -0.3285
 -0.2916 -0.2916 -0.2799 -0.2799 -0.2542 -0.2542 -0.2368 -0.2368 -0.2229 -0.2228
 -0.2157 -0.2157  0.5683  0.5683  0.6477  0.6478  0.7060  0.7060  0.7371  0.7371
  0.8663  0.8663  0.8854  0.8854  0.9325  0.9325  0.9784  0.9784  1.0412  1.0412
  1.0944  1.0944  1.2104  1.2104  1.2442  1.2442  1.2588  1.2588  1.3130  1.3131
  1.3525  1.3525  1.3798  1.3798  1.4900  1.4900  1.5351  1.5351  1.5572  1.5572
  1.6170  1.6170  1.7473  1.7473  1.8171  1.8172  1.8396  1.8397  1.8978  1.8978
  1.9842  1.9842  2.0298  2.0298  2.0715  2.0715  2.0779  2.0779  2.1695  2.1695
  2.2178  2.2179  2.3023  2.3023  2.3394  2.3394  2.3621  2.3621  2.3966  2.3966
  2.4536  2.4536  2.4984  2.4984  2.5259  2.5260  2.5826  2.5826  2.6641  2.6641
  2.6939  2.6940  2.7430  2.7430  2.7530  2.7530  2.8181  2.8182  2.8315  2.8315
  2.8941  2.8942  2.9330  2.9330  2.9573  2.9575  2.9989  2.9989  3.0247  3.0247
  3.0524  3.0524  3.1115  3.1115  3.2058  3.2059  3.2592  3.2596  3.3001  3.3002
  3.3628  3.3629  3.4032  3.4034  3.4487  3.4488  3.4591  3.4593  3.4945  3.4946
  3.5477  3.5480  3.6124  3.6128  3.6616  3.6616  3.7015  3.7016  3.7271  3.7273
  3.7771  3.7772  3.8297  3.8298  3.8822  3.8823  3.9189  3.9192  3.9678  3.9680
  3.9955  3.9956  4.0318  4.0320  4.0691  4.0695  4.1522  4.1523  4.1880  4.1881
  4.2482  4.2489  4.2748  4.2751  4.3248  4.3250  4.3525  4.3526  4.3928  4.3931
  4.4460  4.4462  4.4569  4.4574  4.5090  4.5092  4.5382  4.5383  4.5739  4.5741
  4.6445  4.6448  4.6576  4.6577  4.7168  4.7170  4.7443  4.7446  4.8092  4.8096
  4.8502  4.8503  4.8766  4.8770  4.9303  4.9304  4.9731  4.9732  5.0218  5.0219
  5.0621  5.0622  5.1166  5.1170  5.1795  5.1798  5.2172  5.2178  5.2723  5.2731
  5.3287  5.3289  5.3383  5.3389  5.3991  5.3994  5.4446  5.4451  5.4797  5.4805
  5.5650  5.5655  5.6064  5.6071  5.6651  5.6654  5.7217  5.7225  5.7892  5.7893
  5.8324  5.8327  5.8579  5.8585  5.9151  5.9154  5.9420  5.9421  5.9692  5.9698
  6.0472  6.0473  6.1136  6.1141  6.1647  6.1649  6.2076  6.2081  6.2647  6.2651
  6.3129  6.3131  6.3675  6.3675  6.3846  6.3847  6.4445  6.4445  6.4594  6.4598
  6.4932  6.4933  6.5883  6.5884  6.6347  6.6348  6.7045  6.7046  6.7188  6.7194
  6.7778  6.7782  6.8232  6.8232  6.8789  6.8790  6.9124  6.9124  6.9548  6.9548
  7.0010  7.0015  7.0538  7.0539  7.1260  7.1261  7.1609  7.1610  7.1878  7.1882
  7.2679  7.2681  7.3041  7.3046  7.3378  7.3379  7.4100  7.4101  7.4721  7.4725
  7.5331  7.5334  7.5785  7.5786  7.6517  7.6519  7.7026  7.7028  7.7771  7.7777
  7.8391  7.8391  7.9134  7.9134  7.9620  7.9623  8.0794  8.0801  8.1320  8.1321
  8.3138  8.3141  8.4190  8.4192  8.5176  8.5178  8.5865  8.5866  8.7870  8.7871
  8.8414  8.8414
   0.18750   0.42389   0.53944
 -1.5467 -1.5467 -1.5265 -1.5265 -1.5150 -1.5150 -1.5111 -1.5111 -1.1497 -1.1497
 -1.1466 -1.1466 -1.1411 -1.1411 -1.1347 -1.1347 -1.1327 -1.1326 -1.1296 -1.1296
 -1.1285 -1.1285 -1.1188 -1.1188 -1.0971 -1.0971 -1.0928 -1.0928 -0.5897 -0.5897
 -0.5077 -0.5077 -0.4216 -0.4216 -0.3964 -0.3964 -0.3639 -0.3639 -0.3301 -0.3301
 -0.2925 -0.2925 -0.2784 -0.2784 -0.2526 -0.2526 -0.2364 -0.2364 -0.2230 -0.2230
 -0.2152 -0.2152  0.5664  0.5664  0.6479  0.6479  0.7106  0.7106  0.7419  0.7419
  0.8623  0.8623  0.8853  0.8853  0.9310  0.9310  0.9736  0.9736  1.0404  1.0405
  1.0966  1.0967  1.2090  1.2090  1.2454  1.2454  1.2596  1.2596  1.3129  1.3129
  1.3575  1.3576  1.3821  1.3821  1.4893  1.4893  1.5327  1.5327  1.5584  1.5584
  1.6221  1.6222  1.7452  1.7453  1.8104  1.8104  1.8343  1.8343  1.8972  1.8973
  1.9879  1.9879  2.0307  2.0307  2.0711  2.0712  2.0782  2.0782  2.1674  2.1674
  2.2152  2.2153  2.3021  2.3021  2.3359  2.3359  2.3573  2.3573  2.3978  2.3979
  2.4541  2.4542  2.5004  2.5004  2.5251  2.5252  2.5822  2.5823  2.6598  2.6599
  2.6977  2.6978  2.7396  2.7396  2.7551  2.7551  2.8267  2.8268  2.8349  2.8349
  2.8923  2.8924  2.9323  2.9324  2.9560  2.9562  3.0004  3.0006  3.0409  3.0410
  3.0607  3.0607  3.1125  3.1125  3.2029  3.2030  3.2605  3.2609  3.2980  3.2981
  3.3605  3.3606  3.3991  3.3993  3.4451  3.4452  3.4624  3.4625  3.4897  3.4899
  3.5534  3.5537  3.6086  3.6090  3.6577  3.6577  3.6963  3.6965  3.7276  3.7278
  3.7780  3.7780  3.8239  3.8241  3.8753  3.8754  3.9122  3.9125  3.9604  3.9605
  4.0031  4.0032  4.0364  4.0366  4.0712  4.0715  4.1578  4.1578  4.1946  4.1946
  4.2487  4.2493  4.2850  4.2852  4.3187  4.3190  4.3580  4.3580  4.3963  4.3965
  4.4472  4.4473  4.4602  4.4607  4.5131  4.5133  4.5407  4.5408  4.5728  4.5731
  4.6417  4.6420  4.6549  4.6550  4.7146  4.7148  4.7398  4.7401  4.8179  4.8183
  4.8465  4.8466  4.8755  4.8758  4.9283  4.9283  4.9716  4.9717  5.0214  5.0215
  5.0596  5.0598  5.1095  5.1099  5.1749  5.1752  5.2132  5.2140  5.2729  5.2737
  5.3349  5.3356  5.3386  5.3386  5.3991  5.3993  5.4440  5.4445  5.4858  5.4867
  5.5606  5.5612  5.6019  5.6026  5.6667  5.6670  5.7201  5.7207  5.7907  5.7907
  5.8289  5.8293  5.8609  5.8616  5.9114  5.9117  5.9412  5.9414  5.9663  5.9667
  6.0413  6.0415  6.1190  6.1195  6.1704  6.1706  6.2036  6.2040  6.2664  6.2668
  6.3170  6.3172  6.3657  6.3658  6.3775  6.3777  6.4558  6.4560  6.4618  6.4618
  6.4967  6.4967  6.5856  6.5858  6.6322  6.6324  6.7085  6.7086  6.7158  6.7165
  6.7768  6.7772  6.8293  6.8294  6.8750  6.8751  6.9101  6.9101  6.9535  6.9536
  6.9984  6.9989  7.0516  7.0517  7.1315  7.1316  7.1606  7.1607  7.1838  7.1842
  7.2628  7.2631  7.2976  7.2981  7.3368  7.3369  7.4108  7.4110  7.4712  7.4715
  7.5320  7.5323  7.5727  7.5729  7.6549  7.6551  7.6991  7.6993  7.7787  7.7793
  7.8360  7.8361  7.9132  7.9132  7.9683  7.9685  8.0815  8.0821  8.1305  8.1306
  8.3149  8.3151  8.4185  8.4187  8.5209  8.5211  8.5835  8.5836  8.7943  8.7944
  8.8481  8.8481
   0.16667   0.42389   0.53944
 -1.5472 -1.5472 -1.5264 -1.5264 -1.5147 -1.5147 -1.5109 -1.5109 -1.1498 -1.1497
 -1.1468 -1.1468 -1.1412 -1.1412 -1.1348 -1.1348 -1.1325 -1.1325 -1.1296 -1.1296
 -1.1287 -1.1286 -1.1188 -1.1188 -1.0966 -1.0966 -1.0925 -1.0925 -0.5912 -0.5912
 -0.5058 -0.5058 -0.4228 -0.4228 -0.3991 -0.3991 -0.3625 -0.3625 -0.3316 -0.3316
 -0.2934 -0.2934 -0.2767 -0.2767 -0.2513 -0.2513 -0.2359 -0.2359 -0.2233 -0.2232
 -0.2147 -0.2147  0.5647  0.5647  0.6481  0.6481  0.7151  0.7151  0.7465  0.7465
  0.8579  0.8579  0.8854  0.8854  0.9300  0.9300  0.9689  0.9689  1.0397  1.0397
  1.0986  1.0986  1.2076  1.2076  1.2462  1.2463  1.2604  1.2604  1.3128  1.3129
  1.3627  1.3627  1.3843  1.3843  1.4889  1.4889  1.5299  1.5300  1.5604  1.5604
  1.6274  1.6275  1.7428  1.7428  1.8027  1.8028  1.8281  1.8281  1.8975  1.8976
  1.9918  1.9918  2.0315  2.0316  2.0704  2.0705  2.0803  2.0803  2.1662  2.1662
  2.2140  2.2141  2.3021  2.3021  2.3307  2.3308  2.3528  2.3528  2.3984  2.3984
  2.4550  2.4550  2.5024  2.5024  2.5244  2.5245  2.5818  2.5819  2.6554  2.6555
  2.7015  2.7016  2.7352  2.7353  2.7576  2.7577  2.8336  2.8336  2.8383  2.8384
  2.8910  2.8911  2.9319  2.9320  2.9538  2.9541  3.0013  3.0016  3.0565  3.0566
  3.0711  3.0712  3.1143  3.1143  3.2005  3.2006  3.2614  3.2618  3.2958  3.2958
  3.3594  3.3595  3.3963  3.3965  3.4381  3.4383  3.4673  3.4674  3.4873  3.4876
  3.5577  3.5580  3.6040  3.6044  3.6528  3.6530  3.6903  3.6906  3.7293  3.7295
  3.7772  3.7772  3.8194  3.8196  3.8653  3.8653  3.9072  3.9074  3.9537  3.9537
  4.0103  4.0105  4.0411  4.0414  4.0764  4.0766  4.1629  4.1630  4.2006  4.2007
  4.2498  4.2505  4.2923  4.2923  4.3144  4.3147  4.3637  4.3637  4.4002  4.4003
  4.4465  4.4465  4.4642  4.4645  4.5158  4.5159  4.5426  4.5427  4.5743  4.5747
  4.6360  4.6362  4.6520  4.6522  4.7139  4.7141  4.7368  4.7371  4.8250  4.8255
  4.8430  4.8431  4.8747  4.8750  4.9269  4.9270  4.9701  4.9703  5.0204  5.0205
  5.0577  5.0579  5.1026  5.1029  5.1685  5.1687  5.2081  5.2090  5.2710  5.2718
  5.3355  5.3361  5.3484  5.3485  5.4007  5.4010  5.4450  5.4455  5.4908  5.4918
  5.5553  5.5558  5.6009  5.6016  5.6653  5.6655  5.7207  5.7212  5.7920  5.7920
  5.8240  5.8245  5.8640  5.8647  5.9046  5.9047  5.9427  5.9430  5.9639  5.9642
  6.0348  6.0350  6.1257  6.1262  6.1752  6.1753  6.1983  6.1987  6.2671  6.2675
  6.3202  6.3203  6.3648  6.3650  6.3699  6.3702  6.4590  6.4592  6.4699  6.4701
  6.5039  6.5039  6.5819  6.5821  6.6312  6.6313  6.7102  6.7107  6.7144  6.7147
  6.7768  6.7772  6.8361  6.8363  6.8691  6.8692  6.9096  6.9096  6.9531  6.9532
  6.9967  6.9971  7.0486  7.0487  7.1360  7.1360  7.1597  7.1598  7.1794  7.1798
  7.2561  7.2564  7.2948  7.2953  7.3358  7.3358  7.4109  7.4111  7.4702  7.4706
  7.5297  7.5301  7.5696  7.5697  7.6576  7.6577  7.6966  7.6967  7.7788  7.7793
  7.8333  7.8335  7.9130  7.9130  7.9735  7.9737  8.0833  8.0839  8.1298  8.1299
  8.3158  8.3161  8.4164  8.4165  8.5257  8.5258  8.5811  8.5812  8.8011  8.8011
  8.8543  8.8543
   0.14583   0.42389   0.53944
 -1.5477 -1.5477 -1.5264 -1.5264 -1.5144 -1.5144 -1.5108 -1.5108 -1.1498 -1.1497
 -1.1470 -1.1470 -1.1413 -1.1412 -1.1348 -1.1348 -1.1324 -1.1323 -1.1297 -1.1296
 -1.1287 -1.1287 -1.1187 -1.1187 -1.0961 -1.0961 -1.0923 -1.0923 -0.5925 -0.5925
 -0.5039 -0.5039 -0.4240 -0.4240 -0.4016 -0.4016 -0.3611 -0.3611 -0.3330 -0.3330
 -0.2944 -0.2944 -0.2751 -0.2751 -0.2504 -0.2504 -0.2355 -0.2355 -0.2235 -0.2235
 -0.2142 -0.2142  0.5633  0.5633  0.6484  0.6484  0.7194  0.7194  0.7506  0.7506
  0.8534  0.8534  0.8857  0.8857  0.9293  0.9293  0.9645  0.9645  1.0389  1.0390
  1.1003  1.1003  1.2062  1.2062  1.2468  1.2469  1.2612  1.2613  1.3129  1.3129
  1.3677  1.3677  1.3864  1.3864  1.4887  1.4887  1.5270  1.5270  1.5631  1.5631
  1.6328  1.6328  1.7399  1.7399  1.7950  1.7950  1.8210  1.8210  1.8984  1.8984
  1.9956  1.9956  2.0325  2.0325  2.0694  2.0694  2.0839  2.0839  2.1655  2.1655
  2.2142  2.2143  2.3021  2.3022  2.3243  2.3244  2.3487  2.3487  2.3983  2.3984
  2.4562  2.4562  2.5042  2.5042  2.5241  2.5242  2.5815  2.5815  2.6512  2.6513
  2.7051  2.7051  2.7311  2.7312  2.7597  2.7598  2.8368  2.8369  2.8439  2.8441
  2.8901  2.8902  2.9316  2.9317  2.9518  2.9522  3.0018  3.0022  3.0683  3.0685
  3.0843  3.0843  3.1168  3.1169  3.1987  3.1987  3.2622  3.2625  3.2935  3.2936
  3.3595  3.3596  3.3954  3.3955  3.4316  3.4317  3.4676  3.4677  3.4897  3.4901
  3.5594  3.5596  3.5999  3.6003  3.6470  3.6473  3.6848  3.6850  3.7303  3.7305
  3.7754  3.7754  3.8160  3.8162  3.8531  3.8531  3.9045  3.9047  3.9476  3.9477
  4.0167  4.0170  4.0464  4.0467  4.0838  4.0839  4.1674  4.1676  4.2060  4.2062
  4.2516  4.2522  4.2912  4.2914  4.3174  4.3177  4.3689  4.3690  4.4038  4.4038
  4.4448  4.4450  4.4687  4.4690  4.5171  4.5171  4.5436  4.5437  4.5779  4.5784
  4.6279  4.6279  4.6502  4.6506  4.7137  4.7138  4.7361  4.7364  4.8285  4.8291
  4.8403  4.8406  4.8740  4.8743  4.9267  4.9268  4.9690  4.9691  5.0188  5.0190
  5.0561  5.0564  5.0961  5.0964  5.1608  5.1611  5.2025  5.2035  5.2680  5.2686
  5.3379  5.3385  5.3585  5.3586  5.4031  5.4034  5.4478  5.4484  5.4941  5.4952
  5.5499  5.5503  5.6029  5.6037  5.6613  5.6615  5.7231  5.7235  5.7934  5.7934
  5.8184  5.8189  5.8667  5.8675  5.8973  5.8974  5.9431  5.9435  5.9626  5.9627
  6.0285  6.0287  6.1328  6.1333  6.1788  6.1789  6.1933  6.1935  6.2653  6.2657
  6.3214  6.3215  6.3583  6.3585  6.3718  6.3719  6.4609  6.4611  6.4761  6.4763
  6.5143  6.5143  6.5779  6.5782  6.6307  6.6308  6.7078  6.7087  6.7166  6.7167
  6.7777  6.7781  6.8425  6.8429  6.8624  6.8626  6.9105  6.9105  6.9536  6.9537
  6.9960  6.9964  7.0446  7.0448  7.1368  7.1369  7.1593  7.1593  7.1763  7.1767
  7.2480  7.2483  7.2957  7.2961  7.3348  7.3348  7.4101  7.4105  7.4693  7.4696
  7.5258  7.5262  7.5695  7.5695  7.6594  7.6594  7.6955  7.6955  7.7769  7.7774
  7.8318  7.8320  7.9130  7.9130  7.9774  7.9777  8.0848  8.0855  8.1297  8.1297
  8.3167  8.3170  8.4134  8.4134  8.5307  8.5308  8.5795  8.5796  8.8072  8.8072
  8.8598  8.8599
   0.12500   0.42389   0.53944
 -1.5481 -1.5481 -1.5264 -1.5264 -1.5141 -1.5141 -1.5107 -1.5107 -1.1497 -1.1497
 -1.1472 -1.1472 -1.1413 -1.1413 -1.1349 -1.1349 -1.1322 -1.1322 -1.1297 -1.1297
 -1.1288 -1.1288 -1.1187 -1.1187 -1.0956 -1.0956 -1.0921 -1.0921 -0.5937 -0.5937
 -0.5023 -0.5023 -0.4250 -0.4250 -0.4037 -0.4037 -0.3599 -0.3599 -0.3342 -0.3342
 -0.2952 -0.2952 -0.2734 -0.2734 -0.2497 -0.2497 -0.2351 -0.2351 -0.2238 -0.2238
 -0.2138 -0.2138  0.5621  0.5621  0.6486  0.6486  0.7235  0.7235  0.7544  0.7544
  0.8489  0.8489  0.8861  0.8861  0.9288  0.9288  0.9605  0.9605  1.0382  1.0382
  1.1017  1.1018  1.2049  1.2049  1.2472  1.2472  1.2621  1.2621  1.3130  1.3130
  1.3725  1.3725  1.3884  1.3884  1.4886  1.4886  1.5240  1.5240  1.5662  1.5662
  1.6381  1.6381  1.7367  1.7367  1.7877  1.7878  1.8133  1.8133  1.8995  1.8995
  1.9991  1.9991  2.0337  2.0337  2.0682  2.0683  2.0883  2.0884  2.1651  2.1651
  2.2158  2.2159  2.3017  2.3017  2.3178  2.3178  2.3444  2.3444  2.3979  2.3979
  2.4575  2.4576  2.5055  2.5055  2.5244  2.5244  2.5811  2.5812  2.6473  2.6474
  2.7077  2.7078  2.7282  2.7282  2.7609  2.7611  2.8382  2.8383  2.8499  2.8502
  2.8897  2.8897  2.9308  2.9309  2.9509  2.9513  3.0022  3.0026  3.0766  3.0767
  3.0980  3.0981  3.1203  3.1204  3.1974  3.1974  3.2630  3.2633  3.2913  3.2914
  3.3601  3.3603  3.3964  3.3966  3.4262  3.4263  3.4646  3.4646  3.4949  3.4953
  3.5570  3.5572  3.5979  3.5983  3.6405  3.6408  3.6805  3.6807  3.7297  3.7298
  3.7735  3.7735  3.8130  3.8133  3.8403  3.8405  3.9038  3.9040  3.9422  3.9422
  4.0217  4.0221  4.0524  4.0527  4.0928  4.0928  4.1714  4.1717  4.2106  4.2109
  4.2538  4.2544  4.2846  4.2848  4.3251  4.3254  4.3733  4.3734  4.4058  4.4059
  4.4439  4.4443  4.4735  4.4737  4.5170  4.5171  4.5439  4.5439  4.5820  4.5824
  4.6197  4.6197  4.6495  4.6498  4.7130  4.7131  4.7380  4.7382  4.8280  4.8286
  4.8384  4.8387  4.8731  4.8734  4.9281  4.9283  4.9682  4.9684  5.0168  5.0171
  5.0546  5.0550  5.0903  5.0905  5.1527  5.1529  5.1967  5.1977  5.2652  5.2658
  5.3412  5.3418  5.3678  5.3680  5.4056  5.4059  5.4522  5.4530  5.4953  5.4964
  5.5460  5.5462  5.6069  5.6077  5.6561  5.6562  5.7263  5.7265  5.7942  5.7942
  5.8129  5.8134  5.8685  5.8693  5.8914  5.8914  5.9410  5.9414  5.9622  5.9623
  6.0232  6.0234  6.1393  6.1398  6.1789  6.1793  6.1921  6.1922  6.2609  6.2612
  6.3185  6.3188  6.3530  6.3534  6.3791  6.3792  6.4623  6.4624  6.4801  6.4802
  6.5257  6.5257  6.5743  6.5745  6.6304  6.6305  6.7035  6.7044  6.7207  6.7209
  6.7793  6.7797  6.8471  6.8474  6.8565  6.8566  6.9124  6.9125  6.9548  6.9548
  6.9965  6.9968  7.0399  7.0401  7.1316  7.1316  7.1613  7.1615  7.1755  7.1759
  7.2392  7.2395  7.2986  7.2990  7.3340  7.3341  7.4087  7.4091  7.4683  7.4685
  7.5207  7.5210  7.5719  7.5720  7.6595  7.6598  7.6961  7.6962  7.7730  7.7735
  7.8318  7.8321  7.9130  7.9130  7.9801  7.9803  8.0862  8.0869  8.1300  8.1301
  8.3175  8.3177  8.4099  8.4099  8.5352  8.5352  8.5792  8.5792  8.8126  8.8126
  8.8646  8.8647
   0.10417   0.42389   0.53944
 -1.5485 -1.5485 -1.5264 -1.5264 -1.5139 -1.5139 -1.5106 -1.5106 -1.1497 -1.1497
 -1.1474 -1.1474 -1.1413 -1.1413 -1.1349 -1.1349 -1.1321 -1.1321 -1.1297 -1.1297
 -1.1289 -1.1289 -1.1187 -1.1187 -1.0952 -1.0952 -1.0919 -1.0919 -0.5947 -0.5947
 -0.5009 -0.5009 -0.4260 -0.4260 -0.4055 -0.4055 -0.3588 -0.3588 -0.3352 -0.3352
 -0.2960 -0.2960 -0.2719 -0.2719 -0.2493 -0.2493 -0.2348 -0.2348 -0.2240 -0.2240
 -0.2134 -0.2134  0.5612  0.5612  0.6488  0.6488  0.7272  0.7272  0.7577  0.7577
  0.8448  0.8448  0.8867  0.8867  0.9284  0.9284  0.9569  0.9569  1.0376  1.0376
  1.1029  1.1029  1.2037  1.2037  1.2473  1.2473  1.2628  1.2629  1.3132  1.3132
  1.3769  1.3769  1.3902  1.3902  1.4887  1.4888  1.5210  1.5211  1.5695  1.5695
  1.6432  1.6432  1.7332  1.7332  1.7815  1.7815  1.8054  1.8054  1.9006  1.9006
  2.0020  2.0020  2.0352  2.0352  2.0672  2.0672  2.0931  2.0932  2.1649  2.1649
  2.2186  2.2187  2.2995  2.2995  2.3129  2.3130  2.3398  2.3398  2.3971  2.3971
  2.4590  2.4590  2.5063  2.5063  2.5253  2.5253  2.5808  2.5809  2.6438  2.6439
  2.7087  2.7088  2.7273  2.7273  2.7613  2.7614  2.8392  2.8392  2.8551  2.8553
  2.8898  2.8898  2.9292  2.9292  2.9512  2.9516  3.0025  3.0030  3.0827  3.0828
  3.1093  3.1093  3.1251  3.1252  3.1966  3.1966  3.2644  3.2647  3.2892  3.2893
  3.3611  3.3613  3.3988  3.3990  3.4228  3.4228  3.4608  3.4609  3.5001  3.5006
  3.5510  3.5512  3.5974  3.5978  3.6340  3.6344  3.6775  3.6777  3.7276  3.7278
  3.7716  3.7716  3.8092  3.8095  3.8296  3.8299  3.9048  3.9049  3.9372  3.9373
  4.0253  4.0256  4.0590  4.0593  4.1027  4.1027  4.1743  4.1748  4.2146  4.2150
  4.2558  4.2564  4.2773  4.2775  4.3330  4.3333  4.3764  4.3765  4.4057  4.4060
  4.4453  4.4458  4.4782  4.4784  4.5160  4.5162  4.5434  4.5435  4.5840  4.5844
  4.6147  4.6148  4.6494  4.6498  4.7116  4.7117  4.7421  4.7422  4.8256  4.8261
  4.8354  4.8357  4.8716  4.8719  4.9315  4.9317  4.9677  4.9679  5.0147  5.0150
  5.0526  5.0532  5.0857  5.0858  5.1447  5.1451  5.1908  5.1918  5.2634  5.2640
  5.3445  5.3451  5.3758  5.3760  5.4079  5.4082  5.4570  5.4581  5.4949  5.4960
  5.5445  5.5446  5.6109  5.6118  5.6518  5.6518  5.7291  5.7292  5.7923  5.7925
  5.8102  5.8105  5.8688  5.8694  5.8881  5.8881  5.9373  5.9377  5.9610  5.9612
  6.0199  6.0201  6.1445  6.1450  6.1740  6.1744  6.1972  6.1973  6.2545  6.2549
  6.3107  6.3111  6.3523  6.3529  6.3892  6.3893  6.4631  6.4632  6.4822  6.4823
  6.5364  6.5364  6.5714  6.5718  6.6303  6.6304  6.6980  6.6989  6.7257  6.7258
  6.7814  6.7819  6.8461  6.8463  6.8545  6.8552  6.9153  6.9153  6.9567  6.9567
  6.9981  6.9983  7.0346  7.0348  7.1223  7.1223  7.1645  7.1648  7.1769  7.1773
  7.2307  7.2309  7.3022  7.3026  7.3338  7.3339  7.4069  7.4074  7.4671  7.4671
  7.5151  7.5155  7.5758  7.5761  7.6581  7.6585  7.6985  7.6987  7.7675  7.7680
  7.8332  7.8336  7.9130  7.9131  7.9816  7.9818  8.0876  8.0882  8.1306  8.1306
  8.3182  8.3184  8.4064  8.4064  8.5382  8.5383  8.5803  8.5803  8.8173  8.8173
  8.8688  8.8689
   0.08333   0.42389   0.53944
 -1.5488 -1.5488 -1.5264 -1.5264 -1.5137 -1.5137 -1.5105 -1.5105 -1.1497 -1.1497
 -1.1475 -1.1475 -1.1414 -1.1414 -1.1350 -1.1349 -1.1320 -1.1319 -1.1298 -1.1298
 -1.1290 -1.1290 -1.1187 -1.1187 -1.0948 -1.0948 -1.0918 -1.0918 -0.5955 -0.5955
 -0.4997 -0.4997 -0.4269 -0.4268 -0.4070 -0.4070 -0.3579 -0.3579 -0.3361 -0.3361
 -0.2966 -0.2966 -0.2705 -0.2705 -0.2491 -0.2491 -0.2345 -0.2345 -0.2243 -0.2243
 -0.2131 -0.2131  0.5604  0.5604  0.6490  0.6491  0.7305  0.7306  0.7605  0.7605
  0.8410  0.8410  0.8873  0.8873  0.9281  0.9281  0.9538  0.9538  1.0370  1.0370
  1.1039  1.1039  1.2026  1.2026  1.2473  1.2474  1.2635  1.2635  1.3134  1.3135
  1.3808  1.3808  1.3917  1.3917  1.4890  1.4890  1.5184  1.5185  1.5728  1.5728
  1.6479  1.6480  1.7295  1.7295  1.7766  1.7766  1.7977  1.7977  1.9017  1.9017
  2.0043  2.0043  2.0368  2.0368  2.0662  2.0662  2.0980  2.0980  2.1648  2.1648
  2.2221  2.2223  2.2947  2.2947  2.3111  2.3111  2.3349  2.3350  2.3963  2.3963
  2.4604  2.4605  2.5066  2.5067  2.5266  2.5266  2.5804  2.5805  2.6408  2.6409
  2.7080  2.7080  2.7286  2.7286  2.7608  2.7610  2.8400  2.8400  2.8591  2.8592
  2.8906  2.8906  2.9269  2.9270  2.9523  2.9527  3.0029  3.0035  3.0872  3.0874
  3.1164  3.1164  3.1315  3.1316  3.1962  3.1962  3.2666  3.2668  3.2873  3.2874
  3.3623  3.3626  3.4008  3.4011  3.4221  3.4221  3.4574  3.4575  3.5042  3.5047
  3.5436  3.5438  3.5950  3.5955  3.6300  3.6305  3.6757  3.6759  3.7248  3.7250
  3.7694  3.7695  3.8022  3.8024  3.8243  3.8246  3.9066  3.9067  3.9326  3.9327
  4.0275  4.0279  4.0658  4.0660  4.1130  4.1131  4.1759  4.1764  4.2183  4.2187
  4.2564  4.2567  4.2718  4.2718  4.3399  4.3401  4.3779  4.3781  4.4043  4.4045
  4.4491  4.4495  4.4824  4.4826  4.5140  4.5143  4.5423  4.5425  4.5822  4.5826
  4.6149  4.6150  4.6501  4.6504  4.7097  4.7098  4.7479  4.7479  4.8226  4.8230
  4.8308  4.8310  4.8693  4.8696  4.9364  4.9367  4.9674  4.9676  5.0126  5.0129
  5.0500  5.0504  5.0824  5.0825  5.1376  5.1380  5.1853  5.1863  5.2628  5.2635
  5.3474  5.3481  5.3822  5.3823  5.4101  5.4104  5.4603  5.4618  5.4950  5.4958
  5.5452  5.5454  5.6120  5.6130  5.6510  5.6510  5.7301  5.7301  5.7876  5.7878
  5.8112  5.8115  5.8673  5.8678  5.8876  5.8877  5.9331  5.9335  5.9579  5.9582
  6.0189  6.0192  6.1484  6.1489  6.1677  6.1681  6.2052  6.2052  6.2476  6.2479
  6.3002  6.3006  6.3542  6.3548  6.4010  6.4011  6.4633  6.4634  6.4824  6.4825
  6.5454  6.5454  6.5698  6.5701  6.6306  6.6308  6.6918  6.6928  6.7307  6.7309
  6.7840  6.7844  6.8415  6.8418  6.8551  6.8559  6.9185  6.9186  6.9596  6.9597
  7.0007  7.0008  7.0292  7.0294  7.1115  7.1116  7.1673  7.1675  7.1797  7.1800
  7.2231  7.2233  7.3053  7.3057  7.3345  7.3346  7.4054  7.4060  7.4652  7.4652
  7.5100  7.5103  7.5805  7.5810  7.6555  7.6561  7.7023  7.7025  7.7610  7.7615
  7.8356  7.8359  7.9130  7.9131  7.9821  7.9823  8.0890  8.0896  8.1311  8.1311
  8.3188  8.3190  8.4032  8.4033  8.5397  8.5398  8.5826  8.5827  8.8212  8.8212
  8.8722  8.8723
   0.06250   0.42389   0.53944
 -1.5490 -1.5490 -1.5264 -1.5264 -1.5135 -1.5135 -1.5105 -1.5105 -1.1497 -1.1497
 -1.1477 -1.1477 -1.1414 -1.1414 -1.1350 -1.1350 -1.1318 -1.1318 -1.1298 -1.1298
 -1.1290 -1.1290 -1.1188 -1.1187 -1.0945 -1.0945 -1.0917 -1.0917 -0.5962 -0.5962
 -0.4987 -0.4987 -0.4275 -0.4275 -0.4081 -0.4081 -0.3571 -0.3571 -0.3367 -0.3367
 -0.2972 -0.2972 -0.2694 -0.2694 -0.2490 -0.2490 -0.2343 -0.2343 -0.2244 -0.2244
 -0.2129 -0.2128  0.5598  0.5599  0.6492  0.6492  0.7333  0.7333  0.7627  0.7627
  0.8379  0.8379  0.8878  0.8878  0.9278  0.9278  0.9513  0.9513  1.0365  1.0365
  1.1046  1.1046  1.2018  1.2018  1.2472  1.2473  1.2641  1.2641  1.3136  1.3137
  1.3841  1.3841  1.3928  1.3928  1.4893  1.4893  1.5161  1.5162  1.5759  1.5759
  1.6520  1.6521  1.7260  1.7261  1.7732  1.7732  1.7906  1.7907  1.9025  1.9026
  2.0060  2.0060  2.0384  2.0385  2.0654  2.0654  2.1023  2.1024  2.1648  2.1649
  2.2260  2.2261  2.2890  2.2891  2.3109  2.3110  2.3303  2.3303  2.3955  2.3955
  2.4617  2.4617  2.5067  2.5067  2.5281  2.5281  2.5800  2.5801  2.6384  2.6385
  2.7065  2.7065  2.7310  2.7311  2.7598  2.7599  2.8407  2.8407  2.8617  2.8618
  2.8921  2.8922  2.9243  2.9245  2.9537  2.9541  3.0033  3.0040  3.0906  3.0907
  3.1203  3.1204  3.1381  3.1381  3.1960  3.1961  3.2694  3.2695  3.2859  3.2860
  3.3640  3.3643  3.4012  3.4014  3.4238  3.4238  3.4550  3.4550  3.5062  3.5069
  3.5380  3.5384  3.5878  3.5882  3.6307  3.6312  3.6748  3.6750  3.7219  3.7220
  3.7670  3.7671  3.7932  3.7934  3.8235  3.8238  3.9090  3.9090  3.9283  3.9285
  4.0289  4.0292  4.0719  4.0721  4.1233  4.1235  4.1756  4.1761  4.2218  4.2223
  4.2542  4.2544  4.2690  4.2695  4.3454  4.3457  4.3777  4.3780  4.4028  4.4029
  4.4543  4.4546  4.4856  4.4857  4.5112  4.5116  4.5411  4.5414  4.5786  4.5788
  4.6183  4.6184  4.6513  4.6516  4.7075  4.7075  4.7546  4.7546  4.8194  4.8197
  4.8255  4.8256  4.8665  4.8668  4.9422  4.9424  4.9670  4.9672  5.0105  5.0109
  5.0468  5.0472  5.0805  5.0807  5.1317  5.1321  5.1805  5.1815  5.2631  5.2638
  5.3498  5.3504  5.3870  5.3870  5.4122  5.4125  5.4605  5.4625  5.4975  5.4979
  5.5473  5.5476  5.6090  5.6100  5.6552  5.6552  5.7284  5.7284  5.7828  5.7829
  5.8141  5.8144  5.8650  5.8654  5.8891  5.8893  5.9290  5.9293  5.9533  5.9537
  6.0199  6.0202  6.1510  6.1514  6.1618  6.1622  6.2141  6.2141  6.2414  6.2418
  6.2888  6.2892  6.3568  6.3574  6.4134  6.4135  6.4630  6.4631  6.4808  6.4809
  6.5519  6.5520  6.5696  6.5699  6.6315  6.6317  6.6856  6.6865  6.7353  6.7355
  6.7867  6.7871  6.8375  6.8377  6.8549  6.8556  6.9213  6.9214  6.9637  6.9640
  7.0032  7.0033  7.0242  7.0245  7.1009  7.1010  7.1696  7.1697  7.1824  7.1824
  7.2172  7.2172  7.3073  7.3076  7.3360  7.3360  7.4045  7.4051  7.4626  7.4627
  7.5059  7.5062  7.5853  7.5859  7.6524  7.6530  7.7069  7.7072  7.7541  7.7546
  7.8382  7.8386  7.9130  7.9130  7.9821  7.9822  8.0903  8.0910  8.1314  8.1315
  8.3192  8.3194  8.4006  8.4008  8.5401  8.5401  8.5855  8.5855  8.8242  8.8242
  8.8748  8.8750
   0.04167   0.42389   0.53944
 -1.5492 -1.5492 -1.5264 -1.5264 -1.5134 -1.5134 -1.5104 -1.5104 -1.1497 -1.1497
 -1.1478 -1.1478 -1.1414 -1.1414 -1.1350 -1.1350 -1.1318 -1.1317 -1.1299 -1.1298
 -1.1291 -1.1291 -1.1188 -1.1188 -1.0943 -1.0943 -1.0917 -1.0917 -0.5966 -0.5966
 -0.4980 -0.4980 -0.4280 -0.4280 -0.4090 -0.4090 -0.3566 -0.3566 -0.3372 -0.3372
 -0.2976 -0.2975 -0.2685 -0.2685 -0.2489 -0.2489 -0.2342 -0.2341 -0.2246 -0.2246
 -0.2127 -0.2126  0.5594  0.5595  0.6494  0.6494  0.7354  0.7354  0.7643  0.7643
  0.8355  0.8356  0.8883  0.8883  0.9276  0.9276  0.9494  0.9494  1.0362  1.0362
  1.1051  1.1051  1.2012  1.2012  1.2472  1.2472  1.2645  1.2645  1.3138  1.3139
  1.3866  1.3866  1.3935  1.3935  1.4896  1.4896  1.5144  1.5145  1.5783  1.5783
  1.6552  1.6554  1.7231  1.7231  1.7714  1.7715  1.7846  1.7847  1.9032  1.9032
  2.0071  2.0072  2.0398  2.0398  2.0648  2.0648  2.1057  2.1058  2.1649  2.1650
  2.2294  2.2296  2.2841  2.2842  2.3111  2.3112  2.3263  2.3264  2.3948  2.3948
  2.4627  2.4627  2.5066  2.5066  2.5294  2.5295  2.5797  2.5797  2.6367  2.6367
  2.7050  2.7050  2.7335  2.7337  2.7584  2.7585  2.8412  2.8413  2.8632  2.8632
  2.8939  2.8941  2.9219  2.9221  2.9549  2.9554  3.0037  3.0045  3.0929  3.0930
  3.1226  3.1227  3.1431  3.1432  3.1961  3.1962  3.2721  3.2722  3.2849  3.2850
  3.3659  3.3663  3.4007  3.4007  3.4257  3.4258  3.4538  3.4539  3.5061  3.5068
  3.5370  3.5376  3.5771  3.5775  3.6341  3.6346  3.6745  3.6746  3.7193  3.7195
  3.7645  3.7646  3.7855  3.7857  3.8244  3.8247  3.9114  3.9114  3.9246  3.9247
  4.0296  4.0300  4.0768  4.0770  4.1330  4.1333  4.1734  4.1738  4.2252  4.2257
  4.2506  4.2510  4.2682  4.2689  4.3497  4.3501  4.3763  4.3767  4.4019  4.4020
  4.4599  4.4602  4.4873  4.4873  4.5081  4.5086  4.5400  4.5404  4.5753  4.5755
  4.6221  4.6222  4.6527  4.6530  4.7053  4.7054  4.7615  4.7615  4.8150  4.8152
  4.8214  4.8215  4.8639  4.8642  4.9477  4.9479  4.9663  4.9665  5.0086  5.0090
  5.0438  5.0440  5.0796  5.0799  5.1273  5.1278  5.1768  5.1778  5.2639  5.2646
  5.3515  5.3522  5.3901  5.3901  5.4143  5.4145  5.4583  5.4606  5.5016  5.5018
  5.5501  5.5504  5.6038  5.6047  5.6623  5.6624  5.7239  5.7240  5.7796  5.7797
  5.8171  5.8174  5.8627  5.8629  5.8918  5.8921  5.9252  5.9254  5.9485  5.9490
  6.0218  6.0220  6.1516  6.1518  6.1580  6.1587  6.2216  6.2216  6.2385  6.2389
  6.2775  6.2778  6.3590  6.3597  6.4254  6.4254  6.4620  6.4621  6.4778  6.4779
  6.5556  6.5559  6.5707  6.5709  6.6328  6.6330  6.6799  6.6808  6.7389  6.7391
  6.7891  6.7895  6.8346  6.8348  6.8539  6.8546  6.9231  6.9232  6.9686  6.9691
  7.0043  7.0043  7.0213  7.0216  7.0915  7.0917  7.1718  7.1718  7.1833  7.1834
  7.2134  7.2135  7.3082  7.3085  7.3376  7.3376  7.4044  7.4051  7.4596  7.4599
  7.5031  7.5034  7.5896  7.5903  7.6492  7.6500  7.7118  7.7122  7.7476  7.7480
  7.8406  7.8409  7.9129  7.9129  7.9817  7.9818  8.0915  8.0922  8.1316  8.1317
  8.3195  8.3197  8.3987  8.3989  8.5399  8.5400  8.5881  8.5881  8.8264  8.8264
  8.8767  8.8769
   0.02083   0.42389   0.53944
 -1.5493 -1.5493 -1.5264 -1.5264 -1.5133 -1.5133 -1.5104 -1.5104 -1.1496 -1.1496
 -1.1478 -1.1478 -1.1414 -1.1414 -1.1350 -1.1350 -1.1317 -1.1317 -1.1299 -1.1299
 -1.1291 -1.1291 -1.1188 -1.1188 -1.0941 -1.0941 -1.0916 -1.0916 -0.5969 -0.5969
 -0.4976 -0.4975 -0.4283 -0.4283 -0.4095 -0.4095 -0.3563 -0.3563 -0.3374 -0.3374
 -0.2978 -0.2978 -0.2680 -0.2680 -0.2489 -0.2489 -0.2341 -0.2341 -0.2246 -0.2246
 -0.2125 -0.2125  0.5592  0.5592  0.6494  0.6494  0.7367  0.7367  0.7652  0.7653
  0.8341  0.8341  0.8886  0.8887  0.9274  0.9274  0.9483  0.9483  1.0360  1.0360
  1.1053  1.1054  1.2008  1.2008  1.2471  1.2472  1.2647  1.2647  1.3139  1.3140
  1.3882  1.3883  1.3939  1.3939  1.4898  1.4898  1.5133  1.5134  1.5799  1.5799
  1.6573  1.6575  1.7211  1.7211  1.7711  1.7711  1.7801  1.7802  1.9036  1.9036
  2.0077  2.0079  2.0407  2.0407  2.0644  2.0645  2.1080  2.1081  2.1651  2.1652
  2.2319  2.2321  2.2808  2.2809  2.3113  2.3114  2.3236  2.3237  2.3944  2.3944
  2.4633  2.4633  2.5065  2.5066  2.5304  2.5304  2.5794  2.5795  2.6356  2.6356
  2.7040  2.7040  2.7355  2.7357  2.7572  2.7572  2.8416  2.8417  2.8639  2.8640
  2.8955  2.8956  2.9200  2.9204  2.9558  2.9562  3.0039  3.0049  3.0942  3.0943
  3.1239  3.1241  3.1461  3.1462  3.1962  3.1963  3.2741  3.2741  3.2846  3.2846
  3.3677  3.3680  3.4000  3.4002  3.4264  3.4266  3.4535  3.4537  3.5049  3.5056
  3.5406  3.5414  3.5662  3.5664  3.6374  3.6379  3.6745  3.6746  3.7174  3.7176
  3.7625  3.7626  3.7806  3.7808  3.8254  3.8257  3.9136  3.9137  3.9215  3.9217
  4.0300  4.0304  4.0799  4.0801  4.1408  4.1415  4.1700  4.1701  4.2279  4.2285
  4.2478  4.2483  4.2678  4.2685  4.3528  4.3532  4.3746  4.3750  4.4015  4.4016
  4.4648  4.4649  4.4873  4.4874  4.5056  4.5063  4.5394  4.5398  4.5733  4.5734
  4.6248  4.6249  4.6540  4.6543  4.7036  4.7038  4.7673  4.7673  4.8101  4.8103
  4.8195  4.8196  4.8620  4.8624  4.9521  4.9523  4.9655  4.9656  5.0072  5.0076
  5.0417  5.0418  5.0792  5.0796  5.1246  5.1251  5.1745  5.1755  5.2645  5.2653
  5.3524  5.3532  5.3919  5.3919  5.4159  5.4161  5.4560  5.4584  5.5051  5.5053
  5.5525  5.5528  5.5992  5.6001  5.6692  5.6693  5.7186  5.7186  5.7782  5.7783
  5.8193  5.8197  5.8609  5.8611  5.8948  5.8951  5.9219  5.9219  5.9449  5.9456
  6.0234  6.0237  6.1499  6.1501  6.1574  6.1582  6.2239  6.2241  6.2425  6.2427
  6.2668  6.2672  6.3605  6.3612  6.4354  6.4354  6.4598  6.4601  6.4748  6.4750
  6.5572  6.5576  6.5721  6.5722  6.6341  6.6344  6.6758  6.6767  6.7411  6.7413
  6.7908  6.7911  6.8330  6.8332  6.8529  6.8536  6.9241  6.9242  6.9732  6.9738
  7.0030  7.0031  7.0211  7.0214  7.0848  7.0851  7.1738  7.1739  7.1825  7.1829
  7.2118  7.2119  7.3086  7.3088  7.3387  7.3388  7.4049  7.4056  7.4572  7.4575
  7.5016  7.5018  7.5926  7.5934  7.6469  7.6478  7.7162  7.7165  7.7422  7.7427
  7.8423  7.8426  7.9128  7.9128  7.9813  7.9814  8.0923  8.0930  8.1317  8.1318
  8.3197  8.3199  8.3976  8.3978  8.5397  8.5397  8.5898  8.5899  8.8277  8.8277
  8.8778  8.8780
   0.00000   0.42389   0.53944
 -1.5493 -1.5493 -1.5264 -1.5264 -1.5133 -1.5133 -1.5104 -1.5104 -1.1496 -1.1496
 -1.1479 -1.1479 -1.1414 -1.1414 -1.1350 -1.1350 -1.1317 -1.1317 -1.1299 -1.1299
 -1.1291 -1.1291 -1.1188 -1.1188 -1.0941 -1.0941 -1.0916 -1.0916 -0.5970 -0.5970
 -0.4974 -0.4974 -0.4284 -0.4284 -0.4096 -0.4096 -0.3562 -0.3562 -0.3375 -0.3375
 -0.2979 -0.2979 -0.2678 -0.2678 -0.2489 -0.2489 -0.2341 -0.2340 -0.2247 -0.2246
 -0.2125 -0.2125  0.5591  0.5592  0.6495  0.6495  0.7371  0.7372  0.7656  0.7656
  0.8336  0.8336  0.8888  0.8888  0.9273  0.9273  0.9479  0.9479  1.0359  1.0359
  1.1054  1.1054  1.2006  1.2006  1.2470  1.2472  1.2648  1.2648  1.3139  1.3141
  1.3888  1.3888  1.3940  1.3940  1.4898  1.4899  1.5129  1.5131  1.5804  1.5805
  1.6580  1.6583  1.7204  1.7204  1.7713  1.7714  1.7782  1.7784  1.9037  1.9038
  2.0079  2.0081  2.0410  2.0410  2.0643  2.0644  2.1087  2.1088  2.1651  2.1653
  2.2328  2.2330  2.2797  2.2798  2.3114  2.3115  2.3227  2.3228  2.3942  2.3943
  2.4635  2.4635  2.5065  2.5065  2.5307  2.5307  2.5793  2.5794  2.6352  2.6352
  2.7037  2.7037  2.7362  2.7365  2.7567  2.7567  2.8417  2.8418  2.8641  2.8642
  2.8961  2.8963  2.9193  2.9198  2.9561  2.9565  3.0040  3.0050  3.0947  3.0947
  3.1244  3.1245  3.1471  3.1472  3.1963  3.1964  3.2747  3.2748  3.2845  3.2845
  3.3684  3.3688  3.3998  3.4001  3.4264  3.4267  3.4535  3.4538  3.5044  3.5050
  3.5441  3.5452  3.5601  3.5601  3.6387  3.6392  3.6745  3.6746  3.7167  3.7169
  3.7616  3.7618  3.7790  3.7791  3.8258  3.8261  3.9148  3.9150  3.9199  3.9203
  4.0301  4.0305  4.0810  4.0811  4.1443  4.1452  4.1679  4.1680  4.2290  4.2296
  4.2468  4.2473  4.2676  4.2683  4.3539  4.3544  4.3738  4.3742  4.4014  4.4015
  4.4669  4.4670  4.4868  4.4869  4.5048  4.5054  4.5391  4.5396  4.5726  4.5727
  4.6258  4.6258  4.6546  4.6548  4.7030  4.7032  4.7697  4.7698  4.8078  4.8080
  4.8190  4.8190  4.8613  4.8617  4.9539  4.9541  4.9649  4.9651  5.0067  5.0071
  5.0409  5.0410  5.0791  5.0795  5.1237  5.1241  5.1738  5.1748  5.2648  5.2656
  5.3528  5.3535  5.3924  5.3924  5.4166  5.4167  5.4550  5.4575  5.5064  5.5066
  5.5535  5.5538  5.5973  5.5982  5.6723  5.6724  5.7160  5.7160  5.7778  5.7779
  5.8202  5.8205  5.8603  5.8605  5.8962  5.8965  5.9204  5.9204  5.9437  5.9444
  6.0241  6.0243  6.1490  6.1491  6.1576  6.1583  6.2238  6.2240  6.2476  6.2477
  6.2604  6.2608  6.3611  6.3617  6.4400  6.4401  6.4581  6.4584  6.4736  6.4738
  6.5576  6.5580  6.5727  6.5728  6.6347  6.6350  6.6742  6.6752  6.7419  6.7421
  6.7914  6.7917  6.8325  6.8327  6.8525  6.8532  6.9243  6.9245  6.9751  6.9758
  7.0019  7.0021  7.0215  7.0218  7.0824  7.0826  7.1748  7.1750  7.1817  7.1822
  7.2114  7.2116  7.3086  7.3089  7.3392  7.3392  7.4051  7.4059  7.4562  7.4566
  7.5011  7.5013  7.5937  7.5946  7.6460  7.6470  7.7181  7.7185  7.7399  7.7404
  7.8429  7.8432  7.9127  7.9127  7.9811  7.9813  8.0926  8.0933  8.1317  8.1318
  8.3198  8.3200  8.3972  8.3974  8.5396  8.5396  8.5905  8.5905  8.8281  8.8282
  8.8782  8.8784
   25
   0.00000   0.42389   0.53944
 -1.5493 -1.5493 -1.5264 -1.5264 -1.5133 -1.5133 -1.5104 -1.5104 -1.1496 -1.1496
 -1.1479 -1.1479 -1.1414 -1.1414 -1.1350 -1.1350 -1.1317 -1.1317 -1.1299 -1.1299
 -1.1291 -1.1291 -1.1188 -1.1188 -1.0941 -1.0941 -1.0916 -1.0916 -0.5970 -0.5970
 -0.4974 -0.4974 -0.4284 -0.4284 -0.4096 -0.4096 -0.3562 -0.3562 -0.3375 -0.3375
 -0.2979 -0.2979 -0.2678 -0.2678 -0.2489 -0.2489 -0.2341 -0.2340 -0.2247 -0.2246
 -0.2125 -0.2125  0.5591  0.5592  0.6495  0.6495  0.7371  0.7372  0.7656  0.7656
  0.8336  0.8336  0.8888  0.8888  0.9273  0.9273  0.9479  0.9479  1.0359  1.0359
  1.1054  1.1054  1.2006  1.2006  1.2470  1.2472  1.2648  1.2648  1.3139  1.3141
  1.3888  1.3888  1.3940  1.3940  1.4898  1.4899  1.5129  1.5131  1.5804  1.5805
  1.6580  1.6583  1.7204  1.7204  1.7713  1.7714  1.7782  1.7784  1.9037  1.9038
  2.0079  2.0081  2.0410  2.0410  2.0643  2.0644  2.1087  2.1088  2.1651  2.1653
  2.2328  2.2330  2.2797  2.2798  2.3114  2.3115  2.3227  2.3228  2.3942  2.3943
  2.4635  2.4635  2.5065  2.5065  2.5307  2.5307  2.5793  2.5794  2.6352  2.6352
  2.7037  2.7037  2.7362  2.7365  2.7567  2.7567  2.8417  2.8418  2.8641  2.8642
  2.8961  2.8963  2.9193  2.9198  2.9561  2.9565  3.0040  3.0050  3.0947  3.0947
  3.1244  3.1245  3.1471  3.1472  3.1963  3.1964  3.2747  3.2748  3.2845  3.2845
  3.3684  3.3688  3.3998  3.4001  3.4264  3.4267  3.4535  3.4538  3.5044  3.5050
  3.5441  3.5452  3.5601  3.5601  3.6387  3.6392  3.6745  3.6746  3.7167  3.7169
  3.7616  3.7618  3.7790  3.7791  3.8258  3.8261  3.9148  3.9150  3.9199  3.9203
  4.0301  4.0305  4.0810  4.0811  4.1443  4.1452  4.1679  4.1680  4.2290  4.2296
  4.2468  4.2473  4.2676  4.2683  4.3539  4.3544  4.3738  4.3742  4.4014  4.4015
  4.4669  4.4670  4.4868  4.4869  4.5048  4.5054  4.5391  4.5396  4.5726  4.5727
  4.6258  4.6258  4.6546  4.6548  4.7030  4.7032  4.7697  4.7698  4.8078  4.8080
  4.8190  4.8190  4.8613  4.8617  4.9539  4.9541  4.9649  4.9651  5.0067  5.0071
  5.0409  5.0410  5.0791  5.0795  5.1237  5.1241  5.1738  5.1748  5.2648  5.2656
  5.3528  5.3535  5.3924  5.3924  5.4166  5.4167  5.4550  5.4575  5.5064  5.5066
  5.5535  5.5538  5.5973  5.5982  5.6723  5.6724  5.7160  5.7160  5.7778  5.7779
  5.8202  5.8205  5.8603  5.8605  5.8962  5.8965  5.9204  5.9204  5.9437  5.9444
  6.0241  6.0243  6.1490  6.1491  6.1576  6.1583  6.2238  6.2240  6.2476  6.2477
  6.2604  6.2608  6.3611  6.3617  6.4400  6.4401  6.4581  6.4584  6.4736  6.4738
  6.5576  6.5580  6.5727  6.5728  6.6347  6.6350  6.6742  6.6752  6.7419  6.7421
  6.7914  6.7917  6.8325  6.8327  6.8525  6.8532  6.9243  6.9245  6.9751  6.9758
  7.0019  7.0021  7.0215  7.0218  7.0824  7.0826  7.1748  7.1750  7.1817  7.1822
  7.2114  7.2116  7.3086  7.3089  7.3392  7.3392  7.4051  7.4059  7.4562  7.4566
  7.5011  7.5013  7.5937  7.5946  7.6460  7.6470  7.7181  7.7185  7.7399  7.7404
  7.8429  7.8432  7.9127  7.9127  7.9811  7.9813  8.0926  8.0933  8.1317  8.1318
  8.3198  8.3200  8.3972  8.3974  8.5396  8.5396  8.5905  8.5905  8.8281  8.8282
  8.8782  8.8784
   0.00000   0.40622   0.53944
 -1.5493 -1.5493 -1.5264 -1.5264 -1.5133 -1.5133 -1.5104 -1.5104 -1.1496 -1.1496
 -1.1479 -1.1479 -1.1414 -1.1414 -1.1350 -1.1350 -1.1317 -1.1317 -1.1299 -1.1299
 -1.1291 -1.1291 -1.1188 -1.1187 -1.0941 -1.0941 -1.0916 -1.0916 -0.5971 -0.5971
 -0.4974 -0.4974 -0.4284 -0.4284 -0.4097 -0.4097 -0.3562 -0.3562 -0.3374 -0.3374
 -0.2979 -0.2979 -0.2677 -0.2677 -0.2493 -0.2493 -0.2337 -0.2337 -0.2246 -0.2246
 -0.2125 -0.2125  0.5589  0.5589  0.6496  0.6496  0.7355  0.7356  0.7672  0.7672
  0.8328  0.8329  0.8892  0.8892  0.9273  0.9273  0.9484  0.9484  1.0358  1.0358
  1.1055  1.1055  1.2005  1.2005  1.2469  1.2470  1.2647  1.2647  1.3140  1.3141
  1.3858  1.3858  1.3972  1.3972  1.4887  1.4888  1.5136  1.5139  1.5805  1.5806
  1.6581  1.6583  1.7206  1.7206  1.7716  1.7717  1.7786  1.7788  1.9039  1.9039
  2.0077  2.0078  2.0399  2.0400  2.0643  2.0644  2.1087  2.1088  2.1649  2.1650
  2.2333  2.2335  2.2800  2.2801  2.3117  2.3118  2.3228  2.3228  2.3942  2.3943
  2.4631  2.4632  2.5066  2.5066  2.5298  2.5298  2.5789  2.5790  2.6358  2.6358
  2.7024  2.7025  2.7371  2.7374  2.7572  2.7572  2.8417  2.8418  2.8643  2.8644
  2.8961  2.8963  2.9194  2.9199  2.9559  2.9563  3.0049  3.0059  3.0939  3.0941
  3.1244  3.1245  3.1474  3.1476  3.1967  3.1968  3.2722  3.2723  3.2869  3.2870
  3.3671  3.3674  3.3994  3.3997  3.4263  3.4265  3.4553  3.4556  3.5045  3.5051
  3.5414  3.5424  3.5633  3.5635  3.6390  3.6395  3.6741  3.6742  3.7156  3.7158
  3.7623  3.7626  3.7801  3.7802  3.8263  3.8266  3.9143  3.9146  3.9206  3.9209
  4.0291  4.0295  4.0815  4.0816  4.1444  4.1453  4.1673  4.1674  4.2278  4.2284
  4.2454  4.2460  4.2695  4.2701  4.3537  4.3541  4.3730  4.3734  4.4021  4.4022
  4.4665  4.4666  4.4848  4.4849  4.5068  4.5074  4.5387  4.5391  4.5726  4.5728
  4.6248  4.6249  4.6550  4.6552  4.7037  4.7039  4.7699  4.7700  4.8068  4.8071
  4.8192  4.8195  4.8621  4.8624  4.9528  4.9530  4.9656  4.9658  5.0067  5.0072
  5.0401  5.0402  5.0800  5.0804  5.1245  5.1250  5.1735  5.1745  5.2647  5.2655
  5.3520  5.3527  5.3924  5.3925  5.4168  5.4169  5.4541  5.4565  5.5074  5.5076
  5.5532  5.5535  5.5984  5.5992  5.6712  5.6713  5.7164  5.7165  5.7785  5.7786
  5.8190  5.8194  5.8616  5.8618  5.8964  5.8968  5.9207  5.9207  5.9440  5.9447
  6.0239  6.0241  6.1488  6.1489  6.1571  6.1578  6.2238  6.2240  6.2480  6.2482
  6.2600  6.2604  6.3614  6.3620  6.4394  6.4395  6.4566  6.4570  6.4752  6.4754
  6.5561  6.5565  6.5746  6.5747  6.6352  6.6354  6.6740  6.6750  6.7415  6.7417
  6.7906  6.7909  6.8315  6.8317  6.8540  6.8546  6.9233  6.9234  6.9748  6.9756
  7.0017  7.0019  7.0227  7.0230  7.0827  7.0830  7.1730  7.1733  7.1827  7.1833
  7.2113  7.2116  7.3083  7.3086  7.3396  7.3397  7.4052  7.4059  7.4566  7.4569
  7.5011  7.5013  7.5932  7.5941  7.6463  7.6473  7.7186  7.7190  7.7399  7.7404
  7.8427  7.8430  7.9123  7.9124  7.9811  7.9812  8.0932  8.0939  8.1324  8.1325
  8.3198  8.3200  8.3972  8.3974  8.5395  8.5395  8.5897  8.5898  8.8286  8.8286
  8.8783  8.8785
   0.00000   0.38856   0.53944
 -1.5494 -1.5494 -1.5263 -1.5263 -1.5133 -1.5133 -1.5104 -1.5104 -1.1496 -1.1496
 -1.1479 -1.1479 -1.1414 -1.1414 -1.1350 -1.1350 -1.1317 -1.1317 -1.1299 -1.1299
 -1.1291 -1.1291 -1.1187 -1.1187 -1.0941 -1.0941 -1.0916 -1.0916 -0.5972 -0.5972
 -0.4975 -0.4975 -0.4283 -0.4283 -0.4098 -0.4098 -0.3563 -0.3563 -0.3371 -0.3371
 -0.2979 -0.2979 -0.2675 -0.2675 -0.2502 -0.2502 -0.2329 -0.2329 -0.2245 -0.2245
 -0.2125 -0.2125  0.5583  0.5584  0.6502  0.6502  0.7316  0.7316  0.7713  0.7714
  0.8307  0.8307  0.8903  0.8904  0.9273  0.9273  0.9498  0.9498  1.0354  1.0354
  1.1057  1.1057  1.2002  1.2002  1.2464  1.2465  1.2644  1.2644  1.3140  1.3142
  1.3813  1.3814  1.4023  1.4023  1.4857  1.4858  1.5156  1.5158  1.5808  1.5808
  1.6582  1.6585  1.7210  1.7211  1.7725  1.7725  1.7798  1.7799  1.9044  1.9045
  2.0068  2.0069  2.0368  2.0369  2.0643  2.0644  2.1086  2.1087  2.1643  2.1644
  2.2345  2.2347  2.2809  2.2810  2.3124  2.3125  2.3232  2.3232  2.3943  2.3944
  2.4621  2.4622  2.5066  2.5067  2.5272  2.5272  2.5779  2.5779  2.6374  2.6374
  2.6991  2.6993  2.7394  2.7396  2.7586  2.7586  2.8417  2.8418  2.8650  2.8652
  2.8961  2.8963  2.9196  2.9201  2.9554  2.9559  3.0076  3.0086  3.0918  3.0921
  3.1242  3.1243  3.1483  3.1485  3.1979  3.1980  3.2677  3.2679  3.2910  3.2912
  3.3637  3.3640  3.3983  3.3986  3.4260  3.4263  3.4603  3.4606  3.5049  3.5055
  3.5365  3.5374  3.5695  3.5699  3.6400  3.6406  3.6729  3.6729  3.7131  3.7133
  3.7638  3.7641  3.7831  3.7833  3.8279  3.8282  3.9133  3.9135  3.9222  3.9225
  4.0262  4.0266  4.0827  4.0828  4.1447  4.1456  4.1654  4.1656  4.2239  4.2247
  4.2433  4.2438  4.2733  4.2739  4.3529  4.3533  4.3707  4.3712  4.4039  4.4042
  4.4651  4.4653  4.4802  4.4804  4.5111  4.5116  4.5376  4.5380  4.5726  4.5728
  4.6222  4.6224  4.6558  4.6559  4.7058  4.7060  4.7705  4.7706  4.8042  4.8045
  4.8201  4.8205  4.8641  4.8645  4.9499  4.9501  4.9672  4.9675  5.0068  5.0074
  5.0381  5.0382  5.0820  5.0823  5.1271  5.1276  5.1727  5.1737  5.2646  5.2653
  5.3498  5.3504  5.3920  5.3922  5.4171  5.4174  5.4519  5.4541  5.5097  5.5102
  5.5523  5.5527  5.6015  5.6022  5.6683  5.6685  5.7174  5.7175  5.7805  5.7806
  5.8161  5.8165  5.8651  5.8653  5.8972  5.8975  5.9215  5.9216  5.9451  5.9457
  6.0234  6.0237  6.1480  6.1481  6.1558  6.1565  6.2238  6.2240  6.2492  6.2494
  6.2588  6.2592  6.3623  6.3629  6.4374  6.4376  6.4535  6.4539  6.4789  6.4791
  6.5529  6.5533  6.5787  6.5789  6.6365  6.6368  6.6734  6.6743  6.7403  6.7405
  6.7884  6.7887  6.8288  6.8292  6.8578  6.8583  6.9203  6.9204  6.9739  6.9747
  7.0015  7.0017  7.0260  7.0263  7.0837  7.0840  7.1691  7.1693  7.1847  7.1853
  7.2113  7.2115  7.3073  7.3077  7.3407  7.3409  7.4054  7.4062  7.4577  7.4580
  7.5011  7.5013  7.5918  7.5928  7.6473  7.6482  7.7201  7.7204  7.7401  7.7406
  7.8421  7.8424  7.9113  7.9113  7.9812  7.9813  8.0947  8.0954  8.1346  8.1348
  8.3200  8.3202  8.3974  8.3976  8.5393  8.5394  8.5876  8.5878  8.8299  8.8300
  8.8785  8.8786
   0.00000   0.37090   0.53944
 -1.5495 -1.5494 -1.5262 -1.5262 -1.5133 -1.5133 -1.5105 -1.5105 -1.1496 -1.1496
 -1.1479 -1.1479 -1.1414 -1.1414 -1.1350 -1.1350 -1.1317 -1.1317 -1.1300 -1.1300
 -1.1291 -1.1291 -1.1186 -1.1186 -1.0941 -1.0941 -1.0916 -1.0916 -0.5975 -0.5975
 -0.4977 -0.4977 -0.4280 -0.4280 -0.4099 -0.4099 -0.3564 -0.3564 -0.3366 -0.3366
 -0.2979 -0.2978 -0.2672 -0.2672 -0.2515 -0.2514 -0.2317 -0.2317 -0.2243 -0.2243
 -0.2125 -0.2125  0.5574  0.5574  0.6510  0.6510  0.7265  0.7265  0.7768  0.7768
  0.8275  0.8275  0.8920  0.8920  0.9275  0.9275  0.9520  0.9520  1.0349  1.0349
  1.1060  1.1060  1.1997  1.1997  1.2455  1.2456  1.2639  1.2640  1.3141  1.3143
  1.3769  1.3769  1.4077  1.4077  1.4815  1.4816  1.5182  1.5183  1.5812  1.5812
  1.6586  1.6589  1.7219  1.7219  1.7740  1.7740  1.7816  1.7818  1.9053  1.9054
  2.0053  2.0055  2.0321  2.0321  2.0642  2.0643  2.1085  2.1086  2.1634  2.1635
  2.2359  2.2361  2.2823  2.2824  2.3130  2.3131  2.3245  2.3246  2.3945  2.3946
  2.4606  2.4607  2.5063  2.5063  2.5232  2.5233  2.5764  2.5764  2.6397  2.6397
  2.6950  2.6952  2.7421  2.7422  2.7607  2.7608  2.8416  2.8417  2.8662  2.8663
  2.8964  2.8966  2.9200  2.9205  2.9547  2.9552  3.0119  3.0129  3.0887  3.0891
  3.1238  3.1239  3.1498  3.1500  3.1997  3.1999  3.2634  3.2636  3.2945  3.2946
  3.3594  3.3596  3.3965  3.3967  3.4258  3.4260  3.4672  3.4675  3.5057  3.5062
  3.5320  3.5328  3.5760  3.5764  3.6417  3.6423  3.6715  3.6715  3.7106  3.7108
  3.7654  3.7658  3.7868  3.7870  3.8311  3.8314  3.9120  3.9123  3.9242  3.9246
  4.0219  4.0223  4.0843  4.0845  4.1450  4.1457  4.1624  4.1626  4.2179  4.2189
  4.2422  4.2426  4.2771  4.2776  4.3513  4.3516  4.3675  4.3680  4.4068  4.4072
  4.4623  4.4624  4.4750  4.4753  4.5159  4.5164  4.5367  4.5372  4.5725  4.5726
  4.6191  4.6193  4.6562  4.6563  4.7089  4.7090  4.7713  4.7715  4.8008  4.8011
  4.8212  4.8218  4.8670  4.8674  4.9456  4.9458  4.9695  4.9697  5.0074  5.0081
  5.0353  5.0354  5.0839  5.0842  5.1317  5.1323  5.1715  5.1724  5.2643  5.2650
  5.3466  5.3472  5.3910  5.3912  5.4174  5.4179  5.4500  5.4520  5.5125  5.5133
  5.5507  5.5512  5.6060  5.6067  5.6649  5.6651  5.7182  5.7183  5.7831  5.7834
  5.8130  5.8134  5.8691  5.8694  5.8988  5.8992  5.9227  5.9229  5.9472  5.9477
  6.0227  6.0229  6.1463  6.1464  6.1541  6.1546  6.2239  6.2242  6.2507  6.2510
  6.2575  6.2577  6.3635  6.3641  6.4338  6.4340  6.4505  6.4509  6.4836  6.4837
  6.5498  6.5503  6.5835  6.5837  6.6385  6.6388  6.6724  6.6733  6.7385  6.7387
  6.7853  6.7856  6.8253  6.8258  6.8627  6.8631  6.9159  6.9160  6.9723  6.9731
  7.0017  7.0020  7.0304  7.0306  7.0851  7.0853  7.1641  7.1643  7.1865  7.1871
  7.2114  7.2116  7.3059  7.3063  7.3425  7.3427  7.4059  7.4066  7.4593  7.4597
  7.5013  7.5015  7.5896  7.5906  7.6487  7.6496  7.7222  7.7225  7.7408  7.7413
  7.8412  7.8415  7.9094  7.9095  7.9815  7.9816  8.0967  8.0973  8.1385  8.1388
  8.3202  8.3204  8.3976  8.3978  8.5390  8.5391  8.5842  8.5844  8.8319  8.8321
  8.8788  8.8790
   0.00000   0.35324   0.53944
 -1.5496 -1.5496 -1.5260 -1.5260 -1.5133 -1.5133 -1.5105 -1.5105 -1.1496 -1.1496
 -1.1479 -1.1479 -1.1413 -1.1413 -1.1351 -1.1351 -1.1317 -1.1317 -1.1300 -1.1300
 -1.1292 -1.1292 -1.1185 -1.1185 -1.0942 -1.0942 -1.0916 -1.0916 -0.5979 -0.5979
 -0.4979 -0.4979 -0.4277 -0.4277 -0.4101 -0.4101 -0.3566 -0.3566 -0.3359 -0.3359
 -0.2979 -0.2978 -0.2668 -0.2668 -0.2528 -0.2528 -0.2305 -0.2304 -0.2240 -0.2240
 -0.2125 -0.2125  0.5561  0.5561  0.6521  0.6521  0.7208  0.7209  0.7828  0.7829
  0.8235  0.8235  0.8937  0.8937  0.9279  0.9280  0.9548  0.9548  1.0340  1.0341
  1.1065  1.1065  1.1990  1.1990  1.2444  1.2445  1.2633  1.2633  1.3143  1.3145
  1.3726  1.3727  1.4132  1.4133  1.4766  1.4767  1.5208  1.5210  1.5815  1.5816
  1.6592  1.6595  1.7230  1.7230  1.7760  1.7760  1.7841  1.7842  1.9066  1.9067
  2.0034  2.0035  2.0260  2.0260  2.0640  2.0640  2.1083  2.1085  2.1625  2.1626
  2.2367  2.2369  2.2841  2.2843  2.3129  2.3129  2.3275  2.3276  2.3949  2.3950
  2.4588  2.4589  2.5048  2.5049  2.5187  2.5187  2.5748  2.5749  2.6423  2.6423
  2.6910  2.6912  2.7445  2.7445  2.7633  2.7634  2.8413  2.8414  2.8677  2.8678
  2.8969  2.8971  2.9206  2.9211  2.9539  2.9544  3.0175  3.0184  3.0851  3.0855
  3.1231  3.1233  3.1517  3.1519  3.2020  3.2022  3.2598  3.2600  3.2961  3.2962
  3.3552  3.3554  3.3947  3.3950  3.4252  3.4253  3.4750  3.4753  3.5064  3.5068
  3.5287  3.5293  3.5818  3.5822  3.6436  3.6442  3.6709  3.6709  3.7091  3.7094
  3.7671  3.7674  3.7899  3.7902  3.8362  3.8365  3.9106  3.9109  3.9265  3.9268
  4.0165  4.0169  4.0860  4.0862  4.1447  4.1453  4.1584  4.1587  4.2113  4.2122
  4.2423  4.2426  4.2800  4.2805  4.3485  4.3486  4.3639  4.3644  4.4103  4.4107
  4.4572  4.4574  4.4704  4.4707  4.5197  4.5201  4.5375  4.5379  4.5720  4.5722
  4.6160  4.6163  4.6557  4.6559  4.7122  4.7123  4.7721  4.7724  4.7975  4.7979
  4.8226  4.8233  4.8703  4.8707  4.9402  4.9405  4.9722  4.9723  5.0088  5.0095
  5.0323  5.0325  5.0848  5.0851  5.1380  5.1387  5.1702  5.1710  5.2638  5.2645
  5.3429  5.3434  5.3888  5.3891  5.4171  5.4178  5.4497  5.4515  5.5153  5.5163
  5.5486  5.5491  5.6114  5.6120  5.6620  5.6622  5.7183  5.7184  5.7850  5.7852
  5.8116  5.8120  5.8725  5.8727  5.9015  5.9019  5.9242  5.9245  5.9509  5.9513
  6.0216  6.0218  6.1432  6.1434  6.1523  6.1527  6.2241  6.2244  6.2507  6.2513
  6.2578  6.2579  6.3648  6.3653  6.4286  6.4288  6.4481  6.4485  6.4886  6.4887
  6.5475  6.5480  6.5880  6.5883  6.6409  6.6413  6.6713  6.6721  6.7362  6.7364
  6.7817  6.7821  6.8213  6.8219  6.8678  6.8682  6.9107  6.9109  6.9701  6.9709
  7.0025  7.0028  7.0354  7.0356  7.0865  7.0868  7.1584  7.1584  7.1879  7.1886
  7.2119  7.2122  7.3041  7.3045  7.3446  7.3450  7.4066  7.4073  7.4612  7.4617
  7.5017  7.5019  7.5868  7.5877  7.6502  7.6511  7.7241  7.7243  7.7429  7.7435
  7.8400  7.8403  7.9068  7.9069  7.9824  7.9824  8.0986  8.0991  8.1444  8.1448
  8.3205  8.3208  8.3978  8.3980  8.5386  8.5386  8.5796  8.5799  8.8346  8.8348
  8.8793  8.8795
   0.00000   0.33558   0.53944
 -1.5497 -1.5497 -1.5258 -1.5257 -1.5133 -1.5133 -1.5106 -1.5106 -1.1496 -1.1496
 -1.1479 -1.1479 -1.1413 -1.1413 -1.1351 -1.1351 -1.1317 -1.1317 -1.1301 -1.1301
 -1.1292 -1.1292 -1.1183 -1.1183 -1.0943 -1.0942 -1.0916 -1.0916 -0.5984 -0.5984
 -0.4982 -0.4982 -0.4273 -0.4273 -0.4104 -0.4104 -0.3568 -0.3568 -0.3351 -0.3351
 -0.2979 -0.2978 -0.2666 -0.2666 -0.2541 -0.2540 -0.2293 -0.2292 -0.2235 -0.2235
 -0.2125 -0.2125  0.5544  0.5545  0.6535  0.6535  0.7150  0.7151  0.7891  0.7891
  0.8190  0.8190  0.8952  0.8952  0.9289  0.9289  0.9582  0.9582  1.0330  1.0330
  1.1072  1.1072  1.1982  1.1982  1.2430  1.2431  1.2625  1.2626  1.3145  1.3147
  1.3686  1.3686  1.4188  1.4189  1.4712  1.4714  1.5234  1.5236  1.5819  1.5819
  1.6603  1.6605  1.7244  1.7245  1.7785  1.7785  1.7871  1.7872  1.9082  1.9083
  2.0009  2.0010  2.0190  2.0190  2.0636  2.0636  2.1081  2.1083  2.1618  2.1619
  2.2368  2.2370  2.2861  2.2862  2.3116  2.3117  2.3324  2.3325  2.3957  2.3959
  2.4567  2.4568  2.5012  2.5013  2.5146  2.5147  2.5735  2.5736  2.6448  2.6448
  2.6876  2.6878  2.7464  2.7465  2.7661  2.7662  2.8409  2.8410  2.8695  2.8696
  2.8978  2.8980  2.9213  2.9218  2.9530  2.9535  3.0240  3.0249  3.0813  3.0818
  3.1221  3.1222  3.1540  3.1542  3.2044  3.2046  3.2572  3.2574  3.2954  3.2955
  3.3516  3.3517  3.3939  3.3942  3.4238  3.4240  3.4830  3.4834  3.5058  3.5060
  3.5280  3.5283  3.5868  3.5874  3.6450  3.6456  3.6719  3.6720  3.7092  3.7095
  3.7689  3.7692  3.7919  3.7922  3.8430  3.8433  3.9091  3.9094  3.9289  3.9293
  4.0106  4.0110  4.0874  4.0876  4.1426  4.1431  4.1544  4.1549  4.2051  4.2060
  4.2430  4.2432  4.2818  4.2822  4.3439  4.3440  4.3606  4.3610  4.4139  4.4144
  4.4500  4.4501  4.4668  4.4671  4.5214  4.5218  4.5409  4.5412  4.5714  4.5716
  4.6134  4.6138  4.6543  4.6545  4.7151  4.7152  4.7724  4.7729  4.7953  4.7958
  4.8243  4.8250  4.8739  4.8743  4.9340  4.9344  4.9752  4.9753  5.0104  5.0110
  5.0301  5.0303  5.0847  5.0851  5.1446  5.1455  5.1697  5.1703  5.2631  5.2638
  5.3392  5.3397  5.3854  5.3856  5.4164  5.4172  5.4515  5.4530  5.5177  5.5188
  5.5459  5.5465  5.6163  5.6170  5.6607  5.6609  5.7180  5.7182  5.7842  5.7843
  5.8140  5.8141  5.8747  5.8748  5.9049  5.9052  5.9259  5.9264  5.9566  5.9570
  6.0204  6.0205  6.1387  6.1391  6.1508  6.1509  6.2242  6.2246  6.2486  6.2493
  6.2605  6.2607  6.3655  6.3659  6.4220  6.4222  6.4463  6.4466  6.4937  6.4937
  6.5465  6.5469  6.5920  6.5924  6.6431  6.6436  6.6703  6.6711  6.7337  6.7340
  6.7781  6.7784  6.8170  6.8177  6.8721  6.8725  6.9058  6.9059  6.9673  6.9681
  7.0036  7.0039  7.0405  7.0407  7.0876  7.0880  7.1521  7.1521  7.1889  7.1895
  7.2131  7.2133  7.3022  7.3027  7.3470  7.3474  7.4077  7.4084  7.4633  7.4638
  7.5025  7.5026  7.5834  7.5844  7.6515  7.6524  7.7251  7.7252  7.7472  7.7478
  7.8388  7.8391  7.9035  7.9036  7.9838  7.9839  8.1002  8.1005  8.1521  8.1526
  8.3209  8.3212  8.3979  8.3981  8.5380  8.5380  8.5741  8.5745  8.8378  8.8379
  8.8801  8.8802
   0.00000   0.31791   0.53944
 -1.5499 -1.5499 -1.5255 -1.5255 -1.5133 -1.5133 -1.5107 -1.5107 -1.1496 -1.1496
 -1.1479 -1.1479 -1.1412 -1.1412 -1.1351 -1.1351 -1.1317 -1.1317 -1.1302 -1.1302
 -1.1292 -1.1292 -1.1181 -1.1181 -1.0943 -1.0943 -1.0916 -1.0916 -0.5990 -0.5990
 -0.4986 -0.4986 -0.4269 -0.4269 -0.4106 -0.4106 -0.3570 -0.3570 -0.3342 -0.3341
 -0.2979 -0.2978 -0.2666 -0.2666 -0.2549 -0.2549 -0.2283 -0.2282 -0.2228 -0.2228
 -0.2125 -0.2124  0.5526  0.5526  0.6551  0.6551  0.7093  0.7093  0.7952  0.7952
  0.8144  0.8144  0.8965  0.8965  0.9303  0.9303  0.9620  0.9621  1.0318  1.0318
  1.1080  1.1080  1.1971  1.1971  1.2413  1.2414  1.2616  1.2617  1.3148  1.3150
  1.3647  1.3648  1.4244  1.4244  1.4657  1.4658  1.5258  1.5259  1.5820  1.5821
  1.6618  1.6620  1.7262  1.7262  1.7814  1.7815  1.7904  1.7906  1.9101  1.9102
  1.9980  1.9981  2.0115  2.0115  2.0631  2.0631  2.1079  2.1081  2.1612  2.1613
  2.2359  2.2361  2.2878  2.2879  2.3096  2.3096  2.3385  2.3386  2.3972  2.3974
  2.4545  2.4546  2.4951  2.4951  2.5114  2.5115  2.5728  2.5729  2.6471  2.6472
  2.6850  2.6852  2.7477  2.7478  2.7688  2.7688  2.8403  2.8405  2.8715  2.8716
  2.8991  2.8993  2.9223  2.9229  2.9521  2.9526  3.0309  3.0317  3.0779  3.0784
  3.1206  3.1208  3.1569  3.1570  3.2066  3.2068  3.2556  3.2558  3.2923  3.2924
  3.3484  3.3485  3.3949  3.3952  3.4217  3.4219  3.4907  3.4911  3.5027  3.5028
  3.5307  3.5308  3.5916  3.5922  3.6455  3.6459  3.6742  3.6744  3.7114  3.7117
  3.7710  3.7712  3.7932  3.7936  3.8508  3.8511  3.9074  3.9077  3.9313  3.9317
  4.0043  4.0047  4.0882  4.0885  4.1373  4.1377  4.1521  4.1525  4.2000  4.2008
  4.2442  4.2444  4.2822  4.2826  4.3375  4.3376  4.3577  4.3582  4.4172  4.4177
  4.4412  4.4413  4.4641  4.4643  4.5216  4.5220  4.5460  4.5462  4.5708  4.5710
  4.6117  4.6121  4.6521  4.6522  4.7169  4.7171  4.7716  4.7721  4.7949  4.7955
  4.8263  4.8270  4.8775  4.8779  4.9273  4.9277  4.9782  4.9784  5.0111  5.0116
  5.0299  5.0303  5.0839  5.0843  5.1487  5.1497  5.1720  5.1724  5.2623  5.2629
  5.3359  5.3363  5.3808  5.3811  5.4157  5.4166  5.4548  5.4561  5.5192  5.5202
  5.5429  5.5436  5.6201  5.6209  5.6614  5.6617  5.7178  5.7179  5.7806  5.7808
  5.8196  5.8197  5.8756  5.8757  5.9081  5.9083  5.9280  5.9286  5.9645  5.9649
  6.0190  6.0192  6.1332  6.1336  6.1493  6.1493  6.2240  6.2244  6.2462  6.2468
  6.2646  6.2647  6.3655  6.3658  6.4148  6.4149  6.4449  6.4452  6.4981  6.4983
  6.5471  6.5474  6.5954  6.5958  6.6444  6.6449  6.6701  6.6708  6.7315  6.7317
  6.7746  6.7749  6.8127  6.8134  6.8742  6.8746  6.9026  6.9026  6.9641  6.9649
  7.0048  7.0051  7.0455  7.0457  7.0879  7.0883  7.1457  7.1458  7.1893  7.1899
  7.2151  7.2154  7.3005  7.3010  7.3495  7.3499  7.4091  7.4097  7.4652  7.4657
  7.5036  7.5036  7.5799  7.5809  7.6525  7.6535  7.7252  7.7253  7.7534  7.7540
  7.8379  7.8381  7.8996  7.8997  7.9860  7.9861  8.1014  8.1016  8.1613  8.1619
  8.3215  8.3218  8.3979  8.3981  8.5371  8.5372  8.5678  8.5683  8.8412  8.8414
  8.8811  8.8813
   0.00000   0.30025   0.53944
 -1.5501 -1.5501 -1.5251 -1.5251 -1.5134 -1.5134 -1.5108 -1.5108 -1.1495 -1.1495
 -1.1480 -1.1480 -1.1412 -1.1412 -1.1351 -1.1351 -1.1317 -1.1317 -1.1303 -1.1303
 -1.1292 -1.1292 -1.1179 -1.1179 -1.0944 -1.0944 -1.0916 -1.0916 -0.5996 -0.5996
 -0.4990 -0.4990 -0.4263 -0.4263 -0.4109 -0.4109 -0.3572 -0.3572 -0.3332 -0.3332
 -0.2978 -0.2978 -0.2670 -0.2670 -0.2553 -0.2552 -0.2275 -0.2275 -0.2219 -0.2219
 -0.2124 -0.2123  0.5505  0.5505  0.6568  0.6568  0.7036  0.7037  0.7998  0.7998
  0.8111  0.8111  0.8973  0.8973  0.9321  0.9321  0.9662  0.9662  1.0303  1.0303
  1.1090  1.1090  1.1959  1.1959  1.2393  1.2395  1.2607  1.2607  1.3152  1.3153
  1.3611  1.3611  1.4297  1.4297  1.4602  1.4603  1.5279  1.5280  1.5819  1.5820
  1.6639  1.6641  1.7282  1.7282  1.7848  1.7849  1.7940  1.7941  1.9123  1.9124
  1.9947  1.9948  2.0038  2.0038  2.0625  2.0626  2.1076  2.1078  2.1609  2.1609
  2.2343  2.2345  2.2892  2.2893  2.3069  2.3069  2.3447  2.3448  2.3998  2.4000
  2.4522  2.4523  2.4872  2.4872  2.5086  2.5087  2.5729  2.5730  2.6492  2.6493
  2.6833  2.6835  2.7484  2.7486  2.7711  2.7712  2.8397  2.8400  2.8735  2.8736
  2.9006  2.9008  2.9236  2.9240  2.9513  2.9519  3.0372  3.0379  3.0757  3.0763
  3.1187  3.1189  3.1602  3.1604  3.2085  3.2086  3.2549  3.2551  3.2876  3.2878
  3.3449  3.3450  3.3978  3.3981  3.4192  3.4195  3.4945  3.4950  3.5009  3.5012
  3.5360  3.5361  3.5965  3.5972  3.6453  3.6456  3.6768  3.6769  3.7157  3.7160
  3.7734  3.7736  3.7946  3.7949  3.8589  3.8591  3.9056  3.9059  3.9338  3.9342
  3.9979  3.9984  4.0881  4.0885  4.1291  4.1295  4.1512  4.1516  4.1963  4.1969
  4.2458  4.2460  4.2815  4.2818  4.3297  4.3298  4.3551  4.3556  4.4195  4.4200
  4.4313  4.4314  4.4625  4.4627  4.5212  4.5215  4.5512  4.5513  4.5705  4.5707
  4.6112  4.6116  4.6492  4.6493  4.7173  4.7176  4.7697  4.7703  4.7961  4.7966
  4.8289  4.8295  4.8810  4.8814  4.9205  4.9209  4.9807  4.9810  5.0105  5.0109
  5.0329  5.0334  5.0827  5.0832  5.1482  5.1493  5.1784  5.1787  5.2612  5.2619
  5.3333  5.3337  5.3757  5.3760  5.4152  5.4161  5.4589  5.4601  5.5196  5.5204
  5.5401  5.5410  5.6224  5.6233  5.6637  5.6640  5.7183  5.7184  5.7760  5.7762
  5.8269  5.8271  5.8757  5.8758  5.9105  5.9108  5.9305  5.9311  5.9741  5.9746
  6.0181  6.0182  6.1269  6.1273  6.1476  6.1477  6.2229  6.2233  6.2445  6.2450
  6.2693  6.2694  6.3645  6.3646  6.4072  6.4073  6.4438  6.4441  6.5015  6.5017
  6.5495  6.5498  6.5982  6.5986  6.6441  6.6446  6.6707  6.6713  6.7300  6.7302
  6.7713  6.7715  6.8087  6.8094  6.8730  6.8735  6.9022  6.9022  6.9605  6.9614
  7.0058  7.0060  7.0503  7.0505  7.0870  7.0873  7.1397  7.1398  7.1890  7.1896
  7.2181  7.2183  7.2989  7.2995  7.3519  7.3523  7.4109  7.4115  7.4668  7.4674
  7.5050  7.5050  7.5765  7.5775  7.6530  7.6540  7.7249  7.7250  7.7607  7.7613
  7.8376  7.8378  7.8952  7.8953  7.9887  7.9889  8.1023  8.1025  8.1716  8.1723
  8.3221  8.3224  8.3976  8.3979  8.5360  8.5361  8.5611  8.5616  8.8446  8.8448
  8.8826  8.8828
   0.00000   0.28259   0.53944
 -1.5503 -1.5503 -1.5248 -1.5248 -1.5134 -1.5134 -1.5109 -1.5109 -1.1495 -1.1495
 -1.1480 -1.1480 -1.1411 -1.1411 -1.1351 -1.1351 -1.1317 -1.1317 -1.1304 -1.1304
 -1.1292 -1.1292 -1.1176 -1.1176 -1.0945 -1.0945 -1.0916 -1.0916 -0.6003 -0.6003
 -0.4995 -0.4995 -0.4258 -0.4258 -0.4111 -0.4111 -0.3574 -0.3574 -0.3322 -0.3322
 -0.2978 -0.2978 -0.2678 -0.2678 -0.2550 -0.2550 -0.2270 -0.2270 -0.2208 -0.2208
 -0.2122 -0.2122  0.5483  0.5483  0.6586  0.6586  0.6983  0.6983  0.7990  0.7990
  0.8130  0.8130  0.8978  0.8978  0.9342  0.9342  0.9707  0.9707  1.0287  1.0287
  1.1101  1.1102  1.1945  1.1945  1.2372  1.2373  1.2597  1.2598  1.3156  1.3157
  1.3576  1.3577  1.4341  1.4341  1.4554  1.4555  1.5297  1.5298  1.5816  1.5817
  1.6666  1.6667  1.7304  1.7305  1.7887  1.7887  1.7976  1.7977  1.9146  1.9147
  1.9908  1.9909  1.9966  1.9966  2.0619  2.0619  2.1073  2.1075  2.1608  2.1609
  2.2321  2.2322  2.2899  2.2900  2.3038  2.3039  2.3499  2.3501  2.4039  2.4041
  2.4496  2.4497  2.4784  2.4785  2.5057  2.5058  2.5742  2.5743  2.6512  2.6513
  2.6823  2.6825  2.7486  2.7487  2.7731  2.7732  2.8393  2.8396  2.8754  2.8755
  2.9024  2.9025  2.9249  2.9253  2.9508  2.9513  3.0413  3.0420  3.0762  3.0768
  3.1165  3.1167  3.1642  3.1644  3.2098  3.2099  3.2547  3.2550  3.2824  3.2826
  3.3409  3.3411  3.4020  3.4023  3.4170  3.4172  3.4893  3.4898  3.5069  3.5073
  3.5429  3.5430  3.6017  3.6024  3.6448  3.6451  3.6785  3.6787  3.7218  3.7221
  3.7761  3.7762  3.7970  3.7971  3.8666  3.8667  3.9040  3.9043  3.9362  3.9366
  3.9916  3.9922  4.0869  4.0873  4.1196  4.1200  4.1507  4.1512  4.1936  4.1941
  4.2476  4.2477  4.2796  4.2799  4.3212  4.3213  4.3523  4.3529  4.4184  4.4190
  4.4230  4.4233  4.4620  4.4622  4.5205  4.5209  4.5551  4.5552  4.5707  4.5710
  4.6120  4.6125  4.6461  4.6462  4.7161  4.7165  4.7675  4.7682  4.7975  4.7980
  4.8323  4.8329  4.8843  4.8847  4.9140  4.9144  4.9820  4.9823  5.0098  5.0101
  5.0383  5.0388  5.0815  5.0820  5.1447  5.1457  5.1867  5.1869  5.2601  5.2608
  5.3316  5.3320  5.3708  5.3712  5.4148  5.4158  5.4632  5.4643  5.5185  5.5190
  5.5380  5.5392  5.6236  5.6247  5.6660  5.6664  5.7198  5.7199  5.7719  5.7721
  5.8346  5.8348  5.8753  5.8753  5.9123  5.9126  5.9332  5.9339  5.9838  5.9843
  6.0188  6.0189  6.1201  6.1205  6.1459  6.1461  6.2206  6.2209  6.2441  6.2446
  6.2744  6.2746  6.3621  6.3622  6.3995  6.3997  6.4429  6.4432  6.5036  6.5038
  6.5534  6.5537  6.6005  6.6008  6.6426  6.6430  6.6719  6.6723  6.7295  6.7296
  6.7682  6.7684  6.8053  6.8059  6.8691  6.8696  6.9041  6.9042  6.9566  6.9574
  7.0064  7.0065  7.0547  7.0549  7.0845  7.0848  7.1345  7.1347  7.1882  7.1886
  7.2219  7.2221  7.2978  7.2984  7.3541  7.3546  7.4129  7.4135  7.4682  7.4688
  7.5065  7.5065  7.5734  7.5744  7.6530  7.6540  7.7244  7.7246  7.7681  7.7687
  7.8386  7.8388  7.8905  7.8907  7.9920  7.9922  8.1031  8.1032  8.1827  8.1834
  8.3228  8.3232  8.3971  8.3974  8.5343  8.5344  8.5543  8.5548  8.8479  8.8480
  8.8845  8.8847
   0.00000   0.26493   0.53944
 -1.5505 -1.5505 -1.5244 -1.5244 -1.5134 -1.5134 -1.5110 -1.5110 -1.1495 -1.1495
 -1.1480 -1.1480 -1.1410 -1.1410 -1.1352 -1.1352 -1.1317 -1.1317 -1.1305 -1.1305
 -1.1292 -1.1292 -1.1174 -1.1174 -1.0946 -1.0946 -1.0916 -1.0916 -0.6010 -0.6010
 -0.5001 -0.5001 -0.4252 -0.4252 -0.4112 -0.4112 -0.3576 -0.3576 -0.3313 -0.3312
 -0.2978 -0.2978 -0.2689 -0.2689 -0.2544 -0.2543 -0.2267 -0.2267 -0.2196 -0.2196
 -0.2120 -0.2119  0.5459  0.5460  0.6603  0.6603  0.6933  0.6934  0.7945  0.7945
  0.8186  0.8186  0.8980  0.8980  0.9364  0.9364  0.9753  0.9753  1.0269  1.0269
  1.1115  1.1116  1.1930  1.1930  1.2349  1.2350  1.2587  1.2588  1.3161  1.3162
  1.3544  1.3544  1.4360  1.4360  1.4529  1.4530  1.5312  1.5313  1.5810  1.5811
  1.6699  1.6700  1.7329  1.7329  1.7928  1.7928  1.8012  1.8013  1.9169  1.9171
  1.9856  1.9856  1.9910  1.9910  2.0612  2.0613  2.1068  2.1070  2.1610  2.1611
  2.2294  2.2296  2.2895  2.2896  2.3011  2.3011  2.3533  2.3536  2.4093  2.4095
  2.4464  2.4465  2.4697  2.4698  2.5028  2.5029  2.5768  2.5769  2.6533  2.6534
  2.6818  2.6819  2.7482  2.7484  2.7746  2.7747  2.8393  2.8396  2.8770  2.8771
  2.9042  2.9044  2.9261  2.9265  2.9504  2.9509  3.0420  3.0426  3.0804  3.0809
  3.1138  3.1141  3.1689  3.1691  3.2108  3.2109  3.2542  3.2546  3.2777  3.2780
  3.3366  3.3369  3.4047  3.4050  3.4173  3.4175  3.4833  3.4839  3.5135  3.5139
  3.5504  3.5506  3.6067  3.6075  3.6445  3.6446  3.6797  3.6799  3.7283  3.7286
  3.7787  3.7788  3.8011  3.8011  3.8731  3.8732  3.9030  3.9033  3.9386  3.9390
  3.9858  3.9863  4.0843  4.0848  4.1100  4.1102  4.1503  4.1509  4.1919  4.1923
  4.2490  4.2491  4.2767  4.2771  4.3125  4.3126  4.3492  4.3499  4.4081  4.4085
  4.4229  4.4232  4.4621  4.4625  4.5200  4.5204  4.5568  4.5569  4.5716  4.5719
  4.6141  4.6147  4.6432  4.6432  4.7134  4.7139  4.7658  4.7666  4.7984  4.7989
  4.8366  4.8371  4.8867  4.8870  4.9087  4.9091  4.9814  4.9818  5.0104  5.0106
  5.0451  5.0456  5.0804  5.0808  5.1400  5.1409  5.1949  5.1950  5.2590  5.2598
  5.3308  5.3312  5.3668  5.3672  5.4144  5.4154  5.4672  5.4682  5.5160  5.5161
  5.5371  5.5385  5.6245  5.6256  5.6671  5.6675  5.7223  5.7224  5.7693  5.7694
  5.8419  5.8421  5.8746  5.8746  5.9138  5.9141  5.9360  5.9367  5.9907  5.9911
  6.0235  6.0236  6.1133  6.1137  6.1442  6.1444  6.2171  6.2174  6.2451  6.2456
  6.2798  6.2800  6.3585  6.3588  6.3920  6.3924  6.4420  6.4424  6.5044  6.5046
  6.5580  6.5582  6.6021  6.6024  6.6405  6.6408  6.6731  6.6733  6.7301  6.7302
  6.7655  6.7657  6.8025  6.8032  6.8641  6.8646  6.9070  6.9071  6.9524  6.9532
  7.0063  7.0064  7.0582  7.0585  7.0807  7.0809  7.1306  7.1308  7.1868  7.1872
  7.2263  7.2264  7.2972  7.2977  7.3563  7.3567  7.4152  7.4157  7.4692  7.4699
  7.5079  7.5080  7.5709  7.5719  7.6526  7.6537  7.7242  7.7244  7.7746  7.7751
  7.8413  7.8417  7.8856  7.8859  7.9955  7.9957  8.1039  8.1040  8.1941  8.1948
  8.3236  8.3240  8.3963  8.3967  8.5315  8.5317  8.5481  8.5485  8.8509  8.8510
  8.8870  8.8872
   0.00000   0.24727   0.53944
 -1.5507 -1.5507 -1.5240 -1.5240 -1.5134 -1.5134 -1.5112 -1.5112 -1.1495 -1.1495
 -1.1481 -1.1481 -1.1409 -1.1409 -1.1352 -1.1352 -1.1318 -1.1318 -1.1307 -1.1307
 -1.1292 -1.1292 -1.1171 -1.1171 -1.0947 -1.0947 -1.0917 -1.0916 -0.6018 -0.6018
 -0.5007 -0.5007 -0.4247 -0.4247 -0.4112 -0.4112 -0.3577 -0.3577 -0.3305 -0.3304
 -0.2978 -0.2978 -0.2701 -0.2701 -0.2534 -0.2534 -0.2265 -0.2265 -0.2185 -0.2185
 -0.2116 -0.2116  0.5435  0.5436  0.6618  0.6618  0.6890  0.6890  0.7891  0.7891
  0.8250  0.8250  0.8980  0.8980  0.9386  0.9386  0.9800  0.9801  1.0250  1.0250
  1.1132  1.1132  1.1913  1.1913  1.2325  1.2326  1.2578  1.2579  1.3167  1.3168
  1.3514  1.3514  1.4338  1.4338  1.4544  1.4545  1.5323  1.5324  1.5802  1.5803
  1.6738  1.6739  1.7355  1.7355  1.7972  1.7973  1.8045  1.8046  1.9191  1.9192
  1.9792  1.9793  1.9873  1.9873  2.0605  2.0606  2.1061  2.1063  2.1615  2.1616
  2.2265  2.2267  2.2874  2.2875  2.2994  2.2995  2.3550  2.3553  2.4150  2.4151
  2.4418  2.4419  2.4625  2.4625  2.5001  2.5002  2.5807  2.5808  2.6557  2.6558
  2.6815  2.6816  2.7474  2.7476  2.7755  2.7756  2.8396  2.8400  2.8785  2.8786
  2.9060  2.9062  2.9272  2.9276  2.9504  2.9509  3.0396  3.0403  3.0871  3.0876
  3.1108  3.1111  3.1746  3.1747  3.2115  3.2116  3.2523  3.2527  3.2747  3.2750
  3.3325  3.3328  3.4034  3.4036  3.4222  3.4223  3.4786  3.4793  3.5198  3.5201
  3.5580  3.5582  3.6111  3.6118  3.6445  3.6446  3.6809  3.6811  3.7341  3.7343
  3.7812  3.7814  3.8073  3.8074  3.8776  3.8777  3.9032  3.9036  3.9411  3.9415
  3.9806  3.9812  4.0796  4.0804  4.1012  4.1013  4.1497  4.1503  4.1910  4.1914
  4.2495  4.2496  4.2731  4.2734  4.3044  4.3045  4.3456  4.3463  4.3963  4.3968
  4.4237  4.4239  4.4624  4.4628  4.5199  4.5202  4.5560  4.5561  4.5732  4.5735
  4.6169  4.6175  4.6410  4.6410  4.7095  4.7101  4.7652  4.7660  4.7985  4.7990
  4.8412  4.8417  4.8870  4.8873  4.9058  4.9062  4.9790  4.9795  5.0125  5.0127
  5.0526  5.0530  5.0795  5.0798  5.1349  5.1357  5.2018  5.2019  5.2582  5.2590
  5.3305  5.3309  5.3644  5.3648  5.4138  5.4148  5.4706  5.4716  5.5125  5.5127
  5.5371  5.5387  5.6253  5.6266  5.6665  5.6670  5.7249  5.7250  5.7690  5.7691
  5.8482  5.8484  5.8737  5.8738  5.9153  5.9156  5.9388  5.9394  5.9932  5.9934
  6.0334  6.0335  6.1068  6.1072  6.1424  6.1427  6.2130  6.2133  6.2471  6.2476
  6.2853  6.2856  6.3538  6.3542  6.3849  6.3855  6.4411  6.4415  6.5041  6.5044
  6.5620  6.5623  6.6030  6.6032  6.6390  6.6392  6.6740  6.6741  6.7311  6.7313
  6.7636  6.7639  6.8006  6.8011  6.8591  6.8596  6.9096  6.9098  6.9479  6.9487
  7.0054  7.0055  7.0603  7.0607  7.0764  7.0766  7.1281  7.1282  7.1851  7.1854
  7.2309  7.2310  7.2970  7.2976  7.3582  7.3586  7.4177  7.4181  7.4699  7.4707
  7.5089  7.5090  7.5690  7.5699  7.6522  7.6532  7.7243  7.7245  7.7794  7.7798
  7.8462  7.8466  7.8810  7.8812  7.9993  7.9995  8.1048  8.1050  8.2056  8.2063
  8.3245  8.3249  8.3953  8.3957  8.5269  8.5273  8.5433  8.5436  8.8534  8.8535
  8.8900  8.8902
   0.00000   0.22960   0.53944
 -1.5509 -1.5509 -1.5236 -1.5235 -1.5135 -1.5135 -1.5113 -1.5113 -1.1494 -1.1494
 -1.1481 -1.1481 -1.1408 -1.1408 -1.1352 -1.1352 -1.1318 -1.1318 -1.1308 -1.1308
 -1.1292 -1.1292 -1.1169 -1.1169 -1.0948 -1.0948 -1.0917 -1.0917 -0.6026 -0.6025
 -0.5014 -0.5014 -0.4242 -0.4242 -0.4110 -0.4110 -0.3577 -0.3577 -0.3299 -0.3298
 -0.2978 -0.2977 -0.2713 -0.2713 -0.2523 -0.2522 -0.2265 -0.2265 -0.2175 -0.2175
 -0.2112 -0.2111  0.5411  0.5411  0.6627  0.6627  0.6856  0.6856  0.7835  0.7835
  0.8315  0.8316  0.8979  0.8979  0.9408  0.9408  0.9847  0.9848  1.0231  1.0231
  1.1150  1.1150  1.1896  1.1896  1.2299  1.2300  1.2570  1.2570  1.3173  1.3174
  1.3486  1.3486  1.4289  1.4290  1.4584  1.4584  1.5330  1.5332  1.5792  1.5793
  1.6782  1.6783  1.7382  1.7382  1.8018  1.8018  1.8077  1.8078  1.9208  1.9209
  1.9729  1.9730  1.9847  1.9848  2.0598  2.0599  2.1051  2.1053  2.1625  2.1625
  2.2236  2.2238  2.2834  2.2835  2.2990  2.2991  2.3552  2.3555  2.4191  2.4192
  2.4345  2.4346  2.4590  2.4590  2.4979  2.4980  2.5860  2.5860  2.6585  2.6586
  2.6813  2.6814  2.7463  2.7465  2.7759  2.7761  2.8405  2.8409  2.8797  2.8798
  2.9076  2.9078  2.9279  2.9282  2.9507  2.9512  3.0355  3.0363  3.0941  3.0945
  3.1081  3.1084  3.1812  3.1813  3.2121  3.2122  3.2486  3.2490  3.2732  3.2735
  3.3289  3.3291  3.4004  3.4005  3.4290  3.4291  3.4761  3.4767  3.5256  3.5260
  3.5651  3.5654  3.6138  3.6145  3.6451  3.6452  3.6829  3.6831  3.7381  3.7383
  3.7840  3.7842  3.8154  3.8157  3.8796  3.8796  3.9051  3.9054  3.9437  3.9440
  3.9768  3.9774  4.0726  4.0736  4.0941  4.0943  4.1486  4.1493  4.1909  4.1913
  4.2482  4.2483  4.2689  4.2692  4.2975  4.2977  4.3414  4.3421  4.3844  4.3849
  4.4247  4.4249  4.4624  4.4628  4.5200  4.5204  4.5533  4.5534  4.5750  4.5753
  4.6186  4.6192  4.6405  4.6406  4.7048  4.7054  4.7661  4.7667  4.7978  4.7983
  4.8453  4.8460  4.8854  4.8856  4.9057  4.9061  4.9756  4.9761  5.0155  5.0157
  5.0599  5.0604  5.0793  5.0796  5.1300  5.1307  5.2070  5.2071  5.2578  5.2586
  5.3303  5.3306  5.3639  5.3645  5.4127  5.4137  5.4734  5.4744  5.5092  5.5095
  5.5377  5.5392  5.6262  5.6275  5.6645  5.6650  5.7269  5.7270  5.7714  5.7714
  5.8529  5.8531  5.8728  5.8730  5.9171  5.9173  5.9413  5.9419  5.9932  5.9933
  6.0462  6.0463  6.1012  6.1016  6.1407  6.1410  6.2087  6.2090  6.2496  6.2501
  6.2908  6.2910  6.3485  6.3490  6.3785  6.3792  6.4400  6.4404  6.5030  6.5032
  6.5644  6.5648  6.6026  6.6028  6.6391  6.6392  6.6748  6.6750  6.7314  6.7316
  6.7637  6.7641  6.7993  6.7997  6.8549  6.8554  6.9116  6.9118  6.9431  6.9440
  7.0037  7.0038  7.0591  7.0595  7.0737  7.0738  7.1267  7.1269  7.1830  7.1834
  7.2356  7.2357  7.2973  7.2979  7.3599  7.3603  7.4203  7.4207  7.4706  7.4713
  7.5095  7.5096  7.5675  7.5685  7.6519  7.6530  7.7249  7.7251  7.7823  7.7827
  7.8527  7.8531  7.8769  7.8771  8.0032  8.0034  8.1060  8.1062  8.2168  8.2176
  8.3253  8.3257  8.3942  8.3947  8.5205  8.5210  8.5401  8.5403  8.8555  8.8556
  8.8933  8.8936
   0.00000   0.21194   0.53944
 -1.5512 -1.5512 -1.5231 -1.5231 -1.5135 -1.5135 -1.5115 -1.5115 -1.1494 -1.1494
 -1.1482 -1.1482 -1.1407 -1.1407 -1.1353 -1.1353 -1.1319 -1.1319 -1.1309 -1.1309
 -1.1292 -1.1292 -1.1166 -1.1166 -1.0949 -1.0949 -1.0917 -1.0917 -0.6033 -0.6033
 -0.5021 -0.5021 -0.4239 -0.4238 -0.4106 -0.4106 -0.3577 -0.3577 -0.3295 -0.3295
 -0.2977 -0.2976 -0.2724 -0.2724 -0.2510 -0.2510 -0.2265 -0.2265 -0.2166 -0.2166
 -0.2106 -0.2105  0.5387  0.5387  0.6626  0.6626  0.6836  0.6836  0.7778  0.7779
  0.8381  0.8382  0.8978  0.8978  0.9427  0.9427  0.9893  0.9893  1.0212  1.0212
  1.1171  1.1171  1.1877  1.1877  1.2272  1.2273  1.2562  1.2563  1.3179  1.3181
  1.3460  1.3461  1.4231  1.4232  1.4631  1.4631  1.5334  1.5336  1.5782  1.5783
  1.6830  1.6831  1.7409  1.7410  1.8060  1.8061  1.8108  1.8108  1.9218  1.9219
  1.9672  1.9672  1.9832  1.9833  2.0591  2.0592  2.1038  2.1040  2.1639  2.1640
  2.2206  2.2208  2.2782  2.2783  2.2993  2.2994  2.3545  2.3548  2.4199  2.4200
  2.4248  2.4249  2.4600  2.4600  2.4966  2.4966  2.5927  2.5927  2.6617  2.6618
  2.6812  2.6812  2.7450  2.7452  2.7759  2.7760  2.8418  2.8422  2.8808  2.8809
  2.9090  2.9092  2.9282  2.9285  2.9514  2.9518  3.0304  3.0312  3.0963  3.0966
  3.1092  3.1097  3.1888  3.1889  3.2128  3.2131  3.2439  3.2443  3.2722  3.2724
  3.3260  3.3262  3.3975  3.3976  3.4357  3.4359  3.4763  3.4769  3.5310  3.5314
  3.5714  3.5717  3.6145  3.6152  3.6464  3.6466  3.6860  3.6864  3.7402  3.7403
  3.7871  3.7874  3.8247  3.8252  3.8796  3.8796  3.9079  3.9080  3.9464  3.9467
  3.9751  3.9757  4.0639  4.0650  4.0888  4.0891  4.1469  4.1476  4.1916  4.1920
  4.2443  4.2445  4.2643  4.2645  4.2927  4.2928  4.3369  4.3376  4.3726  4.3731
  4.4259  4.4261  4.4621  4.4626  4.5198  4.5201  4.5501  4.5503  4.5764  4.5768
  4.6182  4.6188  4.6419  4.6421  4.7001  4.7007  4.7684  4.7690  4.7966  4.7970
  4.8482  4.8490  4.8833  4.8836  4.9070  4.9074  4.9718  4.9723  5.0188  5.0190
  5.0656  5.0661  5.0808  5.0812  5.1258  5.1265  5.2104  5.2106  5.2577  5.2585
  5.3297  5.3300  5.3657  5.3663  5.4108  5.4117  5.4755  5.4766  5.5069  5.5072
  5.5384  5.5399  5.6269  5.6283  5.6618  5.6623  5.7282  5.7284  5.7755  5.7755
  5.8559  5.8560  5.8718  5.8720  5.9191  5.9193  5.9435  5.9441  5.9929  5.9930
  6.0591  6.0593  6.0974  6.0977  6.1389  6.1393  6.2046  6.2049  6.2524  6.2530
  6.2958  6.2960  6.3431  6.3437  6.3730  6.3738  6.4386  6.4390  6.5011  6.5013
  6.5648  6.5653  6.6007  6.6009  6.6409  6.6410  6.6763  6.6765  6.7298  6.7301
  6.7664  6.7669  6.7986  6.7989  6.8518  6.8523  6.9126  6.9128  6.9383  6.9391
  7.0011  7.0011  7.0540  7.0545  7.0737  7.0738  7.1265  7.1267  7.1809  7.1812
  7.2399  7.2401  7.2980  7.2986  7.3615  7.3618  7.4230  7.4233  7.4712  7.4720
  7.5094  7.5095  7.5664  7.5673  7.6524  7.6534  7.7260  7.7262  7.7834  7.7838
  7.8590  7.8592  7.8748  7.8752  8.0071  8.0073  8.1075  8.1077  8.2278  8.2286
  8.3259  8.3263  8.3932  8.3937  8.5128  8.5135  8.5378  8.5380  8.8572  8.8573
  8.8971  8.8973
   0.00000   0.19428   0.53944
 -1.5514 -1.5514 -1.5226 -1.5226 -1.5135 -1.5135 -1.5117 -1.5117 -1.1493 -1.1493
 -1.1482 -1.1482 -1.1406 -1.1406 -1.1353 -1.1353 -1.1320 -1.1320 -1.1309 -1.1309
 -1.1292 -1.1292 -1.1163 -1.1163 -1.0950 -1.0950 -1.0917 -1.0917 -0.6041 -0.6041
 -0.5028 -0.5028 -0.4237 -0.4237 -0.4100 -0.4100 -0.3576 -0.3576 -0.3295 -0.3295
 -0.2975 -0.2975 -0.2733 -0.2733 -0.2498 -0.2498 -0.2267 -0.2266 -0.2158 -0.2157
 -0.2099 -0.2099  0.5364  0.5364  0.6613  0.6613  0.6831  0.6832  0.7722  0.7722
  0.8446  0.8447  0.8976  0.8976  0.9443  0.9443  0.9934  0.9934  1.0196  1.0196
  1.1194  1.1194  1.1857  1.1857  1.2245  1.2246  1.2557  1.2558  1.3185  1.3187
  1.3438  1.3439  1.4170  1.4171  1.4680  1.4680  1.5334  1.5335  1.5772  1.5773
  1.6883  1.6884  1.7437  1.7437  1.8091  1.8093  1.8146  1.8147  1.9218  1.9219
  1.9622  1.9622  1.9830  1.9830  2.0583  2.0584  2.1021  2.1023  2.1658  2.1659
  2.2179  2.2181  2.2724  2.2725  2.3000  2.3001  2.3533  2.3536  2.4126  2.4126
  2.4186  2.4187  2.4639  2.4640  2.4960  2.4961  2.6007  2.6007  2.6654  2.6655
  2.6812  2.6812  2.7436  2.7438  2.7755  2.7756  2.8435  2.8439  2.8819  2.8821
  2.9100  2.9102  2.9281  2.9284  2.9524  2.9528  3.0246  3.0255  3.0921  3.0924
  3.1151  3.1156  3.1970  3.1972  3.2141  3.2145  3.2393  3.2396  3.2706  3.2707
  3.3237  3.3238  3.3959  3.3960  3.4415  3.4418  3.4795  3.4800  3.5360  3.5363
  3.5764  3.5768  3.6135  3.6141  3.6482  3.6484  3.6903  3.6908  3.7405  3.7405
  3.7906  3.7909  3.8344  3.8350  3.8783  3.8784  3.9104  3.9105  3.9491  3.9493
  3.9764  3.9768  4.0545  4.0556  4.0847  4.0850  4.1444  4.1450  4.1928  4.1932
  4.2380  4.2383  4.2593  4.2594  4.2898  4.2900  4.3321  4.3328  4.3612  4.3617
  4.4272  4.4273  4.4618  4.4623  4.5181  4.5185  4.5477  4.5480  4.5769  4.5772
  4.6163  4.6169  4.6435  4.6438  4.6968  4.6974  4.7723  4.7727  4.7952  4.7956
  4.8494  4.8503  4.8820  4.8823  4.9084  4.9087  4.9680  4.9685  5.0220  5.0222
  5.0678  5.0683  5.0856  5.0861  5.1231  5.1237  5.2126  5.2129  5.2578  5.2586
  5.3287  5.3289  5.3691  5.3698  5.4081  5.4089  5.4773  5.4784  5.5058  5.5062
  5.5391  5.5404  5.6273  5.6286  5.6591  5.6596  5.7293  5.7295  5.7803  5.7804
  5.8570  5.8572  5.8704  5.8706  5.9208  5.9210  5.9456  5.9462  5.9936  5.9938
  6.0691  6.0694  6.0976  6.0979  6.1373  6.1377  6.2010  6.2012  6.2552  6.2558
  6.2999  6.3000  6.3388  6.3393  6.3685  6.3693  6.4367  6.4371  6.4985  6.4987
  6.5632  6.5637  6.5976  6.5978  6.6434  6.6435  6.6788  6.6791  6.7265  6.7269
  6.7713  6.7719  6.7986  6.7988  6.8501  6.8506  6.9125  6.9127  6.9334  6.9343
  6.9975  6.9975  7.0471  7.0476  7.0749  7.0749  7.1273  7.1275  7.1787  7.1790
  7.2437  7.2439  7.2990  7.2997  7.3629  7.3632  7.4257  7.4259  7.4719  7.4726
  7.5085  7.5088  7.5654  7.5662  7.6538  7.6548  7.7275  7.7277  7.7833  7.7836
  7.8606  7.8608  7.8782  7.8787  8.0111  8.0112  8.1094  8.1096  8.2382  8.2391
  8.3261  8.3266  8.3924  8.3930  8.5046  8.5054  8.5361  8.5362  8.8585  8.8587
  8.9009  8.9012
   0.00000   0.17662   0.53944
 -1.5516 -1.5516 -1.5222 -1.5222 -1.5136 -1.5136 -1.5119 -1.5119 -1.1493 -1.1493
 -1.1482 -1.1482 -1.1405 -1.1405 -1.1353 -1.1353 -1.1321 -1.1321 -1.1310 -1.1310
 -1.1292 -1.1292 -1.1161 -1.1161 -1.0951 -1.0951 -1.0917 -1.0917 -0.6048 -0.6048
 -0.5035 -0.5035 -0.4236 -0.4236 -0.4091 -0.4091 -0.3574 -0.3574 -0.3298 -0.3298
 -0.2973 -0.2973 -0.2740 -0.2740 -0.2486 -0.2486 -0.2269 -0.2269 -0.2150 -0.2149
 -0.2092 -0.2092  0.5341  0.5341  0.6590  0.6590  0.6841  0.6841  0.7667  0.7667
  0.8510  0.8510  0.8975  0.8975  0.9455  0.9455  0.9968  0.9968  1.0185  1.0185
  1.1219  1.1219  1.1836  1.1836  1.2217  1.2218  1.2553  1.2554  1.3190  1.3191
  1.3420  1.3421  1.4108  1.4109  1.4728  1.4728  1.5329  1.5331  1.5763  1.5764
  1.6938  1.6939  1.7464  1.7465  1.8107  1.8109  1.8193  1.8194  1.9209  1.9210
  1.9578  1.9578  1.9840  1.9842  2.0576  2.0577  2.1001  2.1003  2.1683  2.1684
  2.2153  2.2155  2.2661  2.2662  2.3009  2.3010  2.3518  2.3522  2.4004  2.4005
  2.4143  2.4144  2.4689  2.4690  2.4961  2.4962  2.6095  2.6095  2.6695  2.6696
  2.6816  2.6817  2.7422  2.7423  2.7750  2.7751  2.8454  2.8459  2.8831  2.8833
  2.9105  2.9107  2.9275  2.9278  2.9537  2.9540  3.0184  3.0193  3.0855  3.0857
  3.1213  3.1218  3.2046  3.2049  3.2172  3.2177  3.2354  3.2357  3.2682  3.2683
  3.3216  3.3216  3.3962  3.3964  3.4463  3.4467  3.4851  3.4856  3.5405  3.5409
  3.5796  3.5801  3.6116  3.6121  3.6501  3.6503  3.6953  3.6960  3.7394  3.7395
  3.7942  3.7945  3.8436  3.8442  3.8767  3.8767  3.9120  3.9122  3.9518  3.9520
  3.9808  3.9811  4.0455  4.0466  4.0813  4.0816  4.1411  4.1416  4.1944  4.1947
  4.2303  4.2307  4.2535  4.2537  4.2884  4.2885  4.3272  4.3279  4.3504  4.3509
  4.4280  4.4281  4.4619  4.4625  4.5145  4.5148  4.5471  4.5474  4.5757  4.5761
  4.6144  4.6151  4.6429  4.6433  4.6965  4.6971  4.7773  4.7775  4.7939  4.7941
  4.8491  4.8501  4.8813  4.8816  4.9093  4.9096  4.9647  4.9652  5.0245  5.0248
  5.0676  5.0680  5.0925  5.0929  5.1222  5.1228  5.2140  5.2144  5.2579  5.2586
  5.3271  5.3273  5.3732  5.3741  5.4050  5.4056  5.4787  5.4798  5.5061  5.5066
  5.5396  5.5408  5.6270  5.6280  5.6574  5.6579  5.7305  5.7306  5.7851  5.7852
  5.8565  5.8566  5.8685  5.8686  5.9213  5.9214  5.9484  5.9489  5.9960  5.9963
  6.0733  6.0736  6.1040  6.1043  6.1359  6.1363  6.1979  6.1981  6.2577  6.2583
  6.3017  6.3019  6.3370  6.3375  6.3650  6.3658  6.4342  6.4347  6.4951  6.4953
  6.5597  6.5603  6.5940  6.5942  6.6455  6.6455  6.6827  6.6829  6.7223  6.7227
  6.7770  6.7776  6.7998  6.8000  6.8500  6.8505  6.9112  6.9114  6.9289  6.9297
  6.9930  6.9930  7.0396  7.0400  7.0762  7.0763  7.1288  7.1290  7.1767  7.1769
  7.2467  7.2469  7.3004  7.3011  7.3641  7.3644  7.4283  7.4285  7.4726  7.4734
  7.5069  7.5072  7.5645  7.5652  7.6563  7.6572  7.7296  7.7297  7.7820  7.7823
  7.8583  7.8586  7.8859  7.8865  8.0149  8.0149  8.1118  8.1120  8.2482  8.2491
  8.3257  8.3262  8.3922  8.3928  8.4962  8.4970  8.5345  8.5346  8.8597  8.8598
  8.9048  8.9051
   0.00000   0.15896   0.53944
 -1.5518 -1.5518 -1.5217 -1.5217 -1.5136 -1.5136 -1.5121 -1.5121 -1.1492 -1.1492
 -1.1483 -1.1483 -1.1405 -1.1405 -1.1354 -1.1354 -1.1322 -1.1322 -1.1310 -1.1310
 -1.1292 -1.1292 -1.1158 -1.1158 -1.0952 -1.0952 -1.0918 -1.0918 -0.6056 -0.6055
 -0.5042 -0.5042 -0.4237 -0.4237 -0.4081 -0.4081 -0.3571 -0.3571 -0.3305 -0.3305
 -0.2970 -0.2970 -0.2745 -0.2745 -0.2475 -0.2475 -0.2272 -0.2272 -0.2143 -0.2142
 -0.2085 -0.2085  0.5319  0.5319  0.6562  0.6562  0.6860  0.6860  0.7612  0.7612
  0.8572  0.8572  0.8974  0.8974  0.9463  0.9463  0.9991  0.9992  1.0182  1.0183
  1.1246  1.1247  1.1814  1.1815  1.2189  1.2190  1.2550  1.2551  1.3193  1.3194
  1.3408  1.3409  1.4046  1.4048  1.4774  1.4774  1.5321  1.5323  1.5755  1.5756
  1.6995  1.6995  1.7490  1.7490  1.8113  1.8115  1.8244  1.8245  1.9192  1.9193
  1.9540  1.9540  1.9862  1.9864  2.0568  2.0570  2.0976  2.0978  2.1713  2.1714
  2.2131  2.2133  2.2595  2.2596  2.3019  2.3020  2.3504  2.3508  2.3876  2.3877
  2.4089  2.4090  2.4738  2.4739  2.4966  2.4966  2.6182  2.6183  2.6733  2.6735
  2.6826  2.6827  2.7405  2.7407  2.7731  2.7732  2.8475  2.8480  2.8840  2.8843
  2.9102  2.9105  2.9266  2.9269  2.9548  2.9550  3.0116  3.0125  3.0774  3.0776
  3.1263  3.1267  3.2081  3.2082  3.2139  3.2145  3.2653  3.2655  3.3030  3.3041
  3.3192  3.3193  3.3987  3.3990  3.4504  3.4509  3.4924  3.4928  3.5447  3.5450
  3.5806  3.5812  3.6100  3.6105  3.6519  3.6522  3.7001  3.7008  3.7377  3.7379
  3.7976  3.7979  3.8516  3.8523  3.8752  3.8753  3.9131  3.9134  3.9546  3.9548
  3.9874  3.9876  4.0379  4.0389  4.0787  4.0789  4.1371  4.1375  4.1955  4.1958
  4.2226  4.2229  4.2473  4.2475  4.2874  4.2876  4.3221  4.3228  4.3406  4.3411
  4.4280  4.4281  4.4627  4.4632  4.5092  4.5094  4.5477  4.5479  4.5725  4.5729
  4.6138  4.6145  4.6394  4.6398  4.6999  4.7004  4.7827  4.7829  4.7930  4.7932
  4.8481  4.8491  4.8802  4.8804  4.9095  4.9099  4.9621  4.9626  5.0261  5.0264
  5.0666  5.0670  5.0994  5.0997  5.1236  5.1243  5.2150  5.2154  5.2579  5.2585
  5.3250  5.3252  5.3763  5.3773  5.4028  5.4032  5.4797  5.4808  5.5077  5.5082
  5.5400  5.5411  5.6261  5.6268  5.6567  5.6573  5.7318  5.7319  5.7895  5.7896
  5.8541  5.8542  5.8662  5.8662  5.9195  5.9196  5.9526  5.9532  6.0000  6.0003
  6.0738  6.0741  6.1137  6.1139  6.1354  6.1357  6.1956  6.1958  6.2594  6.2599
  6.3010  6.3013  6.3390  6.3393  6.3625  6.3633  6.4312  6.4317  6.4911  6.4913
  6.5550  6.5555  6.5902  6.5905  6.6461  6.6463  6.6874  6.6877  6.7180  6.7184
  6.7816  6.7822  6.8035  6.8038  6.8513  6.8518  6.9087  6.9089  6.9247  6.9256
  6.9876  6.9877  7.0317  7.0321  7.0776  7.0776  7.1309  7.1311  7.1749  7.1751
  7.2485  7.2488  7.3023  7.3031  7.3652  7.3654  7.4308  7.4311  7.4734  7.4742
  7.5045  7.5048  7.5636  7.5643  7.6600  7.6609  7.7321  7.7322  7.7799  7.7801
  7.8552  7.8555  7.8945  7.8950  8.0183  8.0184  8.1147  8.1150  8.2576  8.2585
  8.3245  8.3251  8.3926  8.3933  8.4877  8.4885  8.5329  8.5331  8.8606  8.8607
  8.9086  8.9089
   0.00000   0.14130   0.53944
 -1.5520 -1.5520 -1.5213 -1.5213 -1.5136 -1.5136 -1.5124 -1.5124 -1.1492 -1.1492
 -1.1483 -1.1483 -1.1404 -1.1404 -1.1354 -1.1354 -1.1324 -1.1324 -1.1311 -1.1310
 -1.1292 -1.1292 -1.1156 -1.1156 -1.0953 -1.0953 -1.0918 -1.0918 -0.6062 -0.6062
 -0.5049 -0.5049 -0.4238 -0.4238 -0.4071 -0.4070 -0.3567 -0.3567 -0.3315 -0.3315
 -0.2967 -0.2967 -0.2748 -0.2748 -0.2465 -0.2464 -0.2276 -0.2276 -0.2135 -0.2135
 -0.2078 -0.2078  0.5299  0.5299  0.6533  0.6534  0.6885  0.6885  0.7558  0.7558
  0.8631  0.8631  0.8975  0.8975  0.9467  0.9467  1.0002  1.0002  1.0192  1.0192
  1.1276  1.1276  1.1792  1.1792  1.2162  1.2163  1.2550  1.2551  1.3193  1.3193
  1.3402  1.3403  1.3986  1.3987  1.4818  1.4818  1.5309  1.5310  1.5749  1.5750
  1.7053  1.7054  1.7514  1.7514  1.8110  1.8112  1.8296  1.8297  1.9170  1.9172
  1.9506  1.9507  1.9896  1.9897  2.0563  2.0564  2.0949  2.0951  2.1747  2.1748
  2.2114  2.2115  2.2531  2.2532  2.3032  2.3033  2.3491  2.3495  2.3748  2.3749
  2.4028  2.4030  2.4782  2.4783  2.4976  2.4976  2.6265  2.6266  2.6764  2.6765
  2.6872  2.6874  2.7393  2.7395  2.7730  2.7731  2.8500  2.8506  2.8852  2.8856
  2.9095  2.9098  2.9254  2.9257  2.9561  2.9563  3.0048  3.0058  3.0682  3.0685
  3.1304  3.1309  3.2094  3.2096  3.2242  3.2248  3.2624  3.2627  3.2972  3.2981
  3.3164  3.3166  3.4031  3.4035  3.4542  3.4547  3.5004  3.5008  3.5485  3.5488
  3.5793  3.5799  3.6093  3.6097  3.6536  3.6539  3.7034  3.7043  3.7362  3.7366
  3.8006  3.8009  3.8577  3.8582  3.8747  3.8749  3.9140  3.9143  3.9577  3.9580
  3.9940  3.9944  4.0330  4.0340  4.0771  4.0772  4.1326  4.1328  4.1947  4.1948
  4.2167  4.2168  4.2410  4.2412  4.2863  4.2865  4.3164  4.3171  4.3325  4.3330
  4.4272  4.4273  4.4637  4.4643  4.5034  4.5036  4.5485  4.5487  4.5673  4.5677
  4.6145  4.6151  4.6346  4.6350  4.7060  4.7064  4.7861  4.7864  4.7947  4.7951
  4.8467  4.8477  4.8776  4.8779  4.9091  4.9095  4.9605  4.9611  5.0266  5.0270
  5.0657  5.0660  5.1055  5.1057  5.1276  5.1283  5.2156  5.2162  5.2581  5.2586
  5.3223  5.3224  5.3761  5.3772  5.4038  5.4039  5.4801  5.4811  5.5100  5.5104
  5.5407  5.5416  5.6249  5.6254  5.6570  5.6577  5.7331  5.7331  5.7936  5.7937
  5.8499  5.8500  5.8636  5.8637  5.9157  5.9158  5.9582  5.9588  6.0051  6.0054
  6.0739  6.0742  6.1210  6.1210  6.1379  6.1380  6.1943  6.1945  6.2595  6.2599
  6.2989  6.2993  6.3441  6.3445  6.3611  6.3618  6.4278  6.4283  6.4866  6.4867
  6.5492  6.5497  6.5865  6.5867  6.6452  6.6454  6.6921  6.6924  6.7146  6.7150
  6.7840  6.7846  6.8103  6.8107  6.8538  6.8543  6.9054  6.9055  6.9211  6.9220
  6.9817  6.9818  7.0237  7.0241  7.0789  7.0790  7.1334  7.1336  7.1735  7.1737
  7.2490  7.2493  7.3048  7.3057  7.3660  7.3663  7.4332  7.4335  7.4742  7.4750
  7.5014  7.5016  7.5629  7.5636  7.6647  7.6656  7.7351  7.7352  7.7770  7.7772
  7.8521  7.8523  7.9029  7.9034  8.0212  8.0213  8.1183  8.1186  8.2665  8.2675
  8.3225  8.3231  8.3936  8.3944  8.4793  8.4802  8.5314  8.5316  8.8614  8.8615
  8.9122  8.9125
   0.00000   0.12363   0.53944
 -1.5521 -1.5521 -1.5208 -1.5208 -1.5137 -1.5137 -1.5126 -1.5126 -1.1491 -1.1491
 -1.1484 -1.1484 -1.1403 -1.1403 -1.1354 -1.1354 -1.1325 -1.1325 -1.1311 -1.1311
 -1.1292 -1.1292 -1.1154 -1.1154 -1.0954 -1.0954 -1.0918 -1.0918 -0.6068 -0.6068
 -0.5056 -0.5056 -0.4240 -0.4240 -0.4059 -0.4059 -0.3560 -0.3560 -0.3328 -0.3328
 -0.2963 -0.2963 -0.2750 -0.2749 -0.2455 -0.2455 -0.2280 -0.2280 -0.2128 -0.2128
 -0.2072 -0.2071  0.5281  0.5281  0.6506  0.6506  0.6913  0.6913  0.7506  0.7506
  0.8687  0.8687  0.8977  0.8977  0.9467  0.9467  1.0002  1.0002  1.0210  1.0211
  1.1307  1.1307  1.1768  1.1768  1.2136  1.2137  1.2551  1.2552  1.3189  1.3189
  1.3404  1.3405  1.3927  1.3929  1.4859  1.4859  1.5293  1.5295  1.5745  1.5746
  1.7112  1.7113  1.7535  1.7536  1.8100  1.8102  1.8347  1.8348  1.9147  1.9148
  1.9477  1.9477  1.9934  1.9936  2.0560  2.0561  2.0919  2.0921  2.1784  2.1785
  2.2101  2.2102  2.2469  2.2470  2.3047  2.3048  2.3481  2.3485  2.3621  2.3621
  2.3965  2.3967  2.4821  2.4821  2.4986  2.4987  2.6332  2.6333  2.6781  2.6783
  2.6954  2.6956  2.7382  2.7383  2.7735  2.7735  2.8528  2.8535  2.8864  2.8868
  2.9079  2.9083  2.9241  2.9243  2.9571  2.9573  2.9981  2.9991  3.0583  3.0585
  3.1335  3.1340  3.2099  3.2100  3.2356  3.2363  3.2601  3.2603  3.2928  3.2936
  3.3134  3.3135  3.4090  3.4094  3.4580  3.4585  3.5082  3.5086  3.5522  3.5524
  3.5763  3.5769  3.6093  3.6096  3.6552  3.6555  3.7044  3.7053  3.7354  3.7358
  3.8033  3.8035  3.8612  3.8614  3.8760  3.8764  3.9149  3.9153  3.9609  3.9614
  3.9979  3.9985  4.0329  4.0337  4.0767  4.0767  4.1276  4.1278  4.1897  4.1900
  4.2146  4.2148  4.2351  4.2353  4.2845  4.2847  4.3102  4.3108  4.3266  4.3270
  4.4256  4.4257  4.4646  4.4652  4.4978  4.4980  4.5488  4.5488  4.5609  4.5613
  4.6148  4.6150  4.6317  4.6319  4.7136  4.7140  4.7864  4.7866  4.8003  4.8007
  4.8453  4.8462  4.8733  4.8736  4.9080  4.9084  4.9602  4.9607  5.0259  5.0264
  5.0652  5.0655  5.1106  5.1108  5.1337  5.1345  5.2159  5.2165  5.2589  5.2593
  5.3188  5.3190  5.3724  5.3734  5.4080  5.4084  5.4798  5.4809  5.5118  5.5123
  5.5421  5.5429  5.6243  5.6245  5.6578  5.6585  5.7342  5.7343  5.7976  5.7977
  5.8441  5.8443  5.8611  5.8612  5.9104  5.9106  5.9644  5.9650  6.0103  6.0107
  6.0750  6.0754  6.1226  6.1228  6.1448  6.1450  6.1942  6.1944  6.2574  6.2577
  6.2974  6.2978  6.3514  6.3518  6.3603  6.3610  6.4241  6.4247  6.4817  6.4819
  6.5429  6.5434  6.5827  6.5829  6.6429  6.6433  6.6953  6.6957  6.7134  6.7138
  6.7850  6.7854  6.8192  6.8196  6.8572  6.8577  6.9016  6.9017  6.9181  6.9190
  6.9754  6.9755  7.0154  7.0158  7.0803  7.0803  7.1360  7.1362  7.1726  7.1728
  7.2480  7.2484  7.3080  7.3089  7.3666  7.3669  7.4354  7.4358  7.4749  7.4757
  7.4976  7.4979  7.5626  7.5632  7.6704  7.6712  7.7385  7.7386  7.7734  7.7735
  7.8490  7.8492  7.9108  7.9112  8.0234  8.0235  8.1226  8.1229  8.2750  8.2760
  8.3197  8.3202  8.3952  8.3960  8.4712  8.4721  8.5300  8.5301  8.8620  8.8622
  8.9156  8.9159
   0.00000   0.10597   0.53944
 -1.5523 -1.5523 -1.5204 -1.5204 -1.5137 -1.5137 -1.5128 -1.5128 -1.1491 -1.1491
 -1.1484 -1.1484 -1.1402 -1.1402 -1.1355 -1.1355 -1.1326 -1.1326 -1.1311 -1.1311
 -1.1291 -1.1291 -1.1152 -1.1152 -1.0954 -1.0954 -1.0919 -1.0919 -0.6073 -0.6073
 -0.5062 -0.5062 -0.4243 -0.4243 -0.4048 -0.4048 -0.3552 -0.3552 -0.3343 -0.3343
 -0.2959 -0.2959 -0.2749 -0.2749 -0.2445 -0.2445 -0.2285 -0.2284 -0.2122 -0.2121
 -0.2066 -0.2066  0.5265  0.5265  0.6480  0.6481  0.6944  0.6944  0.7455  0.7456
  0.8738  0.8739  0.8981  0.8981  0.9462  0.9462  0.9996  0.9996  1.0233  1.0234
  1.1339  1.1339  1.1744  1.1744  1.2112  1.2113  1.2554  1.2555  1.3182  1.3182
  1.3413  1.3415  1.3871  1.3872  1.4898  1.4899  1.5275  1.5277  1.5743  1.5744
  1.7170  1.7171  1.7554  1.7554  1.8085  1.8086  1.8395  1.8396  1.9126  1.9127
  1.9452  1.9452  1.9975  1.9977  2.0560  2.0561  2.0888  2.0889  2.1821  2.1822
  2.2094  2.2095  2.2415  2.2416  2.3064  2.3065  2.3463  2.3467  2.3508  2.3509
  2.3901  2.3903  2.4855  2.4855  2.4996  2.4996  2.6379  2.6381  2.6796  2.6798
  2.7059  2.7061  2.7374  2.7376  2.7752  2.7752  2.8559  2.8566  2.8873  2.8879
  2.9053  2.9057  2.9228  2.9231  2.9577  2.9579  2.9922  2.9932  3.0481  3.0484
  3.1357  3.1362  3.2101  3.2103  3.2358  3.2362  3.2522  3.2526  3.2588  3.2591
  3.3102  3.3104  3.4157  3.4161  3.4617  3.4621  3.5150  3.5155  3.5558  3.5559
  3.5728  3.5734  3.6096  3.6099  3.6567  3.6571  3.7032  3.7040  3.7349  3.7353
  3.8058  3.8060  3.8626  3.8626  3.8787  3.8793  3.9160  3.9164  3.9640  3.9646
  3.9986  3.9992  4.0373  4.0380  4.0781  4.0783  4.1225  4.1226  4.1816  4.1820
  4.2156  4.2158  4.2301  4.2301  4.2814  4.2817  4.3040  4.3045  4.3226  4.3230
  4.4234  4.4234  4.4645  4.4653  4.4930  4.4933  4.5475  4.5477  4.5549  4.5553
  4.6119  4.6120  4.6333  4.6337  4.7219  4.7224  4.7857  4.7859  4.8068  4.8074
  4.8436  4.8443  4.8678  4.8680  4.9061  4.9065  4.9610  4.9616  5.0243  5.0248
  5.0651  5.0654  5.1152  5.1154  5.1410  5.1418  5.2155  5.2162  5.2603  5.2606
  5.3148  5.3149  5.3667  5.3677  5.4142  5.4148  5.4791  5.4801  5.5123  5.5128
  5.5446  5.5453  5.6246  5.6249  5.6585  5.6594  5.7351  5.7351  5.8018  5.8019
  5.8375  5.8377  5.8587  5.8589  5.9043  5.9044  5.9707  5.9713  6.0148  6.0152
  6.0780  6.0783  6.1215  6.1217  6.1526  6.1529  6.1956  6.1958  6.2531  6.2532
  6.2973  6.2977  6.3587  6.3592  6.3613  6.3617  6.4206  6.4212  6.4768  6.4770
  6.5363  6.5368  6.5785  6.5788  6.6397  6.6402  6.6957  6.6961  6.7156  6.7159
  6.7852  6.7856  6.8287  6.8291  6.8611  6.8617  6.8981  6.8982  6.9158  6.9166
  6.9688  6.9690  7.0069  7.0073  7.0816  7.0817  7.1384  7.1386  7.1726  7.1727
  7.2458  7.2462  7.3117  7.3126  7.3668  7.3671  7.4375  7.4378  7.4754  7.4761
  7.4937  7.4940  7.5625  7.5632  7.6767  7.6774  7.7422  7.7423  7.7691  7.7692
  7.8459  7.8462  7.9181  7.9184  8.0246  8.0248  8.1275  8.1279  8.2830  8.2840
  8.3163  8.3168  8.3970  8.3977  8.4635  8.4645  8.5285  8.5286  8.8626  8.8628
  8.9186  8.9189
   0.00000   0.08831   0.53944
 -1.5524 -1.5524 -1.5200 -1.5200 -1.5137 -1.5137 -1.5130 -1.5130 -1.1490 -1.1490
 -1.1485 -1.1485 -1.1401 -1.1401 -1.1355 -1.1355 -1.1327 -1.1327 -1.1311 -1.1311
 -1.1291 -1.1291 -1.1150 -1.1150 -1.0955 -1.0955 -1.0919 -1.0919 -0.6078 -0.6078
 -0.5067 -0.5067 -0.4245 -0.4245 -0.4037 -0.4037 -0.3543 -0.3543 -0.3361 -0.3361
 -0.2955 -0.2955 -0.2748 -0.2748 -0.2438 -0.2437 -0.2289 -0.2289 -0.2115 -0.2115
 -0.2061 -0.2061  0.5251  0.5251  0.6458  0.6458  0.6977  0.6977  0.7406  0.7406
  0.8783  0.8783  0.8988  0.8988  0.9453  0.9453  0.9986  0.9987  1.0257  1.0258
  1.1372  1.1372  1.1718  1.1718  1.2090  1.2091  1.2557  1.2558  1.3172  1.3172
  1.3429  1.3431  1.3816  1.3817  1.4934  1.4935  1.5255  1.5256  1.5742  1.5743
  1.7227  1.7228  1.7567  1.7568  1.8066  1.8067  1.8440  1.8441  1.9104  1.9106
  1.9430  1.9431  2.0014  2.0017  2.0565  2.0566  2.0854  2.0856  2.1853  2.1855
  2.2091  2.2092  2.2373  2.2374  2.3080  2.3081  2.3366  2.3367  2.3482  2.3486
  2.3838  2.3840  2.4884  2.4885  2.5003  2.5003  2.6408  2.6410  2.6808  2.6809
  2.7165  2.7168  2.7372  2.7374  2.7778  2.7778  2.8592  2.8599  2.8876  2.8882
  2.9011  2.9015  2.9217  2.9220  2.9570  2.9572  2.9877  2.9887  3.0380  3.0382
  3.1372  3.1377  3.2102  3.2103  3.2392  3.2397  3.2568  3.2573  3.2594  3.2598
  3.3069  3.3071  3.4227  3.4231  3.4652  3.4656  3.5201  3.5206  3.5594  3.5596
  3.5700  3.5705  3.6097  3.6098  3.6580  3.6586  3.7007  3.7014  3.7338  3.7342
  3.8084  3.8086  3.8631  3.8634  3.8816  3.8822  3.9171  3.9176  3.9664  3.9672
  3.9983  3.9988  4.0430  4.0436  4.0820  4.0824  4.1174  4.1176  4.1724  4.1728
  4.2176  4.2178  4.2263  4.2263  4.2768  4.2773  4.2990  4.2993  4.3197  4.3201
  4.4206  4.4207  4.4634  4.4641  4.4894  4.4897  4.5439  4.5443  4.5513  4.5515
  4.6072  4.6074  4.6384  4.6389  4.7304  4.7310  4.7852  4.7853  4.8129  4.8135
  4.8411  4.8414  4.8622  4.8624  4.9035  4.9039  4.9626  4.9633  5.0220  5.0225
  5.0654  5.0657  5.1195  5.1198  5.1486  5.1495  5.2146  5.2154  5.2621  5.2623
  5.3108  5.3108  5.3603  5.3613  5.4213  5.4220  5.4780  5.4790  5.5110  5.5115
  5.5480  5.5487  5.6262  5.6265  5.6590  5.6599  5.7356  5.7356  5.8061  5.8063
  5.8308  5.8309  5.8565  5.8567  5.8976  5.8978  5.9767  5.9772  6.0176  6.0180
  6.0829  6.0832  6.1199  6.1201  6.1590  6.1594  6.1984  6.1986  6.2473  6.2475
  6.2982  6.2987  6.3597  6.3603  6.3685  6.3690  6.4179  6.4186  6.4720  6.4722
  6.5298  6.5302  6.5739  6.5741  6.6363  6.6368  6.6942  6.6947  6.7200  6.7203
  6.7850  6.7854  6.8376  6.8380  6.8653  6.8660  6.8954  6.8955  6.9145  6.9152
  6.9623  6.9625  6.9981  6.9985  7.0829  7.0830  7.1405  7.1406  7.1735  7.1736
  7.2425  7.2429  7.3160  7.3168  7.3665  7.3668  7.4393  7.4397  7.4753  7.4758
  7.4901  7.4904  7.5627  7.5634  7.6834  7.6840  7.7461  7.7462  7.7643  7.7644
  7.8428  7.8432  7.9247  7.9250  8.0248  8.0250  8.1329  8.1333  8.2904  8.2914
  8.3125  8.3131  8.3986  8.3993  8.4567  8.4577  8.5271  8.5273  8.8631  8.8633
  8.9212  8.9215
   0.00000   0.07065   0.53944
 -1.5525 -1.5525 -1.5197 -1.5197 -1.5138 -1.5138 -1.5132 -1.5132 -1.1490 -1.1490
 -1.1486 -1.1486 -1.1401 -1.1401 -1.1355 -1.1355 -1.1328 -1.1328 -1.1311 -1.1311
 -1.1291 -1.1291 -1.1149 -1.1149 -1.0955 -1.0955 -1.0919 -1.0919 -0.6082 -0.6082
 -0.5072 -0.5071 -0.4247 -0.4247 -0.4028 -0.4028 -0.3532 -0.3532 -0.3379 -0.3379
 -0.2952 -0.2952 -0.2747 -0.2746 -0.2431 -0.2431 -0.2294 -0.2294 -0.2110 -0.2110
 -0.2057 -0.2057  0.5239  0.5239  0.6439  0.6439  0.7011  0.7011  0.7359  0.7359
  0.8820  0.8820  0.8998  0.8998  0.9440  0.9441  0.9977  0.9978  1.0279  1.0279
  1.1406  1.1406  1.1691  1.1691  1.2071  1.2072  1.2561  1.2562  1.3162  1.3162
  1.3451  1.3452  1.3764  1.3765  1.4968  1.4969  1.5233  1.5235  1.5741  1.5742
  1.7281  1.7281  1.7576  1.7577  1.8045  1.8046  1.8480  1.8480  1.9086  1.9088
  1.9413  1.9413  2.0048  2.0051  2.0575  2.0576  2.0820  2.0821  2.1879  2.1881
  2.2086  2.2087  2.2354  2.2355  2.3092  2.3093  2.3256  2.3256  2.3485  2.3488
  2.3778  2.3780  2.4911  2.4911  2.5006  2.5007  2.6425  2.6427  2.6819  2.6820
  2.7249  2.7251  2.7384  2.7386  2.7830  2.7830  2.8625  2.8632  2.8871  2.8876
  2.8954  2.8958  2.9209  2.9212  2.9548  2.9550  2.9856  2.9866  3.0283  3.0285
  3.1381  3.1386  3.2104  3.2106  3.2415  3.2420  3.2590  3.2596  3.2625  3.2629
  3.3036  3.3038  3.4294  3.4298  3.4683  3.4687  3.5230  3.5236  3.5616  3.5620
  3.5700  3.5704  3.6091  3.6092  3.6591  3.6598  3.6982  3.6987  3.7315  3.7319
  3.8111  3.8114  3.8639  3.8642  3.8837  3.8844  3.9181  3.9186  3.9679  3.9689
  3.9989  3.9992  4.0475  4.0481  4.0880  4.0885  4.1130  4.1132  4.1630  4.1634
  4.2189  4.2192  4.2246  4.2249  4.2712  4.2717  4.2953  4.2957  4.3177  4.3180
  4.4175  4.4175  4.4612  4.4621  4.4866  4.4870  4.5398  4.5403  4.5491  4.5493
  4.6025  4.6028  4.6447  4.6452  4.7389  4.7396  4.7850  4.7851  4.8170  4.8175
  4.8375  4.8379  4.8579  4.8586  4.9004  4.9008  4.9647  4.9655  5.0195  5.0200
  5.0659  5.0661  5.1237  5.1240  5.1560  5.1569  5.2134  5.2143  5.2634  5.2636
  5.3077  5.3079  5.3535  5.3545  5.4286  5.4294  5.4767  5.4776  5.5083  5.5089
  5.5517  5.5525  5.6289  5.6292  5.6591  5.6600  5.7357  5.7357  5.8103  5.8105
  5.8246  5.8247  5.8549  5.8551  5.8907  5.8909  5.9822  5.9828  6.0186  6.0190
  6.0892  6.0895  6.1186  6.1186  6.1637  6.1641  6.2014  6.2017  6.2418  6.2420
  6.2996  6.3001  6.3600  6.3605  6.3752  6.3757  6.4176  6.4182  6.4674  6.4676
  6.5236  6.5240  6.5687  6.5689  6.6331  6.6337  6.6923  6.6928  6.7250  6.7253
  6.7845  6.7849  6.8450  6.8453  6.8693  6.8701  6.8941  6.8942  6.9145  6.9151
  6.9562  6.9565  6.9891  6.9895  7.0842  7.0843  7.1419  7.1420  7.1754  7.1755
  7.2385  7.2389  7.3204  7.3212  7.3657  7.3661  7.4410  7.4414  7.4744  7.4746
  7.4873  7.4880  7.5631  7.5637  7.6903  7.6908  7.7499  7.7500  7.7592  7.7593
  7.8398  7.8402  7.9307  7.9310  8.0242  8.0245  8.1383  8.1387  8.2969  8.2979
  8.3091  8.3097  8.3996  8.4002  8.4509  8.4520  8.5259  8.5260  8.8635  8.8637
  8.9234  8.9237
   0.00000   0.05299   0.53944
 -1.5526 -1.5526 -1.5194 -1.5194 -1.5139 -1.5139 -1.5133 -1.5133 -1.1489 -1.1489
 -1.1486 -1.1486 -1.1400 -1.1400 -1.1355 -1.1355 -1.1328 -1.1328 -1.1311 -1.1311
 -1.1291 -1.1291 -1.1148 -1.1148 -1.0956 -1.0956 -1.0919 -1.0919 -0.6085 -0.6085
 -0.5075 -0.5075 -0.4249 -0.4249 -0.4020 -0.4020 -0.3520 -0.3520 -0.3398 -0.3398
 -0.2949 -0.2949 -0.2745 -0.2744 -0.2425 -0.2425 -0.2298 -0.2298 -0.2106 -0.2105
 -0.2054 -0.2054  0.5230  0.5230  0.6424  0.6425  0.7046  0.7046  0.7314  0.7314
  0.8847  0.8847  0.9012  0.9012  0.9427  0.9427  0.9970  0.9970  1.0296  1.0297
  1.1440  1.1440  1.1663  1.1663  1.2056  1.2057  1.2564  1.2566  1.3153  1.3153
  1.3477  1.3478  1.3714  1.3716  1.4998  1.4999  1.5212  1.5213  1.5741  1.5742
  1.7330  1.7331  1.7579  1.7580  1.8025  1.8026  1.8513  1.8514  1.9070  1.9072
  1.9400  1.9400  2.0076  2.0079  2.0591  2.0592  2.0785  2.0787  2.1898  2.1901
  2.2073  2.2074  2.2362  2.2362  2.3083  2.3084  2.3173  2.3174  2.3494  2.3498
  2.3721  2.3723  2.4934  2.4934  2.5006  2.5007  2.6434  2.6436  2.6828  2.6829
  2.7287  2.7289  2.7418  2.7420  2.7914  2.7915  2.8651  2.8658  2.8843  2.8845
  2.8899  2.8903  2.9204  2.9208  2.9517  2.9519  2.9859  2.9868  3.0194  3.0197
  3.1386  3.1392  3.2106  3.2108  3.2426  3.2431  3.2599  3.2606  3.2674  3.2678
  3.3003  3.3005  3.4354  3.4357  3.4709  3.4712  3.5239  3.5247  3.5614  3.5619
  3.5741  3.5743  3.6077  3.6078  3.6598  3.6606  3.6964  3.6968  3.7282  3.7287
  3.8136  3.8140  3.8652  3.8656  3.8849  3.8854  3.9187  3.9193  3.9689  3.9700
  4.0004  4.0006  4.0507  4.0512  4.0936  4.0940  4.1111  4.1112  4.1540  4.1544
  4.2188  4.2191  4.2253  4.2256  4.2655  4.2660  4.2927  4.2932  4.3161  4.3165
  4.4142  4.4143  4.4586  4.4596  4.4844  4.4848  4.5369  4.5374  4.5471  4.5473
  4.5987  4.5990  4.6508  4.6513  4.7473  4.7481  4.7852  4.7854  4.8160  4.8165
  4.8354  4.8364  4.8556  4.8567  4.8972  4.8976  4.9669  4.9678  5.0171  5.0176
  5.0664  5.0666  5.1274  5.1278  5.1624  5.1634  5.2125  5.2135  5.2632  5.2634
  5.3067  5.3071  5.3467  5.3477  5.4357  5.4366  5.4751  5.4760  5.5049  5.5056
  5.5551  5.5559  5.6323  5.6327  5.6587  5.6596  5.7355  5.7356  5.8129  5.8131
  5.8207  5.8209  5.8543  5.8546  5.8836  5.8839  5.9871  5.9877  6.0180  6.0185
  6.0953  6.0957  6.1181  6.1183  6.1674  6.1679  6.2022  6.2025  6.2385  6.2388
  6.3007  6.3013  6.3602  6.3606  6.3789  6.3795  6.4209  6.4215  6.4628  6.4631
  6.5181  6.5185  6.5633  6.5636  6.6307  6.6312  6.6905  6.6910  6.7297  6.7301
  6.7837  6.7840  6.8502  6.8504  6.8729  6.8739  6.8943  6.8944  6.9158  6.9162
  6.9512  6.9515  6.9800  6.9804  7.0852  7.0854  7.1427  7.1427  7.1780  7.1782
  7.2342  7.2345  7.3247  7.3255  7.3644  7.3649  7.4425  7.4429  7.4725  7.4726
  7.4858  7.4867  7.5635  7.5641  7.6970  7.6975  7.7523  7.7524  7.7552  7.7553
  7.8369  7.8374  7.9359  7.9361  8.0231  8.0234  8.1433  8.1437  8.3009  8.3015
  8.3076  8.3086  8.3997  8.4003  8.4465  8.4477  8.5248  8.5249  8.8638  8.8640
  8.9251  8.9254
   0.00000   0.03532   0.53944
 -1.5527 -1.5527 -1.5192 -1.5192 -1.5139 -1.5139 -1.5134 -1.5134 -1.1489 -1.1489
 -1.1487 -1.1487 -1.1400 -1.1400 -1.1356 -1.1356 -1.1329 -1.1329 -1.1311 -1.1311
 -1.1291 -1.1291 -1.1147 -1.1147 -1.0956 -1.0956 -1.0920 -1.0919 -0.6087 -0.6087
 -0.5078 -0.5078 -0.4250 -0.4250 -0.4014 -0.4014 -0.3507 -0.3507 -0.3416 -0.3415
 -0.2948 -0.2947 -0.2743 -0.2743 -0.2421 -0.2421 -0.2301 -0.2301 -0.2102 -0.2102
 -0.2052 -0.2052  0.5223  0.5223  0.6413  0.6414  0.7081  0.7081  0.7271  0.7271
  0.8864  0.8864  0.9027  0.9027  0.9414  0.9414  0.9964  0.9964  1.0310  1.0310
  1.1472  1.1472  1.1635  1.1636  1.2045  1.2046  1.2568  1.2569  1.3145  1.3146
  1.3507  1.3509  1.3668  1.3669  1.5025  1.5026  1.5191  1.5192  1.5741  1.5742
  1.7372  1.7372  1.7577  1.7578  1.8009  1.8010  1.8538  1.8539  1.9059  1.9061
  1.9390  1.9390  2.0095  2.0099  2.0612  2.0613  2.0752  2.0753  2.1913  2.1915
  2.2054  2.2055  2.2389  2.2390  2.3024  2.3025  2.3154  2.3154  2.3511  2.3514
  2.3669  2.3671  2.4954  2.4954  2.5003  2.5004  2.6438  2.6440  2.6835  2.6836
  2.7297  2.7299  2.7452  2.7454  2.8027  2.8028  2.8647  2.8653  2.8793  2.8799
  2.8867  2.8875  2.9202  2.9206  2.9488  2.9490  2.9879  2.9888  3.0117  3.0119
  3.1388  3.1394  3.2109  3.2111  3.2429  3.2434  3.2601  3.2609  3.2729  3.2733
  3.2968  3.2971  3.4403  3.4406  3.4727  3.4729  3.5237  3.5246  3.5607  3.5611
  3.5796  3.5797  3.6054  3.6055  3.6601  3.6610  3.6956  3.6960  3.7246  3.7252
  3.8157  3.8160  3.8669  3.8674  3.8849  3.8854  3.9191  3.9196  3.9697  3.9708
  4.0022  4.0022  4.0531  4.0535  4.0949  4.0950  4.1144  4.1146  4.1456  4.1460
  4.2188  4.2192  4.2264  4.2266  4.2608  4.2614  4.2909  4.2914  4.3150  4.3154
  4.4113  4.4115  4.4563  4.4573  4.4827  4.4832  4.5355  4.5361  4.5452  4.5455
  4.5960  4.5962  4.6558  4.6564  4.7552  4.7562  4.7860  4.7862  4.8096  4.8100
  4.8366  4.8376  4.8548  4.8561  4.8942  4.8947  4.9689  4.9698  5.0150  5.0155
  5.0668  5.0670  5.1305  5.1309  5.1673  5.1684  5.2123  5.2133  5.2614  5.2615
  5.3084  5.3089  5.3401  5.3412  5.4422  5.4430  5.4734  5.4743  5.5015  5.5025
  5.5577  5.5586  5.6358  5.6362  5.6581  5.6589  5.7351  5.7352  5.8114  5.8115
  5.8213  5.8217  5.8552  5.8555  5.8766  5.8769  5.9913  5.9919  6.0166  6.0171
  6.0996  6.1001  6.1190  6.1194  6.1711  6.1717  6.1992  6.1995  6.2384  6.2387
  6.3015  6.3021  6.3604  6.3607  6.3796  6.3803  6.4276  6.4282  6.4578  6.4582
  6.5137  6.5141  6.5585  6.5588  6.6289  6.6295  6.6890  6.6896  6.7338  6.7341
  6.7827  6.7831  6.8531  6.8532  6.8756  6.8767  6.8958  6.8960  6.9175  6.9178
  6.9485  6.9488  6.9711  6.9714  7.0860  7.0862  7.1430  7.1431  7.1809  7.1811
  7.2302  7.2305  7.3285  7.3293  7.3629  7.3635  7.4437  7.4442  7.4703  7.4705
  7.4852  7.4862  7.5639  7.5645  7.7030  7.7034  7.7484  7.7486  7.7571  7.7572
  7.8345  7.8350  7.9400  7.9401  8.0219  8.0221  8.1473  8.1477  8.3002  8.3006
  8.3101  8.3115  8.3993  8.3998  8.4436  8.4450  8.5240  8.5241  8.8640  8.8642
  8.9264  8.9267
   0.00000   0.01766   0.53944
 -1.5527 -1.5527 -1.5190 -1.5190 -1.5140 -1.5140 -1.5135 -1.5135 -1.1488 -1.1488
 -1.1487 -1.1487 -1.1399 -1.1399 -1.1356 -1.1356 -1.1329 -1.1329 -1.1311 -1.1311
 -1.1291 -1.1291 -1.1146 -1.1146 -1.0956 -1.0956 -1.0920 -1.0920 -0.6089 -0.6088
 -0.5079 -0.5079 -0.4251 -0.4251 -0.4011 -0.4011 -0.3496 -0.3496 -0.3430 -0.3430
 -0.2946 -0.2946 -0.2742 -0.2742 -0.2419 -0.2419 -0.2303 -0.2303 -0.2100 -0.2100
 -0.2051 -0.2051  0.5219  0.5219  0.6407  0.6407  0.7113  0.7113  0.7235  0.7235
  0.8874  0.8874  0.9038  0.9038  0.9404  0.9404  0.9961  0.9961  1.0318  1.0319
  1.1499  1.1499  1.1611  1.1611  1.2038  1.2039  1.2570  1.2571  1.3141  1.3141
  1.3540  1.3541  1.3625  1.3627  1.5044  1.5045  1.5175  1.5176  1.5742  1.5742
  1.7401  1.7401  1.7572  1.7573  1.7998  1.7999  1.8554  1.8555  1.9051  1.9053
  1.9384  1.9385  2.0107  2.0111  2.0634  2.0636  2.0722  2.0723  2.1923  2.1925
  2.2037  2.2038  2.2420  2.2421  2.2964  2.2965  2.3156  2.3157  2.3532  2.3536
  2.3626  2.3628  2.4970  2.4971  2.4996  2.4997  2.6440  2.6442  2.6839  2.6840
  2.7299  2.7301  2.7471  2.7474  2.8143  2.8145  2.8581  2.8586  2.8789  2.8797
  2.8842  2.8850  2.9202  2.9206  2.9468  2.9470  2.9908  2.9918  3.0054  3.0056
  3.1390  3.1396  3.2111  3.2113  3.2429  3.2434  3.2601  3.2609  3.2777  3.2782
  3.2936  3.2938  3.4435  3.4438  3.4737  3.4738  3.5232  3.5241  3.5603  3.5606
  3.5846  3.5847  3.6026  3.6029  3.6602  3.6612  3.6956  3.6960  3.7217  3.7224
  3.8169  3.8173  3.8687  3.8692  3.8843  3.8848  3.9192  3.9198  3.9703  3.9713
  4.0035  4.0035  4.0547  4.0551  4.0935  4.0936  4.1209  4.1213  4.1380  4.1384
  4.2193  4.2198  4.2266  4.2268  4.2579  4.2585  4.2898  4.2904  4.3143  4.3147
  4.4093  4.4095  4.4547  4.4557  4.4817  4.4821  4.5352  4.5357  4.5437  4.5441
  4.5943  4.5945  4.6591  4.6597  4.7616  4.7626  4.7879  4.7881  4.8016  4.8019
  4.8381  4.8391  4.8548  4.8562  4.8921  4.8926  4.9702  4.9712  5.0136  5.0141
  5.0670  5.0672  5.1325  5.1330  5.1703  5.1714  5.2126  5.2137  5.2591  5.2592
  5.3114  5.3121  5.3344  5.3357  5.4470  5.4477  5.4717  5.4728  5.4990  5.5002
  5.5594  5.5603  5.6384  5.6389  5.6573  5.6582  5.7348  5.7350  5.8091  5.8092
  5.8231  5.8235  5.8580  5.8583  5.8700  5.8704  5.9943  5.9950  6.0150  6.0156
  6.1016  6.1022  6.1207  6.1212  6.1752  6.1759  6.1940  6.1943  6.2398  6.2402
  6.3018  6.3025  6.3606  6.3608  6.3790  6.3799  6.4358  6.4363  6.4520  6.4525
  6.5108  6.5113  6.5551  6.5554  6.6280  6.6285  6.6881  6.6887  6.7365  6.7369
  6.7819  6.7822  6.8544  6.8545  6.8772  6.8784  6.8979  6.8981  6.9184  6.9187
  6.9492  6.9497  6.9628  6.9631  7.0865  7.0867  7.1432  7.1432  7.1832  7.1834
  7.2272  7.2276  7.3312  7.3320  7.3617  7.3623  7.4446  7.4450  7.4686  7.4690
  7.4849  7.4861  7.5641  7.5648  7.7075  7.7079  7.7446  7.7449  7.7590  7.7591
  7.8328  7.8334  7.9426  7.9427  8.0209  8.0211  8.1499  8.1504  8.2987  8.2991
  8.3129  8.3143  8.3986  8.3991  8.4420  8.4435  8.5235  8.5236  8.8642  8.8644
  8.9272  8.9274
   0.00000   0.00000   0.53944
 -1.5527 -1.5527 -1.5190 -1.5190 -1.5140 -1.5140 -1.5135 -1.5135 -1.1488 -1.1488
 -1.1487 -1.1487 -1.1399 -1.1399 -1.1356 -1.1356 -1.1329 -1.1329 -1.1311 -1.1311
 -1.1291 -1.1291 -1.1146 -1.1146 -1.0956 -1.0956 -1.0920 -1.0920 -0.6089 -0.6089
 -0.5080 -0.5080 -0.4251 -0.4251 -0.4010 -0.4010 -0.3490 -0.3490 -0.3437 -0.3437
 -0.2946 -0.2946 -0.2742 -0.2741 -0.2418 -0.2418 -0.2304 -0.2304 -0.2099 -0.2099
 -0.2051 -0.2050  0.5218  0.5218  0.6405  0.6405  0.7129  0.7129  0.7217  0.7218
  0.8877  0.8877  0.9043  0.9043  0.9400  0.9401  0.9960  0.9960  1.0321  1.0321
  1.1511  1.1512  1.1599  1.1600  1.2036  1.2037  1.2570  1.2572  1.3139  1.3139
  1.3564  1.3567  1.3597  1.3598  1.5052  1.5053  1.5168  1.5169  1.5742  1.5743
  1.7412  1.7412  1.7569  1.7571  1.7994  1.7995  1.8559  1.8560  1.9049  1.9051
  1.9382  1.9383  2.0111  2.0114  2.0648  2.0649  2.0707  2.0708  2.1927  2.1929
  2.2029  2.2031  2.2433  2.2435  2.2941  2.2942  2.3158  2.3159  2.3546  2.3551
  2.3604  2.3605  2.4981  2.4981  2.4989  2.4990  2.6441  2.6443  2.6841  2.6841
  2.7300  2.7302  2.7477  2.7480  2.8202  2.8205  2.8532  2.8538  2.8808  2.8815
  2.8820  2.8830  2.9202  2.9207  2.9461  2.9463  2.9928  2.9938  3.0024  3.0026
  3.1390  3.1396  3.2111  3.2114  3.2429  3.2434  3.2601  3.2609  3.2799  3.2804
  3.2920  3.2922  3.4446  3.4449  3.4740  3.4741  3.5230  3.5239  3.5601  3.5605
  3.5869  3.5870  3.6011  3.6014  3.6601  3.6612  3.6957  3.6962  3.7205  3.7213
  3.8173  3.8177  3.8695  3.8700  3.8839  3.8844  3.9192  3.9198  3.9706  3.9716
  4.0039  4.0039  4.0554  4.0558  4.0927  4.0928  4.1256  4.1261  4.1332  4.1335
  4.2197  4.2203  4.2264  4.2267  4.2569  4.2575  4.2894  4.2900  4.3141  4.3145
  4.4086  4.4087  4.4541  4.4551  4.4813  4.4818  4.5352  4.5357  4.5431  4.5435
  4.5937  4.5939  4.6603  4.6609  4.7642  4.7653  4.7901  4.7904  4.7968  4.7970
  4.8387  4.8397  4.8549  4.8564  4.8913  4.8918  4.9707  4.9717  5.0131  5.0136
  5.0671  5.0673  5.1332  5.1337  5.1713  5.1723  5.2128  5.2140  5.2581  5.2582
  5.3132  5.3139  5.3319  5.3332  5.4490  5.4495  5.4709  5.4722  5.4980  5.4994
  5.5600  5.5609  5.6393  5.6399  5.6570  5.6579  5.7347  5.7348  5.8083  5.8084
  5.8237  5.8242  5.8610  5.8611  5.8657  5.8663  5.9954  5.9962  6.0144  6.0149
  6.1022  6.1027  6.1216  6.1221  6.1778  6.1785  6.1907  6.1912  6.2405  6.2409
  6.3018  6.3026  6.3606  6.3608  6.3786  6.3796  6.4419  6.4424  6.4468  6.4474
  6.5098  6.5103  6.5538  6.5541  6.6277  6.6282  6.6878  6.6883  6.7375  6.7379
  6.7816  6.7819  6.8547  6.8549  6.8776  6.8789  6.8989  6.8992  6.9184  6.9188
  6.9518  6.9525  6.9576  6.9579  7.0867  7.0869  7.1432  7.1432  7.1841  7.1843
  7.2261  7.2265  7.3322  7.3330  7.3611  7.3618  7.4449  7.4453  7.4680  7.4684
  7.4849  7.4861  7.5642  7.5648  7.7093  7.7096  7.7431  7.7434  7.7597  7.7598
  7.8322  7.8328  7.9435  7.9436  8.0205  8.0208  8.1509  8.1513  8.2981  8.2986
  8.3139  8.3154  8.3982  8.3988  8.4416  8.4430  8.5233  8.5234  8.8642  8.8644
  8.9274  8.9277
    0


==> anc/bnds.qsgw <==
  372  -0.03837     0  lbl=G,X,S,Y,G,Z,U,R,T,Z
   25
   0.00000   0.00000   0.00000
 -1.5979 -1.5517 -1.5515 -1.5345 -1.5310 -1.5271 -1.5253 -1.5233 -1.1611 -1.1610
 -1.1607 -1.1606 -1.1593 -1.1509 -1.1502 -1.1497 -1.1449 -1.1445 -1.1432 -1.1400
 -1.1398 -1.1368 -1.1326 -1.1062 -1.1049 -1.1020 -1.1002 -1.0993 -0.6295 -0.6019
 -0.5394 -0.4868 -0.4853 -0.4780 -0.4477 -0.4169 -0.4097 -0.3680 -0.3571 -0.3087
 -0.3067 -0.2901 -0.2847 -0.2829 -0.2767 -0.2727 -0.2379 -0.2356 -0.2349 -0.1927
 -0.1897 -0.1819  0.3486  0.6474  0.6829  0.7101  0.7280  0.7553  0.7705  0.7846
  0.7957  0.9054  0.9079  0.9499  0.9749  0.9985  1.0257  1.0583  1.0898  1.1119
  1.1349  1.1427  1.1544  1.1947  1.1971  1.2025  1.2181  1.2581  1.2632  1.3126
  1.3450  1.3646  1.3995  1.4084  1.4355  1.4441  1.4632  1.5267  1.5809  1.6110
  1.6369  1.6498  1.6998  1.7516  1.8002  1.8175  1.8848  1.8893  1.9291  1.9297
  1.9749  2.0062  2.0282  2.0920  2.1327  2.1536  2.1770  2.1803  2.2005  2.2133
  2.2262  2.2329  2.2593  2.2689  2.2783  2.3167  2.3493  2.3527  2.3715  2.3741
  2.3773  2.4062  2.4425  2.4808  2.4819  2.5414  2.5539  2.5703  2.5804  2.5908
  2.6125  2.6385  2.6659  2.6677  2.7330  2.7481  2.7576  2.7757  2.8198  2.8600
  2.8920  2.9120  2.9205  2.9631  2.9869  3.0055  3.0709  3.0774  3.0811  3.0813
  3.1127  3.1444  3.2027  3.2232  3.2280  3.2707  3.2806  3.2880  3.3037  3.3735
  3.4120  3.4356  3.4397  3.4498  3.4590  3.4931  3.5288  3.5557  3.5688  3.5811
  3.6221  3.6293  3.6332  3.6687  3.6852  3.7231  3.7422  3.7570  3.7637  3.7739
  3.8056  3.8421  3.8423  3.8706  3.8717  3.9558  3.9614  3.9704  3.9960  4.0023
  4.0049  4.0166  4.0290  4.0780  4.0944  4.1311  4.1362  4.1470  4.1771  4.1779
  4.1880  4.2280  4.2363  4.2465  4.2843  4.2854  4.2901  4.2924  4.3329  4.3492
  4.3647  4.3674  4.3740  4.3794  4.3995  4.4136  4.4341  4.4863  4.4910  4.5329
  4.5963  4.6072  4.6819  4.7232  4.7246  4.7299  4.7565  4.7625  4.7841  4.8153
  4.8352  4.8488  4.8664  4.9012  4.9132  4.9150  4.9233  4.9363  4.9428  4.9635
  5.0035  5.0115  5.0645  5.0726  5.0762  5.1320  5.1877  5.1999  5.2028  5.2614
  5.2787  5.2820  5.3271  5.3522  5.3587  5.4307  5.4375  5.4652  5.5319  5.5760
  5.5826  5.6421  5.6687  5.6782  5.6834  5.6950  5.7063  5.7152  5.8192  5.8469
  5.8625  5.8702  5.9188  5.9507  5.9719  5.9754  5.9862  6.0730  6.0906  6.1123
  6.1249  6.1402  6.1496  6.1843  6.2148  6.2640  6.2732  6.3134  6.3282  6.3382
  6.3447  6.3661  6.3819  6.4526  6.4561  6.4849  6.5056  6.5059  6.5112  6.5256
  6.5445  6.5644  6.5964  6.6186  6.6197  6.6512  6.6650  6.6929  6.7180  6.7327
  6.7677  6.7748  6.7808  6.7959  6.8599  6.8782  6.8796  6.9030  6.9258  6.9655
  6.9903  7.0260  7.0318  7.0409  7.0573  7.0813  7.1386  7.1439  7.2061  7.2093
  7.2369  7.2517  7.2688  7.2733  7.3236  7.3331  7.3385  7.3892  7.4556  7.4872
  7.4997  7.5350  7.5886  7.6044  7.7072  7.7100  7.7362  7.8053  7.8115  7.8373
  7.9025  7.9283  7.9306  7.9378  8.1200  8.1429  8.1641  8.2033  8.2592  8.3173
  8.3224  8.3637  8.3889  8.4124  8.4537  8.5598  8.6163  8.6989  8.8369  8.8708
  8.9189  9.0428
   0.02083   0.00000   0.00000
 -1.5978 -1.5518 -1.5515 -1.5346 -1.5310 -1.5271 -1.5253 -1.5233 -1.1612 -1.1610
 -1.1608 -1.1605 -1.1593 -1.1509 -1.1502 -1.1497 -1.1449 -1.1445 -1.1431 -1.1401
 -1.1397 -1.1368 -1.1326 -1.1063 -1.1049 -1.1021 -1.1002 -1.0993 -0.6293 -0.6019
 -0.5393 -0.4868 -0.4858 -0.4779 -0.4473 -0.4170 -0.4095 -0.3688 -0.3562 -0.3090
 -0.3071 -0.2901 -0.2846 -0.2824 -0.2767 -0.2723 -0.2381 -0.2357 -0.2349 -0.1928
 -0.1901 -0.1820  0.3490  0.6476  0.6818  0.7108  0.7283  0.7549  0.7707  0.7847
  0.7953  0.9050  0.9076  0.9498  0.9744  0.9984  1.0259  1.0585  1.0907  1.1117
  1.1357  1.1412  1.1555  1.1951  1.1973  1.2026  1.2178  1.2580  1.2633  1.3123
  1.3449  1.3643  1.3993  1.4083  1.4353  1.4442  1.4636  1.5257  1.5801  1.6123
  1.6371  1.6502  1.6999  1.7528  1.8000  1.8169  1.8844  1.8865  1.9258  1.9321
  1.9780  2.0033  2.0304  2.0917  2.1331  2.1525  2.1768  2.1805  2.2000  2.2133
  2.2269  2.2326  2.2608  2.2681  2.2763  2.3188  2.3471  2.3562  2.3698  2.3750
  2.3798  2.4053  2.4434  2.4803  2.4827  2.5406  2.5545  2.5705  2.5779  2.5927
  2.6127  2.6389  2.6633  2.6718  2.7322  2.7468  2.7574  2.7776  2.8194  2.8589
  2.8914  2.9123  2.9206  2.9624  2.9860  3.0049  3.0709  3.0777  3.0807  3.0827
  3.1125  3.1438  3.2038  3.2094  3.2396  3.2676  3.2833  3.2908  3.3038  3.3735
  3.4110  3.4349  3.4402  3.4503  3.4570  3.4948  3.5293  3.5544  3.5683  3.5803
  3.6210  3.6308  3.6341  3.6648  3.6902  3.7193  3.7461  3.7526  3.7702  3.7710
  3.8096  3.8405  3.8418  3.8693  3.8724  3.9540  3.9620  3.9684  3.9958  4.0021
  4.0044  4.0208  4.0285  4.0771  4.0946  4.1308  4.1369  4.1459  4.1708  4.1854
  4.1878  4.2251  4.2279  4.2550  4.2830  4.2878  4.2896  4.2932  4.3319  4.3467
  4.3570  4.3720  4.3736  4.3769  4.4073  4.4165  4.4363  4.4737  4.5045  4.5330
  4.5967  4.6074  4.6815  4.7198  4.7250  4.7325  4.7569  4.7596  4.7873  4.8148
  4.8312  4.8508  4.8633  4.9009  4.9098  4.9198  4.9211  4.9367  4.9471  4.9644
  5.0022  5.0132  5.0669  5.0711  5.0794  5.1315  5.1817  5.2020  5.2047  5.2611
  5.2784  5.2819  5.3267  5.3521  5.3580  5.4311  5.4368  5.4656  5.5330  5.5744
  5.5830  5.6377  5.6655  5.6764  5.6872  5.6940  5.7100  5.7174  5.8181  5.8473
  5.8622  5.8699  5.9205  5.9489  5.9618  5.9861  5.9886  6.0728  6.0882  6.1106
  6.1263  6.1410  6.1510  6.1849  6.2149  6.2613  6.2730  6.3103  6.3304  6.3394
  6.3472  6.3661  6.3824  6.4515  6.4559  6.4828  6.5004  6.5098  6.5140  6.5239
  6.5448  6.5645  6.5948  6.6188  6.6191  6.6542  6.6657  6.6943  6.7180  6.7323
  6.7653  6.7712  6.7843  6.7976  6.8594  6.8768  6.8788  6.9008  6.9288  6.9636
  6.9924  7.0234  7.0315  7.0403  7.0594  7.0831  7.1375  7.1440  7.2063  7.2082
  7.2375  7.2497  7.2714  7.2717  7.3247  7.3283  7.3423  7.3884  7.4561  7.4860
  7.5015  7.5352  7.5881  7.6043  7.7056  7.7093  7.7364  7.8057  7.8144  7.8378
  7.8994  7.9258  7.9332  7.9410  8.1163  8.1454  8.1642  8.2028  8.2573  8.3144
  8.3247  8.3644  8.3888  8.4152  8.4542  8.5598  8.6168  8.6986  8.8366  8.8703
  8.9187  9.0422
   0.04167   0.00000   0.00000
 -1.5977 -1.5519 -1.5514 -1.5347 -1.5309 -1.5271 -1.5254 -1.5233 -1.1613 -1.1609
 -1.1608 -1.1604 -1.1593 -1.1511 -1.1501 -1.1497 -1.1450 -1.1445 -1.1430 -1.1403
 -1.1395 -1.1369 -1.1325 -1.1064 -1.1049 -1.1022 -1.1001 -1.0994 -0.6290 -0.6018
 -0.5391 -0.4870 -0.4869 -0.4778 -0.4461 -0.4173 -0.4089 -0.3706 -0.3540 -0.3098
 -0.3082 -0.2901 -0.2843 -0.2813 -0.2768 -0.2713 -0.2388 -0.2359 -0.2346 -0.1929
 -0.1912 -0.1821  0.3503  0.6481  0.6789  0.7126  0.7292  0.7539  0.7714  0.7850
  0.7941  0.9039  0.9067  0.9498  0.9728  0.9980  1.0265  1.0590  1.0933  1.1112
  1.1376  1.1380  1.1580  1.1960  1.1977  1.2029  1.2170  1.2575  1.2635  1.3116
  1.3446  1.3636  1.3986  1.4080  1.4347  1.4443  1.4646  1.5232  1.5779  1.6159
  1.6379  1.6515  1.7001  1.7565  1.7995  1.8150  1.8795  1.8831  1.9176  1.9377
  1.9855  1.9970  2.0350  2.0909  2.1343  2.1494  2.1762  2.1811  2.1983  2.2135
  2.2288  2.2321  2.2638  2.2660  2.2725  2.3235  2.3434  2.3637  2.3675  2.3774
  2.3842  2.4032  2.4457  2.4798  2.4838  2.5381  2.5561  2.5712  2.5727  2.5962
  2.6130  2.6401  2.6613  2.6785  2.7295  2.7444  2.7568  2.7825  2.8180  2.8556
  2.8894  2.9131  2.9209  2.9605  2.9840  3.0032  3.0705  3.0784  3.0799  3.0866
  3.1114  3.1421  3.1930  3.2067  3.2500  3.2613  3.2898  3.2967  3.3044  3.3737
  3.4087  3.4329  3.4404  3.4516  3.4532  3.4983  3.5309  3.5508  3.5671  3.5781
  3.6203  3.6308  3.6363  3.6607  3.6990  3.7122  3.7469  3.7551  3.7648  3.7803
  3.8183  3.8363  3.8411  3.8632  3.8766  3.9472  3.9636  3.9659  3.9948  4.0016
  4.0049  4.0272  4.0292  4.0748  4.0952  4.1304  4.1387  4.1426  4.1655  4.1870
  4.1928  4.2103  4.2271  4.2642  4.2806  4.2880  4.2921  4.2950  4.3284  4.3399
  4.3503  4.3692  4.3756  4.3781  4.4214  4.4224  4.4431  4.4625  4.5199  4.5333
  4.5976  4.6080  4.6808  4.7138  4.7257  4.7360  4.7537  4.7584  4.7941  4.8131
  4.8229  4.8541  4.8550  4.9002  4.9064  4.9183  4.9262  4.9385  4.9550  4.9667
  4.9994  5.0175  5.0698  5.0736  5.0854  5.1302  5.1711  5.2001  5.2113  5.2598
  5.2778  5.2818  5.3254  5.3520  5.3558  5.4323  5.4347  5.4666  5.5362  5.5700
  5.5839  5.6271  5.6572  5.6736  5.6932  5.6950  5.7159  5.7235  5.8155  5.8479
  5.8608  5.8701  5.9254  5.9440  5.9522  5.9949  5.9983  6.0722  6.0814  6.1066
  6.1299  6.1433  6.1547  6.1865  6.2151  6.2543  6.2724  6.3033  6.3361  6.3424
  6.3521  6.3662  6.3842  6.4487  6.4548  6.4783  6.4924  6.5153  6.5195  6.5197
  6.5452  6.5648  6.5902  6.6174  6.6214  6.6614  6.6677  6.6981  6.7173  6.7314
  6.7601  6.7654  6.7897  6.8003  6.8579  6.8726  6.8765  6.8983  6.9342  6.9595
  6.9975  7.0179  7.0272  7.0435  7.0623  7.0882  7.1343  7.1443  7.2050  7.2070
  7.2391  7.2462  7.2671  7.2773  7.3206  7.3279  7.3473  7.3859  7.4562  7.4851
  7.5052  7.5356  7.5864  7.6040  7.6997  7.7091  7.7369  7.8081  7.8210  7.8392
  7.8924  7.9207  7.9403  7.9465  8.1081  8.1499  8.1646  8.2013  8.2517  8.3089
  8.3293  8.3663  8.3884  8.4229  8.4556  8.5596  8.6181  8.6976  8.8358  8.8687
  8.9181  9.0401
   0.06250   0.00000   0.00000
 -1.5974 -1.5521 -1.5513 -1.5349 -1.5309 -1.5271 -1.5254 -1.5233 -1.1613 -1.1610
 -1.1607 -1.1602 -1.1592 -1.1512 -1.1499 -1.1497 -1.1451 -1.1445 -1.1429 -1.1405
 -1.1394 -1.1370 -1.1325 -1.1066 -1.1049 -1.1024 -1.1001 -1.0994 -0.6284 -0.6016
 -0.5388 -0.4889 -0.4871 -0.4775 -0.4442 -0.4179 -0.4080 -0.3727 -0.3512 -0.3110
 -0.3097 -0.2901 -0.2837 -0.2796 -0.2768 -0.2697 -0.2398 -0.2362 -0.2344 -0.1932
 -0.1930 -0.1824  0.3525  0.6490  0.6747  0.7146  0.7308  0.7524  0.7723  0.7857
  0.7922  0.9022  0.9051  0.9499  0.9704  0.9974  1.0275  1.0599  1.0972  1.1107
  1.1334  1.1416  1.1606  1.1976  1.1985  1.2033  1.2157  1.2568  1.2640  1.3104
  1.3441  1.3626  1.3974  1.4075  1.4338  1.4445  1.4663  1.5197  1.5744  1.6209
  1.6392  1.6536  1.7006  1.7622  1.7985  1.8125  1.8708  1.8811  1.9072  1.9430
  1.9908  1.9948  2.0400  2.0893  2.1358  2.1449  2.1751  2.1819  2.1949  2.2144
  2.2313  2.2324  2.2614  2.2636  2.2753  2.3284  2.3389  2.3660  2.3733  2.3813
  2.3884  2.4017  2.4480  2.4803  2.4852  2.5345  2.5585  2.5665  2.5724  2.5998
  2.6135  2.6422  2.6601  2.6869  2.7239  2.7434  2.7558  2.7890  2.8158  2.8506
  2.8863  2.9140  2.9209  2.9579  2.9815  3.0002  3.0694  3.0778  3.0800  3.0921
  3.1082  3.1399  3.1783  3.2112  3.2538  3.2573  3.2956  3.3031  3.3077  3.3742
  3.4059  3.4295  3.4376  3.4522  3.4535  3.5015  3.5332  3.5459  3.5659  3.5744
  3.6215  3.6259  3.6395  3.6613  3.7050  3.7074  3.7437  3.7584  3.7642  3.7907
  3.8266  3.8315  3.8402  3.8570  3.8818  3.9365  3.9653  3.9656  3.9924  4.0007
  4.0068  4.0260  4.0375  4.0714  4.0958  4.1309  4.1370  4.1411  4.1611  4.1857
  4.1878  4.2087  4.2256  4.2698  4.2784  4.2829  4.2943  4.2972  4.3239  4.3342
  4.3478  4.3690  4.3754  4.3814  4.4231  4.4363  4.4533  4.4614  4.5335  4.5346
  4.5987  4.6088  4.6802  4.7073  4.7260  4.7387  4.7474  4.7609  4.8020  4.8101
  4.8139  4.8439  4.8575  4.8994  4.9032  4.9174  4.9311  4.9427  4.9620  4.9705
  4.9968  5.0234  5.0696  5.0839  5.0930  5.1281  5.1598  5.1972  5.2167  5.2565
  5.2777  5.2818  5.3232  5.3522  5.3527  5.4300  5.4354  5.4682  5.5407  5.5633
  5.5850  5.6137  5.6468  5.6711  5.6971  5.6987  5.7206  5.7326  5.8126  5.8467
  5.8573  5.8727  5.9330  5.9368  5.9460  6.0033  6.0100  6.0697  6.0726  6.1014
  6.1356  6.1467  6.1597  6.1888  6.2150  6.2458  6.2712  6.2951  6.3431  6.3453
  6.3575  6.3664  6.3884  6.4449  6.4525  6.4724  6.4833  6.5139  6.5206  6.5269
  6.5450  6.5651  6.5839  6.6154  6.6268  6.6701  6.6707  6.7035  6.7146  6.7308
  6.7550  6.7591  6.7956  6.8008  6.8554  6.8658  6.8729  6.8993  6.9370  6.9569
  7.0036  7.0100  7.0226  7.0490  7.0641  7.0950  7.1296  7.1449  7.1997  7.2078
  7.2409  7.2436  7.2614  7.2827  7.3135  7.3319  7.3521  7.3820  7.4538  7.4875
  7.5091  7.5363  7.5836  7.6036  7.6906  7.7092  7.7372  7.8131  7.8296  7.8415
  7.8844  7.9158  7.9491  7.9521  8.0986  8.1530  8.1652  8.1995  8.2429  8.3032
  8.3356  8.3687  8.3882  8.4338  8.4579  8.5593  8.6201  8.6960  8.8345  8.8661
  8.9171  9.0367
   0.08333   0.00000   0.00000
 -1.5971 -1.5524 -1.5511 -1.5351 -1.5309 -1.5271 -1.5254 -1.5233 -1.1614 -1.1611
 -1.1606 -1.1601 -1.1591 -1.1513 -1.1497 -1.1497 -1.1452 -1.1445 -1.1427 -1.1408
 -1.1392 -1.1371 -1.1324 -1.1070 -1.1049 -1.1027 -1.1000 -1.0995 -0.6275 -0.6013
 -0.5383 -0.4913 -0.4872 -0.4771 -0.4419 -0.4188 -0.4067 -0.3748 -0.3483 -0.3127
 -0.3113 -0.2901 -0.2830 -0.2777 -0.2769 -0.2675 -0.2411 -0.2367 -0.2340 -0.1955
 -0.1935 -0.1827  0.3555  0.6502  0.6697  0.7163  0.7332  0.7505  0.7733  0.7866
  0.7896  0.8998  0.9025  0.9505  0.9675  0.9965  1.0287  1.0611  1.1016  1.1103
  1.1293  1.1461  1.1631  1.1994  1.2000  1.2037  1.2140  1.2558  1.2646  1.3088
  1.3434  1.3613  1.3959  1.4065  1.4329  1.4447  1.4685  1.5156  1.5699  1.6265
  1.6408  1.6565  1.7016  1.7694  1.7962  1.8105  1.8613  1.8783  1.8963  1.9446
  1.9882  2.0047  2.0450  2.0870  2.1375  2.1395  2.1738  2.1831  2.1899  2.2157
  2.2331  2.2341  2.2558  2.2615  2.2835  2.3324  2.3340  2.3647  2.3804  2.3898
  2.3911  2.4028  2.4497  2.4822  2.4867  2.5301  2.5602  2.5614  2.5742  2.6030
  2.6141  2.6451  2.6597  2.6961  2.7171  2.7439  2.7543  2.7965  2.8128  2.8443
  2.8824  2.9144  2.9200  2.9553  2.9796  2.9957  3.0679  3.0760  3.0804  3.0968
  3.1009  3.1389  3.1680  3.2166  3.2460  3.2622  3.2969  3.3094  3.3145  3.3752
  3.4036  3.4250  3.4321  3.4545  3.4559  3.5038  3.5340  3.5421  3.5650  3.5698
  3.6174  3.6257  3.6433  3.6639  3.6986  3.7141  3.7420  3.7526  3.7737  3.7989
  3.8286  3.8290  3.8358  3.8602  3.8873  3.9250  3.9662  3.9673  3.9885  3.9987
  4.0093  4.0256  4.0442  4.0675  4.0960  4.1291  4.1327  4.1439  4.1569  4.1755
  4.1838  4.2169  4.2232  4.2667  4.2725  4.2817  4.2920  4.2993  4.3220  4.3348
  4.3480  4.3690  4.3768  4.3856  4.4170  4.4508  4.4606  4.4765  4.5335  4.5481
  4.5992  4.6097  4.6801  4.7008  4.7242  4.7402  4.7419  4.7640  4.8047  4.8060
  4.8101  4.8336  4.8609  4.8985  4.9002  4.9184  4.9334  4.9478  4.9667  4.9753
  4.9961  5.0299  5.0702  5.0966  5.1016  5.1256  5.1493  5.1935  5.2208  5.2506
  5.2788  5.2821  5.3210  5.3475  5.3544  5.4247  5.4383  5.4702  5.5442  5.5561
  5.5861  5.5989  5.6368  5.6696  5.6971  5.7043  5.7232  5.7435  5.8110  5.8427
  5.8509  5.8780  5.9289  5.9422  5.9449  6.0117  6.0211  6.0570  6.0713  6.0958
  6.1429  6.1507  6.1662  6.1913  6.2126  6.2391  6.2691  6.2871  6.3451  6.3509
  6.3634  6.3669  6.3949  6.4402  6.4494  6.4630  6.4770  6.5076  6.5245  6.5362
  6.5442  6.5649  6.5773  6.6138  6.6344  6.6742  6.6788  6.7083  6.7097  6.7307
  6.7517  6.7527  6.7984  6.8018  6.8521  6.8571  6.8686  6.9047  6.9345  6.9583
  7.0012  7.0096  7.0189  7.0549  7.0655  7.1015  7.1244  7.1459  7.1930  7.2086
  7.2411  7.2424  7.2569  7.2839  7.3107  7.3358  7.3566  7.3773  7.4489  7.4927
  7.5131  7.5370  7.5795  7.6032  7.6802  7.7092  7.7372  7.8199  7.8386  7.8444
  7.8766  7.9115  7.9572  7.9589  8.0886  8.1536  8.1662  8.1975  8.2314  8.2993
  8.3431  8.3709  8.3885  8.4464  8.4613  8.5590  8.6226  8.6938  8.8328  8.8626
  8.9156  9.0320
   0.10417   0.00000   0.00000
 -1.5967 -1.5528 -1.5509 -1.5354 -1.5308 -1.5270 -1.5254 -1.5233 -1.1614 -1.1612
 -1.1605 -1.1600 -1.1590 -1.1515 -1.1497 -1.1495 -1.1453 -1.1445 -1.1425 -1.1410
 -1.1390 -1.1373 -1.1323 -1.1074 -1.1049 -1.1030 -1.0999 -1.0996 -0.6264 -0.6010
 -0.5377 -0.4940 -0.4874 -0.4765 -0.4394 -0.4200 -0.4051 -0.3765 -0.3455 -0.3150
 -0.3127 -0.2903 -0.2822 -0.2771 -0.2754 -0.2649 -0.2427 -0.2373 -0.2337 -0.1987
 -0.1940 -0.1832  0.3593  0.6516  0.6642  0.7175  0.7362  0.7485  0.7741  0.7866
  0.7879  0.8969  0.8990  0.9518  0.9643  0.9955  1.0299  1.0626  1.1052  1.1102
  1.1264  1.1513  1.1654  1.2003  1.2028  1.2041  1.2122  1.2544  1.2653  1.3070
  1.3426  1.3599  1.3941  1.4048  1.4323  1.4449  1.4711  1.5114  1.5649  1.6319
  1.6428  1.6602  1.7031  1.7777  1.7914  1.8107  1.8518  1.8745  1.8860  1.9408
  1.9910  2.0145  2.0496  2.0838  2.1339  2.1393  2.1728  2.1835  2.1846  2.2171
  2.2331  2.2371  2.2511  2.2601  2.2934  2.3290  2.3350  2.3630  2.3838  2.3925
  2.4026  2.4063  2.4507  2.4853  2.4886  2.5249  2.5542  2.5646  2.5765  2.6059
  2.6150  2.6489  2.6600  2.6999  2.7158  2.7455  2.7524  2.8047  2.8092  2.8370
  2.8779  2.9131  2.9172  2.9536  2.9789  2.9897  3.0660  3.0737  3.0784  3.0906
  3.0975  3.1410  3.1634  3.2224  3.2655  3.2663  3.2965  3.3150  3.3203  3.3767
  3.4020  3.4197  3.4266  3.4585  3.4587  3.5054  3.5293  3.5433  3.5640  3.5653
  3.6100  3.6306  3.6473  3.6655  3.6932  3.7183  3.7416  3.7474  3.7825  3.8017
  3.8211  3.8304  3.8350  3.8722  3.8925  3.9152  3.9679  3.9682  3.9833  3.9958
  4.0117  4.0255  4.0487  4.0637  4.0954  4.1198  4.1357  4.1474  4.1523  4.1664
  4.1807  4.2204  4.2248  4.2578  4.2587  4.2867  4.2891  4.3017  4.3209  4.3407
  4.3492  4.3679  4.3804  4.3924  4.4101  4.4647  4.4682  4.4972  4.5330  4.5602
  4.5983  4.6110  4.6809  4.6949  4.7189  4.7380  4.7404  4.7673  4.7973  4.8010
  4.8154  4.8285  4.8646  4.8974  4.8978  4.9210  4.9345  4.9501  4.9687  4.9806
  4.9989  5.0362  5.0711  5.1083  5.1088  5.1252  5.1423  5.1896  5.2236  5.2425
  5.2808  5.2829  5.3192  5.3420  5.3570  5.4178  5.4414  5.4727  5.5386  5.5561
  5.5835  5.5865  5.6294  5.6692  5.6928  5.7106  5.7243  5.7550  5.8116  5.8357
  5.8415  5.8852  5.9224  5.9458  5.9545  6.0187  6.0317  6.0415  6.0710  6.0907
  6.1505  6.1547  6.1751  6.1927  6.2064  6.2373  6.2656  6.2798  6.3433  6.3574
  6.3677  6.3695  6.4026  6.4345  6.4462  6.4507  6.4746  6.5013  6.5260  6.5432
  6.5469  6.5638  6.5718  6.6128  6.6434  6.6776  6.6859  6.6994  6.7146  6.7302
  6.7467  6.7522  6.7947  6.8079  6.8467  6.8487  6.8636  6.9126  6.9298  6.9620
  6.9924  7.0144  7.0154  7.0597  7.0679  7.1064  7.1199  7.1474  7.1861  7.2090
  7.2368  7.2426  7.2570  7.2780  7.3147  7.3386  7.3609  7.3728  7.4431  7.4983
  7.5171  7.5376  7.5737  7.6030  7.6696  7.7089  7.7365  7.8275  7.8460  7.8478
  7.8708  7.9084  7.9624  7.9690  8.0787  8.1519  8.1675  8.1946  8.2177  8.2986
  8.3513  8.3722  8.3894  8.4594  8.4661  8.5585  8.6255  8.6911  8.8307  8.8582
  8.9137  9.0261
   0.12500   0.00000   0.00000
 -1.5961 -1.5532 -1.5507 -1.5357 -1.5307 -1.5270 -1.5254 -1.5233 -1.1615 -1.1613
 -1.1603 -1.1598 -1.1588 -1.1516 -1.1498 -1.1493 -1.1455 -1.1444 -1.1423 -1.1412
 -1.1389 -1.1375 -1.1322 -1.1078 -1.1049 -1.1035 -1.0999 -1.0998 -0.6251 -0.6006
 -0.5370 -0.4969 -0.4875 -0.4758 -0.4367 -0.4215 -0.4033 -0.3778 -0.3425 -0.3175
 -0.3139 -0.2906 -0.2813 -0.2774 -0.2730 -0.2621 -0.2444 -0.2380 -0.2333 -0.2024
 -0.1945 -0.1837  0.3638  0.6534  0.6584  0.7183  0.7395  0.7463  0.7748  0.7833
  0.7896  0.8936  0.8947  0.9538  0.9609  0.9943  1.0311  1.0645  1.1057  1.1103
  1.1269  1.1570  1.1675  1.2008  1.2035  1.2069  1.2107  1.2528  1.2662  1.3052
  1.3416  1.3586  1.3919  1.4023  1.4323  1.4451  1.4739  1.5072  1.5594  1.6367
  1.6449  1.6644  1.7053  1.7843  1.7862  1.8133  1.8428  1.8691  1.8778  1.9331
  1.9980  2.0239  2.0540  2.0799  2.1287  2.1413  2.1724  2.1761  2.1864  2.2181
  2.2310  2.2401  2.2490  2.2596  2.3041  2.3241  2.3368  2.3607  2.3863  2.3934
  2.4107  2.4164  2.4521  2.4875  2.4920  2.5193  2.5493  2.5680  2.5790  2.6084
  2.6167  2.6534  2.6611  2.6932  2.7253  2.7481  2.7497  2.8051  2.8134  2.8293
  2.8727  2.9119  2.9127  2.9534  2.9795  2.9821  3.0642  3.0654  3.0731  3.0849
  3.0928  3.1478  3.1630  3.2278  3.2561  3.2676  3.2957  3.3197  3.3228  3.3779
  3.3990  3.4144  3.4241  3.4612  3.4641  3.5068  3.5226  3.5438  3.5622  3.5639
  3.6040  3.6365  3.6514  3.6651  3.6888  3.7194  3.7417  3.7421  3.7891  3.8002
  3.8111  3.8359  3.8381  3.8863  3.8955  3.9108  3.9659  3.9707  3.9785  3.9924
  4.0131  4.0248  4.0521  4.0604  4.0929  4.1118  4.1385  4.1470  4.1522  4.1608
  4.1763  4.2178  4.2306  4.2425  4.2492  4.2870  4.2915  4.3045  4.3189  4.3492
  4.3506  4.3660  4.3854  4.4016  4.4057  4.4763  4.4779  4.5193  4.5320  4.5709
  4.5955  4.6128  4.6822  4.6901  4.7101  4.7350  4.7392  4.7702  4.7887  4.7999
  4.8147  4.8318  4.8687  4.8957  4.8966  4.9246  4.9347  4.9492  4.9685  4.9863
  5.0049  5.0415  5.0718  5.1083  5.1112  5.1345  5.1441  5.1867  5.2257  5.2338
  5.2835  5.2844  5.3186  5.3362  5.3605  5.4095  5.4443  5.4752  5.5265  5.5594
  5.5682  5.5855  5.6262  5.6703  5.6846  5.7162  5.7252  5.7658  5.8132  5.8270
  5.8302  5.8928  5.9191  5.9507  5.9658  6.0219  6.0257  6.0425  6.0715  6.0869
  6.1567  6.1576  6.1878  6.1910  6.2002  6.2392  6.2605  6.2733  6.3409  6.3618
  6.3705  6.3730  6.4093  6.4277  6.4404  6.4435  6.4745  6.4953  6.5246  6.5430
  6.5566  6.5617  6.5690  6.6121  6.6525  6.6801  6.6834  6.6963  6.7167  6.7295
  6.7436  6.7554  6.7919  6.8128  6.8370  6.8447  6.8579  6.9155  6.9316  6.9661
  6.9842  7.0118  7.0170  7.0615  7.0726  7.1088  7.1174  7.1492  7.1807  7.2084
  7.2297  7.2436  7.2603  7.2686  7.3220  7.3387  7.3650  7.3703  7.4377  7.5031
  7.5212  7.5379  7.5661  7.6035  7.6596  7.7081  7.7351  7.8341  7.8486  7.8513
  7.8707  7.9066  7.9671  7.9801  8.0693  8.1487  8.1691  8.1902  8.2023  8.3021
  8.3599  8.3722  8.3911  8.4689  8.4755  8.5581  8.6284  8.6880  8.8282  8.8531
  8.9112  9.0189
   0.14583   0.00000   0.00000
 -1.5955 -1.5538 -1.5504 -1.5360 -1.5306 -1.5270 -1.5254 -1.5233 -1.1615 -1.1613
 -1.1602 -1.1597 -1.1586 -1.1517 -1.1498 -1.1491 -1.1456 -1.1444 -1.1421 -1.1415
 -1.1388 -1.1378 -1.1321 -1.1083 -1.1049 -1.1039 -1.0999 -1.0998 -0.6237 -0.6001
 -0.5363 -0.4998 -0.4875 -0.4750 -0.4341 -0.4233 -0.4012 -0.3786 -0.3396 -0.3201
 -0.3150 -0.2910 -0.2803 -0.2778 -0.2705 -0.2591 -0.2462 -0.2388 -0.2328 -0.2066
 -0.1952 -0.1844  0.3691  0.6522  0.6553  0.7185  0.7428  0.7440  0.7753  0.7800
  0.7917  0.8896  0.8902  0.9565  0.9575  0.9931  1.0323  1.0666  1.1026  1.1107
  1.1311  1.1631  1.1694  1.2000  1.2026  1.2103  1.2115  1.2511  1.2674  1.3035
  1.3404  1.3574  1.3895  1.3988  1.4331  1.4451  1.4768  1.5032  1.5539  1.6408
  1.6472  1.6688  1.7082  1.7757  1.7939  1.8169  1.8355  1.8619  1.8731  1.9239
  2.0067  2.0324  2.0580  2.0754  2.1242  2.1437  2.1683  2.1727  2.1884  2.2185
  2.2269  2.2430  2.2491  2.2601  2.3143  2.3197  2.3384  2.3587  2.3884  2.3929
  2.4156  2.4299  2.4543  2.4876  2.4968  2.5133  2.5464  2.5714  2.5811  2.6106
  2.6200  2.6586  2.6632  2.6847  2.7364  2.7460  2.7530  2.8009  2.8180  2.8259
  2.8670  2.9041  2.9125  2.9549  2.9729  2.9813  3.0489  3.0620  3.0707  3.0820
  3.0842  3.1574  3.1647  3.2310  3.2482  3.2687  3.2950  3.3225  3.3233  3.3772
  3.3924  3.4107  3.4256  3.4640  3.4707  3.5087  3.5160  3.5400  3.5592  3.5680
  3.5999  3.6428  3.6552  3.6624  3.6853  3.7179  3.7345  3.7423  3.7907  3.7992
  3.8034  3.8420  3.8439  3.8953  3.8999  3.9140  3.9585  3.9740  3.9771  3.9883
  4.0125  4.0225  4.0552  4.0584  4.0889  4.1067  4.1397  4.1414  4.1570  4.1577
  4.1718  4.2155  4.2286  4.2332  4.2412  4.2878  4.2927  4.3077  4.3182  4.3517
  4.3584  4.3637  4.3913  4.4018  4.4144  4.4851  4.4903  4.5303  4.5412  4.5792
  4.5920  4.6154  4.6836  4.6868  4.6992  4.7318  4.7371  4.7728  4.7811  4.8022
  4.8117  4.8380  4.8734  4.8946  4.8958  4.9286  4.9337  4.9469  4.9670  4.9923
  5.0121  5.0452  5.0723  5.1016  5.1074  5.1476  5.1532  5.1871  5.2262  5.2271
  5.2864  5.2868  5.3190  5.3308  5.3647  5.3999  5.4467  5.4777  5.5129  5.5522
  5.5603  5.5848  5.6281  5.6710  5.6750  5.7184  5.7290  5.7742  5.8080  5.8177
  5.8258  5.8991  5.9202  5.9571  5.9761  6.0057  6.0265  6.0533  6.0729  6.0852
  6.1565  6.1613  6.1873  6.1980  6.2038  6.2420  6.2542  6.2670  6.3391  6.3643
  6.3718  6.3751  6.4106  6.4206  6.4385  6.4411  6.4757  6.4899  6.5204  6.5438
  6.5586  6.5603  6.5736  6.6110  6.6581  6.6727  6.6813  6.7018  6.7146  6.7293
  6.7450  6.7595  6.7912  6.8118  6.8325  6.8414  6.8514  6.9102  6.9425  6.9703
  6.9767  7.0080  7.0168  7.0611  7.0777  7.1093  7.1176  7.1502  7.1783  7.2063
  7.2224  7.2439  7.2594  7.2649  7.3297  7.3351  7.3687  7.3712  7.4333  7.5070
  7.5246  7.5370  7.5570  7.6050  7.6507  7.7065  7.7330  7.8356  7.8496  7.8551
  7.8760  7.9060  7.9716  7.9922  8.0609  8.1448  8.1707  8.1842  8.1859  8.3096
  8.3686  8.3712  8.3929  8.4756  8.4885  8.5578  8.6310  8.6848  8.8255  8.8473
  8.9081  9.0106
   0.16667   0.00000   0.00000
 -1.5948 -1.5544 -1.5501 -1.5364 -1.5306 -1.5270 -1.5254 -1.5234 -1.1616 -1.1614
 -1.1600 -1.1595 -1.1584 -1.1519 -1.1498 -1.1489 -1.1457 -1.1444 -1.1418 -1.1417
 -1.1387 -1.1381 -1.1319 -1.1088 -1.1049 -1.1044 -1.1001 -1.0998 -0.6220 -0.5996
 -0.5356 -0.5028 -0.4875 -0.4739 -0.4315 -0.4254 -0.3988 -0.3790 -0.3368 -0.3227
 -0.3160 -0.2917 -0.2795 -0.2783 -0.2679 -0.2561 -0.2478 -0.2396 -0.2323 -0.2112
 -0.1959 -0.1851  0.3750  0.6458  0.6574  0.7184  0.7416  0.7457  0.7755  0.7769
  0.7942  0.8840  0.8866  0.9540  0.9597  0.9918  1.0334  1.0689  1.0977  1.1114
  1.1368  1.1694  1.1712  1.1980  1.2009  1.2111  1.2168  1.2493  1.2688  1.3022
  1.3390  1.3565  1.3869  1.3944  1.4346  1.4450  1.4796  1.4992  1.5486  1.6442
  1.6496  1.6730  1.7119  1.7662  1.7992  1.8159  1.8353  1.8551  1.8715  1.9146
  2.0162  2.0390  2.0614  2.0716  2.1208  2.1464  2.1605  2.1739  2.1906  2.2181
  2.2220  2.2456  2.2497  2.2614  2.3159  2.3220  2.3399  2.3592  2.3902  2.3904
  2.4209  2.4426  2.4567  2.4855  2.5021  2.5073  2.5461  2.5747  2.5821  2.6122
  2.6256  2.6645  2.6657  2.6777  2.7409  2.7442  2.7623  2.7973  2.8106  2.8347
  2.8603  2.8941  2.9129  2.9568  2.9628  2.9840  3.0324  3.0585  3.0683  3.0746
  3.0784  3.1668  3.1682  3.2278  3.2461  3.2692  3.2941  3.3204  3.3259  3.3730
  3.3832  3.4097  3.4287  3.4664  3.4782  3.5107  3.5118  3.5341  3.5549  3.5755
  3.5970  3.6477  3.6586  3.6589  3.6825  3.7149  3.7256  3.7414  3.7882  3.7986
  3.7992  3.8484  3.8516  3.8953  3.9106  3.9209  3.9497  3.9767  3.9781  3.9835
  4.0100  4.0191  4.0551  4.0618  4.0857  4.1025  4.1363  4.1386  4.1557  4.1563
  4.1731  4.2102  4.2211  4.2310  4.2376  4.2883  4.2915  4.3113  4.3210  4.3530
  4.3607  4.3674  4.3975  4.4004  4.4263  4.4947  4.5020  4.5281  4.5599  4.5821
  4.5937  4.6190  4.6834  4.6850  4.6887  4.7280  4.7345  4.7747  4.7752  4.8069
  4.8088  4.8432  4.8787  4.8939  4.8953  4.9316  4.9319  4.9447  4.9659  4.9986
  5.0184  5.0472  5.0728  5.0931  5.1019  5.1549  5.1643  5.1944  5.2221  5.2278
  5.2898  5.2902  5.3202  5.3267  5.3698  5.3891  5.4481  5.4798  5.4988  5.5379
  5.5545  5.5870  5.6339  5.6590  5.6772  5.7179  5.7352  5.7750  5.8010  5.8052
  5.8317  5.9024  5.9256  5.9640  5.9842  5.9876  6.0278  6.0636  6.0763  6.0860
  6.1493  6.1645  6.1884  6.1966  6.2215  6.2438  6.2471  6.2607  6.3378  6.3657
  6.3664  6.3794  6.4073  6.4140  6.4388  6.4446  6.4770  6.4854  6.5147  6.5461
  6.5548  6.5595  6.5822  6.6089  6.6493  6.6748  6.6802  6.7087  6.7105  6.7302
  6.7489  6.7629  6.7933  6.8021  6.8351  6.8402  6.8446  6.9040  6.9544  6.9701
  6.9753  7.0038  7.0137  7.0590  7.0814  7.1092  7.1209  7.1497  7.1798  7.2019
  7.2161  7.2396  7.2552  7.2700  7.3288  7.3359  7.3721  7.3750  7.4308  7.5102
  7.5266  7.5331  7.5484  7.6081  7.6429  7.7040  7.7303  7.8305  7.8539  7.8591
  7.8821  7.9067  7.9760  8.0055  8.0538  8.1406  8.1646  8.1763  8.1777  8.3204
  8.3691  8.3772  8.3943  8.4827  8.5014  8.5579  8.6332  8.6817  8.8226  8.8410
  8.9043  9.0013
   0.18750   0.00000   0.00000
 -1.5940 -1.5552 -1.5498 -1.5368 -1.5305 -1.5270 -1.5255 -1.5234 -1.1616 -1.1614
 -1.1598 -1.1594 -1.1582 -1.1520 -1.1499 -1.1487 -1.1458 -1.1443 -1.1420 -1.1416
 -1.1386 -1.1384 -1.1318 -1.1094 -1.1050 -1.1049 -1.1002 -1.0998 -0.6203 -0.5991
 -0.5349 -0.5057 -0.4873 -0.4727 -0.4294 -0.4275 -0.3963 -0.3789 -0.3342 -0.3253
 -0.3167 -0.2925 -0.2794 -0.2787 -0.2652 -0.2531 -0.2493 -0.2404 -0.2319 -0.2160
 -0.1968 -0.1860  0.3814  0.6391  0.6597  0.7179  0.7391  0.7477  0.7747  0.7754
  0.7972  0.8781  0.8832  0.9504  0.9633  0.9905  1.0344  1.0714  1.0922  1.1122
  1.1427  1.1730  1.1758  1.1952  1.1982  1.2126  1.2228  1.2478  1.2705  1.3013
  1.3374  1.3560  1.3841  1.3892  1.4368  1.4447  1.4823  1.4953  1.5436  1.6472
  1.6519  1.6768  1.7165  1.7563  1.8009  1.8090  1.8435  1.8491  1.8740  1.9057
  2.0256  2.0419  2.0643  2.0704  2.1182  2.1483  2.1545  2.1760  2.1929  2.2171
  2.2173  2.2477  2.2498  2.2633  2.3127  2.3255  2.3411  2.3642  2.3864  2.3918
  2.4260  2.4541  2.4585  2.4816  2.5014  2.5078  2.5481  2.5768  2.5827  2.6135
  2.6332  2.6652  2.6711  2.6765  2.7338  2.7491  2.7753  2.7947  2.8021  2.8454
  2.8524  2.8826  2.9144  2.9491  2.9616  2.9870  3.0182  3.0501  3.0647  3.0684
  3.0742  3.1682  3.1792  3.2198  3.2482  3.2700  3.2929  3.3174  3.3276  3.3658
  3.3734  3.4102  3.4302  3.4677  3.4863  3.5082  3.5162  3.5281  3.5495  3.5845
  3.5941  3.6457  3.6607  3.6610  3.6807  3.7102  3.7173  3.7378  3.7856  3.7960
  3.7987  3.8555  3.8597  3.8963  3.9136  3.9281  3.9461  3.9722  3.9810  3.9828
  4.0060  4.0165  4.0543  4.0686  4.0832  4.0977  4.1331  4.1341  4.1501  4.1567
  4.1782  4.2030  4.2209  4.2268  4.2364  4.2849  4.2925  4.3152  4.3265  4.3547
  4.3576  4.3746  4.3997  4.4035  4.4366  4.5048  4.5130  4.5260  4.5650  4.5909
  4.6006  4.6233  4.6742  4.6846  4.6871  4.7236  4.7323  4.7694  4.7774  4.8061
  4.8127  4.8464  4.8844  4.8930  4.8949  4.9299  4.9336  4.9429  4.9670  5.0048
  5.0220  5.0481  5.0735  5.0847  5.0958  5.1562  5.1745  5.2044  5.2261  5.2272
  5.2939  5.2949  5.3217  5.3245  5.3760  5.3775  5.4482  5.4811  5.4847  5.5249
  5.5452  5.5909  5.6419  5.6441  5.6816  5.7169  5.7414  5.7640  5.7932  5.8027
  5.8390  5.9027  5.9334  5.9691  5.9707  5.9908  6.0297  6.0706  6.0837  6.0889
  6.1390  6.1670  6.1919  6.1962  6.2365  6.2412  6.2438  6.2556  6.3352  6.3593
  6.3661  6.3838  6.4044  6.4092  6.4362  6.4504  6.4774  6.4822  6.5102  6.5497
  6.5508  6.5585  6.5892  6.6050  6.6361  6.6772  6.6809  6.7062  6.7173  6.7320
  6.7533  6.7653  6.7897  6.7976  6.8362  6.8377  6.8451  6.8983  6.9638  6.9648
  6.9826  6.9991  7.0089  7.0552  7.0825  7.1100  7.1262  7.1482  7.1832  7.1956
  7.2105  7.2317  7.2559  7.2753  7.3217  7.3393  7.3754  7.3804  7.4305  7.5135
  7.5228  7.5271  7.5435  7.6129  7.6361  7.7004  7.7271  7.8236  7.8585  7.8634
  7.8868  7.9081  7.9802  8.0197  8.0486  8.1360  8.1466  8.1706  8.1789  8.3339
  8.3659  8.3854  8.3951  8.4906  8.5130  8.5590  8.6344  8.6791  8.8196  8.8344
  8.8997  8.9910
   0.20833   0.00000   0.00000
 -1.5932 -1.5560 -1.5494 -1.5372 -1.5303 -1.5270 -1.5255 -1.5235 -1.1616 -1.1615
 -1.1596 -1.1592 -1.1579 -1.1520 -1.1499 -1.1485 -1.1458 -1.1442 -1.1422 -1.1415
 -1.1387 -1.1385 -1.1315 -1.1100 -1.1055 -1.1050 -1.1004 -1.0998 -0.6184 -0.5985
 -0.5343 -0.5085 -0.4870 -0.4712 -0.4309 -0.4264 -0.3937 -0.3784 -0.3317 -0.3277
 -0.3173 -0.2934 -0.2808 -0.2781 -0.2625 -0.2503 -0.2502 -0.2410 -0.2316 -0.2209
 -0.1977 -0.1869  0.3885  0.6322  0.6620  0.7170  0.7366  0.7482  0.7738  0.7752
  0.8007  0.8721  0.8799  0.9467  0.9673  0.9893  1.0354  1.0738  1.0865  1.1131
  1.1482  1.1748  1.1821  1.1924  1.1947  1.2143  1.2295  1.2465  1.2726  1.3008
  1.3355  1.3557  1.3812  1.3832  1.4394  1.4441  1.4846  1.4912  1.5393  1.6498
  1.6542  1.6799  1.7218  1.7466  1.7990  1.8007  1.8435  1.8550  1.8811  1.8979
  2.0344  2.0399  2.0667  2.0734  2.1165  2.1440  2.1560  2.1790  2.1952  2.2131
  2.2159  2.2490  2.2491  2.2656  2.3104  2.3256  2.3416  2.3730  2.3818  2.3935
  2.4305  2.4584  2.4640  2.4771  2.4959  2.5142  2.5515  2.5759  2.5852  2.6146
  2.6418  2.6614  2.6785  2.6817  2.7242  2.7534  2.7882  2.7939  2.7950  2.8428
  2.8568  2.8704  2.9173  2.9363  2.9645  2.9901  3.0076  3.0367  3.0583  3.0668
  3.0709  3.1683  3.1883  3.2122  3.2505  3.2718  3.2909  3.3135  3.3282  3.3576
  3.3645  3.4101  3.4291  3.4665  3.4943  3.5104  3.5214  3.5230  3.5434  3.5902
  3.5941  3.6396  3.6618  3.6661  3.6805  3.7024  3.7127  3.7306  3.7839  3.7949
  3.7996  3.8630  3.8656  3.8976  3.9084  3.9331  3.9489  3.9632  3.9814  3.9885
  4.0019  4.0164  4.0545  4.0769  4.0772  4.0953  4.1259  4.1322  4.1458  4.1588
  4.1796  4.2015  4.2233  4.2236  4.2349  4.2813  4.2937  4.3193  4.3327  4.3542
  4.3577  4.3801  4.3994  4.4081  4.4443  4.5142  4.5222  4.5255  4.5614  4.6069
  4.6081  4.6279  4.6644  4.6856  4.6873  4.7186  4.7308  4.7648  4.7791  4.8033
  4.8187  4.8470  4.8874  4.8937  4.8941  4.9301  4.9349  4.9410  4.9708  5.0106
  5.0222  5.0486  5.0713  5.0809  5.0897  5.1558  5.1824  5.2097  5.2251  5.2402
  5.2992  5.3012  5.3229  5.3244  5.3657  5.3839  5.4467  5.4707  5.4813  5.5143
  5.5348  5.5946  5.6269  5.6526  5.6861  5.7162  5.7464  5.7492  5.7830  5.8072
  5.8461  5.9005  5.9395  5.9542  5.9767  5.9949  6.0336  6.0740  6.0930  6.0934
  6.1299  6.1688  6.1897  6.2024  6.2305  6.2418  6.2445  6.2609  6.3283  6.3572
  6.3645  6.3882  6.4024  6.4073  6.4330  6.4476  6.4789  6.4803  6.5096  6.5455
  6.5556  6.5580  6.5931  6.5989  6.6256  6.6736  6.6859  6.7019  6.7268  6.7349
  6.7569  6.7674  6.7771  6.8027  6.8312  6.8379  6.8523  6.8939  6.9597  6.9701
  6.9924  6.9940  7.0046  7.0496  7.0810  7.1122  7.1325  7.1462  7.1852  7.1887
  7.2047  7.2262  7.2576  7.2808  7.3148  7.3393  7.3786  7.3867  7.4324  7.5087
  7.5170  7.5261  7.5405  7.6192  7.6299  7.6955  7.7235  7.8166  7.8621  7.8682
  7.8896  7.9100  7.9844  8.0340  8.0460  8.1273  8.1306  8.1646  8.1827  8.3494
  8.3614  8.3930  8.3952  8.4992  8.5226  8.5619  8.6346  8.6775  8.8165  8.8275
  8.8944  8.9799
   0.22917   0.00000   0.00000
 -1.5922 -1.5569 -1.5490 -1.5376 -1.5302 -1.5270 -1.5255 -1.5236 -1.1616 -1.1615
 -1.1595 -1.1591 -1.1576 -1.1521 -1.1500 -1.1484 -1.1459 -1.1441 -1.1425 -1.1413
 -1.1391 -1.1384 -1.1313 -1.1107 -1.1060 -1.1050 -1.1006 -1.0998 -0.6164 -0.5979
 -0.5337 -0.5112 -0.4865 -0.4695 -0.4337 -0.4244 -0.3909 -0.3775 -0.3300 -0.3293
 -0.3177 -0.2943 -0.2829 -0.2776 -0.2600 -0.2508 -0.2481 -0.2410 -0.2322 -0.2250
 -0.1987 -0.1879  0.3959  0.6251  0.6644  0.7157  0.7339  0.7470  0.7745  0.7749
  0.8045  0.8662  0.8769  0.9429  0.9714  0.9883  1.0364  1.0761  1.0809  1.1141
  1.1527  1.1768  1.1876  1.1905  1.1907  1.2159  1.2366  1.2459  1.2752  1.3007
  1.3333  1.3558  1.3766  1.3782  1.4422  1.4434  1.4864  1.4872  1.5356  1.6521
  1.6562  1.6819  1.7277  1.7378  1.7925  1.7951  1.8378  1.8672  1.8920  1.8922
  2.0350  2.0421  2.0687  2.0788  2.1153  2.1381  2.1605  2.1828  2.1972  2.2097
  2.2149  2.2474  2.2497  2.2679  2.3088  2.3241  2.3414  2.3769  2.3833  2.3953
  2.4344  2.4550  2.4712  2.4739  2.4921  2.5212  2.5550  2.5726  2.5890  2.6160
  2.6502  2.6584  2.6868  2.6887  2.7121  2.7583  2.7851  2.7953  2.8044  2.8317
  2.8581  2.8690  2.9219  2.9231  2.9671  2.9928  3.0008  3.0215  3.0491  3.0673
  3.0687  3.1671  3.1895  3.2121  3.2520  3.2745  3.2885  3.3080  3.3270  3.3503
  3.3575  3.4086  3.4255  3.4630  3.5011  3.5160  3.5200  3.5224  3.5397  3.5860
  3.6039  3.6346  3.6605  3.6706  3.6823  3.6946  3.7104  3.7206  3.7829  3.7942
  3.8029  3.8666  3.8704  3.8985  3.9035  3.9337  3.9451  3.9609  3.9822  3.9958
  3.9986  4.0187  4.0555  4.0671  4.0857  4.0967  4.1167  4.1327  4.1423  4.1627
  4.1772  4.2058  4.2214  4.2278  4.2328  4.2796  4.2942  4.3236  4.3374  4.3506
  4.3626  4.3839  4.3990  4.4101  4.4491  4.5205  4.5227  4.5336  4.5602  4.6157
  4.6219  4.6321  4.6570  4.6871  4.6882  4.7131  4.7304  4.7606  4.7802  4.8005
  4.8242  4.8449  4.8840  4.8912  4.9004  4.9319  4.9374  4.9394  4.9762  5.0155
  5.0202  5.0479  5.0640  5.0844  5.0851  5.1560  5.1871  5.2141  5.2220  5.2564
  5.3069  5.3080  5.3232  5.3254  5.3552  5.3936  5.4435  5.4572  5.4801  5.5068
  5.5248  5.5974  5.6093  5.6636  5.6895  5.7158  5.7358  5.7483  5.7771  5.8108
  5.8523  5.8961  5.9309  5.9553  5.9816  5.9974  6.0400  6.0756  6.0982  6.0987
  6.1265  6.1701  6.1856  6.2106  6.2228  6.2383  6.2400  6.2719  6.3202  6.3599
  6.3608  6.3927  6.4008  6.4086  6.4292  6.4346  6.4790  6.4833  6.5122  6.5404
  6.5587  6.5620  6.5908  6.5933  6.6195  6.6704  6.6896  6.6969  6.7315  6.7433
  6.7595  6.7652  6.7702  6.8076  6.8255  6.8416  6.8597  6.8911  6.9558  6.9727
  6.9887  6.9961  7.0099  7.0427  7.0777  7.1154  7.1383  7.1439  7.1819  7.1836
  7.1979  7.2264  7.2592  7.2865  7.3088  7.3361  7.3816  7.3936  7.4356  7.4929
  7.5193  7.5265  7.5373  7.6239  7.6271  7.6894  7.7196  7.8098  7.8646  7.8735
  7.8907  7.9121  7.9885  8.0411  8.0529  8.1079  8.1241  8.1599  8.1871  8.3552
  8.3666  8.3946  8.4003  8.5085  8.5294  8.5673  8.6333  8.6771  8.8132  8.8208
  8.8883  8.9681
   0.25000   0.00000   0.00000
 -1.5912 -1.5580 -1.5486 -1.5380 -1.5301 -1.5270 -1.5255 -1.5237 -1.1616 -1.1615
 -1.1593 -1.1589 -1.1572 -1.1522 -1.1501 -1.1482 -1.1459 -1.1440 -1.1428 -1.1413
 -1.1394 -1.1383 -1.1310 -1.1114 -1.1065 -1.1051 -1.1008 -1.0998 -0.6144 -0.5974
 -0.5331 -0.5138 -0.4859 -0.4674 -0.4367 -0.4226 -0.3880 -0.3764 -0.3321 -0.3271
 -0.3179 -0.2954 -0.2856 -0.2772 -0.2577 -0.2508 -0.2469 -0.2398 -0.2352 -0.2267
 -0.1998 -0.1890  0.4038  0.6177  0.6667  0.7142  0.7312  0.7447  0.7745  0.7764
  0.8088  0.8606  0.8741  0.9389  0.9757  0.9874  1.0374  1.0754  1.0779  1.1155
  1.1556  1.1790  1.1863  1.1872  1.1952  1.2173  1.2426  1.2473  1.2783  1.3011
  1.3308  1.3561  1.3697  1.3751  1.4424  1.4452  1.4830  1.4876  1.5328  1.6537
  1.6581  1.6825  1.7308  1.7340  1.7850  1.7907  1.8319  1.8740  1.8941  1.9053
  2.0291  2.0480  2.0708  2.0847  2.1149  2.1332  2.1653  2.1873  2.1987  2.2074
  2.2147  2.2448  2.2495  2.2702  2.3078  2.3220  2.3401  2.3727  2.3929  2.3974
  2.4374  2.4492  2.4726  2.4735  2.4923  2.5282  2.5583  2.5681  2.5935  2.6182
  2.6569  2.6570  2.6917  2.6959  2.7022  2.7641  2.7793  2.7983  2.8171  2.8200
  2.8467  2.8819  2.9100  2.9284  2.9690  2.9940  2.9972  3.0068  3.0382  3.0671
  3.0689  3.1650  3.1820  3.2201  3.2423  3.2524  3.2864  3.3005  3.3230  3.3451
  3.3530  3.4059  3.4201  3.4582  3.5042  3.5140  3.5148  3.5281  3.5426  3.5840
  3.6128  3.6311  3.6579  3.6708  3.6853  3.6903  3.7096  3.7099  3.7826  3.7930
  3.8084  3.8623  3.8771  3.8988  3.9022  3.9290  3.9335  3.9657  3.9831  3.9964
  4.0052  4.0208  4.0567  4.0576  4.0913  4.0990  4.1116  4.1338  4.1387  4.1678
  4.1754  4.2113  4.2204  4.2308  4.2343  4.2802  4.2941  4.3280  4.3399  4.3471
  4.3695  4.3865  4.3983  4.4088  4.4516  4.5224  4.5227  4.5424  4.5632  4.6242
  4.6335  4.6346  4.6525  4.6877  4.6916  4.7071  4.7318  4.7570  4.7808  4.7976
  4.8286  4.8403  4.8794  4.8878  4.9068  4.9320  4.9413  4.9418  4.9822  5.0180
  5.0191  5.0452  5.0567  5.0819  5.0920  5.1574  5.1876  5.2193  5.2197  5.2693
  5.3136  5.3183  5.3220  5.3232  5.3510  5.4051  5.4387  5.4441  5.4779  5.5021
  5.5168  5.5908  5.5992  5.6744  5.6896  5.7153  5.7269  5.7461  5.7776  5.8126
  5.8571  5.8901  5.9167  5.9635  5.9850  5.9985  6.0488  6.0748  6.0984  6.1036
  6.1296  6.1708  6.1821  6.2166  6.2190  6.2336  6.2349  6.2739  6.3184  6.3538
  6.3668  6.3973  6.3993  6.4116  6.4174  6.4259  6.4783  6.4862  6.5159  6.5353
  6.5604  6.5670  6.5842  6.5909  6.6174  6.6673  6.6912  6.6923  6.7316  6.7536
  6.7542  6.7620  6.7753  6.8115  6.8210  6.8471  6.8666  6.8904  6.9524  6.9725
  6.9839  6.9953  7.0232  7.0349  7.0730  7.1186  7.1411  7.1423  7.1771  7.1784
  7.1903  7.2314  7.2604  7.2924  7.3040  7.3302  7.3842  7.4004  7.4390  7.4769
  7.5175  7.5320  7.5333  7.6182  7.6360  7.6821  7.7154  7.8036  7.8660  7.8791
  7.8906  7.9141  7.9924  8.0422  8.0673  8.0889  8.1165  8.1566  8.1921  8.3469
  8.3847  8.3939  8.4071  8.5183  8.5335  8.5752  8.6308  8.6780  8.8093  8.8148
  8.8813  8.9557
   0.27083   0.00000   0.00000
 -1.5901 -1.5591 -1.5482 -1.5383 -1.5300 -1.5270 -1.5255 -1.5238 -1.1616 -1.1616
 -1.1591 -1.1588 -1.1569 -1.1522 -1.1502 -1.1481 -1.1458 -1.1440 -1.1430 -1.1414
 -1.1395 -1.1383 -1.1307 -1.1122 -1.1070 -1.1052 -1.1009 -1.0999 -0.6124 -0.5968
 -0.5327 -0.5162 -0.4852 -0.4651 -0.4397 -0.4210 -0.3851 -0.3751 -0.3340 -0.3250
 -0.3179 -0.2965 -0.2890 -0.2768 -0.2558 -0.2506 -0.2467 -0.2399 -0.2376 -0.2266
 -0.2009 -0.1902  0.4121  0.6101  0.6691  0.7124  0.7283  0.7414  0.7742  0.7791
  0.8133  0.8553  0.8716  0.9347  0.9801  0.9869  1.0384  1.0701  1.0790  1.1172
  1.1560  1.1814  1.1828  1.1859  1.2009  1.2184  1.2441  1.2538  1.2819  1.3019
  1.3278  1.3566  1.3628  1.3721  1.4412  1.4481  1.4787  1.4882  1.5310  1.6540
  1.6598  1.6819  1.7262  1.7402  1.7786  1.7871  1.8260  1.8717  1.9065  1.9202
  2.0233  2.0515  2.0734  2.0899  2.1150  2.1299  2.1702  2.1924  2.1994  2.2063
  2.2156  2.2415  2.2488  2.2721  2.3074  2.3197  2.3375  2.3688  2.3998  2.4008
  2.4395  2.4433  2.4709  2.4725  2.4967  2.5345  2.5616  2.5627  2.5982  2.6214
  2.6569  2.6597  2.6800  2.7020  2.7097  2.7681  2.7789  2.7992  2.8111  2.8283
  2.8368  2.8954  2.8974  2.9368  2.9702  2.9865  2.9949  3.0006  3.0276  3.0653
  3.0715  3.1629  3.1728  3.2290  3.2447  3.2525  3.2853  3.2922  3.3170  3.3415
  3.3502  3.4032  3.4135  3.4529  3.4923  3.5112  3.5126  3.5392  3.5459  3.5869
  3.6191  3.6281  3.6558  3.6667  3.6889  3.6893  3.7005  3.7116  3.7829  3.7904
  3.8152  3.8565  3.8827  3.8980  3.9012  3.9206  3.9225  3.9702  3.9842  3.9954
  4.0158  4.0191  4.0537  4.0572  4.0884  4.1006  4.1163  4.1351  4.1359  4.1728
  4.1762  4.2162  4.2205  4.2296  4.2425  4.2827  4.2935  4.3323  4.3405  4.3440
  4.3770  4.3880  4.3975  4.4040  4.4529  4.5222  4.5231  4.5505  4.5675  4.6332
  4.6339  4.6413  4.6512  4.6901  4.6951  4.7009  4.7358  4.7538  4.7807  4.7944
  4.8312  4.8339  4.8755  4.8845  4.9089  4.9338  4.9459  4.9472  4.9882  5.0173
  5.0203  5.0410  5.0513  5.0814  5.1016  5.1601  5.1835  5.2192  5.2259  5.2776
  5.3123  5.3172  5.3202  5.3338  5.3558  5.4175  5.4315  5.4328  5.4760  5.4987
  5.5124  5.5726  5.5997  5.6825  5.6851  5.7143  5.7241  5.7440  5.7824  5.8119
  5.8603  5.8837  5.9041  5.9720  5.9869  5.9983  6.0587  6.0714  6.0981  6.1085
  6.1316  6.1703  6.1814  6.2130  6.2257  6.2268  6.2320  6.2664  6.3237  6.3463
  6.3721  6.3946  6.4017  6.4059  6.4123  6.4260  6.4771  6.4863  6.5197  6.5301
  6.5612  6.5651  6.5854  6.5903  6.6174  6.6626  6.6870  6.6940  6.7302  6.7436
  6.7599  6.7638  6.7863  6.8136  6.8185  6.8536  6.8727  6.8917  6.9485  6.9704
  6.9807  6.9964  7.0269  7.0374  7.0670  7.1200  7.1389  7.1429  7.1732  7.1742
  7.1830  7.2375  7.2617  7.2986  7.3002  7.3224  7.3863  7.4065  7.4419  7.4621
  7.5141  7.5270  7.5415  7.6128  7.6456  7.6739  7.7112  7.7979  7.8665  7.8847
  7.8899  7.9160  7.9955  8.0439  8.0711  8.0812  8.1085  8.1545  8.1975  8.3364
  8.3922  8.4029  8.4151  8.5284  8.5361  8.5846  8.6274  8.6800  8.8039  8.8104
  8.8736  8.9429
   0.29167   0.00000   0.00000
 -1.5889 -1.5602 -1.5477 -1.5387 -1.5298 -1.5270 -1.5255 -1.5239 -1.1616 -1.1616
 -1.1590 -1.1586 -1.1565 -1.1522 -1.1503 -1.1481 -1.1458 -1.1439 -1.1432 -1.1416
 -1.1396 -1.1382 -1.1303 -1.1130 -1.1073 -1.1053 -1.1010 -1.0999 -0.6104 -0.5962
 -0.5323 -0.5184 -0.4844 -0.4626 -0.4428 -0.4197 -0.3821 -0.3737 -0.3357 -0.3232
 -0.3178 -0.2976 -0.2928 -0.2764 -0.2546 -0.2508 -0.2464 -0.2443 -0.2350 -0.2258
 -0.2021 -0.1915  0.4206  0.6023  0.6714  0.7104  0.7253  0.7376  0.7741  0.7821
  0.8179  0.8507  0.8692  0.9303  0.9844  0.9867  1.0395  1.0651  1.0791  1.1196
  1.1535  1.1808  1.1842  1.1854  1.2063  1.2192  1.2446  1.2617  1.2859  1.3029
  1.3241  1.3564  1.3572  1.3691  1.4397  1.4508  1.4743  1.4881  1.5300  1.6517
  1.6611  1.6807  1.7240  1.7456  1.7739  1.7852  1.8204  1.8674  1.9219  1.9358
  2.0181  2.0527  2.0762  2.0937  2.1161  2.1284  2.1745  2.1971  2.2003  2.2065
  2.2177  2.2379  2.2476  2.2736  2.3072  2.3172  2.3338  2.3646  2.4024  2.4059
  2.4377  2.4423  2.4666  2.4735  2.5023  2.5389  2.5565  2.5659  2.6031  2.6256
  2.6506  2.6580  2.6737  2.7063  2.7204  2.7666  2.7881  2.7911  2.8076  2.8337
  2.8374  2.8855  2.9088  2.9467  2.9696  2.9739  2.9926  3.0010  3.0195  3.0631
  3.0744  3.1613  3.1644  3.2340  3.2432  3.2549  3.2800  3.2908  3.3102  3.3380
  3.3480  3.4013  3.4064  3.4474  3.4719  3.5106  3.5113  3.5473  3.5497  3.5940
  3.6195  3.6245  3.6581  3.6618  3.6885  3.6916  3.6956  3.7160  3.7837  3.7863
  3.8225  3.8520  3.8871  3.8946  3.8968  3.9118  3.9152  3.9733  3.9843  3.9951
  4.0143  4.0272  4.0552  4.0559  4.0834  4.1008  4.1240  4.1320  4.1394  4.1758
  4.1806  4.2207  4.2215  4.2305  4.2520  4.2866  4.2925  4.3352  4.3403  4.3427
  4.3831  4.3887  4.3966  4.3976  4.4544  4.5216  4.5233  4.5582  4.5706  4.6273
  4.6441  4.6459  4.6522  4.6932  4.6964  4.6974  4.7428  4.7508  4.7799  4.7905
  4.8273  4.8316  4.8732  4.8816  4.9056  4.9400  4.9510  4.9529  4.9937  5.0181
  5.0185  5.0370  5.0492  5.0827  5.1123  5.1637  5.1765  5.2207  5.2330  5.2822
  5.2996  5.3165  5.3177  5.3505  5.3642  5.4192  5.4267  5.4294  5.4748  5.4953
  5.5135  5.5551  5.5995  5.6782  5.6839  5.7154  5.7253  5.7455  5.7893  5.8081
  5.8623  5.8778  5.8943  5.9802  5.9871  5.9971  6.0665  6.0688  6.0990  6.1130
  6.1284  6.1681  6.1844  6.2113  6.2182  6.2245  6.2377  6.2572  6.3306  6.3383
  6.3680  6.3881  6.4039  6.4078  6.4111  6.4311  6.4744  6.4837  6.5233  6.5249
  6.5590  6.5601  6.5920  6.5939  6.6185  6.6548  6.6856  6.6952  6.7283  6.7349
  6.7607  6.7652  6.8018  6.8134  6.8192  6.8601  6.8780  6.8949  6.9433  6.9676
  6.9802  6.9987  7.0188  7.0514  7.0600  7.1177  7.1393  7.1409  7.1690  7.1696
  7.1801  7.2418  7.2647  7.2968  7.3053  7.3132  7.3874  7.4099  7.4444  7.4505
  7.5103  7.5193  7.5530  7.6079  7.6540  7.6665  7.7071  7.7927  7.8662  7.8891
  7.8901  7.9176  7.9970  8.0465  8.0559  8.0905  8.1032  8.1535  8.2030  8.3237
  8.3912  8.4129  8.4306  8.5367  8.5402  8.5943  8.6233  8.6828  8.7977  8.8070
  8.8653  8.9299
   0.31250   0.00000   0.00000
 -1.5877 -1.5615 -1.5472 -1.5391 -1.5297 -1.5271 -1.5255 -1.5241 -1.1616 -1.1616
 -1.1588 -1.1585 -1.1560 -1.1522 -1.1504 -1.1481 -1.1457 -1.1438 -1.1434 -1.1420
 -1.1396 -1.1382 -1.1298 -1.1139 -1.1076 -1.1055 -1.1011 -1.1000 -0.6084 -0.5957
 -0.5320 -0.5204 -0.4834 -0.4597 -0.4458 -0.4187 -0.3791 -0.3722 -0.3372 -0.3215
 -0.3174 -0.2987 -0.2969 -0.2759 -0.2545 -0.2535 -0.2461 -0.2456 -0.2322 -0.2248
 -0.2033 -0.1928  0.4295  0.5943  0.6737  0.7084  0.7222  0.7335  0.7742  0.7850
  0.8224  0.8471  0.8670  0.9257  0.9869  0.9886  1.0406  1.0604  1.0781  1.1228
  1.1485  1.1802  1.1857  1.1871  1.2109  1.2202  1.2451  1.2694  1.2902  1.3042
  1.3196  1.3509  1.3575  1.3663  1.4380  1.4530  1.4701  1.4877  1.5300  1.6465
  1.6621  1.6800  1.7233  1.7493  1.7713  1.7857  1.8152  1.8632  1.9375  1.9515
  2.0141  2.0528  2.0787  2.0954  2.1184  2.1289  2.1781  2.1979  2.2049  2.2079
  2.2205  2.2342  2.2462  2.2745  2.3072  2.3146  2.3290  2.3594  2.4052  2.4082
  2.4357  2.4434  2.4619  2.4760  2.5078  2.5410  2.5495  2.5720  2.6079  2.6306
  2.6329  2.6600  2.6740  2.7089  2.7309  2.7650  2.7803  2.7994  2.8012  2.8410
  2.8441  2.8740  2.9204  2.9541  2.9645  2.9680  2.9919  3.0024  3.0148  3.0604
  3.0771  3.1579  3.1602  3.2324  3.2620  3.2702  3.2713  3.2959  3.3034  3.3339
  3.3457  3.3991  3.4009  3.4421  3.4492  3.5082  3.5108  3.5465  3.5574  3.6025
  3.6144  3.6205  3.6573  3.6660  3.6887  3.6894  3.6989  3.7214  3.7816  3.7848
  3.8298  3.8490  3.8858  3.8889  3.8903  3.9067  3.9115  3.9745  3.9816  3.9953
  4.0123  4.0385  4.0502  4.0602  4.0809  4.0997  4.1273  4.1318  4.1451  4.1754
  4.1893  4.2216  4.2250  4.2350  4.2621  4.2901  4.2928  4.3349  4.3405  4.3451
  4.3844  4.3858  4.3925  4.3999  4.4571  4.5209  4.5223  4.5655  4.5717  4.6178
  4.6444  4.6528  4.6573  4.6899  4.6978  4.7020  4.7477  4.7518  4.7787  4.7857
  4.8225  4.8303  4.8722  4.8788  4.9017  4.9453  4.9577  4.9582  4.9988  5.0135
  5.0204  5.0351  5.0501  5.0856  5.1226  5.1678  5.1693  5.2233  5.2406  5.2842
  5.2862  5.3123  5.3149  5.3668  5.3729  5.4082  5.4216  5.4384  5.4740  5.4908
  5.5213  5.5393  5.5992  5.6716  5.6772  5.7198  5.7277  5.7507  5.7973  5.8013
  5.8627  5.8732  5.8880  5.9858  5.9879  5.9953  6.0632  6.0758  6.0994  6.1174
  6.1218  6.1647  6.1883  6.1993  6.2181  6.2223  6.2457  6.2508  6.3304  6.3353
  6.3583  6.3857  6.3995  6.4140  6.4159  6.4375  6.4698  6.4796  6.5196  6.5267
  6.5542  6.5584  6.5988  6.6004  6.6200  6.6448  6.6859  6.6961  6.7265  6.7283
  6.7595  6.7662  6.8115  6.8160  6.8246  6.8655  6.8825  6.8999  6.9366  6.9650
  6.9824  7.0008  7.0109  7.0522  7.0647  7.1125  7.1366  7.1435  7.1622  7.1661
  7.1820  7.2427  7.2697  7.2937  7.3035  7.3125  7.3865  7.4076  7.4454  7.4479
  7.5065  7.5096  7.5660  7.6036  7.6507  7.6704  7.7032  7.7879  7.8653  7.8888
  7.8947  7.9187  7.9957  8.0451  8.0496  8.0864  8.1091  8.1539  8.2085  8.3090
  8.3901  8.4175  8.4515  8.5394  8.5499  8.6036  8.6190  8.6862  8.7915  8.8037
  8.8565  8.9167
   0.33333   0.00000   0.00000
 -1.5864 -1.5628 -1.5467 -1.5395 -1.5295 -1.5271 -1.5255 -1.5242 -1.1616 -1.1616
 -1.1587 -1.1584 -1.1556 -1.1522 -1.1505 -1.1481 -1.1456 -1.1439 -1.1435 -1.1423
 -1.1395 -1.1382 -1.1293 -1.1149 -1.1079 -1.1057 -1.1012 -1.1001 -0.6065 -0.5953
 -0.5318 -0.5223 -0.4824 -0.4566 -0.4488 -0.4181 -0.3762 -0.3706 -0.3385 -0.3201
 -0.3168 -0.3012 -0.2998 -0.2755 -0.2582 -0.2549 -0.2455 -0.2444 -0.2293 -0.2238
 -0.2046 -0.1943  0.4385  0.5860  0.6760  0.7063  0.7191  0.7294  0.7747  0.7878
  0.8263  0.8449  0.8647  0.9209  0.9875  0.9927  1.0416  1.0561  1.0761  1.1270
  1.1420  1.1802  1.1868  1.1900  1.2139  1.2223  1.2455  1.2764  1.2946  1.3058
  1.3145  1.3469  1.3573  1.3640  1.4360  1.4543  1.4665  1.4870  1.5308  1.6389
  1.6628  1.6796  1.7233  1.7509  1.7712  1.7891  1.8107  1.8593  1.9519  1.9660
  2.0126  2.0527  2.0807  2.0951  2.1217  2.1312  2.1806  2.1977  2.2101  2.2107
  2.2239  2.2309  2.2450  2.2746  2.3075  2.3116  2.3237  2.3524  2.4079  2.4089
  2.4353  2.4440  2.4574  2.4802  2.5127  2.5411  2.5415  2.5794  2.6065  2.6206
  2.6360  2.6628  2.6745  2.7105  2.7403  2.7643  2.7701  2.7888  2.8153  2.8486
  2.8538  2.8636  2.9269  2.9525  2.9547  2.9788  2.9949  3.0052  3.0121  3.0567
  3.0783  3.1549  3.1613  3.2265  3.2610  3.2629  3.2712  3.2965  3.3024  3.3298
  3.3429  3.3913  3.4012  3.4263  3.4374  3.5044  3.5111  3.5434  3.5598  3.6071
  3.6091  3.6190  3.6535  3.6775  3.6883  3.6911  3.7038  3.7266  3.7779  3.7859
  3.8364  3.8465  3.8737  3.8802  3.8921  3.9050  3.9089  3.9699  3.9809  3.9959
  4.0141  4.0419  4.0504  4.0648  4.0811  4.0976  4.1248  4.1345  4.1527  4.1719
  4.2017  4.2201  4.2294  4.2417  4.2722  4.2895  4.2977  4.3332  4.3425  4.3491
  4.3752  4.3860  4.3936  4.4038  4.4611  4.5195  4.5201  4.5710  4.5728  4.6058
  4.6409  4.6503  4.6692  4.6886  4.6970  4.7093  4.7444  4.7595  4.7790  4.7804
  4.8206  4.8281  4.8708  4.8758  4.9003  4.9463  4.9622  4.9679  5.0032  5.0072
  5.0227  5.0368  5.0529  5.0899  5.1291  5.1650  5.1725  5.2268  5.2481  5.2732
  5.2844  5.3080  5.3088  5.3799  5.3809  5.3993  5.4186  5.4447  5.4724  5.4849
  5.5263  5.5349  5.5996  5.6663  5.6667  5.7246  5.7294  5.7587  5.7927  5.8063
  5.8599  5.8721  5.8857  5.9831  5.9929  5.9952  6.0606  6.0795  6.0969  6.1161
  6.1219  6.1605  6.1796  6.1889  6.2228  6.2232  6.2483  6.2543  6.3234  6.3348
  6.3552  6.3824  6.3931  6.4181  6.4238  6.4423  6.4646  6.4749  6.5145  6.5302
  6.5485  6.5613  6.6041  6.6076  6.6216  6.6352  6.6851  6.6967  6.7250  6.7255
  6.7585  6.7667  6.8108  6.8182  6.8407  6.8689  6.8857  6.9063  6.9297  6.9630
  6.9865  7.0017  7.0035  7.0445  7.0763  7.1064  7.1337  7.1478  7.1551  7.1642
  7.1853  7.2413  7.2739  7.2902  7.2957  7.3198  7.3830  7.4003  7.4469  7.4527
  7.4982  7.5027  7.5798  7.5999  7.6407  7.6806  7.6995  7.7836  7.8641  7.8891
  7.8984  7.9190  7.9908  8.0402  8.0527  8.0782  8.1163  8.1564  8.2138  8.2925
  8.3893  8.4203  8.4735  8.5422  8.5601  8.6104  8.6162  8.6899  8.7857  8.8000
  8.8477  8.9036
   0.35417   0.00000   0.00000
 -1.5851 -1.5641 -1.5462 -1.5399 -1.5293 -1.5272 -1.5255 -1.5244 -1.1616 -1.1616
 -1.1585 -1.1583 -1.1551 -1.1522 -1.1506 -1.1482 -1.1455 -1.1440 -1.1435 -1.1427
 -1.1393 -1.1381 -1.1288 -1.1159 -1.1080 -1.1059 -1.1012 -1.1002 -0.6047 -0.5949
 -0.5316 -0.5239 -0.4812 -0.4533 -0.4518 -0.4178 -0.3734 -0.3690 -0.3395 -0.3191
 -0.3161 -0.3054 -0.3008 -0.2753 -0.2630 -0.2558 -0.2445 -0.2430 -0.2266 -0.2226
 -0.2058 -0.1958  0.4477  0.5776  0.6784  0.7044  0.7160  0.7253  0.7755  0.7902
  0.8289  0.8449  0.8625  0.9159  0.9886  0.9966  1.0425  1.0521  1.0737  1.1320
  1.1347  1.1804  1.1886  1.1927  1.2147  1.2260  1.2456  1.2813  1.2989  1.3075
  1.3100  1.3444  1.3562  1.3627  1.4338  1.4534  1.4648  1.4860  1.5323  1.6299
  1.6632  1.6791  1.7235  1.7508  1.7734  1.7944  1.8072  1.8558  1.9640  1.9767
  2.0157  2.0532  2.0830  2.0934  2.1254  2.1347  2.1818  2.1976  2.2124  2.2163
  2.2272  2.2287  2.2442  2.2740  2.3079  2.3082  2.3179  2.3440  2.4095  2.4103
  2.4353  2.4446  2.4532  2.4857  2.5169  2.5324  2.5402  2.5876  2.5911  2.6240
  2.6416  2.6662  2.6743  2.7120  2.7476  2.7606  2.7643  2.7786  2.8266  2.8537
  2.8543  2.8681  2.9279  2.9436  2.9529  2.9950  3.0001  3.0098  3.0110  3.0520
  3.0776  3.1565  3.1641  3.2207  3.2416  3.2498  3.2551  3.2893  3.3081  3.3266
  3.3399  3.3807  3.4013  3.4068  3.4339  3.4996  3.5118  3.5381  3.5561  3.6044
  3.6070  3.6208  3.6525  3.6887  3.6909  3.6963  3.7092  3.7308  3.7764  3.7867
  3.8413  3.8440  3.8617  3.8714  3.8929  3.9045  3.9064  3.9618  3.9829  3.9966
  4.0166  4.0348  4.0598  4.0699  4.0833  4.0954  4.1217  4.1357  4.1611  4.1660
  4.2161  4.2170  4.2338  4.2484  4.2816  4.2894  4.3030  4.3310  4.3471  4.3531
  4.3672  4.3862  4.3965  4.4078  4.4657  4.5147  4.5188  4.5698  4.5791  4.5924
  4.6345  4.6438  4.6796  4.6898  4.6960  4.7159  4.7419  4.7631  4.7759  4.7834
  4.8216  4.8262  4.8683  4.8722  4.9024  4.9445  4.9653  4.9786  4.9996  5.0077
  5.0251  5.0418  5.0567  5.0956  5.1283  5.1668  5.1770  5.2316  5.2545  5.2612
  5.2837  5.2995  5.3046  5.3834  5.3853  5.3994  5.4195  5.4490  5.4681  5.4781
  5.5170  5.5513  5.6019  5.6537  5.6636  5.7283  5.7295  5.7680  5.7841  5.8163
  5.8539  5.8743  5.8870  5.9795  5.9906  6.0012  6.0588  6.0794  6.0898  6.1142
  6.1250  6.1506  6.1632  6.1845  6.2267  6.2286  6.2498  6.2631  6.3176  6.3313
  6.3584  6.3780  6.3869  6.4206  6.4292  6.4413  6.4632  6.4706  6.5103  6.5331
  6.5443  6.5680  6.6053  6.6144  6.6225  6.6294  6.6812  6.6972  6.7244  6.7272
  6.7591  6.7664  6.8088  6.8190  6.8583  6.8699  6.8867  6.9136  6.9239  6.9618
  6.9907  6.9954  7.0022  7.0378  7.0858  7.1004  7.1325  7.1490  7.1512  7.1639
  7.1895  7.2391  7.2709  7.2858  7.2955  7.3268  7.3771  7.3926  7.4502  7.4590
  7.4865  7.4990  7.5929  7.5969  7.6303  7.6912  7.6963  7.7796  7.8627  7.8899
  7.9007  7.9178  7.9847  8.0401  8.0545  8.0711  8.1203  8.1619  8.2184  8.2747
  8.3889  8.4218  8.4952  8.5462  8.5698  8.6085  8.6214  8.6936  8.7804  8.7956
  8.8394  8.8907
   0.37500   0.00000   0.00000
 -1.5837 -1.5656 -1.5458 -1.5403 -1.5292 -1.5272 -1.5255 -1.5245 -1.1616 -1.1616
 -1.1584 -1.1582 -1.1545 -1.1522 -1.1508 -1.1484 -1.1455 -1.1443 -1.1435 -1.1431
 -1.1392 -1.1382 -1.1282 -1.1169 -1.1081 -1.1061 -1.1012 -1.1003 -0.6030 -0.5947
 -0.5315 -0.5254 -0.4799 -0.4547 -0.4498 -0.4180 -0.3707 -0.3676 -0.3401 -0.3187
 -0.3152 -0.3091 -0.3016 -0.2758 -0.2670 -0.2569 -0.2433 -0.2416 -0.2238 -0.2214
 -0.2071 -0.1974  0.4571  0.5690  0.6807  0.7026  0.7130  0.7213  0.7765  0.7918
  0.8302  0.8475  0.8600  0.9107  0.9902  1.0002  1.0430  1.0484  1.0714  1.1271
  1.1377  1.1805  1.1911  1.1952  1.2145  1.2304  1.2452  1.2822  1.3029  1.3076
  1.3101  1.3435  1.3540  1.3621  1.4316  1.4503  1.4652  1.4850  1.5347  1.6203
  1.6633  1.6779  1.7239  1.7495  1.7774  1.7995  1.8058  1.8526  1.9729  1.9816
  2.0255  2.0545  2.0866  2.0908  2.1288  2.1392  2.1812  2.1979  2.2140  2.2209
  2.2281  2.2297  2.2446  2.2728  2.3041  2.3086  2.3120  2.3351  2.4103  2.4122
  2.4348  2.4456  2.4493  2.4918  2.5188  2.5234  2.5389  2.5758  2.5959  2.6305
  2.6472  2.6704  2.6736  2.7141  2.7500  2.7516  2.7645  2.7719  2.8285  2.8463
  2.8648  2.8815  2.9278  2.9349  2.9527  3.0030  3.0102  3.0121  3.0205  3.0464
  3.0753  3.1617  3.1683  3.2110  3.2378  3.2474  3.2487  3.2817  3.3109  3.3248
  3.3377  3.3633  3.3957  3.4000  3.4326  3.4940  3.5122  3.5310  3.5491  3.5994
  3.6072  3.6186  3.6565  3.6899  3.7039  3.7051  3.7154  3.7335  3.7777  3.7868
  3.8406  3.8415  3.8544  3.8623  3.8932  3.9040  3.9044  3.9536  3.9854  3.9967
  4.0179  4.0289  4.0671  4.0765  4.0868  4.0933  4.1189  4.1361  4.1581  4.1694
  4.2123  4.2292  4.2394  4.2539  4.2894  4.2911  4.3075  4.3278  4.3534  4.3560
  4.3639  4.3880  4.4015  4.4119  4.4701  4.5078  4.5166  4.5678  4.5779  4.5845
  4.6259  4.6352  4.6843  4.6906  4.6985  4.7197  4.7427  4.7650  4.7735  4.7887
  4.8247  4.8254  4.8651  4.8678  4.9067  4.9420  4.9670  4.9887  4.9919  5.0112
  5.0283  5.0492  5.0606  5.1025  5.1226  5.1715  5.1812  5.2379  5.2506  5.2573
  5.2845  5.2881  5.3031  5.3806  5.3823  5.4083  5.4251  5.4522  5.4603  5.4705
  5.5116  5.5672  5.6072  5.6408  5.6620  5.7256  5.7315  5.7778  5.7783  5.8271
  5.8467  5.8786  5.8914  5.9753  5.9883  6.0061  6.0575  6.0769  6.0809  6.1142
  6.1238  6.1269  6.1617  6.1767  6.2319  6.2341  6.2546  6.2720  6.3131  6.3289
  6.3634  6.3731  6.3814  6.4206  6.4308  6.4351  6.4657  6.4668  6.5079  6.5320
  6.5460  6.5759  6.6022  6.6191  6.6237  6.6301  6.6744  6.6978  6.7248  6.7326
  6.7616  6.7652  6.8053  6.8204  6.8685  6.8751  6.8842  6.9207  6.9213  6.9616
  6.9857  6.9959  7.0008  7.0336  7.0931  7.0948  7.1319  7.1453  7.1521  7.1663
  7.1944  7.2367  7.2620  7.2803  7.3018  7.3325  7.3693  7.3881  7.4503  7.4662
  7.4774  7.4957  7.5933  7.6026  7.6235  7.6931  7.7021  7.7757  7.8612  7.8914
  7.9011  7.9149  7.9803  8.0426  8.0518  8.0684  8.1214  8.1695  8.2220  8.2561
  8.3892  8.4222  8.5152  8.5527  8.5784  8.6050  8.6275  8.6968  8.7758  8.7902
  8.8321  8.8783
   0.39583   0.00000   0.00000
 -1.5823 -1.5670 -1.5453 -1.5407 -1.5290 -1.5273 -1.5255 -1.5247 -1.1616 -1.1616
 -1.1583 -1.1581 -1.1540 -1.1521 -1.1509 -1.1486 -1.1454 -1.1444 -1.1434 -1.1433
 -1.1390 -1.1382 -1.1275 -1.1180 -1.1082 -1.1064 -1.1012 -1.1003 -0.6014 -0.5945
 -0.5313 -0.5266 -0.4785 -0.4575 -0.4461 -0.4186 -0.3683 -0.3663 -0.3404 -0.3196
 -0.3142 -0.3116 -0.3022 -0.2780 -0.2689 -0.2582 -0.2421 -0.2404 -0.2212 -0.2202
 -0.2084 -0.1992  0.4665  0.5602  0.6831  0.7010  0.7102  0.7173  0.7779  0.7927
  0.8310  0.8517  0.8575  0.9055  0.9923  1.0033  1.0426  1.0451  1.0700  1.1194
  1.1437  1.1804  1.1940  1.1975  1.2137  1.2350  1.2439  1.2788  1.3064  1.3082
  1.3134  1.3438  1.3513  1.3618  1.4296  1.4460  1.4667  1.4837  1.5379  1.6105
  1.6632  1.6761  1.7246  1.7476  1.7825  1.8007  1.8096  1.8496  1.9784  1.9825
  2.0396  2.0561  2.0879  2.0925  2.1317  2.1443  2.1787  2.1986  2.2149  2.2242
  2.2288  2.2308  2.2466  2.2717  2.2990  2.3062  2.3094  2.3267  2.4112  2.4134
  2.4338  2.4457  2.4475  2.4979  2.5092  2.5240  2.5375  2.5634  2.6040  2.6372
  2.6527  2.6731  2.6752  2.7173  2.7421  2.7462  2.7640  2.7703  2.8235  2.8396
  2.8808  2.8905  2.9299  2.9327  2.9495  2.9996  3.0157  3.0258  3.0344  3.0409
  3.0739  3.1686  3.1728  3.2037  3.2259  3.2400  3.2557  3.2740  3.3094  3.3246
  3.3343  3.3449  3.3907  3.3972  3.4334  3.4878  3.5112  3.5231  3.5433  3.5942
  3.6078  3.6129  3.6634  3.6912  3.7130  3.7168  3.7248  3.7353  3.7812  3.7860
  3.8326  3.8390  3.8526  3.8539  3.8937  3.9022  3.9046  3.9462  3.9874  3.9952
  4.0180  4.0261  4.0722  4.0850  4.0897  4.0915  4.1181  4.1364  4.1492  4.1750
  4.2072  4.2345  4.2506  4.2589  4.2946  4.2951  4.3107  4.3240  4.3566  4.3590
  4.3675  4.3925  4.4089  4.4173  4.4738  4.4993  4.5129  4.5638  4.5649  4.5857
  4.6167  4.6273  4.6828  4.6885  4.7049  4.7211  4.7477  4.7688  4.7739  4.7917
  4.8258  4.8291  4.8617  4.8624  4.9119  4.9402  4.9671  4.9842  4.9970  5.0142
  5.0326  5.0585  5.0641  5.1100  5.1162  5.1745  5.1848  5.2414  5.2463  5.2558
  5.2755  5.2865  5.3054  5.3766  5.3782  5.4159  5.4332  5.4511  5.4547  5.4614
  5.5096  5.5798  5.6136  5.6313  5.6613  5.7175  5.7343  5.7768  5.7871  5.8383
  5.8394  5.8840  5.8988  5.9699  5.9867  6.0094  6.0557  6.0724  6.0736  6.0975
  6.1142  6.1223  6.1633  6.1676  6.2378  6.2396  6.2615  6.2805  6.3095  6.3271
  6.3675  6.3701  6.3775  6.4165  6.4292  6.4297  6.4628  6.4667  6.5088  6.5291
  6.5516  6.5781  6.6037  6.6189  6.6276  6.6345  6.6662  6.6988  6.7261  6.7395
  6.7621  6.7666  6.8008  6.8225  6.8654  6.8785  6.8898  6.9199  6.9278  6.9637
  6.9769  6.9979  6.9989  7.0328  7.0892  7.0987  7.1291  7.1461  7.1510  7.1705
  7.2000  7.2341  7.2528  7.2735  7.3101  7.3352  7.3604  7.3890  7.4425  7.4723
  7.4756  7.4933  7.5902  7.5993  7.6287  7.6907  7.7120  7.7720  7.8599  7.8933
  7.8983  7.9117  7.9792  8.0446  8.0464  8.0702  8.1213  8.1783  8.2233  8.2382
  8.3901  8.4214  8.5306  8.5639  8.5844  8.6037  8.6323  8.6990  8.7719  8.7838
  8.8264  8.8664
   0.41667   0.00000   0.00000
 -1.5808 -1.5685 -1.5448 -1.5411 -1.5288 -1.5274 -1.5255 -1.5248 -1.1616 -1.1616
 -1.1582 -1.1581 -1.1535 -1.1521 -1.1510 -1.1489 -1.1454 -1.1446 -1.1435 -1.1434
 -1.1389 -1.1382 -1.1267 -1.1190 -1.1081 -1.1066 -1.1012 -1.1005 -0.6000 -0.5945
 -0.5312 -0.5277 -0.4769 -0.4601 -0.4424 -0.4197 -0.3664 -0.3651 -0.3402 -0.3221
 -0.3132 -0.3124 -0.3024 -0.2818 -0.2690 -0.2595 -0.2411 -0.2396 -0.2191 -0.2187
 -0.2097 -0.2010  0.4760  0.5512  0.6856  0.6998  0.7077  0.7134  0.7795  0.7927
  0.8322  0.8547  0.8566  0.9001  0.9948  1.0058  1.0412  1.0422  1.0702  1.1118
  1.1500  1.1798  1.1975  1.1995  1.2128  1.2394  1.2412  1.2736  1.3092  1.3096
  1.3178  1.3452  1.3484  1.3614  1.4279  1.4416  1.4684  1.4823  1.5420  1.6009
  1.6632  1.6739  1.7257  1.7452  1.7877  1.8004  1.8156  1.8467  1.9811  1.9819
  2.0545  2.0575  2.0858  2.1006  2.1338  2.1500  2.1741  2.1995  2.2156  2.2254
  2.2298  2.2302  2.2500  2.2714  2.2931  2.3009  2.3101  2.3196  2.4120  2.4138
  2.4327  2.4424  2.4501  2.4976  2.5038  2.5256  2.5363  2.5540  2.6118  2.6425
  2.6585  2.6742  2.6804  2.7217  2.7320  2.7401  2.7617  2.7695  2.8170  2.8342
  2.8935  2.8983  2.9338  2.9391  2.9441  2.9944  3.0174  3.0312  3.0399  3.0514
  3.0777  3.1724  3.1757  3.2038  3.2135  3.2602  3.2657  3.2679  3.3043  3.3154
  3.3260  3.3426  3.3882  3.3938  3.4356  3.4808  3.5080  3.5153  3.5414  3.5888
  3.6065  3.6075  3.6707  3.6922  3.7231  3.7236  3.7366  3.7391  3.7843  3.7860
  3.8238  3.8367  3.8429  3.8536  3.8943  3.9007  3.9054  3.9395  3.9880  3.9917
  4.0183  4.0268  4.0759  4.0886  4.0893  4.0961  4.1215  4.1369  4.1392  4.1763
  4.2038  4.2337  4.2632  4.2642  4.2975  4.3003  4.3125  4.3219  4.3559  4.3612
  4.3759  4.3989  4.4187  4.4262  4.4764  4.4901  4.5079  4.5498  4.5591  4.5803
  4.6099  4.6235  4.6798  4.6835  4.7106  4.7220  4.7542  4.7756  4.7773  4.7919
  4.8268  4.8338  4.8558  4.8578  4.9173  4.9404  4.9650  4.9772  5.0033  5.0164
  5.0377  5.0658  5.0696  5.1115  5.1176  5.1739  5.1876  5.2342  5.2522  5.2547
  5.2639  5.2865  5.3130  5.3729  5.3744  5.4210  5.4357  5.4471  5.4515  5.4569
  5.5102  5.5869  5.6104  5.6365  5.6609  5.7059  5.7379  5.7791  5.7948  5.8294
  5.8532  5.8902  5.9087  5.9631  5.9860  6.0110  6.0526  6.0660  6.0676  6.0720
  6.1131  6.1177  6.1595  6.1646  6.2442  6.2458  6.2694  6.2879  6.3064  6.3240
  6.3669  6.3738  6.3757  6.4093  6.4261  6.4268  6.4576  6.4637  6.5138  6.5277
  6.5576  6.5728  6.6127  6.6170  6.6314  6.6413  6.6574  6.7006  6.7278  6.7462
  6.7587  6.7704  6.7972  6.8255  6.8600  6.8714  6.9023  6.9202  6.9311  6.9673
  6.9698  6.9972  6.9985  7.0344  7.0840  7.1030  7.1246  7.1481  7.1511  7.1756
  7.2060  7.2295  7.2468  7.2660  7.3193  7.3347  7.3514  7.3949  7.4299  7.4749
  7.4785  7.4934  7.5868  7.5902  7.6397  7.6885  7.7213  7.7681  7.8590  7.8918
  7.8955  7.9099  7.9810  8.0363  8.0508  8.0728  8.1215  8.1872  8.2142  8.2293
  8.3919  8.4197  8.5405  8.5781  8.5877  8.6069  8.6354  8.6991  8.7685  8.7774
  8.8225  8.8553
   0.43750   0.00000   0.00000
 -1.5793 -1.5700 -1.5443 -1.5415 -1.5286 -1.5276 -1.5254 -1.5249 -1.1616 -1.1616
 -1.1581 -1.1580 -1.1529 -1.1520 -1.1511 -1.1493 -1.1453 -1.1448 -1.1435 -1.1434
 -1.1388 -1.1382 -1.1259 -1.1201 -1.1081 -1.1069 -1.1011 -1.1006 -0.5988 -0.5946
 -0.5311 -0.5286 -0.4753 -0.4627 -0.4387 -0.4212 -0.3648 -0.3642 -0.3395 -0.3253
 -0.3124 -0.3122 -0.3021 -0.2859 -0.2683 -0.2609 -0.2401 -0.2388 -0.2179 -0.2162
 -0.2109 -0.2029  0.4856  0.5421  0.6882  0.6989  0.7055  0.7097  0.7813  0.7920
  0.8341  0.8518  0.8619  0.8947  0.9977  1.0076  1.0392  1.0397  1.0721  1.1045
  1.1561  1.1787  1.2013  1.2014  1.2119  1.2370  1.2437  1.2683  1.3110  1.3114
  1.3225  1.3454  1.3474  1.3605  1.4268  1.4374  1.4702  1.4808  1.5469  1.5915
  1.6632  1.6715  1.7272  1.7425  1.7925  1.8004  1.8214  1.8439  1.9811  1.9820
  2.0587  2.0654  2.0880  2.1097  2.1351  2.1553  2.1687  2.2003  2.2162  2.2236
  2.2292  2.2303  2.2544  2.2727  2.2868  2.2960  2.3105  2.3143  2.4124  2.4136
  2.4319  2.4396  2.4532  2.4870  2.5093  2.5263  2.5354  2.5471  2.6190  2.6448
  2.6649  2.6784  2.6858  2.7214  2.7270  2.7343  2.7565  2.7668  2.8125  2.8294
  2.8946  2.9157  2.9347  2.9420  2.9498  2.9889  3.0111  3.0285  3.0466  3.0672
  3.0880  3.1709  3.1736  3.2066  3.2140  3.2557  3.2592  3.2697  3.2917  3.2995
  3.3286  3.3436  3.3870  3.3907  3.4386  3.4732  3.5037  3.5086  3.5433  3.5827
  3.6015  3.6064  3.6772  3.6927  3.7286  3.7326  3.7387  3.7539  3.7817  3.7909
  3.8164  3.8308  3.8372  3.8516  3.8951  3.8994  3.9072  3.9334  3.9867  3.9876
  4.0203  4.0296  4.0785  4.0864  4.0871  4.1066  4.1279  4.1288  4.1375  4.1727
  4.2031  4.2296  4.2687  4.2750  4.2978  4.3071  4.3130  4.3230  4.3540  4.3604
  4.3870  4.4047  4.4304  4.4393  4.4776  4.4816  4.5030  4.5364  4.5482  4.5680
  4.6082  4.6236  4.6766  4.6777  4.7145  4.7224  4.7608  4.7836  4.7844  4.7905
  4.8269  4.8381  4.8486  4.8536  4.9226  4.9429  4.9599  4.9720  5.0079  5.0177
  5.0431  5.0657  5.0816  5.1097  5.1245  5.1695  5.1896  5.2268  5.2492  5.2526
  5.2653  5.2852  5.3237  5.3675  5.3741  5.4237  5.4259  5.4412  5.4549  5.4590
  5.5131  5.5819  5.6124  5.6472  5.6606  5.6925  5.7435  5.7835  5.8001  5.8192
  5.8695  5.8969  5.9204  5.9553  5.9854  6.0115  6.0405  6.0471  6.0621  6.0691
  6.1107  6.1127  6.1544  6.1644  6.2513  6.2525  6.2774  6.2929  6.3035  6.3183
  6.3688  6.3756  6.3782  6.4019  6.4238  6.4245  6.4509  6.4574  6.5214  6.5283
  6.5618  6.5657  6.6157  6.6219  6.6340  6.6479  6.6521  6.7030  6.7292  6.7504
  6.7556  6.7706  6.7982  6.8294  6.8526  6.8644  6.9125  6.9207  6.9309  6.9585
  6.9792  6.9967  6.9982  7.0357  7.0804  7.1047  7.1215  7.1451  7.1567  7.1805
  7.2117  7.2224  7.2452  7.2585  7.3293  7.3325  7.3429  7.4004  7.4200  7.4725
  7.4828  7.4959  7.5815  7.5834  7.6506  7.6862  7.7297  7.7642  7.8586  7.8837
  7.8979  7.9088  7.9850  8.0278  8.0555  8.0744  8.1237  8.1955  8.1971  8.2277
  8.3945  8.4171  8.5475  8.5792  8.6031  8.6129  8.6368  8.6959  8.7654  8.7725
  8.8204  8.8454
   0.45833   0.00000   0.00000
 -1.5778 -1.5716 -1.5438 -1.5419 -1.5284 -1.5277 -1.5254 -1.5250 -1.1616 -1.1616
 -1.1580 -1.1580 -1.1525 -1.1520 -1.1511 -1.1497 -1.1453 -1.1450 -1.1435 -1.1434
 -1.1387 -1.1383 -1.1251 -1.1212 -1.1079 -1.1071 -1.1010 -1.1007 -0.5977 -0.5949
 -0.5309 -0.5293 -0.4735 -0.4651 -0.4351 -0.4232 -0.3636 -0.3634 -0.3383 -0.3285
 -0.3121 -0.3117 -0.3011 -0.2899 -0.2673 -0.2622 -0.2393 -0.2384 -0.2168 -0.2139
 -0.2120 -0.2049  0.4951  0.5329  0.6909  0.6981  0.7038  0.7064  0.7832  0.7907
  0.8366  0.8487  0.8673  0.8892  1.0007  1.0083  1.0371  1.0376  1.0754  1.0976
  1.1619  1.1770  1.2031  1.2049  1.2117  1.2316  1.2478  1.2636  1.3122  1.3128
  1.3270  1.3422  1.3500  1.3593  1.4264  1.4337  1.4720  1.4791  1.5526  1.5826
  1.6636  1.6692  1.7291  1.7396  1.7964  1.8008  1.8265  1.8410  1.9806  1.9818
  2.0599  2.0678  2.0987  2.1179  2.1353  2.1533  2.1700  2.1998  2.2164  2.2192
  2.2289  2.2299  2.2593  2.2753  2.2809  2.2914  2.3103  2.3109  2.4123  2.4129
  2.4318  2.4371  2.4568  2.4781  2.5141  2.5258  2.5351  2.5421  2.6254  2.6438
  2.6723  2.6853  2.6909  2.7109  2.7297  2.7330  2.7488  2.7620  2.8111  2.8247
  2.8976  2.9272  2.9321  2.9487  2.9590  2.9849  3.0015  3.0212  3.0566  3.0779
  3.1022  3.1648  3.1705  3.2016  3.2300  3.2480  3.2560  3.2708  3.2737  3.2927
  3.3322  3.3437  3.3866  3.3885  3.4420  3.4653  3.5001  3.5034  3.5477  3.5756
  3.5990  3.6045  3.6825  3.6925  3.7325  3.7365  3.7460  3.7670  3.7790  3.7950
  3.8108  3.8209  3.8367  3.8484  3.8956  3.8983  3.9101  3.9278  3.9838  3.9846
  4.0239  4.0326  4.0781  4.0836  4.0882  4.1153  4.1199  4.1341  4.1390  4.1665
  4.2042  4.2234  4.2736  4.2824  4.2980  4.3112  4.3156  4.3267  4.3509  4.3574
  4.3985  4.4091  4.4420  4.4539  4.4767  4.4768  4.5018  4.5236  4.5329  4.5519
  4.6110  4.6246  4.6727  4.6736  4.7171  4.7222  4.7670  4.7863  4.7918  4.7961
  4.8249  4.8378  4.8440  4.8501  4.9277  4.9473  4.9528  4.9677  5.0113  5.0180
  5.0480  5.0636  5.0939  5.1103  5.1305  5.1621  5.1916  5.2180  5.2466  5.2483
  5.2724  5.2837  5.3351  5.3625  5.3761  5.4135  5.4246  5.4337  5.4613  5.4615
  5.5188  5.5686  5.6223  5.6554  5.6602  5.6787  5.7522  5.7879  5.8026  5.8082
  5.8877  5.9038  5.9322  5.9475  5.9843  6.0109  6.0154  6.0389  6.0610  6.0678
  6.1077  6.1084  6.1528  6.1627  6.2586  6.2593  6.2848  6.2945  6.3014  6.3105
  6.3729  6.3773  6.3812  6.3957  6.4228  6.4236  6.4435  6.4495  6.5287  6.5312
  6.5594  6.5631  6.6164  6.6281  6.6353  6.6399  6.6651  6.7047  6.7296  6.7467
  6.7581  6.7675  6.8044  6.8341  6.8434  6.8579  6.9201  6.9219  6.9291  6.9501
  6.9895  6.9976  6.9984  7.0336  7.0800  7.1018  7.1226  7.1411  7.1634  7.1838
  7.2158  7.2158  7.2456  7.2520  7.3298  7.3356  7.3403  7.3925  7.4252  7.4669
  7.4872  7.4978  7.5755  7.5796  7.6602  7.6834  7.7373  7.7599  7.8592  7.8759
  7.9003  7.9077  7.9904  8.0195  8.0602  8.0743  8.1288  8.1793  8.2039  8.2256
  8.3978  8.4137  8.5533  8.5751  8.6193  8.6227  8.6364  8.6885  8.7630  8.7696
  8.8198  8.8368
   0.47917   0.00000   0.00000
 -1.5762 -1.5731 -1.5433 -1.5424 -1.5282 -1.5279 -1.5254 -1.5251 -1.1616 -1.1616
 -1.1580 -1.1580 -1.1521 -1.1519 -1.1510 -1.1502 -1.1453 -1.1451 -1.1435 -1.1434
 -1.1386 -1.1384 -1.1241 -1.1222 -1.1078 -1.1074 -1.1010 -1.1008 -0.5967 -0.5954
 -0.5307 -0.5298 -0.4716 -0.4674 -0.4317 -0.4256 -0.3630 -0.3629 -0.3366 -0.3316
 -0.3117 -0.3114 -0.2993 -0.2936 -0.2661 -0.2635 -0.2387 -0.2382 -0.2157 -0.2134
 -0.2113 -0.2070  0.5046  0.5235  0.6935  0.6973  0.7027  0.7038  0.7851  0.7890
  0.8394  0.8456  0.8728  0.8837  1.0037  1.0079  1.0358  1.0361  1.0798  1.0910
  1.1670  1.1746  1.2046  1.2064  1.2142  1.2255  1.2518  1.2595  1.3130  1.3135
  1.3313  1.3389  1.3527  1.3575  1.4270  1.4306  1.4738  1.4774  1.5591  1.5742
  1.6643  1.6672  1.7314  1.7367  1.7990  1.8009  1.8309  1.8380  1.9805  1.9812
  2.0615  2.0660  2.1126  2.1238  2.1347  2.1438  2.1785  2.1960  2.2160  2.2161
  2.2287  2.2292  2.2645  2.2754  2.2789  2.2870  2.3093  2.3098  2.4121  2.4123
  2.4323  2.4351  2.4608  2.4710  2.5182  2.5242  2.5355  2.5387  2.6312  2.6406
  2.6806  2.6918  2.6951  2.7011  2.7277  2.7359  2.7434  2.7556  2.8125  2.8200
  2.9031  2.9187  2.9457  2.9585  2.9606  2.9815  2.9960  3.0117  3.0670  3.0803
  3.1184  3.1516  3.1751  3.1945  3.2401  3.2489  3.2511  3.2577  3.2777  3.2869
  3.3360  3.3423  3.3865  3.3873  3.4462  3.4578  3.4982  3.4999  3.5536  3.5680
  3.5988  3.6022  3.6866  3.6915  3.7352  3.7371  3.7554  3.7699  3.7839  3.7971
  3.8071  3.8114  3.8380  3.8445  3.8961  3.8974  3.9138  3.9227  3.9816  3.9824
  4.0283  4.0337  4.0770  4.0805  4.0930  4.1080  4.1261  4.1349  4.1448  4.1594
  4.2066  4.2166  4.2781  4.2842  4.3008  4.3089  4.3232  4.3303  4.3481  4.3531
  4.4079  4.4123  4.4499  4.4593  4.4803  4.4817  4.5050  4.5114  4.5176  4.5349
  4.6159  4.6239  4.6698  4.6711  4.7189  4.7214  4.7727  4.7825  4.8009  4.8061
  4.8203  4.8296  4.8455  4.8481  4.9330  4.9455  4.9527  4.9633  5.0139  5.0174
  5.0525  5.0603  5.1044  5.1114  5.1362  5.1529  5.1950  5.2088  5.2451  5.2469
  5.2776  5.2823  5.3452  5.3579  5.3808  5.4007  5.4248  5.4286  5.4638  5.4649
  5.5279  5.5539  5.6345  5.6577  5.6602  5.6667  5.7638  5.7877  5.8002  5.8026
  5.9050  5.9104  5.9402  5.9418  5.9823  5.9924  6.0150  6.0293  6.0620  6.0663
  6.1052  6.1056  6.1539  6.1598  6.2647  6.2653  6.2909  6.2937  6.2997  6.3029
  6.3771  6.3789  6.3835  6.3910  6.4232  6.4249  6.4370  6.4416  6.5327  6.5362
  6.5558  6.5610  6.6196  6.6315  6.6322  6.6355  6.6798  6.7022  6.7308  6.7407
  6.7607  6.7646  6.8133  6.8333  6.8397  6.8517  6.9218  6.9252  6.9296  6.9426
  6.9944  6.9969  7.0065  7.0272  7.0834  7.0958  7.1264  7.1366  7.1706  7.1829
  7.2135  7.2170  7.2462  7.2481  7.3281  7.3307  7.3521  7.3789  7.4368  7.4588
  7.4914  7.4975  7.5729  7.5760  7.6684  7.6798  7.7440  7.7552  7.8610  7.8694
  7.9026  7.9063  7.9968  8.0115  8.0648  8.0724  8.1373  8.1632  8.2110  8.2220
  8.4016  8.4098  8.5588  8.5702  8.6249  8.6342  8.6419  8.6770  8.7618  8.7682
  8.8208  8.8300
   0.50000   0.00000   0.00000
 -1.5748 -1.5746 -1.5428 -1.5428 -1.5281 -1.5280 -1.5254 -1.5251 -1.1616 -1.1616
 -1.1580 -1.1580 -1.1520 -1.1520 -1.1506 -1.1506 -1.1452 -1.1452 -1.1435 -1.1435
 -1.1385 -1.1385 -1.1232 -1.1232 -1.1076 -1.1076 -1.1009 -1.1008 -0.5960 -0.5960
 -0.5304 -0.5303 -0.4696 -0.4696 -0.4286 -0.4285 -0.3629 -0.3627 -0.3344 -0.3342
 -0.3115 -0.3115 -0.2968 -0.2967 -0.2649 -0.2648 -0.2384 -0.2383 -0.2146 -0.2145
 -0.2092 -0.2090  0.5141  0.5142  0.6958  0.6958  0.7025  0.7025  0.7871  0.7871
  0.8424  0.8425  0.8781  0.8781  1.0062  1.0063  1.0354  1.0355  1.0851  1.0851
  1.1712  1.1713  1.2058  1.2058  1.2193  1.2194  1.2556  1.2556  1.3135  1.3135
  1.3352  1.3352  1.3553  1.3553  1.4282  1.4282  1.4756  1.4756  1.5663  1.5663
  1.6655  1.6656  1.7339  1.7340  1.8004  1.8005  1.8346  1.8347  1.9806  1.9808
  2.0636  2.0637  2.1236  2.1238  2.1352  2.1353  2.1880  2.1881  2.2154  2.2154
  2.2286  2.2287  2.2698  2.2699  2.2828  2.2828  2.3092  2.3092  2.4120  2.4120
  2.4334  2.4335  2.4654  2.4654  2.5214  2.5215  2.5365  2.5366  2.6362  2.6364
  2.6890  2.6894  2.6970  2.6970  2.7301  2.7301  2.7487  2.7489  2.8157  2.8158
  2.9102  2.9102  2.9550  2.9553  2.9707  2.9708  3.0015  3.0017  3.0755  3.0757
  3.1348  3.1348  3.1836  3.1836  3.2621  3.2622  3.2721  3.2722  3.2818  3.2821
  3.3396  3.3396  3.3866  3.3868  3.4513  3.4514  3.4980  3.4983  3.5604  3.5607
  3.6000  3.6001  3.6896  3.6896  3.7366  3.7368  3.7637  3.7639  3.7934  3.7937
  3.8062  3.8062  3.8407  3.8408  3.8966  3.8968  3.9180  3.9181  3.9808  3.9815
  4.0319  4.0320  4.0779  4.0780  4.0997  4.0997  4.1316  4.1322  4.1520  4.1522
  4.2107  4.2108  4.2815  4.2823  4.3050  4.3053  4.3286  4.3299  4.3486  4.3492
  4.4120  4.4132  4.4549  4.4549  4.4893  4.4894  4.5019  4.5020  4.5200  4.5202
  4.6200  4.6214  4.6694  4.6697  4.7203  4.7203  4.7778  4.7780  4.8087  4.8088
  4.8203  4.8210  4.8465  4.8473  4.9387  4.9389  4.9581  4.9583  5.0157  5.0163
  5.0559  5.0571  5.1102  5.1105  5.1430  5.1441  5.1998  5.2017  5.2448  5.2464
  5.2805  5.2808  5.3525  5.3528  5.3887  5.3898  5.4257  5.4260  5.4651  5.4656
  5.5397  5.5402  5.6473  5.6477  5.6620  5.6630  5.7767  5.7771  5.8007  5.8010
  5.9133  5.9137  5.9402  5.9419  5.9821  5.9825  6.0197  6.0216  6.0641  6.0642
  6.1042  6.1048  6.1566  6.1567  6.2675  6.2676  6.2938  6.2942  6.2967  6.2999
  6.3792  6.3792  6.3853  6.3883  6.4249  6.4255  6.4358  6.4359  6.5347  6.5376
  6.5566  6.5579  6.6250  6.6252  6.6332  6.6353  6.6931  6.6932  6.7340  6.7357
  6.7618  6.7635  6.8230  6.8233  6.8448  6.8464  6.9224  6.9244  6.9353  6.9362
  6.9959  6.9960  7.0168  7.0182  7.0888  7.0897  7.1299  7.1329  7.1774  7.1779
  7.2149  7.2155  7.2465  7.2469  7.3279  7.3285  7.3647  7.3655  7.4481  7.4491
  7.4950  7.4952  7.5734  7.5735  7.6743  7.6754  7.7496  7.7502  7.8639  7.8648
  7.9043  7.9049  8.0034  8.0044  8.0688  8.0692  8.1481  8.1498  8.2171  8.2172
  8.4055  8.4059  8.5628  8.5663  8.6283  8.6323  8.6549  8.6663  8.7616  8.7677
  8.8223  8.8265
   25
   0.50000   0.00000   0.00000
 -1.5748 -1.5746 -1.5428 -1.5428 -1.5281 -1.5280 -1.5254 -1.5251 -1.1616 -1.1616
 -1.1580 -1.1580 -1.1520 -1.1520 -1.1506 -1.1506 -1.1452 -1.1452 -1.1435 -1.1435
 -1.1385 -1.1385 -1.1232 -1.1232 -1.1076 -1.1076 -1.1009 -1.1008 -0.5960 -0.5960
 -0.5304 -0.5303 -0.4696 -0.4696 -0.4286 -0.4285 -0.3629 -0.3627 -0.3344 -0.3342
 -0.3115 -0.3115 -0.2968 -0.2967 -0.2649 -0.2648 -0.2384 -0.2383 -0.2146 -0.2145
 -0.2092 -0.2090  0.5141  0.5142  0.6958  0.6958  0.7025  0.7025  0.7871  0.7871
  0.8424  0.8425  0.8781  0.8781  1.0062  1.0063  1.0354  1.0355  1.0851  1.0851
  1.1712  1.1713  1.2058  1.2058  1.2193  1.2194  1.2556  1.2556  1.3135  1.3135
  1.3352  1.3352  1.3553  1.3553  1.4282  1.4282  1.4756  1.4756  1.5663  1.5663
  1.6655  1.6656  1.7339  1.7340  1.8004  1.8005  1.8346  1.8347  1.9806  1.9808
  2.0636  2.0637  2.1236  2.1238  2.1352  2.1353  2.1880  2.1881  2.2154  2.2154
  2.2286  2.2287  2.2698  2.2699  2.2828  2.2828  2.3092  2.3092  2.4120  2.4120
  2.4334  2.4335  2.4654  2.4654  2.5214  2.5215  2.5365  2.5366  2.6362  2.6364
  2.6890  2.6894  2.6970  2.6970  2.7301  2.7301  2.7487  2.7489  2.8157  2.8158
  2.9102  2.9102  2.9550  2.9553  2.9707  2.9708  3.0015  3.0017  3.0755  3.0757
  3.1348  3.1348  3.1836  3.1836  3.2621  3.2622  3.2721  3.2722  3.2818  3.2821
  3.3396  3.3396  3.3866  3.3868  3.4513  3.4514  3.4980  3.4983  3.5604  3.5607
  3.6000  3.6001  3.6896  3.6896  3.7366  3.7368  3.7637  3.7639  3.7934  3.7937
  3.8062  3.8062  3.8407  3.8408  3.8966  3.8968  3.9180  3.9181  3.9808  3.9815
  4.0319  4.0320  4.0779  4.0780  4.0997  4.0997  4.1316  4.1322  4.1520  4.1522
  4.2107  4.2108  4.2815  4.2823  4.3050  4.3053  4.3286  4.3299  4.3486  4.3492
  4.4120  4.4132  4.4549  4.4549  4.4893  4.4894  4.5019  4.5020  4.5200  4.5202
  4.6200  4.6214  4.6694  4.6697  4.7203  4.7203  4.7778  4.7780  4.8087  4.8088
  4.8203  4.8210  4.8465  4.8473  4.9387  4.9389  4.9581  4.9583  5.0157  5.0163
  5.0559  5.0571  5.1102  5.1105  5.1430  5.1441  5.1998  5.2017  5.2448  5.2464
  5.2805  5.2808  5.3525  5.3528  5.3887  5.3898  5.4257  5.4260  5.4651  5.4656
  5.5397  5.5402  5.6473  5.6477  5.6620  5.6630  5.7767  5.7771  5.8007  5.8010
  5.9133  5.9137  5.9402  5.9419  5.9821  5.9825  6.0197  6.0216  6.0641  6.0642
  6.1042  6.1048  6.1566  6.1567  6.2675  6.2676  6.2938  6.2942  6.2967  6.2999
  6.3792  6.3792  6.3853  6.3883  6.4249  6.4255  6.4358  6.4359  6.5347  6.5376
  6.5566  6.5579  6.6250  6.6252  6.6332  6.6353  6.6931  6.6932  6.7340  6.7357
  6.7618  6.7635  6.8230  6.8233  6.8448  6.8464  6.9224  6.9244  6.9353  6.9362
  6.9959  6.9960  7.0168  7.0182  7.0888  7.0897  7.1299  7.1329  7.1774  7.1779
  7.2149  7.2155  7.2465  7.2469  7.3279  7.3285  7.3647  7.3655  7.4481  7.4491
  7.4950  7.4952  7.5734  7.5735  7.6743  7.6754  7.7496  7.7502  7.8639  7.8648
  7.9043  7.9049  8.0034  8.0044  8.0688  8.0692  8.1481  8.1498  8.2171  8.2172
  8.4055  8.4059  8.5628  8.5663  8.6283  8.6323  8.6549  8.6663  8.7616  8.7677
  8.8223  8.8265
   0.50000   0.01766   0.00000
 -1.5747 -1.5746 -1.5429 -1.5428 -1.5281 -1.5280 -1.5254 -1.5251 -1.1616 -1.1616
 -1.1580 -1.1580 -1.1520 -1.1519 -1.1506 -1.1506 -1.1452 -1.1452 -1.1435 -1.1435
 -1.1385 -1.1385 -1.1232 -1.1232 -1.1076 -1.1075 -1.1009 -1.1008 -0.5959 -0.5959
 -0.5303 -0.5302 -0.4696 -0.4696 -0.4286 -0.4285 -0.3629 -0.3627 -0.3347 -0.3346
 -0.3115 -0.3114 -0.2965 -0.2965 -0.2649 -0.2647 -0.2385 -0.2383 -0.2146 -0.2146
 -0.2093 -0.2091  0.5142  0.5143  0.6942  0.6942  0.7042  0.7042  0.7871  0.7871
  0.8425  0.8426  0.8783  0.8783  1.0061  1.0063  1.0354  1.0354  1.0850  1.0851
  1.1710  1.1711  1.2055  1.2055  1.2183  1.2184  1.2567  1.2567  1.3136  1.3137
  1.3352  1.3353  1.3555  1.3555  1.4282  1.4282  1.4757  1.4757  1.5654  1.5655
  1.6662  1.6663  1.7344  1.7345  1.8003  1.8004  1.8349  1.8349  1.9806  1.9808
  2.0629  2.0630  2.1229  2.1230  2.1359  2.1360  2.1882  2.1883  2.2155  2.2155
  2.2291  2.2292  2.2696  2.2697  2.2835  2.2836  2.3097  2.3097  2.4117  2.4117
  2.4335  2.4336  2.4653  2.4653  2.5211  2.5211  2.5368  2.5369  2.6346  2.6348
  2.6906  2.6909  2.6961  2.6961  2.7314  2.7314  2.7482  2.7483  2.8162  2.8162
  2.9095  2.9096  2.9516  2.9518  2.9743  2.9744  3.0026  3.0028  3.0754  3.0757
  3.1344  3.1344  3.1843  3.1844  3.2414  3.2416  3.2570  3.2571  3.2824  3.2826
  3.3397  3.3398  3.3880  3.3883  3.4515  3.4516  3.4984  3.4987  3.5603  3.5606
  3.6002  3.6003  3.6889  3.6890  3.7365  3.7368  3.7632  3.7634  3.7906  3.7909
  3.8071  3.8072  3.8420  3.8421  3.8960  3.8962  3.9180  3.9181  3.9793  3.9799
  4.0312  4.0314  4.0791  4.0792  4.0996  4.0996  4.1306  4.1311  4.1547  4.1550
  4.2098  4.2099  4.2821  4.2828  4.3056  4.3059  4.3287  4.3299  4.3486  4.3492
  4.4125  4.4138  4.4545  4.4545  4.4825  4.4826  4.5054  4.5056  4.5242  4.5244
  4.6196  4.6210  4.6689  4.6692  4.7206  4.7206  4.7774  4.7777  4.8051  4.8054
  4.8233  4.8239  4.8473  4.8480  4.9389  4.9392  4.9584  4.9586  5.0156  5.0161
  5.0559  5.0571  5.1103  5.1108  5.1435  5.1445  5.1995  5.2013  5.2446  5.2463
  5.2795  5.2801  5.3534  5.3537  5.3884  5.3896  5.4251  5.4255  5.4648  5.4653
  5.5402  5.5407  5.6469  5.6473  5.6630  5.6640  5.7766  5.7770  5.8007  5.8010
  5.9109  5.9110  5.9413  5.9427  5.9830  5.9834  6.0203  6.0222  6.0641  6.0646
  6.1039  6.1044  6.1564  6.1566  6.2634  6.2638  6.2933  6.2942  6.2991  6.3012
  6.3738  6.3748  6.3908  6.3934  6.4251  6.4255  6.4373  6.4378  6.5338  6.5369
  6.5565  6.5579  6.6230  6.6234  6.6353  6.6371  6.6935  6.6937  6.7345  6.7362
  6.7619  6.7635  6.8227  6.8230  6.8448  6.8463  6.9219  6.9240  6.9351  6.9359
  6.9965  6.9967  7.0169  7.0183  7.0883  7.0893  7.1303  7.1333  7.1749  7.1754
  7.2172  7.2179  7.2468  7.2473  7.3278  7.3284  7.3650  7.3659  7.4481  7.4490
  7.4948  7.4950  7.5738  7.5740  7.6743  7.6753  7.7494  7.7501  7.8632  7.8640
  7.9038  7.9045  8.0032  8.0042  8.0691  8.0695  8.1480  8.1498  8.2172  8.2173
  8.4056  8.4060  8.5624  8.5660  8.6279  8.6320  8.6547  8.6661  8.7615  8.7678
  8.8229  8.8272
   0.50000   0.03532   0.00000
 -1.5747 -1.5745 -1.5429 -1.5429 -1.5280 -1.5280 -1.5254 -1.5251 -1.1616 -1.1616
 -1.1580 -1.1580 -1.1520 -1.1519 -1.1506 -1.1506 -1.1453 -1.1453 -1.1434 -1.1434
 -1.1385 -1.1385 -1.1233 -1.1233 -1.1075 -1.1075 -1.1009 -1.1008 -0.5957 -0.5957
 -0.5301 -0.5300 -0.4695 -0.4695 -0.4288 -0.4287 -0.3630 -0.3628 -0.3358 -0.3356
 -0.3113 -0.3112 -0.2957 -0.2957 -0.2647 -0.2646 -0.2387 -0.2386 -0.2148 -0.2147
 -0.2094 -0.2092  0.5147  0.5148  0.6912  0.6912  0.7076  0.7077  0.7871  0.7872
  0.8428  0.8429  0.8783  0.8783  1.0060  1.0062  1.0352  1.0352  1.0849  1.0849
  1.1705  1.1705  1.2044  1.2044  1.2156  1.2156  1.2595  1.2595  1.3140  1.3141
  1.3353  1.3354  1.3562  1.3562  1.4278  1.4278  1.4759  1.4760  1.5630  1.5630
  1.6681  1.6682  1.7358  1.7359  1.8000  1.8001  1.8354  1.8354  1.9806  1.9807
  2.0608  2.0609  2.1206  2.1207  2.1376  2.1377  2.1887  2.1888  2.2153  2.2154
  2.2303  2.2303  2.2692  2.2693  2.2857  2.2857  2.3110  2.3111  2.4107  2.4107
  2.4338  2.4338  2.4650  2.4650  2.5196  2.5197  2.5375  2.5375  2.6304  2.6306
  2.6918  2.6919  2.6963  2.6967  2.7341  2.7341  2.7468  2.7470  2.8174  2.8175
  2.9070  2.9071  2.9459  2.9462  2.9799  2.9800  3.0047  3.0049  3.0749  3.0752
  3.1311  3.1312  3.1840  3.1841  3.2481  3.2482  3.2487  3.2489  3.2840  3.2843
  3.3403  3.3404  3.3922  3.3924  3.4518  3.4520  3.4996  3.4999  3.5602  3.5605
  3.6008  3.6010  3.6871  3.6873  3.7361  3.7364  3.7619  3.7620  3.7845  3.7849
  3.8080  3.8082  3.8453  3.8454  3.8946  3.8948  3.9179  3.9180  3.9750  3.9756
  4.0294  4.0295  4.0821  4.0821  4.0994  4.0994  4.1286  4.1290  4.1614  4.1618
  4.2073  4.2075  4.2835  4.2842  4.3072  4.3078  4.3290  4.3300  4.3486  4.3495
  4.4139  4.4153  4.4525  4.4526  4.4732  4.4732  4.5072  4.5075  4.5351  4.5353
  4.6186  4.6199  4.6674  4.6678  4.7214  4.7215  4.7764  4.7766  4.7987  4.7990
  4.8281  4.8286  4.8495  4.8503  4.9396  4.9400  4.9593  4.9596  5.0152  5.0157
  5.0557  5.0570  5.1107  5.1115  5.1450  5.1459  5.1985  5.2003  5.2442  5.2458
  5.2772  5.2780  5.3554  5.3558  5.3878  5.3890  5.4236  5.4242  5.4639  5.4645
  5.5417  5.5422  5.6458  5.6463  5.6656  5.6666  5.7762  5.7765  5.8007  5.8010
  5.9042  5.9047  5.9439  5.9447  5.9852  5.9855  6.0219  6.0238  6.0647  6.0655
  6.1029  6.1035  6.1558  6.1560  6.2549  6.2554  6.2883  6.2903  6.3056  6.3071
  6.3675  6.3683  6.3981  6.4006  6.4262  6.4265  6.4419  6.4426  6.5312  6.5345
  6.5566  6.5581  6.6194  6.6199  6.6393  6.6409  6.6946  6.6950  6.7357  6.7376
  6.7622  6.7637  6.8218  6.8222  6.8447  6.8462  6.9206  6.9226  6.9345  6.9351
  6.9986  6.9988  7.0172  7.0186  7.0871  7.0881  7.1312  7.1342  7.1688  7.1694
  7.2228  7.2237  7.2479  7.2485  7.3275  7.3281  7.3659  7.3668  7.4478  7.4489
  7.4944  7.4947  7.5750  7.5753  7.6741  7.6751  7.7490  7.7498  7.8610  7.8619
  7.9025  7.9032  8.0027  8.0036  8.0701  8.0705  8.1477  8.1495  8.2175  8.2177
  8.4059  8.4063  8.5613  8.5649  8.6269  8.6312  8.6542  8.6656  8.7612  8.7681
  8.8246  8.8293
   0.50000   0.05299   0.00000
 -1.5747 -1.5745 -1.5431 -1.5430 -1.5280 -1.5280 -1.5254 -1.5251 -1.1616 -1.1616
 -1.1580 -1.1580 -1.1519 -1.1519 -1.1506 -1.1506 -1.1453 -1.1453 -1.1433 -1.1433
 -1.1385 -1.1385 -1.1235 -1.1234 -1.1074 -1.1074 -1.1009 -1.1008 -0.5954 -0.5954
 -0.5297 -0.5296 -0.4694 -0.4694 -0.4291 -0.4290 -0.3632 -0.3630 -0.3373 -0.3372
 -0.3112 -0.3111 -0.2945 -0.2944 -0.2644 -0.2643 -0.2391 -0.2389 -0.2150 -0.2149
 -0.2095 -0.2093  0.5155  0.5156  0.6880  0.6880  0.7115  0.7116  0.7872  0.7872
  0.8433  0.8434  0.8783  0.8783  1.0058  1.0060  1.0349  1.0349  1.0847  1.0847
  1.1695  1.1695  1.2024  1.2024  1.2122  1.2122  1.2633  1.2633  1.3147  1.3147
  1.3356  1.3357  1.3573  1.3573  1.4271  1.4271  1.4764  1.4764  1.5591  1.5592
  1.6709  1.6710  1.7380  1.7381  1.7996  1.7997  1.8364  1.8364  1.9804  1.9806
  2.0575  2.0576  2.1173  2.1174  2.1402  2.1403  2.1894  2.1895  2.2149  2.2150
  2.2322  2.2323  2.2689  2.2690  2.2888  2.2889  2.3132  2.3133  2.4091  2.4091
  2.4342  2.4342  2.4645  2.4645  2.5175  2.5176  2.5384  2.5384  2.6246  2.6248
  2.6883  2.6885  2.7021  2.7025  2.7364  2.7365  2.7458  2.7459  2.8195  2.8195
  2.9028  2.9030  2.9415  2.9418  2.9834  2.9835  3.0087  3.0090  3.0742  3.0744
  3.1264  3.1266  3.1828  3.1830  3.2409  3.2409  3.2547  3.2549  3.2868  3.2870
  3.3413  3.3414  3.3983  3.3986  3.4524  3.4526  3.5014  3.5018  3.5600  3.5603
  3.6019  3.6021  3.6844  3.6845  3.7349  3.7351  3.7602  3.7602  3.7775  3.7779
  3.8078  3.8080  3.8490  3.8491  3.8930  3.8934  3.9176  3.9178  3.9689  3.9694
  4.0268  4.0269  4.0853  4.0854  4.0996  4.0997  4.1271  4.1274  4.1699  4.1704
  4.2039  4.2041  4.2853  4.2859  4.3096  4.3104  4.3298  4.3305  4.3490  4.3501
  4.4155  4.4169  4.4476  4.4477  4.4679  4.4680  4.5073  4.5076  4.5481  4.5483
  4.6172  4.6184  4.6652  4.6656  4.7227  4.7227  4.7748  4.7750  4.7922  4.7925
  4.8323  4.8327  4.8531  4.8538  4.9406  4.9411  4.9611  4.9615  5.0146  5.0152
  5.0555  5.0569  5.1113  5.1123  5.1473  5.1481  5.1970  5.1989  5.2433  5.2448
  5.2743  5.2755  5.3573  5.3578  5.3872  5.3885  5.4215  5.4224  5.4626  5.4633
  5.5444  5.5448  5.6440  5.6445  5.6693  5.6704  5.7758  5.7760  5.8007  5.8010
  5.8951  5.8960  5.9472  5.9476  5.9876  5.9879  6.0240  6.0258  6.0659  6.0672
  6.1017  6.1024  6.1547  6.1549  6.2453  6.2456  6.2807  6.2832  6.3122  6.3136
  6.3624  6.3629  6.4041  6.4063  6.4294  6.4294  6.4487  6.4494  6.5273  6.5308
  6.5572  6.5586  6.6155  6.6161  6.6436  6.6450  6.6960  6.6965  6.7371  6.7392
  6.7634  6.7647  6.8204  6.8208  6.8445  6.8460  6.9187  6.9207  6.9336  6.9339
  7.0017  7.0021  7.0176  7.0188  7.0853  7.0865  7.1323  7.1353  7.1615  7.1622
  7.2296  7.2306  7.2498  7.2506  7.3271  7.3277  7.3673  7.3682  7.4474  7.4487
  7.4938  7.4941  7.5771  7.5776  7.6737  7.6748  7.7484  7.7492  7.8575  7.8585
  7.9004  7.9011  8.0016  8.0024  8.0719  8.0723  8.1472  8.1491  8.2180  8.2183
  8.4062  8.4068  8.5594  8.5631  8.6252  8.6298  8.6534  8.6647  8.7609  8.7684
  8.8274  8.8326
   0.50000   0.07065   0.00000
 -1.5746 -1.5744 -1.5432 -1.5432 -1.5279 -1.5279 -1.5254 -1.5251 -1.1616 -1.1616
 -1.1581 -1.1581 -1.1519 -1.1519 -1.1505 -1.1505 -1.1454 -1.1454 -1.1432 -1.1432
 -1.1385 -1.1385 -1.1237 -1.1236 -1.1072 -1.1072 -1.1009 -1.1009 -0.5950 -0.5950
 -0.5292 -0.5291 -0.4692 -0.4692 -0.4295 -0.4294 -0.3635 -0.3633 -0.3393 -0.3392
 -0.3111 -0.3109 -0.2928 -0.2928 -0.2641 -0.2640 -0.2397 -0.2395 -0.2153 -0.2152
 -0.2098 -0.2096  0.5167  0.5168  0.6847  0.6848  0.7157  0.7157  0.7873  0.7873
  0.8440  0.8441  0.8785  0.8785  1.0055  1.0056  1.0345  1.0345  1.0843  1.0844
  1.1681  1.1681  1.1993  1.1994  1.2089  1.2090  1.2673  1.2674  1.3154  1.3155
  1.3362  1.3363  1.3587  1.3588  1.4263  1.4263  1.4770  1.4770  1.5543  1.5544
  1.6742  1.6743  1.7407  1.7408  1.7993  1.7994  1.8380  1.8380  1.9802  1.9804
  2.0532  2.0533  2.1132  2.1134  2.1433  2.1434  2.1901  2.1902  2.2142  2.2143
  2.2349  2.2349  2.2690  2.2692  2.2927  2.2928  2.3161  2.3163  2.4069  2.4069
  2.4346  2.4347  2.4638  2.4638  2.5148  2.5149  2.5393  2.5394  2.6180  2.6182
  2.6841  2.6842  2.7090  2.7093  2.7351  2.7353  2.7478  2.7479  2.8221  2.8222
  2.8974  2.8976  2.9390  2.9393  2.9841  2.9842  3.0140  3.0143  3.0733  3.0735
  3.1210  3.1211  3.1800  3.1802  3.2364  3.2365  3.2596  3.2599  3.2905  3.2907
  3.3429  3.3430  3.4057  3.4059  3.4532  3.4534  3.5037  3.5041  3.5598  3.5601
  3.6034  3.6037  3.6809  3.6811  3.7321  3.7324  3.7582  3.7583  3.7706  3.7711
  3.8066  3.8068  3.8511  3.8513  3.8929  3.8932  3.9173  3.9174  3.9621  3.9626
  4.0236  4.0237  4.0877  4.0878  4.1000  4.1001  4.1268  4.1270  4.1787  4.1793
  4.2005  4.2006  4.2872  4.2876  4.3118  4.3129  4.3313  4.3317  4.3503  4.3515
  4.4162  4.4177  4.4411  4.4412  4.4669  4.4670  4.5072  4.5076  4.5605  4.5609
  4.6158  4.6170  4.6624  4.6628  4.7241  4.7242  4.7727  4.7728  4.7863  4.7866
  4.8355  4.8358  4.8574  4.8580  4.9418  4.9425  4.9640  4.9643  5.0141  5.0146
  5.0552  5.0567  5.1119  5.1130  5.1503  5.1511  5.1953  5.1972  5.2419  5.2432
  5.2717  5.2731  5.3577  5.3583  5.3870  5.3884  5.4195  5.4205  5.4612  5.4621
  5.5481  5.5485  5.6416  5.6421  5.6733  5.6744  5.7754  5.7756  5.8009  5.8013
  5.8850  5.8862  5.9508  5.9511  5.9895  5.9897  6.0256  6.0272  6.0682  6.0697
  6.1006  6.1014  6.1529  6.1531  6.2357  6.2359  6.2715  6.2744  6.3170  6.3186
  6.3586  6.3590  6.4089  6.4104  6.4340  6.4343  6.4574  6.4579  6.5225  6.5263
  6.5586  6.5599  6.6116  6.6122  6.6478  6.6490  6.6974  6.6980  6.7378  6.7402
  6.7664  6.7674  6.8183  6.8188  6.8441  6.8455  6.9163  6.9183  6.9326  6.9329
  7.0057  7.0061  7.0179  7.0189  7.0832  7.0846  7.1328  7.1358  7.1545  7.1557
  7.2362  7.2373  7.2527  7.2537  7.3267  7.3272  7.3690  7.3699  7.4469  7.4482
  7.4929  7.4932  7.5800  7.5806  7.6733  7.6743  7.7476  7.7484  7.8528  7.8540
  7.8975  7.8984  7.9999  8.0005  8.0745  8.0750  8.1463  8.1483  8.2188  8.2192
  8.4064  8.4072  8.5569  8.5606  8.6229  8.6280  8.6525  8.6637  8.7606  8.7687
  8.8312  8.8367
   0.50000   0.08831   0.00000
 -1.5745 -1.5743 -1.5434 -1.5433 -1.5279 -1.5278 -1.5253 -1.5251 -1.1616 -1.1616
 -1.1581 -1.1581 -1.1519 -1.1519 -1.1504 -1.1504 -1.1456 -1.1456 -1.1431 -1.1431
 -1.1385 -1.1385 -1.1239 -1.1239 -1.1071 -1.1070 -1.1009 -1.1009 -0.5945 -0.5945
 -0.5285 -0.5284 -0.4690 -0.4690 -0.4300 -0.4300 -0.3640 -0.3638 -0.3414 -0.3413
 -0.3111 -0.3109 -0.2909 -0.2908 -0.2636 -0.2635 -0.2403 -0.2401 -0.2157 -0.2156
 -0.2101 -0.2099  0.5181  0.5182  0.6816  0.6816  0.7201  0.7201  0.7874  0.7874
  0.8448  0.8449  0.8787  0.8787  1.0051  1.0052  1.0340  1.0341  1.0840  1.0840
  1.1663  1.1663  1.1953  1.1954  1.2060  1.2060  1.2713  1.2713  1.3163  1.3163
  1.3373  1.3374  1.3606  1.3606  1.4252  1.4252  1.4778  1.4778  1.5489  1.5490
  1.6775  1.6776  1.7434  1.7436  1.7996  1.7997  1.8402  1.8402  1.9800  1.9801
  2.0480  2.0482  2.1088  2.1090  2.1469  2.1470  2.1906  2.1907  2.2132  2.2134
  2.2380  2.2381  2.2698  2.2699  2.2969  2.2970  2.3198  2.3200  2.4043  2.4043
  2.4350  2.4350  2.4629  2.4629  2.5119  2.5120  2.5402  2.5403  2.6111  2.6113
  2.6796  2.6797  2.7155  2.7157  2.7313  2.7315  2.7522  2.7523  2.8249  2.8250
  2.8919  2.8921  2.9382  2.9385  2.9829  2.9829  3.0186  3.0190  3.0726  3.0727
  3.1155  3.1157  3.1758  3.1761  3.2350  3.2351  3.2639  3.2642  3.2947  3.2949
  3.3451  3.3452  3.4133  3.4135  3.4541  3.4543  3.5060  3.5064  3.5599  3.5601
  3.6056  3.6059  3.6769  3.6771  3.7277  3.7280  3.7555  3.7556  3.7651  3.7655
  3.8045  3.8047  3.8504  3.8507  3.8952  3.8955  3.9167  3.9169  3.9556  3.9560
  4.0199  4.0201  4.0890  4.0891  4.0998  4.0999  4.1280  4.1282  4.1854  4.1858
  4.1990  4.1992  4.2889  4.2891  4.3135  4.3147  4.3337  4.3338  4.3528  4.3541
  4.4151  4.4168  4.4357  4.4359  4.4681  4.4683  4.5078  4.5083  4.5706  4.5712
  4.6156  4.6165  4.6592  4.6596  4.7254  4.7256  4.7701  4.7702  4.7815  4.7819
  4.8380  4.8382  4.8617  4.8622  4.9432  4.9439  4.9679  4.9683  5.0136  5.0141
  5.0548  5.0565  5.1122  5.1135  5.1538  5.1544  5.1936  5.1955  5.2396  5.2408
  5.2700  5.2716  5.3561  5.3567  5.3868  5.3883  5.4178  5.4188  5.4607  5.4617
  5.5526  5.5529  5.6383  5.6389  5.6768  5.6779  5.7755  5.7758  5.8014  5.8019
  5.8747  5.8762  5.9542  5.9548  5.9905  5.9907  6.0257  6.0272  6.0714  6.0729
  6.1003  6.1013  6.1503  6.1505  6.2267  6.2268  6.2620  6.2651  6.3193  6.3210
  6.3564  6.3569  6.4127  6.4137  6.4396  6.4400  6.4671  6.4675  6.5178  6.5217
  6.5608  6.5620  6.6076  6.6085  6.6518  6.6527  6.6985  6.6990  6.7373  6.7398
  6.7714  6.7722  6.8156  6.8163  6.8436  6.8448  6.9137  6.9154  6.9319  6.9324
  7.0096  7.0100  7.0184  7.0191  7.0810  7.0827  7.1313  7.1342  7.1499  7.1520
  7.2417  7.2429  7.2570  7.2581  7.3263  7.3268  7.3708  7.3717  7.4461  7.4476
  7.4919  7.4923  7.5838  7.5845  7.6727  7.6738  7.7466  7.7475  7.8472  7.8485
  7.8940  7.8950  7.9975  7.9978  8.0781  8.0785  8.1449  8.1470  8.2200  8.2205
  8.4065  8.4074  8.5538  8.5575  8.6201  8.6256  8.6516  8.6627  8.7606  8.7691
  8.8357  8.8415
   0.50000   0.10597   0.00000
 -1.5743 -1.5742 -1.5437 -1.5436 -1.5278 -1.5277 -1.5253 -1.5251 -1.1616 -1.1616
 -1.1582 -1.1582 -1.1519 -1.1519 -1.1504 -1.1504 -1.1457 -1.1457 -1.1429 -1.1429
 -1.1385 -1.1385 -1.1242 -1.1242 -1.1068 -1.1068 -1.1009 -1.1009 -0.5939 -0.5939
 -0.5277 -0.5276 -0.4688 -0.4688 -0.4306 -0.4305 -0.3647 -0.3645 -0.3435 -0.3435
 -0.3111 -0.3109 -0.2887 -0.2887 -0.2631 -0.2631 -0.2411 -0.2409 -0.2162 -0.2161
 -0.2105 -0.2103  0.5198  0.5200  0.6784  0.6784  0.7246  0.7247  0.7876  0.7877
  0.8455  0.8457  0.8790  0.8790  1.0045  1.0047  1.0335  1.0335  1.0835  1.0835
  1.1640  1.1641  1.1908  1.1909  1.2033  1.2033  1.2749  1.2749  1.3170  1.3170
  1.3390  1.3391  1.3628  1.3629  1.4239  1.4239  1.4787  1.4787  1.5432  1.5433
  1.6805  1.6806  1.7458  1.7459  1.8009  1.8010  1.8432  1.8433  1.9796  1.9797
  2.0424  2.0425  2.1042  2.1045  2.1508  2.1509  2.1909  2.1910  2.2123  2.2124
  2.2415  2.2415  2.2714  2.2715  2.3011  2.3012  2.3243  2.3245  2.4014  2.4014
  2.4352  2.4353  2.4619  2.4620  2.5088  2.5089  2.5409  2.5411  2.6041  2.6043
  2.6751  2.6752  2.7173  2.7174  2.7305  2.7307  2.7571  2.7572  2.8276  2.8277
  2.8872  2.8874  2.9385  2.9388  2.9805  2.9805  3.0210  3.0213  3.0721  3.0722
  3.1108  3.1110  3.1712  3.1714  3.2359  3.2361  3.2679  3.2682  3.2992  3.2994
  3.3479  3.3480  3.4204  3.4207  3.4551  3.4553  3.5078  3.5082  3.5604  3.5606
  3.6082  3.6085  3.6727  3.6729  3.7216  3.7219  3.7510  3.7511  3.7623  3.7626
  3.8017  3.8019  3.8474  3.8476  3.8993  3.8996  3.9162  3.9164  3.9502  3.9505
  4.0158  4.0162  4.0889  4.0892  4.0986  4.0990  4.1305  4.1307  4.1865  4.1866
  4.2023  4.2030  4.2901  4.2902  4.3146  4.3157  4.3363  4.3364  4.3567  4.3581
  4.4129  4.4148  4.4323  4.4325  4.4704  4.4708  4.5097  4.5102  4.5766  4.5775
  4.6176  4.6183  4.6559  4.6563  4.7265  4.7268  4.7674  4.7675  4.7781  4.7784
  4.8400  4.8401  4.8656  4.8661  4.9449  4.9456  4.9727  4.9731  5.0131  5.0136
  5.0544  5.0563  5.1123  5.1137  5.1573  5.1578  5.1922  5.1942  5.2365  5.2376
  5.2697  5.2713  5.3529  5.3535  5.3858  5.3872  5.4166  5.4173  5.4618  5.4628
  5.5574  5.5577  5.6343  5.6349  5.6792  5.6804  5.7762  5.7766  5.8024  5.8030
  5.8648  5.8665  5.9572  5.9579  5.9908  5.9909  6.0238  6.0252  6.0746  6.0758
  6.1017  6.1029  6.1470  6.1472  6.2186  6.2189  6.2529  6.2561  6.3190  6.3208
  6.3556  6.3564  6.4156  6.4162  6.4457  6.4462  6.4771  6.4775  6.5140  6.5181
  6.5639  6.5650  6.6038  6.6048  6.6551  6.6558  6.6990  6.6995  6.7357  6.7383
  6.7778  6.7783  6.8124  6.8132  6.8431  6.8441  6.9106  6.9120  6.9322  6.9328
  7.0111  7.0119  7.0205  7.0213  7.0790  7.0807  7.1274  7.1300  7.1490  7.1516
  7.2455  7.2467  7.2627  7.2638  7.3259  7.3263  7.3727  7.3736  7.4450  7.4466
  7.4909  7.4913  7.5883  7.5890  7.6720  7.6731  7.7455  7.7465  7.8410  7.8424
  7.8899  7.8910  7.9944  7.9945  8.0825  8.0829  8.1430  8.1452  8.2214  8.2221
  8.4063  8.4072  8.5502  8.5539  8.6169  8.6229  8.6507  8.6619  8.7608  8.7694
  8.8408  8.8467
   0.50000   0.12363   0.00000
 -1.5742 -1.5740 -1.5440 -1.5438 -1.5277 -1.5277 -1.5253 -1.5251 -1.1616 -1.1615
 -1.1582 -1.1582 -1.1519 -1.1518 -1.1503 -1.1503 -1.1458 -1.1458 -1.1428 -1.1428
 -1.1386 -1.1386 -1.1245 -1.1245 -1.1066 -1.1066 -1.1009 -1.1009 -0.5932 -0.5932
 -0.5268 -0.5267 -0.4686 -0.4685 -0.4313 -0.4312 -0.3656 -0.3654 -0.3456 -0.3455
 -0.3112 -0.3110 -0.2865 -0.2865 -0.2626 -0.2625 -0.2420 -0.2418 -0.2167 -0.2166
 -0.2110 -0.2108  0.5219  0.5220  0.6753  0.6753  0.7294  0.7294  0.7879  0.7880
  0.8463  0.8464  0.8795  0.8795  1.0038  1.0040  1.0329  1.0330  1.0829  1.0830
  1.1614  1.1614  1.1863  1.1863  1.2006  1.2006  1.2780  1.2780  1.3174  1.3175
  1.3414  1.3415  1.3656  1.3657  1.4225  1.4225  1.4797  1.4797  1.5374  1.5375
  1.6827  1.6828  1.7475  1.7476  1.8036  1.8037  1.8471  1.8472  1.9790  1.9791
  2.0363  2.0364  2.0997  2.1000  2.1548  2.1549  2.1907  2.1908  2.2114  2.2115
  2.2450  2.2450  2.2738  2.2740  2.3050  2.3051  2.3296  2.3298  2.3981  2.3982
  2.4351  2.4351  2.4610  2.4610  2.5056  2.5057  2.5415  2.5416  2.5973  2.5975
  2.6704  2.6705  2.7116  2.7118  2.7355  2.7358  2.7620  2.7621  2.8296  2.8298
  2.8840  2.8842  2.9396  2.9399  2.9774  2.9776  3.0205  3.0207  3.0716  3.0718
  3.1077  3.1079  3.1670  3.1672  3.2384  3.2386  3.2720  3.2723  3.3036  3.3038
  3.3513  3.3515  3.4265  3.4269  3.4563  3.4565  3.5086  3.5089  3.5615  3.5617
  3.6111  3.6115  3.6687  3.6690  3.7144  3.7147  3.7453  3.7456  3.7610  3.7613
  3.7983  3.7984  3.8436  3.8438  3.9027  3.9030  3.9170  3.9173  3.9463  3.9466
  4.0116  4.0121  4.0868  4.0872  4.0977  4.0982  4.1333  4.1335  4.1844  4.1846
  4.2076  4.2085  4.2908  4.2910  4.3153  4.3162  4.3388  4.3389  4.3621  4.3634
  4.4112  4.4131  4.4298  4.4300  4.4733  4.4737  4.5131  4.5137  4.5783  4.5794
  4.6219  4.6222  4.6529  4.6533  4.7270  4.7274  4.7655  4.7657  4.7756  4.7758
  4.8416  4.8418  4.8690  4.8695  4.9470  4.9478  4.9782  4.9786  5.0127  5.0132
  5.0541  5.0562  5.1122  5.1135  5.1605  5.1609  5.1911  5.1932  5.2329  5.2338
  5.2707  5.2723  5.3487  5.3493  5.3834  5.3846  5.4159  5.4162  5.4648  5.4658
  5.5619  5.5622  5.6295  5.6302  5.6802  5.6815  5.7777  5.7782  5.8041  5.8047
  5.8554  5.8574  5.9593  5.9599  5.9904  5.9907  6.0201  6.0214  6.0767  6.0777
  6.1052  6.1066  6.1432  6.1436  6.2118  6.2122  6.2448  6.2480  6.3168  6.3186
  6.3559  6.3570  6.4172  6.4177  6.4520  6.4526  6.4865  6.4872  6.5125  6.5166
  6.5678  6.5688  6.6002  6.6012  6.6577  6.6580  6.6990  6.6995  6.7336  6.7363
  6.7845  6.7847  6.8089  6.8099  6.8428  6.8435  6.9073  6.9085  6.9335  6.9343
  7.0094  7.0102  7.0249  7.0260  7.0770  7.0788  7.1229  7.1249  7.1505  7.1533
  7.2480  7.2491  7.2691  7.2702  7.3255  7.3257  7.3745  7.3754  7.4437  7.4454
  7.4900  7.4904  7.5933  7.5941  7.6713  7.6724  7.7444  7.7454  7.8344  7.8358
  7.8853  7.8866  7.9905  7.9907  8.0876  8.0881  8.1406  8.1429  8.2233  8.2240
  8.4056  8.4064  8.5462  8.5499  8.6134  8.6199  8.6499  8.6612  8.7612  8.7698
  8.8462  8.8522
   0.50000   0.14130   0.00000
 -1.5740 -1.5738 -1.5443 -1.5441 -1.5276 -1.5276 -1.5253 -1.5251 -1.1615 -1.1615
 -1.1583 -1.1583 -1.1518 -1.1518 -1.1502 -1.1502 -1.1459 -1.1459 -1.1427 -1.1427
 -1.1386 -1.1386 -1.1248 -1.1248 -1.1064 -1.1064 -1.1009 -1.1009 -0.5924 -0.5924
 -0.5258 -0.5257 -0.4683 -0.4683 -0.4320 -0.4319 -0.3670 -0.3668 -0.3474 -0.3474
 -0.3113 -0.3110 -0.2843 -0.2842 -0.2620 -0.2620 -0.2429 -0.2427 -0.2173 -0.2172
 -0.2115 -0.2113  0.5241  0.5242  0.6722  0.6722  0.7342  0.7343  0.7883  0.7884
  0.8469  0.8471  0.8802  0.8802  1.0030  1.0031  1.0323  1.0324  1.0823  1.0823
  1.1584  1.1584  1.1818  1.1819  1.1977  1.1978  1.2806  1.2806  1.3177  1.3177
  1.3441  1.3442  1.3690  1.3691  1.4209  1.4209  1.4808  1.4808  1.5319  1.5319
  1.6839  1.6840  1.7483  1.7485  1.8077  1.8078  1.8521  1.8522  1.9781  1.9783
  2.0301  2.0302  2.0954  2.0957  2.1589  2.1590  2.1901  2.1902  2.2107  2.2109
  2.2485  2.2486  2.2770  2.2771  2.3084  2.3086  2.3357  2.3359  2.3947  2.3947
  2.4343  2.4344  2.4603  2.4603  2.5025  2.5025  2.5418  2.5419  2.5907  2.5909
  2.6655  2.6656  2.7035  2.7037  2.7419  2.7422  2.7664  2.7665  2.8312  2.8314
  2.8827  2.8829  2.9408  2.9409  2.9745  2.9747  3.0174  3.0176  3.0704  3.0708
  3.1067  3.1069  3.1639  3.1642  3.2418  3.2420  3.2761  3.2765  3.3079  3.3081
  3.3554  3.3556  3.4311  3.4315  3.4578  3.4580  3.5081  3.5083  3.5628  3.5630
  3.6140  3.6143  3.6655  3.6658  3.7064  3.7067  3.7400  3.7402  3.7598  3.7601
  3.7944  3.7945  3.8403  3.8405  3.9031  3.9033  3.9210  3.9212  3.9441  3.9444
  4.0074  4.0080  4.0824  4.0828  4.0977  4.0982  4.1357  4.1359  4.1823  4.1824
  4.2117  4.2127  4.2909  4.2913  4.3157  4.3164  4.3411  4.3413  4.3682  4.3696
  4.4107  4.4125  4.4284  4.4287  4.4764  4.4769  4.5176  4.5183  4.5771  4.5782
  4.6261  4.6264  4.6510  4.6513  4.7264  4.7269  4.7651  4.7654  4.7740  4.7742
  4.8428  4.8430  4.8720  4.8725  4.9499  4.9507  4.9837  4.9842  5.0124  5.0128
  5.0540  5.0563  5.1118  5.1131  5.1631  5.1634  5.1905  5.1926  5.2290  5.2298
  5.2730  5.2744  5.3441  5.3446  5.3800  5.3811  5.4152  5.4157  5.4693  5.4702
  5.5656  5.5659  5.6240  5.6248  5.6800  5.6814  5.7799  5.7804  5.8065  5.8071
  5.8467  5.8488  5.9598  5.9604  5.9898  5.9903  6.0149  6.0160  6.0772  6.0784
  6.1099  6.1115  6.1400  6.1406  6.2062  6.2068  6.2382  6.2415  6.3137  6.3155
  6.3566  6.3579  6.4172  6.4179  6.4582  6.4590  6.4943  6.4953  6.5146  6.5183
  6.5723  6.5731  6.5972  6.5981  6.6591  6.6594  6.6982  6.6990  6.7318  6.7343
  6.7898  6.7903  6.8060  6.8070  6.8429  6.8434  6.9039  6.9051  6.9356  6.9365
  7.0058  7.0064  7.0300  7.0313  7.0751  7.0769  7.1191  7.1208  7.1532  7.1561
  7.2495  7.2504  7.2755  7.2766  7.3247  7.3249  7.3763  7.3771  7.4422  7.4439
  7.4893  7.4897  7.5987  7.5995  7.6705  7.6718  7.7433  7.7444  7.8277  7.8291
  7.8803  7.8817  7.9861  7.9865  8.0932  8.0937  8.1378  8.1401  8.2255  8.2263
  8.4042  8.4050  8.5418  8.5454  8.6097  8.6167  8.6494  8.6608  8.7618  8.7704
  8.8517  8.8577
   0.50000   0.15896   0.00000
 -1.5738 -1.5737 -1.5446 -1.5444 -1.5275 -1.5274 -1.5253 -1.5251 -1.1615 -1.1615
 -1.1584 -1.1584 -1.1518 -1.1518 -1.1501 -1.1501 -1.1461 -1.1461 -1.1425 -1.1425
 -1.1386 -1.1386 -1.1252 -1.1252 -1.1061 -1.1061 -1.1010 -1.1009 -0.5916 -0.5915
 -0.5246 -0.5245 -0.4681 -0.4681 -0.4328 -0.4327 -0.3687 -0.3685 -0.3489 -0.3489
 -0.3113 -0.3110 -0.2821 -0.2821 -0.2615 -0.2615 -0.2438 -0.2436 -0.2179 -0.2177
 -0.2121 -0.2119  0.5266  0.5267  0.6691  0.6692  0.7392  0.7393  0.7888  0.7889
  0.8474  0.8475  0.8811  0.8811  1.0020  1.0021  1.0317  1.0318  1.0816  1.0817
  1.1551  1.1551  1.1776  1.1777  1.1948  1.1948  1.2828  1.2828  1.3177  1.3177
  1.3470  1.3471  1.3732  1.3732  1.4191  1.4192  1.4818  1.4819  1.5267  1.5268
  1.6837  1.6838  1.7488  1.7490  1.8129  1.8129  1.8582  1.8583  1.9770  1.9771
  2.0241  2.0242  2.0913  2.0917  2.1631  2.1631  2.1891  2.1893  2.2102  2.2104
  2.2520  2.2521  2.2807  2.2808  2.3114  2.3115  2.3423  2.3425  2.3912  2.3913
  2.4328  2.4329  2.4600  2.4600  2.4995  2.4996  2.5417  2.5418  2.5844  2.5846
  2.6601  2.6602  2.6948  2.6950  2.7479  2.7482  2.7700  2.7701  2.8328  2.8330
  2.8831  2.8832  2.9410  2.9412  2.9727  2.9730  3.0127  3.0129  3.0680  3.0684
  3.1079  3.1081  3.1622  3.1624  3.2457  3.2459  3.2803  3.2807  3.3120  3.3122
  3.3601  3.3603  3.4339  3.4344  3.4596  3.4597  3.5065  3.5067  3.5640  3.5641
  3.6160  3.6163  3.6633  3.6636  3.6983  3.6986  3.7353  3.7356  3.7579  3.7581
  3.7908  3.7909  3.8379  3.8381  3.9013  3.9013  3.9272  3.9273  3.9432  3.9435
  4.0034  4.0041  4.0766  4.0770  4.0980  4.0985  4.1371  4.1374  4.1806  4.1807
  4.2139  4.2149  4.2906  4.2912  4.3156  4.3161  4.3434  4.3437  4.3749  4.3762
  4.4102  4.4117  4.4295  4.4302  4.4795  4.4800  4.5228  4.5235  4.5747  4.5758
  4.6282  4.6284  4.6512  4.6514  4.7243  4.7249  4.7656  4.7659  4.7745  4.7747
  4.8435  4.8438  4.8750  4.8756  4.9534  4.9542  4.9887  4.9892  5.0122  5.0126
  5.0544  5.0567  5.1113  5.1125  5.1649  5.1651  5.1900  5.1921  5.2254  5.2261
  5.2761  5.2774  5.3394  5.3400  5.3764  5.3772  5.4146  5.4154  5.4745  5.4753
  5.5678  5.5683  5.6181  5.6191  5.6789  5.6806  5.7826  5.7830  5.8095  5.8101
  5.8385  5.8407  5.9585  5.9590  5.9888  5.9894  6.0090  6.0098  6.0767  6.0783
  6.1140  6.1151  6.1387  6.1398  6.2017  6.2022  6.2337  6.2370  6.3106  6.3122
  6.3571  6.3587  6.4156  6.4164  6.4640  6.4650  6.4999  6.5010  6.5211  6.5240
  6.5763  6.5772  6.5956  6.5962  6.6591  6.6596  6.6964  6.6978  6.7306  6.7330
  6.7918  6.7933  6.8048  6.8062  6.8437  6.8443  6.9009  6.9020  6.9383  6.9392
  7.0006  7.0012  7.0346  7.0363  7.0738  7.0752  7.1168  7.1181  7.1565  7.1595
  7.2501  7.2509  7.2815  7.2826  7.3235  7.3237  7.3781  7.3788  7.4403  7.4420
  7.4890  7.4894  7.6042  7.6050  7.6698  7.6712  7.7423  7.7435  7.8212  7.8226
  7.8750  7.8765  7.9814  7.9820  8.0989  8.0994  8.1348  8.1370  8.2279  8.2289
  8.4021  8.4027  8.5370  8.5406  8.6061  8.6135  8.6490  8.6607  8.7627  8.7712
  8.8570  8.8631
   0.50000   0.17662   0.00000
 -1.5737 -1.5735 -1.5449 -1.5447 -1.5274 -1.5273 -1.5253 -1.5251 -1.1615 -1.1615
 -1.1585 -1.1585 -1.1517 -1.1517 -1.1500 -1.1500 -1.1462 -1.1462 -1.1424 -1.1424
 -1.1387 -1.1387 -1.1256 -1.1256 -1.1058 -1.1058 -1.1010 -1.1009 -0.5906 -0.5906
 -0.5234 -0.5233 -0.4680 -0.4679 -0.4336 -0.4334 -0.3707 -0.3705 -0.3501 -0.3501
 -0.3112 -0.3110 -0.2802 -0.2801 -0.2610 -0.2609 -0.2447 -0.2444 -0.2186 -0.2184
 -0.2128 -0.2126  0.5293  0.5294  0.6660  0.6661  0.7443  0.7444  0.7895  0.7895
  0.8477  0.8478  0.8821  0.8821  1.0008  1.0010  1.0311  1.0312  1.0809  1.0809
  1.1517  1.1517  1.1735  1.1736  1.1917  1.1917  1.2845  1.2846  1.3176  1.3176
  1.3496  1.3497  1.3782  1.3782  1.4173  1.4173  1.4828  1.4828  1.5220  1.5221
  1.6817  1.6818  1.7495  1.7497  1.8185  1.8186  1.8656  1.8657  1.9753  1.9755
  2.0185  2.0185  2.0875  2.0879  2.1671  2.1672  2.1880  2.1881  2.2099  2.2100
  2.2555  2.2555  2.2846  2.2847  2.3141  2.3142  2.3492  2.3494  2.3879  2.3879
  2.4304  2.4305  2.4601  2.4602  2.4967  2.4968  2.5411  2.5412  2.5785  2.5787
  2.6540  2.6541  2.6861  2.6863  2.7531  2.7533  2.7724  2.7725  2.8354  2.8356
  2.8845  2.8847  2.9393  2.9395  2.9731  2.9734  3.0074  3.0076  3.0643  3.0647
  3.1108  3.1110  3.1617  3.1620  3.2499  3.2501  3.2841  3.2845  3.3158  3.3159
  3.3652  3.3654  3.4350  3.4354  3.4615  3.4617  3.5044  3.5046  3.5645  3.5647
  3.6162  3.6165  3.6619  3.6623  3.6912  3.6916  3.7314  3.7316  3.7551  3.7554
  3.7882  3.7883  3.8364  3.8367  3.8991  3.8991  3.9337  3.9337  3.9432  3.9435
  3.9999  4.0006  4.0701  4.0705  4.0981  4.0986  4.1375  4.1378  4.1794  4.1795
  4.2145  4.2155  4.2898  4.2905  4.3147  4.3149  4.3459  4.3464  4.3817  4.3830
  4.4086  4.4097  4.4344  4.4354  4.4825  4.4831  4.5279  4.5286  4.5723  4.5733
  4.6274  4.6277  4.6533  4.6533  4.7209  4.7216  4.7650  4.7651  4.7790  4.7790
  4.8436  4.8440  4.8783  4.8788  4.9576  4.9584  4.9923  4.9926  5.0128  5.0131
  5.0552  5.0576  5.1105  5.1116  5.1658  5.1660  5.1892  5.1912  5.2228  5.2233
  5.2799  5.2810  5.3350  5.3356  5.3732  5.3738  5.4142  5.4152  5.4797  5.4805
  5.5681  5.5688  5.6123  5.6134  5.6776  5.6795  5.7856  5.7860  5.8128  5.8134
  5.8305  5.8328  5.9557  5.9562  5.9863  5.9867  6.0037  6.0043  6.0757  6.0775
  6.1150  6.1156  6.1411  6.1428  6.1978  6.1982  6.2315  6.2349  6.3079  6.3093
  6.3573  6.3590  6.4127  6.4137  6.4695  6.4707  6.5039  6.5050  6.5305  6.5325
  6.5782  6.5795  6.5969  6.5974  6.6579  6.6587  6.6935  6.6953  6.7305  6.7326
  6.7905  6.7925  6.8061  6.8076  6.8455  6.8462  6.8983  6.8994  6.9412  6.9420
  6.9945  6.9950  7.0382  7.0402  7.0733  7.0744  7.1160  7.1170  7.1604  7.1634
  7.2500  7.2507  7.2865  7.2877  7.3217  7.3219  7.3799  7.3805  7.4382  7.4400
  7.4893  7.4896  7.6095  7.6101  7.6692  7.6709  7.7413  7.7427  7.8153  7.8166
  7.8695  7.8711  7.9766  7.9773  8.1038  8.1044  8.1324  8.1344  8.2306  8.2316
  8.3992  8.3997  8.5319  8.5354  8.6024  8.6103  8.6489  8.6608  8.7639  8.7722
  8.8622  8.8683
   0.50000   0.19428   0.00000
 -1.5734 -1.5733 -1.5453 -1.5451 -1.5273 -1.5272 -1.5253 -1.5251 -1.1614 -1.1614
 -1.1586 -1.1586 -1.1517 -1.1517 -1.1499 -1.1499 -1.1463 -1.1463 -1.1423 -1.1423
 -1.1387 -1.1387 -1.1260 -1.1260 -1.1056 -1.1055 -1.1010 -1.1009 -0.5897 -0.5896
 -0.5221 -0.5220 -0.4678 -0.4678 -0.4343 -0.4342 -0.3731 -0.3728 -0.3510 -0.3510
 -0.3111 -0.3109 -0.2786 -0.2784 -0.2604 -0.2603 -0.2454 -0.2451 -0.2192 -0.2190
 -0.2135 -0.2134  0.5322  0.5323  0.6629  0.6630  0.7495  0.7495  0.7903  0.7903
  0.8477  0.8479  0.8833  0.8833  0.9996  0.9998  1.0305  1.0306  1.0800  1.0801
  1.1483  1.1484  1.1695  1.1696  1.1886  1.1886  1.2860  1.2860  1.3175  1.3175
  1.3519  1.3520  1.3840  1.3840  1.4154  1.4154  1.4835  1.4836  1.5182  1.5182
  1.6779  1.6780  1.7508  1.7510  1.8242  1.8243  1.8741  1.8743  1.9733  1.9734
  2.0135  2.0135  2.0840  2.0844  2.1711  2.1711  2.1868  2.1870  2.2096  2.2097
  2.2589  2.2590  2.2883  2.2884  2.3167  2.3168  2.3559  2.3561  2.3849  2.3849
  2.4273  2.4274  2.4608  2.4609  2.4941  2.4942  2.5399  2.5401  2.5730  2.5731
  2.6469  2.6470  2.6779  2.6781  2.7568  2.7569  2.7743  2.7744  2.8394  2.8396
  2.8866  2.8868  2.9357  2.9360  2.9753  2.9756  3.0026  3.0028  3.0599  3.0604
  3.1145  3.1146  3.1624  3.1626  3.2543  3.2545  3.2873  3.2878  3.3194  3.3195
  3.3705  3.3707  3.4346  3.4350  3.4632  3.4634  3.5022  3.5023  3.5645  3.5646
  3.6142  3.6145  3.6598  3.6602  3.6867  3.6873  3.7278  3.7281  3.7520  3.7522
  3.7871  3.7872  3.8356  3.8359  3.8973  3.8975  3.9388  3.9390  3.9446  3.9447
  3.9970  3.9977  4.0634  4.0638  4.0979  4.0983  4.1369  4.1374  4.1783  4.1785
  4.2139  4.2148  4.2886  4.2892  4.3127  4.3128  4.3489  4.3496  4.3883  4.3896
  4.4067  4.4075  4.4422  4.4433  4.4854  4.4861  4.5324  4.5331  4.5703  4.5712
  4.6251  4.6255  4.6561  4.6562  4.7167  4.7175  4.7635  4.7636  4.7862  4.7863
  4.8434  4.8439  4.8821  4.8825  4.9623  4.9630  4.9935  4.9937  5.0147  5.0150
  5.0566  5.0589  5.1095  5.1105  5.1659  5.1661  5.1876  5.1895  5.2216  5.2221
  5.2839  5.2849  5.3311  5.3318  5.3709  5.3714  5.4140  5.4150  5.4841  5.4848
  5.5661  5.5671  5.6071  5.6083  5.6766  5.6788  5.7888  5.7892  5.8140  5.8151
  5.8244  5.8261  5.9521  5.9525  5.9807  5.9811  6.0006  6.0014  6.0744  6.0762
  6.1134  6.1137  6.1465  6.1487  6.1943  6.1945  6.2320  6.2351  6.3060  6.3073
  6.3568  6.3585  6.4089  6.4102  6.4746  6.4760  6.5073  6.5084  6.5409  6.5421
  6.5775  6.5791  6.6014  6.6024  6.6558  6.6568  6.6896  6.6918  6.7314  6.7331
  6.7881  6.7903  6.8078  6.8093  6.8481  6.8490  6.8963  6.8974  6.9439  6.9447
  6.9878  6.9883  7.0404  7.0428  7.0741  7.0751  7.1164  7.1172  7.1648  7.1678
  7.2493  7.2498  7.2902  7.2915  7.3192  7.3197  7.3817  7.3822  7.4359  7.4377
  7.4903  7.4906  7.6141  7.6146  7.6689  7.6708  7.7404  7.7420  7.8102  7.8113
  7.8639  7.8657  7.9716  7.9725  8.1061  8.1072  8.1323  8.1337  8.2334  8.2345
  8.3955  8.3958  8.5264  8.5299  8.5990  8.6072  8.6489  8.6612  8.7654  8.7735
  8.8669  8.8732
   0.50000   0.21194   0.00000
 -1.5732 -1.5730 -1.5456 -1.5454 -1.5271 -1.5271 -1.5253 -1.5251 -1.1614 -1.1614
 -1.1587 -1.1587 -1.1516 -1.1516 -1.1498 -1.1498 -1.1464 -1.1464 -1.1421 -1.1421
 -1.1387 -1.1387 -1.1264 -1.1264 -1.1053 -1.1053 -1.1010 -1.1010 -0.5887 -0.5886
 -0.5207 -0.5206 -0.4678 -0.4678 -0.4351 -0.4349 -0.3756 -0.3754 -0.3517 -0.3517
 -0.3108 -0.3106 -0.2773 -0.2772 -0.2597 -0.2596 -0.2459 -0.2456 -0.2199 -0.2197
 -0.2143 -0.2142  0.5352  0.5353  0.6599  0.6600  0.7547  0.7547  0.7912  0.7912
  0.8475  0.8477  0.8846  0.8846  0.9983  0.9985  1.0299  1.0299  1.0792  1.0792
  1.1451  1.1451  1.1656  1.1657  1.1854  1.1855  1.2871  1.2872  1.3175  1.3175
  1.3537  1.3538  1.3904  1.3904  1.4135  1.4135  1.4840  1.4840  1.5152  1.5153
  1.6725  1.6726  1.7530  1.7531  1.8294  1.8295  1.8837  1.8838  1.9710  1.9711
  2.0093  2.0093  2.0808  2.0812  2.1746  2.1746  2.1861  2.1864  2.2091  2.2092
  2.2623  2.2623  2.2914  2.2914  2.3196  2.3197  2.3614  2.3615  2.3832  2.3832
  2.4237  2.4238  2.4616  2.4617  2.4919  2.4919  2.5381  2.5382  2.5680  2.5681
  2.6388  2.6389  2.6706  2.6708  2.7581  2.7581  2.7767  2.7769  2.8447  2.8450
  2.8890  2.8892  2.9311  2.9314  2.9772  2.9775  2.9999  3.0001  3.0554  3.0558
  3.1185  3.1186  3.1639  3.1642  3.2589  3.2591  3.2895  3.2899  3.3228  3.3229
  3.3759  3.3761  3.4332  3.4336  3.4644  3.4646  3.5001  3.5002  3.5641  3.5642
  3.6100  3.6103  3.6559  3.6563  3.6856  3.6861  3.7246  3.7248  3.7493  3.7496
  3.7874  3.7876  3.8354  3.8357  3.8964  3.8966  3.9402  3.9405  3.9491  3.9492
  3.9949  3.9956  4.0569  4.0573  4.0970  4.0975  4.1356  4.1361  4.1771  4.1773
  4.2128  4.2135  4.2867  4.2872  4.3095  4.3099  4.3524  4.3533  4.3938  4.3950
  4.4060  4.4066  4.4515  4.4526  4.4882  4.4890  4.5361  4.5368  4.5690  4.5698
  4.6221  4.6225  4.6588  4.6590  4.7122  4.7130  4.7620  4.7621  4.7947  4.7949
  4.8433  4.8438  4.8863  4.8867  4.9670  4.9679  4.9922  4.9924  5.0179  5.0182
  5.0584  5.0605  5.1086  5.1093  5.1654  5.1656  5.1849  5.1865  5.2221  5.2227
  5.2877  5.2886  5.3279  5.3287  5.3699  5.3703  5.4138  5.4150  5.4870  5.4877
  5.5624  5.5636  5.6029  5.6041  5.6763  5.6785  5.7918  5.7924  5.8081  5.8101
  5.8249  5.8254  5.9483  5.9484  5.9728  5.9732  5.9991  6.0001  6.0728  6.0744
  6.1111  6.1114  6.1529  6.1553  6.1912  6.1913  6.2345  6.2375  6.3052  6.3062
  6.3555  6.3572  6.4049  6.4064  6.4795  6.4809  6.5103  6.5114  6.5511  6.5518
  6.5760  6.5777  6.6080  6.6091  6.6529  6.6540  6.6852  6.6876  6.7328  6.7341
  6.7862  6.7883  6.8089  6.8104  6.8509  6.8520  6.8951  6.8961  6.9457  6.9465
  6.9812  6.9818  7.0415  7.0440  7.0762  7.0772  7.1176  7.1184  7.1696  7.1725
  7.2481  7.2485  7.2919  7.2935  7.3165  7.3171  7.3834  7.3838  7.4335  7.4353
  7.4921  7.4924  7.6179  7.6183  7.6689  7.6711  7.7395  7.7413  7.8063  7.8072
  7.8585  7.8604  7.9668  7.9678  8.1046  8.1062  8.1358  8.1365  8.2362  8.2374
  8.3911  8.3913  8.5205  8.5241  8.5957  8.6042  8.6492  8.6617  8.7673  8.7751
  8.8712  8.8777
   0.50000   0.22960   0.00000
 -1.5730 -1.5728 -1.5460 -1.5458 -1.5270 -1.5270 -1.5253 -1.5251 -1.1613 -1.1613
 -1.1588 -1.1588 -1.1516 -1.1516 -1.1497 -1.1497 -1.1465 -1.1465 -1.1420 -1.1420
 -1.1388 -1.1388 -1.1267 -1.1267 -1.1050 -1.1050 -1.1010 -1.1010 -0.5877 -0.5876
 -0.5192 -0.5191 -0.4678 -0.4678 -0.4357 -0.4356 -0.3783 -0.3780 -0.3522 -0.3522
 -0.3104 -0.3102 -0.2767 -0.2765 -0.2589 -0.2587 -0.2463 -0.2459 -0.2206 -0.2203
 -0.2152 -0.2150  0.5383  0.5385  0.6568  0.6569  0.7598  0.7599  0.7923  0.7923
  0.8471  0.8473  0.8859  0.8859  0.9971  0.9972  1.0292  1.0293  1.0783  1.0783
  1.1420  1.1421  1.1617  1.1617  1.1823  1.1824  1.2880  1.2881  1.3176  1.3177
  1.3551  1.3551  1.3971  1.3972  1.4117  1.4117  1.4839  1.4840  1.5133  1.5134
  1.6656  1.6657  1.7559  1.7560  1.8340  1.8341  1.8937  1.8938  1.9688  1.9689
  2.0058  2.0058  2.0780  2.0785  2.1769  2.1769  2.1865  2.1867  2.2085  2.2086
  2.2655  2.2656  2.2934  2.2934  2.3232  2.3233  2.3640  2.3640  2.3842  2.3843
  2.4199  2.4201  2.4626  2.4627  2.4898  2.4899  2.5354  2.5356  2.5636  2.5637
  2.6299  2.6300  2.6642  2.6643  2.7570  2.7570  2.7804  2.7806  2.8508  2.8511
  2.8917  2.8918  2.9264  2.9267  2.9762  2.9764  3.0013  3.0015  3.0510  3.0514
  3.1225  3.1227  3.1661  3.1664  3.2637  3.2639  3.2904  3.2908  3.3259  3.3261
  3.3810  3.3812  3.4314  3.4318  3.4649  3.4651  3.4984  3.4985  3.5635  3.5635
  3.6041  3.6044  3.6513  3.6516  3.6860  3.6864  3.7214  3.7216  3.7479  3.7481
  3.7892  3.7893  3.8356  3.8359  3.8960  3.8963  3.9397  3.9400  3.9547  3.9548
  3.9934  3.9942  4.0511  4.0515  4.0957  4.0961  4.1338  4.1344  4.1756  4.1759
  4.2114  4.2119  4.2839  4.2843  4.3056  4.3064  4.3566  4.3575  4.3964  4.3974
  4.4085  4.4088  4.4611  4.4620  4.4912  4.4920  4.5393  4.5400  4.5682  4.5688
  4.6186  4.6192  4.6612  4.6615  4.7077  4.7085  4.7610  4.7611  4.8033  4.8035
  4.8436  4.8443  4.8909  4.8912  4.9715  4.9723  4.9896  4.9899  5.0217  5.0219
  5.0602  5.0620  5.1078  5.1084  5.1648  5.1651  5.1810  5.1822  5.2243  5.2251
  5.2907  5.2916  5.3257  5.3266  5.3703  5.3707  5.4137  5.4149  5.4876  5.4883
  5.5581  5.5592  5.5995  5.6006  5.6765  5.6789  5.7921  5.7940  5.8007  5.8018
  5.8280  5.8283  5.9443  5.9445  5.9645  5.9650  5.9981  5.9991  6.0707  6.0720
  6.1093  6.1097  6.1589  6.1613  6.1888  6.1891  6.2386  6.2414  6.3054  6.3062
  6.3533  6.3549  6.4010  6.4030  6.4839  6.4853  6.5125  6.5138  6.5599  6.5606
  6.5751  6.5767  6.6150  6.6162  6.6495  6.6505  6.6814  6.6838  6.7343  6.7352
  6.7852  6.7871  6.8093  6.8109  6.8534  6.8545  6.8947  6.8957  6.9461  6.9468
  6.9758  6.9764  7.0417  7.0443  7.0790  7.0803  7.1195  7.1203  7.1748  7.1776
  7.2466  7.2469  7.2911  7.2929  7.3139  7.3146  7.3849  7.3853  7.4312  7.4331
  7.4947  7.4949  7.6204  7.6210  7.6693  7.6718  7.7383  7.7404  7.8038  7.8044
  7.8535  7.8554  7.9620  7.9630  8.1000  8.1020  8.1420  8.1423  8.2389  8.2403
  8.3861  8.3864  8.5142  8.5179  8.5928  8.6015  8.6496  8.6624  8.7694  8.7771
  8.8750  8.8816
   0.50000   0.24727   0.00000
 -1.5728 -1.5726 -1.5464 -1.5461 -1.5269 -1.5268 -1.5253 -1.5251 -1.1613 -1.1613
 -1.1589 -1.1589 -1.1515 -1.1515 -1.1497 -1.1497 -1.1465 -1.1465 -1.1419 -1.1419
 -1.1388 -1.1388 -1.1271 -1.1271 -1.1048 -1.1047 -1.1011 -1.1010 -0.5866 -0.5866
 -0.5177 -0.5176 -0.4680 -0.4679 -0.4363 -0.4361 -0.3810 -0.3807 -0.3526 -0.3526
 -0.3099 -0.3096 -0.2767 -0.2765 -0.2579 -0.2576 -0.2464 -0.2460 -0.2212 -0.2210
 -0.2161 -0.2159  0.5415  0.5417  0.6538  0.6539  0.7649  0.7650  0.7935  0.7935
  0.8465  0.8467  0.8872  0.8872  0.9959  0.9960  1.0285  1.0286  1.0774  1.0774
  1.1393  1.1393  1.1578  1.1578  1.1793  1.1794  1.2887  1.2888  1.3179  1.3180
  1.3560  1.3561  1.4031  1.4032  1.4110  1.4110  1.4834  1.4835  1.5126  1.5127
  1.6576  1.6576  1.7595  1.7596  1.8377  1.8379  1.9035  1.9037  1.9674  1.9675
  2.0030  2.0030  2.0758  2.0762  2.1774  2.1775  2.1883  2.1885  2.2079  2.2079
  2.2685  2.2686  2.2942  2.2942  2.3277  2.3277  2.3630  2.3631  2.3885  2.3886
  2.4165  2.4166  2.4633  2.4635  2.4878  2.4879  2.5319  2.5322  2.5597  2.5598
  2.6207  2.6208  2.6584  2.6586  2.7544  2.7545  2.7849  2.7851  2.8570  2.8572
  2.8946  2.8948  2.9224  2.9226  2.9722  2.9725  3.0058  3.0059  3.0474  3.0477
  3.1263  3.1265  3.1688  3.1690  3.2688  3.2689  3.2900  3.2904  3.3288  3.3290
  3.3856  3.3858  3.4296  3.4300  3.4646  3.4649  3.4968  3.4968  3.5624  3.5624
  3.5976  3.5979  3.6473  3.6475  3.6859  3.6862  3.7182  3.7184  3.7474  3.7476
  3.7924  3.7924  3.8363  3.8366  3.8959  3.8962  3.9388  3.9390  3.9600  3.9602
  3.9925  3.9932  4.0464  4.0468  4.0938  4.0943  4.1318  4.1325  4.1738  4.1742
  4.2099  4.2102  4.2799  4.2802  4.3015  4.3029  4.3613  4.3623  4.3965  4.3973
  4.4132  4.4136  4.4701  4.4707  4.4943  4.4953  4.5425  4.5432  4.5675  4.5681
  4.6148  4.6154  4.6631  4.6635  4.7037  4.7044  4.7608  4.7610  4.8109  4.8111
  4.8453  4.8461  4.8958  4.8960  4.9742  4.9749  4.9877  4.9879  5.0252  5.0254
  5.0619  5.0634  5.1077  5.1079  5.1641  5.1645  5.1763  5.1771  5.2280  5.2288
  5.2928  5.2938  5.3244  5.3254  5.3723  5.3726  5.4133  5.4145  5.4857  5.4864
  5.5545  5.5555  5.5967  5.5976  5.6772  5.6796  5.7825  5.7854  5.8015  5.8019
  5.8312  5.8314  5.9401  5.9405  5.9573  5.9577  5.9967  5.9977  6.0682  6.0691
  6.1085  6.1091  6.1634  6.1656  6.1882  6.1885  6.2436  6.2462  6.3066  6.3073
  6.3504  6.3518  6.3978  6.4002  6.4878  6.4890  6.5140  6.5154  6.5655  6.5662
  6.5773  6.5785  6.6213  6.6226  6.6458  6.6468  6.6791  6.6813  6.7355  6.7362
  6.7850  6.7867  6.8093  6.8110  6.8550  6.8562  6.8952  6.8962  6.9445  6.9450
  6.9724  6.9732  7.0418  7.0443  7.0823  7.0837  7.1220  7.1227  7.1801  7.1828
  7.2449  7.2452  7.2877  7.2895  7.3117  7.3124  7.3862  7.3867  7.4292  7.4311
  7.4979  7.4982  7.6219  7.6227  7.6699  7.6726  7.7368  7.7392  7.8028  7.8033
  7.8490  7.8510  7.9573  7.9584  8.0938  8.0960  8.1495  8.1496  8.2414  8.2429
  8.3808  8.3811  8.5076  8.5114  8.5900  8.5989  8.6500  8.6632  8.7719  8.7793
  8.8783  8.8851
   0.50000   0.26493   0.00000
 -1.5726 -1.5724 -1.5467 -1.5465 -1.5268 -1.5267 -1.5253 -1.5252 -1.1612 -1.1612
 -1.1590 -1.1590 -1.1514 -1.1514 -1.1496 -1.1496 -1.1466 -1.1466 -1.1418 -1.1418
 -1.1388 -1.1388 -1.1275 -1.1275 -1.1045 -1.1045 -1.1011 -1.1010 -0.5856 -0.5856
 -0.5162 -0.5161 -0.4682 -0.4682 -0.4368 -0.4366 -0.3836 -0.3833 -0.3530 -0.3529
 -0.3091 -0.3089 -0.2773 -0.2771 -0.2566 -0.2563 -0.2463 -0.2459 -0.2219 -0.2216
 -0.2170 -0.2169  0.5447  0.5449  0.6508  0.6509  0.7698  0.7699  0.7948  0.7949
  0.8459  0.8460  0.8882  0.8882  0.9949  0.9950  1.0277  1.0278  1.0765  1.0766
  1.1369  1.1369  1.1539  1.1540  1.1765  1.1766  1.2892  1.2892  1.3184  1.3184
  1.3567  1.3567  1.4049  1.4050  1.4147  1.4148  1.4825  1.4826  1.5129  1.5130
  1.6487  1.6488  1.7636  1.7637  1.8406  1.8407  1.9121  1.9123  1.9675  1.9676
  2.0009  2.0010  2.0740  2.0745  2.1766  2.1767  2.1906  2.1908  2.2076  2.2076
  2.2711  2.2712  2.2939  2.2940  2.3328  2.3328  2.3602  2.3603  2.3939  2.3940
  2.4140  2.4141  2.4638  2.4639  2.4859  2.4860  2.5279  2.5282  2.5562  2.5563
  2.6117  2.6118  2.6532  2.6534  2.7513  2.7514  2.7897  2.7900  2.8625  2.8627
  2.8978  2.8979  2.9196  2.9198  2.9671  2.9674  3.0107  3.0107  3.0453  3.0457
  3.1299  3.1301  3.1718  3.1721  3.2740  3.2741  3.2885  3.2888  3.3312  3.3314
  3.3895  3.3897  3.4282  3.4286  3.4638  3.4641  3.4951  3.4952  3.5599  3.5600
  3.5923  3.5925  3.6444  3.6445  3.6849  3.6851  3.7150  3.7153  3.7472  3.7474
  3.7970  3.7970  3.8374  3.8376  3.8958  3.8961  3.9380  3.9382  3.9648  3.9649
  3.9916  3.9923  4.0430  4.0434  4.0915  4.0920  4.1299  4.1307  4.1718  4.1722
  4.2082  4.2084  4.2748  4.2751  4.2979  4.2996  4.3665  4.3674  4.3960  4.3966
  4.4182  4.4186  4.4777  4.4780  4.4977  4.4989  4.5461  4.5466  4.5672  4.5678
  4.6104  4.6113  4.6641  4.6646  4.7004  4.7009  4.7617  4.7619  4.8164  4.8167
  4.8490  4.8498  4.9008  4.9009  4.9729  4.9733  4.9889  4.9894  5.0277  5.0280
  5.0636  5.0649  5.1083  5.1085  5.1626  5.1632  5.1718  5.1720  5.2327  5.2335
  5.2940  5.2949  5.3237  5.3248  5.3757  5.3760  5.4125  5.4137  5.4817  5.4823
  5.5521  5.5531  5.5941  5.5948  5.6782  5.6806  5.7692  5.7720  5.8050  5.8054
  5.8338  5.8341  5.9355  5.9361  5.9520  5.9522  5.9950  5.9958  6.0651  6.0658
  6.1090  6.1097  6.1659  6.1675  6.1897  6.1902  6.2489  6.2513  6.3084  6.3092
  6.3470  6.3481  6.3954  6.3983  6.4908  6.4919  6.5145  6.5162  6.5669  6.5676
  6.5832  6.5837  6.6252  6.6268  6.6432  6.6440  6.6789  6.6810  6.7364  6.7369
  6.7852  6.7867  6.8091  6.8111  6.8555  6.8568  6.8963  6.8973  6.9412  6.9416
  6.9714  6.9722  7.0417  7.0440  7.0855  7.0872  7.1250  7.1256  7.1854  7.1879
  7.2433  7.2436  7.2820  7.2838  7.3095  7.3101  7.3871  7.3878  7.4277  7.4295
  7.5017  7.5019  7.6226  7.6236  7.6706  7.6734  7.7349  7.7377  7.8030  7.8037
  7.8456  7.8475  7.9527  7.9538  8.0868  8.0891  8.1576  8.1577  8.2436  8.2451
  8.3753  8.3757  8.5008  8.5048  8.5876  8.5966  8.6506  8.6640  8.7746  8.7819
  8.8810  8.8881
   0.50000   0.28259   0.00000
 -1.5724 -1.5722 -1.5470 -1.5468 -1.5267 -1.5266 -1.5253 -1.5252 -1.1612 -1.1612
 -1.1591 -1.1591 -1.1514 -1.1514 -1.1496 -1.1496 -1.1466 -1.1466 -1.1417 -1.1417
 -1.1388 -1.1388 -1.1278 -1.1278 -1.1043 -1.1043 -1.1011 -1.1011 -0.5847 -0.5846
 -0.5147 -0.5146 -0.4686 -0.4685 -0.4372 -0.4370 -0.3861 -0.3858 -0.3532 -0.3532
 -0.3082 -0.3080 -0.2784 -0.2782 -0.2551 -0.2548 -0.2461 -0.2457 -0.2225 -0.2222
 -0.2180 -0.2179  0.5479  0.5481  0.6479  0.6480  0.7745  0.7746  0.7963  0.7964
  0.8451  0.8453  0.8890  0.8890  0.9941  0.9942  1.0269  1.0270  1.0757  1.0757
  1.1347  1.1347  1.1502  1.1502  1.1738  1.1739  1.2895  1.2896  1.3190  1.3191
  1.3570  1.3570  1.4036  1.4037  1.4215  1.4215  1.4814  1.4814  1.5142  1.5143
  1.6393  1.6394  1.7682  1.7683  1.8423  1.8424  1.9188  1.9190  1.9693  1.9694
  2.0002  2.0003  2.0729  2.0733  2.1749  2.1750  2.1920  2.1922  2.2082  2.2083
  2.2731  2.2732  2.2930  2.2931  2.3384  2.3385  2.3567  2.3568  2.3984  2.3985
  2.4135  2.4136  2.4637  2.4638  2.4838  2.4839  2.5237  2.5239  2.5528  2.5529
  2.6032  2.6033  2.6485  2.6486  2.7481  2.7482  2.7945  2.7948  2.8669  2.8672
  2.9007  2.9008  2.9187  2.9189  2.9619  2.9622  3.0134  3.0134  3.0462  3.0465
  3.1330  3.1332  3.1752  3.1754  3.2791  3.2792  3.2864  3.2866  3.3330  3.3332
  3.3926  3.3929  3.4274  3.4279  3.4625  3.4628  3.4932  3.4932  3.5553  3.5554
  3.5899  3.5900  3.6426  3.6427  3.6830  3.6831  3.7119  3.7122  3.7467  3.7468
  3.8026  3.8027  3.8388  3.8390  3.8955  3.8959  3.9375  3.9377  3.9689  3.9690
  3.9906  3.9914  4.0410  4.0414  4.0890  4.0895  4.1283  4.1292  4.1697  4.1702
  4.2063  4.2065  4.2688  4.2692  4.2949  4.2969  4.3719  4.3728  4.3956  4.3960
  4.4227  4.4231  4.4835  4.4836  4.5015  4.5026  4.5498  4.5502  4.5672  4.5680
  4.6060  4.6070  4.6639  4.6645  4.6981  4.6985  4.7636  4.7640  4.8197  4.8201
  4.8543  4.8551  4.9058  4.9059  4.9685  4.9686  4.9925  4.9933  5.0288  5.0290
  5.0659  5.0669  5.1097  5.1101  5.1581  5.1588  5.1698  5.1701  5.2384  5.2392
  5.2943  5.2953  5.3233  5.3244  5.3803  5.3806  5.4109  5.4120  5.4767  5.4773
  5.5510  5.5518  5.5917  5.5922  5.6790  5.6814  5.7548  5.7574  5.8087  5.8091
  5.8360  5.8363  5.9304  5.9310  5.9488  5.9488  5.9928  5.9935  6.0617  6.0623
  6.1106  6.1114  6.1666  6.1677  6.1927  6.1935  6.2542  6.2564  6.3103  6.3112
  6.3435  6.3444  6.3941  6.3973  6.4929  6.4937  6.5143  6.5162  6.5664  6.5673
  6.5894  6.5902  6.6252  6.6275  6.6435  6.6439  6.6810  6.6830  6.7373  6.7378
  6.7851  6.7863  6.8093  6.8115  6.8550  6.8564  6.8976  6.8984  6.9378  6.9380
  6.9718  6.9727  7.0414  7.0435  7.0886  7.0905  7.1283  7.1289  7.1903  7.1926
  7.2419  7.2423  7.2749  7.2767  7.3067  7.3071  7.3877  7.3888  7.4267  7.4283
  7.5057  7.5059  7.6227  7.6239  7.6712  7.6739  7.7329  7.7359  7.8040  7.8053
  7.8435  7.8452  7.9483  7.9493  8.0793  8.0816  8.1659  8.1660  8.2454  8.2470
  8.3699  8.3704  8.4939  8.4980  8.5854  8.5946  8.6510  8.6648  8.7776  8.7846
  8.8832  8.8905
   0.50000   0.30025   0.00000
 -1.5722 -1.5720 -1.5474 -1.5471 -1.5265 -1.5265 -1.5253 -1.5252 -1.1611 -1.1611
 -1.1592 -1.1592 -1.1513 -1.1513 -1.1496 -1.1496 -1.1466 -1.1466 -1.1417 -1.1416
 -1.1389 -1.1389 -1.1281 -1.1281 -1.1041 -1.1040 -1.1012 -1.1011 -0.5838 -0.5837
 -0.5132 -0.5131 -0.4690 -0.4689 -0.4375 -0.4373 -0.3885 -0.3882 -0.3535 -0.3534
 -0.3071 -0.3069 -0.2799 -0.2797 -0.2535 -0.2532 -0.2457 -0.2454 -0.2231 -0.2228
 -0.2190 -0.2189  0.5510  0.5512  0.6450  0.6452  0.7789  0.7789  0.7979  0.7980
  0.8444  0.8446  0.8894  0.8894  0.9936  0.9936  1.0260  1.0261  1.0750  1.0750
  1.1327  1.1328  1.1468  1.1468  1.1714  1.1714  1.2897  1.2898  1.3198  1.3198
  1.3570  1.3571  1.4020  1.4021  1.4286  1.4286  1.4801  1.4801  1.5164  1.5164
  1.6296  1.6296  1.7732  1.7732  1.8429  1.8430  1.9235  1.9237  1.9717  1.9718
  2.0020  2.0021  2.0723  2.0728  2.1723  2.1724  2.1919  2.1920  2.2104  2.2105
  2.2743  2.2743  2.2918  2.2919  2.3442  2.3442  2.3532  2.3533  2.4007  2.4008
  2.4161  2.4163  2.4630  2.4631  2.4815  2.4816  2.5196  2.5198  2.5494  2.5495
  2.5958  2.5959  2.6442  2.6443  2.7451  2.7452  2.7992  2.7995  2.8704  2.8707
  2.9025  2.9026  2.9202  2.9204  2.9571  2.9574  3.0129  3.0129  3.0507  3.0509
  3.1353  3.1356  3.1789  3.1791  3.2833  3.2835  3.2846  3.2848  3.3341  3.3342
  3.3953  3.3955  3.4270  3.4274  3.4608  3.4611  3.4906  3.4907  3.5490  3.5492
  3.5906  3.5907  3.6419  3.6421  3.6807  3.6808  3.7089  3.7092  3.7455  3.7456
  3.8082  3.8083  3.8407  3.8408  3.8952  3.8956  3.9373  3.9374  3.9723  3.9725
  3.9897  3.9904  4.0399  4.0402  4.0868  4.0872  4.1270  4.1278  4.1677  4.1681
  4.2042  4.2044  4.2624  4.2629  4.2924  4.2945  4.3774  4.3781  4.3955  4.3957
  4.4264  4.4267  4.4877  4.4878  4.5052  4.5062  4.5530  4.5538  4.5679  4.5689
  4.6020  4.6032  4.6625  4.6632  4.6966  4.6970  4.7668  4.7672  4.8213  4.8218
  4.8603  4.8611  4.9108  4.9109  4.9631  4.9631  4.9967  4.9977  5.0282  5.0283
  5.0693  5.0701  5.1118  5.1125  5.1510  5.1515  5.1702  5.1708  5.2446  5.2454
  5.2942  5.2951  5.3226  5.3237  5.3853  5.3856  5.4084  5.4095  5.4720  5.4727
  5.5506  5.5513  5.5896  5.5900  5.6794  5.6817  5.7403  5.7425  5.8123  5.8127
  5.8377  5.8381  5.9250  5.9257  5.9471  5.9472  5.9904  5.9912  6.0581  6.0587
  6.1130  6.1140  6.1665  6.1673  6.1964  6.1974  6.2594  6.2613  6.3116  6.3127
  6.3403  6.3412  6.3938  6.3973  6.4939  6.4944  6.5137  6.5156  6.5646  6.5660
  6.5955  6.5965  6.6230  6.6259  6.6456  6.6457  6.6850  6.6870  6.7385  6.7389
  6.7841  6.7849  6.8101  6.8124  6.8536  6.8551  6.8983  6.8989  6.9356  6.9358
  6.9731  6.9740  7.0409  7.0426  7.0915  7.0937  7.1319  7.1325  7.1947  7.1967
  7.2407  7.2411  7.2672  7.2691  7.3030  7.3035  7.3882  7.3896  7.4261  7.4275
  7.5098  7.5100  7.6225  7.6239  7.6714  7.6741  7.7308  7.7340  7.8054  7.8074
  7.8433  7.8447  7.9439  7.9449  8.0716  8.0740  8.1743  8.1744  8.2466  8.2482
  8.3649  8.3655  8.4870  8.4913  8.5834  8.5927  8.6515  8.6655  8.7806  8.7875
  8.8848  8.8924
   0.50000   0.31791   0.00000
 -1.5720 -1.5718 -1.5476 -1.5474 -1.5264 -1.5263 -1.5254 -1.5253 -1.1611 -1.1611
 -1.1593 -1.1592 -1.1513 -1.1512 -1.1496 -1.1496 -1.1466 -1.1466 -1.1416 -1.1416
 -1.1389 -1.1389 -1.1284 -1.1284 -1.1039 -1.1038 -1.1012 -1.1012 -0.5829 -0.5829
 -0.5119 -0.5118 -0.4695 -0.4694 -0.4377 -0.4375 -0.3907 -0.3904 -0.3537 -0.3536
 -0.3059 -0.3057 -0.2817 -0.2815 -0.2519 -0.2516 -0.2454 -0.2450 -0.2236 -0.2233
 -0.2200 -0.2199  0.5540  0.5542  0.6424  0.6425  0.7828  0.7829  0.7996  0.7997
  0.8438  0.8440  0.8895  0.8895  0.9934  0.9934  1.0250  1.0252  1.0743  1.0744
  1.1308  1.1309  1.1438  1.1438  1.1691  1.1692  1.2898  1.2899  1.3207  1.3207
  1.3569  1.3569  1.4004  1.4005  1.4355  1.4355  1.4788  1.4788  1.5193  1.5193
  1.6196  1.6197  1.7784  1.7785  1.8422  1.8423  1.9268  1.9270  1.9724  1.9725
  2.0077  2.0078  2.0725  2.0729  2.1685  2.1686  2.1905  2.1907  2.2137  2.2138
  2.2745  2.2746  2.2905  2.2906  2.3484  2.3485  2.3514  2.3515  2.4018  2.4019
  2.4207  2.4209  2.4614  2.4616  2.4790  2.4792  2.5156  2.5158  2.5458  2.5459
  2.5896  2.5897  2.6404  2.6405  2.7425  2.7426  2.8036  2.8040  2.8729  2.8733
  2.9030  2.9032  2.9233  2.9235  2.9534  2.9537  3.0099  3.0100  3.0576  3.0577
  3.1368  3.1370  3.1831  3.1833  3.2843  3.2845  3.2853  3.2856  3.3343  3.3344
  3.3977  3.3979  3.4267  3.4271  3.4588  3.4592  3.4871  3.4871  3.5429  3.5431
  3.5935  3.5935  3.6421  3.6423  3.6783  3.6784  3.7060  3.7064  3.7437  3.7439
  3.8126  3.8127  3.8436  3.8438  3.8951  3.8955  3.9370  3.9371  3.9752  3.9753
  3.9892  3.9899  4.0389  4.0392  4.0855  4.0858  4.1258  4.1265  4.1656  4.1660
  4.2022  4.2023  4.2562  4.2568  4.2902  4.2925  4.3824  4.3830  4.3958  4.3959
  4.4294  4.4296  4.4905  4.4906  4.5088  4.5096  4.5551  4.5561  4.5690  4.5699
  4.5997  4.6008  4.6598  4.6607  4.6958  4.6963  4.7710  4.7715  4.8220  4.8225
  4.8656  4.8664  4.9159  4.9159  4.9577  4.9579  5.0007  5.0020  5.0263  5.0264
  5.0735  5.0741  5.1142  5.1151  5.1430  5.1434  5.1719  5.1726  5.2512  5.2519
  5.2937  5.2946  5.3215  5.3226  5.3886  5.3890  5.4067  5.4075  5.4687  5.4694
  5.5506  5.5511  5.5879  5.5883  5.6788  5.6808  5.7266  5.7283  5.8155  5.8159
  5.8394  5.8398  5.9197  5.9203  5.9465  5.9467  5.9880  5.9890  6.0546  6.0553
  6.1163  6.1173  6.1661  6.1667  6.1999  6.2011  6.2643  6.2659  6.3118  6.3130
  6.3378  6.3386  6.3946  6.3983  6.4940  6.4943  6.5129  6.5148  6.5614  6.5632
  6.6014  6.6025  6.6212  6.6244  6.6474  6.6475  6.6901  6.6923  6.7401  6.7405
  6.7821  6.7825  6.8117  6.8139  6.8515  6.8532  6.8978  6.8981  6.9356  6.9358
  6.9747  6.9755  7.0399  7.0414  7.0944  7.0968  7.1356  7.1363  7.1984  7.2002
  7.2390  7.2395  7.2603  7.2622  7.2985  7.2990  7.3887  7.3905  7.4258  7.4269
  7.5137  7.5138  7.6223  7.6237  7.6713  7.6739  7.7287  7.7320  7.8063  7.8091
  7.8450  7.8462  7.9396  7.9405  8.0641  8.0665  8.1825  8.1827  8.2471  8.2488
  8.3604  8.3611  8.4803  8.4848  8.5817  8.5911  8.6518  8.6661  8.7836  8.7905
  8.8860  8.8939
   0.50000   0.33558   0.00000
 -1.5718 -1.5716 -1.5479 -1.5476 -1.5263 -1.5262 -1.5254 -1.5253 -1.1610 -1.1610
 -1.1593 -1.1593 -1.1512 -1.1512 -1.1496 -1.1496 -1.1466 -1.1466 -1.1415 -1.1415
 -1.1389 -1.1389 -1.1286 -1.1286 -1.1037 -1.1037 -1.1013 -1.1012 -0.5822 -0.5821
 -0.5106 -0.5105 -0.4700 -0.4700 -0.4378 -0.4376 -0.3926 -0.3923 -0.3539 -0.3538
 -0.3044 -0.3042 -0.2837 -0.2835 -0.2504 -0.2501 -0.2450 -0.2446 -0.2240 -0.2237
 -0.2210 -0.2209  0.5567  0.5569  0.6399  0.6401  0.7862  0.7863  0.8013  0.8013
  0.8433  0.8435  0.8892  0.8893  0.9934  0.9935  1.0240  1.0242  1.0738  1.0739
  1.1290  1.1290  1.1414  1.1414  1.1672  1.1672  1.2898  1.2899  1.3216  1.3216
  1.3565  1.3565  1.3989  1.3990  1.4419  1.4420  1.4775  1.4775  1.5228  1.5229
  1.6097  1.6098  1.7838  1.7839  1.8403  1.8404  1.9297  1.9299  1.9708  1.9709
  2.0166  2.0167  2.0734  2.0738  2.1630  2.1632  2.1889  2.1891  2.2175  2.2177
  2.2738  2.2739  2.2894  2.2895  2.3463  2.3464  2.3563  2.3563  2.4031  2.4032
  2.4256  2.4257  2.4590  2.4591  2.4768  2.4769  2.5118  2.5120  2.5422  2.5424
  2.5848  2.5849  2.6370  2.6371  2.7402  2.7403  2.8077  2.8081  2.8749  2.8753
  2.9030  2.9033  2.9262  2.9264  2.9519  2.9521  3.0056  3.0057  3.0656  3.0657
  3.1369  3.1373  3.1880  3.1881  3.2839  3.2842  3.2861  3.2863  3.3336  3.3338
  3.4001  3.4003  3.4262  3.4267  3.4568  3.4571  3.4823  3.4824  3.5381  3.5383
  3.5973  3.5974  3.6430  3.6432  3.6760  3.6761  3.7035  3.7038  3.7416  3.7418
  3.8143  3.8144  3.8483  3.8486  3.8951  3.8955  3.9363  3.9364  3.9776  3.9777
  3.9894  3.9900  4.0372  4.0375  4.0855  4.0858  4.1244  4.1251  4.1636  4.1640
  4.2002  4.2003  4.2506  4.2513  4.2884  4.2907  4.3866  4.3870  4.3966  4.3968
  4.4316  4.4318  4.4921  4.4923  4.5125  4.5130  4.5556  4.5563  4.5699  4.5706
  4.6000  4.6010  4.6564  4.6574  4.6953  4.6960  4.7762  4.7768  4.8219  4.8225
  4.8694  4.8701  4.9207  4.9207  4.9532  4.9535  5.0041  5.0056  5.0242  5.0245
  5.0779  5.0785  5.1164  5.1174  5.1351  5.1356  5.1742  5.1751  5.2577  5.2583
  5.2932  5.2941  5.3201  5.3211  5.3866  5.3873  5.4092  5.4098  5.4667  5.4674
  5.5508  5.5514  5.5863  5.5869  5.6766  5.6780  5.7150  5.7162  5.8179  5.8182
  5.8414  5.8419  5.9145  5.9151  5.9465  5.9468  5.9859  5.9869  6.0513  6.0521
  6.1200  6.1212  6.1655  6.1660  6.2031  6.2044  6.2689  6.2701  6.3109  6.3121
  6.3357  6.3365  6.3966  6.4003  6.4934  6.4937  6.5121  6.5139  6.5569  6.5591
  6.6072  6.6082  6.6207  6.6239  6.6483  6.6487  6.6955  6.6979  6.7422  6.7426
  6.7792  6.7794  6.8138  6.8158  6.8490  6.8506  6.8961  6.8963  6.9376  6.9381
  6.9763  6.9772  7.0385  7.0397  7.0971  7.0996  7.1393  7.1402  7.2015  7.2030
  7.2352  7.2360  7.2560  7.2577  7.2933  7.2939  7.3892  7.3914  7.4256  7.4264
  7.5172  7.5173  7.6221  7.6236  7.6709  7.6733  7.7269  7.7302  7.8067  7.8102
  7.8487  7.8497  7.9354  7.9362  8.0570  8.0594  8.1904  8.1907  8.2468  8.2486
  8.3567  8.3574  8.4741  8.4787  8.5802  8.5897  8.6521  8.6666  8.7866  8.7933
  8.8868  8.8950
   0.50000   0.35324   0.00000
 -1.5717 -1.5715 -1.5481 -1.5478 -1.5262 -1.5261 -1.5254 -1.5254 -1.1610 -1.1610
 -1.1594 -1.1594 -1.1511 -1.1511 -1.1496 -1.1496 -1.1466 -1.1466 -1.1415 -1.1415
 -1.1389 -1.1389 -1.1288 -1.1288 -1.1035 -1.1035 -1.1013 -1.1012 -0.5816 -0.5815
 -0.5094 -0.5094 -0.4705 -0.4705 -0.4378 -0.4376 -0.3942 -0.3939 -0.3540 -0.3539
 -0.3029 -0.3027 -0.2858 -0.2857 -0.2490 -0.2487 -0.2446 -0.2443 -0.2244 -0.2241
 -0.2219 -0.2218  0.5591  0.5593  0.6377  0.6379  0.7890  0.7891  0.8028  0.8029
  0.8430  0.8431  0.8887  0.8888  0.9937  0.9938  1.0231  1.0232  1.0734  1.0735
  1.1271  1.1271  1.1396  1.1396  1.1655  1.1656  1.2898  1.2899  1.3225  1.3225
  1.3561  1.3561  1.3977  1.3978  1.4477  1.4477  1.4762  1.4763  1.5271  1.5271
  1.6001  1.6001  1.7893  1.7894  1.8373  1.8374  1.9328  1.9330  1.9677  1.9678
  2.0269  2.0270  2.0753  2.0757  2.1560  2.1561  2.1874  2.1877  2.2214  2.2216
  2.2725  2.2726  2.2885  2.2886  2.3438  2.3439  2.3615  2.3616  2.4053  2.4053
  2.4298  2.4299  2.4558  2.4558  2.4751  2.4752  2.5079  2.5081  2.5391  2.5392
  2.5812  2.5814  2.6342  2.6343  2.7383  2.7385  2.8112  2.8116  2.8765  2.8769
  2.9029  2.9031  2.9271  2.9274  2.9534  2.9536  3.0006  3.0007  3.0739  3.0740
  3.1358  3.1361  3.1934  3.1935  3.2793  3.2797  3.2899  3.2901  3.3322  3.3324
  3.4026  3.4029  3.4254  3.4259  3.4548  3.4551  3.4766  3.4768  3.5351  3.5353
  3.6014  3.6015  3.6444  3.6445  3.6740  3.6741  3.7013  3.7016  3.7395  3.7397
  3.8136  3.8137  3.8547  3.8549  3.8950  3.8954  3.9351  3.9352  3.9800  3.9801
  3.9904  3.9911  4.0343  4.0346  4.0870  4.0873  4.1227  4.1232  4.1618  4.1621
  4.1986  4.1989  4.2457  4.2467  4.2868  4.2891  4.3896  4.3899  4.3981  4.3985
  4.4334  4.4335  4.4926  4.4929  4.5165  4.5168  4.5539  4.5541  4.5703  4.5717
  4.6029  4.6035  4.6525  4.6535  4.6951  4.6958  4.7822  4.7828  4.8211  4.8218
  4.8714  4.8720  4.9251  4.9252  4.9501  4.9505  5.0062  5.0076  5.0234  5.0239
  5.0818  5.0824  5.1171  5.1183  5.1289  5.1296  5.1770  5.1779  5.2636  5.2642
  5.2925  5.2934  5.3187  5.3197  5.3806  5.3813  5.4152  5.4156  5.4654  5.4663
  5.5518  5.5523  5.5848  5.5854  5.6718  5.6728  5.7066  5.7078  5.8194  5.8197
  5.8440  5.8446  5.9095  5.9102  5.9467  5.9471  5.9842  5.9852  6.0484  6.0495
  6.1240  6.1255  6.1645  6.1652  6.2058  6.2071  6.2730  6.2739  6.3096  6.3108
  6.3335  6.3343  6.3994  6.4031  6.4926  6.4930  6.5110  6.5128  6.5519  6.5542
  6.6127  6.6137  6.6216  6.6242  6.6484  6.6489  6.7004  6.7030  6.7447  6.7450
  6.7759  6.7761  6.8163  6.8180  6.8459  6.8475  6.8938  6.8942  6.9411  6.9419
  6.9777  6.9785  7.0370  7.0379  7.0995  7.1020  7.1430  7.1442  7.2042  7.2054
  7.2288  7.2300  7.2553  7.2567  7.2876  7.2883  7.3899  7.3925  7.4255  7.4259
  7.5202  7.5203  7.6220  7.6235  7.6702  7.6724  7.7254  7.7286  7.8066  7.8107
  7.8536  7.8546  7.9313  7.9321  8.0505  8.0529  8.1978  8.1982  8.2456  8.2475
  8.3538  8.3544  8.4685  8.4732  8.5789  8.5885  8.6523  8.6670  8.7892  8.7959
  8.8873  8.8957
   0.50000   0.37090   0.00000
 -1.5716 -1.5713 -1.5483 -1.5480 -1.5262 -1.5260 -1.5255 -1.5254 -1.1609 -1.1609
 -1.1595 -1.1595 -1.1511 -1.1511 -1.1496 -1.1496 -1.1466 -1.1466 -1.1415 -1.1415
 -1.1389 -1.1389 -1.1290 -1.1290 -1.1034 -1.1034 -1.1013 -1.1013 -0.5810 -0.5810
 -0.5085 -0.5084 -0.4710 -0.4709 -0.4379 -0.4377 -0.3955 -0.3952 -0.3541 -0.3541
 -0.3011 -0.3010 -0.2880 -0.2879 -0.2479 -0.2476 -0.2443 -0.2439 -0.2247 -0.2244
 -0.2228 -0.2226  0.5611  0.5613  0.6359  0.6361  0.7913  0.7913  0.8041  0.8042
  0.8428  0.8430  0.8881  0.8881  0.9941  0.9942  1.0222  1.0223  1.0730  1.0732
  1.1254  1.1254  1.1384  1.1385  1.1641  1.1642  1.2897  1.2898  1.3233  1.3233
  1.3556  1.3556  1.3967  1.3968  1.4525  1.4526  1.4750  1.4751  1.5318  1.5319
  1.5909  1.5910  1.7948  1.7948  1.8335  1.8336  1.9363  1.9365  1.9637  1.9638
  2.0367  2.0368  2.0786  2.0789  2.1476  2.1476  2.1863  2.1866  2.2249  2.2251
  2.2709  2.2709  2.2877  2.2878  2.3418  2.3420  2.3661  2.3663  2.4080  2.4081
  2.4329  2.4330  2.4520  2.4520  2.4745  2.4746  2.5039  2.5041  2.5367  2.5368
  2.5788  2.5790  2.6319  2.6320  2.7368  2.7370  2.8141  2.8145  2.8779  2.8783
  2.9027  2.9030  2.9261  2.9265  2.9576  2.9577  2.9952  2.9953  3.0819  3.0821
  3.1335  3.1338  3.1992  3.1993  3.2730  3.2733  3.2951  3.2952  3.3300  3.3302
  3.4053  3.4055  3.4240  3.4246  3.4530  3.4534  3.4708  3.4711  3.5335  3.5337
  3.6051  3.6053  3.6459  3.6460  3.6723  3.6724  3.6996  3.7000  3.7375  3.7377
  3.8116  3.8117  3.8616  3.8619  3.8948  3.8950  3.9331  3.9334  3.9826  3.9827
  3.9921  3.9926  4.0306  4.0309  4.0897  4.0899  4.1205  4.1210  4.1600  4.1604
  4.1975  4.1981  4.2417  4.2429  4.2855  4.2878  4.3915  4.3918  4.3997  4.4002
  4.4349  4.4350  4.4923  4.4927  4.5207  4.5210  4.5501  4.5503  4.5708  4.5730
  4.6070  4.6074  4.6485  4.6495  4.6949  4.6957  4.7886  4.7893  4.8195  4.8202
  4.8717  4.8722  4.9287  4.9289  4.9485  4.9490  5.0064  5.0074  5.0246  5.0254
  5.0846  5.0853  5.1145  5.1154  5.1271  5.1276  5.1798  5.1808  5.2686  5.2691
  5.2917  5.2926  5.3177  5.3188  5.3736  5.3742  5.4221  5.4224  5.4641  5.4651
  5.5538  5.5543  5.5827  5.5832  5.6648  5.6661  5.7014  5.7034  5.8200  5.8204
  5.8470  5.8477  5.9049  5.9058  5.9469  5.9475  5.9829  5.9840  6.0460  6.0472
  6.1282  6.1300  6.1631  6.1639  6.2080  6.2093  6.2765  6.2773  6.3084  6.3098
  6.3309  6.3317  6.4026  6.4062  6.4922  6.4925  6.5097  6.5115  6.5470  6.5495
  6.6166  6.6187  6.6238  6.6255  6.6478  6.6484  6.7041  6.7068  6.7476  6.7479
  6.7726  6.7730  6.8190  6.8204  6.8426  6.8439  6.8915  6.8921  6.9452  6.9463
  6.9786  6.9793  7.0355  7.0363  7.1013  7.1037  7.1467  7.1481  7.2063  7.2074
  7.2217  7.2230  7.2567  7.2581  7.2819  7.2827  7.3906  7.3936  7.4252  7.4255
  7.5225  7.5227  7.6220  7.6236  7.6694  7.6715  7.7242  7.7273  7.8063  7.8108
  7.8590  7.8601  7.9274  7.9282  8.0450  8.0474  8.2046  8.2051  8.2438  8.2458
  8.3517  8.3523  8.4638  8.4687  8.5779  8.5876  8.6524  8.6673  8.7914  8.7981
  8.8875  8.8962
   0.50000   0.38856   0.00000
 -1.5715 -1.5713 -1.5484 -1.5481 -1.5261 -1.5259 -1.5256 -1.5255 -1.1609 -1.1609
 -1.1595 -1.1595 -1.1511 -1.1510 -1.1496 -1.1496 -1.1465 -1.1465 -1.1415 -1.1414
 -1.1389 -1.1389 -1.1291 -1.1291 -1.1033 -1.1033 -1.1014 -1.1013 -0.5807 -0.5806
 -0.5078 -0.5077 -0.4714 -0.4713 -0.4379 -0.4377 -0.3965 -0.3961 -0.3542 -0.3541
 -0.2993 -0.2992 -0.2902 -0.2900 -0.2470 -0.2466 -0.2441 -0.2437 -0.2248 -0.2245
 -0.2235 -0.2233  0.5626  0.5629  0.6345  0.6347  0.7929  0.7930  0.8051  0.8052
  0.8428  0.8429  0.8875  0.8875  0.9946  0.9946  1.0215  1.0216  1.0728  1.0730
  1.1240  1.1240  1.1377  1.1378  1.1631  1.1632  1.2897  1.2898  1.3239  1.3240
  1.3552  1.3552  1.3960  1.3961  1.4563  1.4564  1.4740  1.4741  1.5368  1.5368
  1.5828  1.5828  1.8000  1.8000  1.8294  1.8295  1.9402  1.9405  1.9593  1.9594
  2.0443  2.0445  2.0836  2.0839  2.1385  2.1386  2.1856  2.1859  2.2278  2.2280
  2.2693  2.2694  2.2871  2.2872  2.3404  2.3405  2.3699  2.3700  2.4110  2.4111
  2.4351  2.4352  2.4479  2.4480  2.4748  2.4749  2.5000  2.5002  2.5351  2.5352
  2.5771  2.5774  2.6303  2.6304  2.7358  2.7360  2.8162  2.8167  2.8790  2.8794
  2.9026  2.9029  2.9246  2.9250  2.9630  2.9632  2.9896  2.9897  3.0892  3.0893
  3.1303  3.1307  3.2049  3.2051  3.2663  3.2667  3.3006  3.3007  3.3272  3.3274
  3.4080  3.4083  3.4222  3.4228  3.4519  3.4521  3.4658  3.4661  3.5329  3.5330
  3.6082  3.6084  3.6472  3.6473  3.6710  3.6711  3.6984  3.6988  3.7359  3.7361
  3.8093  3.8095  3.8681  3.8683  3.8943  3.8943  3.9309  3.9312  3.9855  3.9856
  3.9938  3.9943  4.0265  4.0270  4.0927  4.0929  4.1182  4.1187  4.1586  4.1589
  4.1970  4.1978  4.2388  4.2402  4.2844  4.2868  4.3930  4.3933  4.4008  4.4013
  4.4362  4.4363  4.4917  4.4922  4.5253  4.5255  4.5453  4.5455  4.5716  4.5742
  4.6111  4.6115  4.6447  4.6458  4.6948  4.6956  4.7952  4.7960  4.8167  4.8175
  4.8710  4.8715  4.9311  4.9314  4.9483  4.9489  5.0054  5.0061  5.0270  5.0282
  5.0858  5.0866  5.1108  5.1114  5.1278  5.1281  5.1825  5.1834  5.2721  5.2727
  5.2907  5.2915  5.3177  5.3189  5.3673  5.3678  5.4285  5.4289  5.4622  5.4636
  5.5570  5.5576  5.5797  5.5801  5.6580  5.6597  5.6988  5.7013  5.8202  5.8206
  5.8499  5.8507  5.9010  5.9021  5.9470  5.9477  5.9822  5.9832  6.0442  6.0456
  6.1321  6.1343  6.1613  6.1624  6.2096  6.2110  6.2790  6.2800  6.3079  6.3093
  6.3280  6.3288  6.4055  6.4090  6.4922  6.4924  6.5080  6.5101  6.5431  6.5456
  6.6188  6.6223  6.6266  6.6284  6.6467  6.6474  6.7065  6.7092  6.7508  6.7511
  6.7693  6.7701  6.8220  6.8232  6.8391  6.8400  6.8896  6.8905  6.9492  6.9506
  6.9787  6.9794  7.0344  7.0351  7.1024  7.1048  7.1501  7.1519  7.2071  7.2085
  7.2161  7.2170  7.2592  7.2605  7.2763  7.2773  7.3912  7.3945  7.4248  7.4252
  7.5242  7.5245  7.6221  7.6237  7.6687  7.6707  7.7233  7.7264  7.8060  7.8108
  7.8639  7.8651  7.9239  7.9249  8.0409  8.0432  8.2103  8.2110  8.2415  8.2437
  8.3503  8.3509  8.4602  8.4652  8.5772  8.5869  8.6525  8.6674  8.7931  8.7998
  8.8876  8.8965
   0.50000   0.40622   0.00000
 -1.5715 -1.5712 -1.5485 -1.5482 -1.5261 -1.5258 -1.5256 -1.5255 -1.1609 -1.1609
 -1.1595 -1.1595 -1.1510 -1.1510 -1.1497 -1.1496 -1.1465 -1.1465 -1.1414 -1.1414
 -1.1389 -1.1389 -1.1292 -1.1292 -1.1032 -1.1032 -1.1014 -1.1013 -0.5805 -0.5804
 -0.5074 -0.5073 -0.4716 -0.4715 -0.4379 -0.4376 -0.3971 -0.3967 -0.3543 -0.3542
 -0.2976 -0.2974 -0.2922 -0.2920 -0.2464 -0.2461 -0.2439 -0.2435 -0.2247 -0.2245
 -0.2241 -0.2239  0.5635  0.5638  0.6336  0.6339  0.7939  0.7939  0.8057  0.8058
  0.8428  0.8430  0.8870  0.8871  0.9949  0.9950  1.0210  1.0211  1.0727  1.0729
  1.1231  1.1231  1.1374  1.1374  1.1625  1.1626  1.2897  1.2898  1.3243  1.3244
  1.3549  1.3549  1.3956  1.3957  1.4588  1.4589  1.4731  1.4732  1.5411  1.5411
  1.5765  1.5766  1.8042  1.8043  1.8257  1.8258  1.9443  1.9446  1.9548  1.9548
  2.0488  2.0490  2.0894  2.0896  2.1304  2.1305  2.1851  2.1855  2.2298  2.2300
  2.2682  2.2682  2.2867  2.2868  2.3395  2.3397  2.3723  2.3725  2.4132  2.4134
  2.4369  2.4371  2.4441  2.4442  2.4758  2.4759  2.4970  2.4971  2.5343  2.5344
  2.5762  2.5765  2.6293  2.6294  2.7351  2.7353  2.8175  2.8180  2.8797  2.8802
  2.9025  2.9028  2.9234  2.9238  2.9685  2.9687  2.9842  2.9843  3.0946  3.0948
  3.1273  3.1277  3.2094  3.2097  3.2610  3.2614  3.3054  3.3055  3.3242  3.3244
  3.4106  3.4108  3.4201  3.4207  3.4513  3.4515  3.4623  3.4627  3.5327  3.5328
  3.6102  3.6104  3.6481  3.6483  3.6702  3.6703  3.6978  3.6981  3.7349  3.7351
  3.8076  3.8078  3.8728  3.8729  3.8935  3.8937  3.9289  3.9294  3.9879  3.9880
  3.9951  3.9956  4.0231  4.0237  4.0952  4.0954  4.1162  4.1167  4.1575  4.1579
  4.1968  4.1978  4.2370  4.2386  4.2838  4.2861  4.3940  4.3943  4.4012  4.4018
  4.4371  4.4373  4.4912  4.4917  4.5300  4.5303  4.5401  4.5404  4.5722  4.5750
  4.6143  4.6148  4.6418  4.6430  4.6947  4.6955  4.8017  4.8025  4.8128  4.8136
  4.8702  4.8707  4.9323  4.9328  4.9487  4.9494  5.0044  5.0049  5.0292  5.0306
  5.0858  5.0866  5.1085  5.1089  5.1286  5.1289  5.1844  5.1853  5.2743  5.2749
  5.2897  5.2904  5.3183  5.3197  5.3627  5.3632  5.4334  5.4340  5.4603  5.4619
  5.5610  5.5619  5.5759  5.5762  5.6534  5.6552  5.6976  5.7003  5.8202  5.8206
  5.8521  5.8529  5.8984  5.8996  5.9470  5.9478  5.9817  5.9828  6.0430  6.0446
  6.1350  6.1376  6.1595  6.1609  6.2106  6.2121  6.2806  6.2818  6.3080  6.3096
  6.3256  6.3265  6.4076  6.4110  6.4924  6.4927  6.5064  6.5089  6.5406  6.5431
  6.6198  6.6238  6.6293  6.6314  6.6455  6.6463  6.7076  6.7104  6.7538  6.7541
  6.7665  6.7675  6.8247  6.8265  6.8358  6.8361  6.8884  6.8894  6.9522  6.9538
  6.9785  6.9790  7.0338  7.0344  7.1029  7.1053  7.1528  7.1547  7.2056  7.2075
  7.2140  7.2145  7.2624  7.2636  7.2712  7.2724  7.3916  7.3952  7.4245  7.4251
  7.5252  7.5255  7.6222  7.6238  7.6682  7.6702  7.7228  7.7259  7.8058  7.8107
  7.8674  7.8688  7.9214  7.9225  8.0382  8.0406  8.2143  8.2153  8.2392  8.2418
  8.3496  8.3501  8.4580  8.4631  8.5768  8.5865  8.6526  8.6676  8.7941  8.8008
  8.8876  8.8966
   0.50000   0.42389   0.00000
 -1.5714 -1.5712 -1.5485 -1.5482 -1.5260 -1.5257 -1.5257 -1.5255 -1.1609 -1.1609
 -1.1596 -1.1595 -1.1510 -1.1510 -1.1497 -1.1497 -1.1465 -1.1465 -1.1414 -1.1414
 -1.1389 -1.1389 -1.1292 -1.1292 -1.1032 -1.1032 -1.1014 -1.1013 -0.5804 -0.5803
 -0.5072 -0.5071 -0.4717 -0.4716 -0.4379 -0.4376 -0.3973 -0.3969 -0.3543 -0.3542
 -0.2966 -0.2964 -0.2933 -0.2931 -0.2462 -0.2459 -0.2439 -0.2435 -0.2246 -0.2245
 -0.2245 -0.2241  0.5639  0.5642  0.6333  0.6336  0.7942  0.7943  0.8059  0.8060
  0.8428  0.8430  0.8868  0.8869  0.9950  0.9951  1.0208  1.0210  1.0727  1.0728
  1.1228  1.1228  1.1373  1.1373  1.1623  1.1623  1.2897  1.2898  1.3244  1.3246
  1.3548  1.3548  1.3954  1.3956  1.4596  1.4598  1.4728  1.4729  1.5429  1.5430
  1.5740  1.5741  1.8061  1.8061  1.8241  1.8242  1.9472  1.9477  1.9517  1.9518
  2.0502  2.0505  2.0924  2.0926  2.1267  2.1268  2.1850  2.1853  2.2304  2.2307
  2.2678  2.2678  2.2865  2.2867  2.3392  2.3394  2.3732  2.3734  2.4141  2.4143
  2.4382  2.4385  2.4419  2.4420  2.4763  2.4764  2.4957  2.4959  2.5340  2.5341
  2.5759  2.5762  2.6289  2.6290  2.7349  2.7351  2.8180  2.8185  2.8799  2.8804
  2.9025  2.9028  2.9230  2.9234  2.9717  2.9720  2.9811  2.9812  3.0968  3.0969
  3.1259  3.1264  3.2112  3.2115  3.2589  3.2593  3.3076  3.3077  3.3227  3.3229
  3.4118  3.4121  3.4190  3.4196  3.4512  3.4514  3.4610  3.4614  3.5327  3.5328
  3.6109  3.6110  3.6484  3.6486  3.6699  3.6700  3.6975  3.6979  3.7345  3.7347
  3.8070  3.8072  3.8747  3.8747  3.8931  3.8934  3.9281  3.9286  3.9889  3.9890
  3.9956  3.9961  4.0217  4.0224  4.0962  4.0964  4.1154  4.1158  4.1572  4.1575
  4.1968  4.1978  4.2363  4.2380  4.2835  4.2859  4.3944  4.3947  4.4013  4.4018
  4.4374  4.4377  4.4909  4.4915  4.5347  4.5352  4.5353  4.5355  4.5724  4.5752
  4.6155  4.6161  4.6407  4.6418  4.6947  4.6955  4.8073  4.8077  4.8085  4.8089
  4.8698  4.8703  4.9327  4.9332  4.9489  4.9496  5.0040  5.0045  5.0301  5.0316
  5.0856  5.0864  5.1077  5.1081  5.1289  5.1292  5.1851  5.1860  5.2750  5.2757
  5.2892  5.2900  5.3187  5.3202  5.3610  5.3615  5.4353  5.4360  5.4593  5.4611
  5.5634  5.5647  5.5733  5.5738  5.6517  5.6537  5.6972  5.7000  5.8201  5.8206
  5.8529  5.8537  5.8974  5.8987  5.9470  5.9478  5.9816  5.9827  6.0426  6.0443
  6.1362  6.1390  6.1587  6.1602  6.2109  6.2125  6.2811  6.2824  6.3082  6.3098
  6.3246  6.3255  6.4083  6.4117  6.4925  6.4930  6.5057  6.5084  6.5398  6.5423
  6.6202  6.6242  6.6304  6.6326  6.6449  6.6457  6.7080  6.7107  6.7552  6.7557
  6.7650  6.7662  6.8262  6.8289  6.8335  6.8343  6.8880  6.8890  6.9533  6.9550
  6.9782  6.9788  7.0336  7.0342  7.1031  7.1055  7.1539  7.1558  7.2044  7.2064
  7.2138  7.2142  7.2650  7.2664  7.2675  7.2694  7.3917  7.3954  7.4243  7.4250
  7.5255  7.5259  7.6223  7.6238  7.6680  7.6700  7.7226  7.7257  7.8057  7.8107
  7.8687  7.8702  7.9204  7.9217  8.0373  8.0397  8.2159  8.2170  8.2383  8.2409
  8.3493  8.3498  8.4572  8.4623  8.5766  8.5863  8.6526  8.6676  8.7945  8.8011
  8.8876  8.8967
   25
   0.50000   0.42389   0.00000
 -1.5714 -1.5712 -1.5485 -1.5482 -1.5260 -1.5257 -1.5257 -1.5255 -1.1609 -1.1609
 -1.1596 -1.1595 -1.1510 -1.1510 -1.1497 -1.1497 -1.1465 -1.1465 -1.1414 -1.1414
 -1.1389 -1.1389 -1.1292 -1.1292 -1.1032 -1.1032 -1.1014 -1.1013 -0.5804 -0.5803
 -0.5072 -0.5071 -0.4717 -0.4716 -0.4379 -0.4376 -0.3973 -0.3969 -0.3543 -0.3542
 -0.2966 -0.2964 -0.2933 -0.2931 -0.2462 -0.2459 -0.2439 -0.2435 -0.2246 -0.2245
 -0.2245 -0.2241  0.5639  0.5642  0.6333  0.6336  0.7942  0.7943  0.8059  0.8060
  0.8428  0.8430  0.8868  0.8869  0.9950  0.9951  1.0208  1.0210  1.0727  1.0728
  1.1228  1.1228  1.1373  1.1373  1.1623  1.1623  1.2897  1.2898  1.3244  1.3246
  1.3548  1.3548  1.3954  1.3956  1.4596  1.4598  1.4728  1.4729  1.5429  1.5430
  1.5740  1.5741  1.8061  1.8061  1.8241  1.8242  1.9472  1.9477  1.9517  1.9518
  2.0502  2.0505  2.0924  2.0926  2.1267  2.1268  2.1850  2.1853  2.2304  2.2307
  2.2678  2.2678  2.2865  2.2867  2.3392  2.3394  2.3732  2.3734  2.4141  2.4143
  2.4382  2.4385  2.4419  2.4420  2.4763  2.4764  2.4957  2.4959  2.5340  2.5341
  2.5759  2.5762  2.6289  2.6290  2.7349  2.7351  2.8180  2.8185  2.8799  2.8804
  2.9025  2.9028  2.9230  2.9234  2.9717  2.9720  2.9811  2.9812  3.0968  3.0969
  3.1259  3.1264  3.2112  3.2115  3.2589  3.2593  3.3076  3.3077  3.3227  3.3229
  3.4118  3.4121  3.4190  3.4196  3.4512  3.4514  3.4610  3.4614  3.5327  3.5328
  3.6109  3.6110  3.6484  3.6486  3.6699  3.6700  3.6975  3.6979  3.7345  3.7347
  3.8070  3.8072  3.8747  3.8747  3.8931  3.8934  3.9281  3.9286  3.9889  3.9890
  3.9956  3.9961  4.0217  4.0224  4.0962  4.0964  4.1154  4.1158  4.1572  4.1575
  4.1968  4.1978  4.2363  4.2380  4.2835  4.2859  4.3944  4.3947  4.4013  4.4018
  4.4374  4.4377  4.4909  4.4915  4.5347  4.5352  4.5353  4.5355  4.5724  4.5752
  4.6155  4.6161  4.6407  4.6418  4.6947  4.6955  4.8073  4.8077  4.8085  4.8089
  4.8698  4.8703  4.9327  4.9332  4.9489  4.9496  5.0040  5.0045  5.0301  5.0316
  5.0856  5.0864  5.1077  5.1081  5.1289  5.1292  5.1851  5.1860  5.2750  5.2757
  5.2892  5.2900  5.3187  5.3202  5.3610  5.3615  5.4353  5.4360  5.4593  5.4611
  5.5634  5.5647  5.5733  5.5738  5.6517  5.6537  5.6972  5.7000  5.8201  5.8206
  5.8529  5.8537  5.8974  5.8987  5.9470  5.9478  5.9816  5.9827  6.0426  6.0443
  6.1362  6.1390  6.1587  6.1602  6.2109  6.2125  6.2811  6.2824  6.3082  6.3098
  6.3246  6.3255  6.4083  6.4117  6.4925  6.4930  6.5057  6.5084  6.5398  6.5423
  6.6202  6.6242  6.6304  6.6326  6.6449  6.6457  6.7080  6.7107  6.7552  6.7557
  6.7650  6.7662  6.8262  6.8289  6.8335  6.8343  6.8880  6.8890  6.9533  6.9550
  6.9782  6.9788  7.0336  7.0342  7.1031  7.1055  7.1539  7.1558  7.2044  7.2064
  7.2138  7.2142  7.2650  7.2664  7.2675  7.2694  7.3917  7.3954  7.4243  7.4250
  7.5255  7.5259  7.6223  7.6238  7.6680  7.6700  7.7226  7.7257  7.8057  7.8107
  7.8687  7.8702  7.9204  7.9217  8.0373  8.0397  8.2159  8.2170  8.2383  8.2409
  8.3493  8.3498  8.4572  8.4623  8.5766  8.5863  8.6526  8.6676  8.7945  8.8011
  8.8876  8.8967
   0.47917   0.42389   0.00000
 -1.5715 -1.5713 -1.5484 -1.5481 -1.5261 -1.5259 -1.5256 -1.5254 -1.1609 -1.1609
 -1.1596 -1.1595 -1.1510 -1.1510 -1.1497 -1.1496 -1.1466 -1.1466 -1.1414 -1.1414
 -1.1389 -1.1389 -1.1291 -1.1291 -1.1032 -1.1032 -1.1014 -1.1013 -0.5805 -0.5804
 -0.5073 -0.5072 -0.4718 -0.4717 -0.4378 -0.4376 -0.3973 -0.3969 -0.3539 -0.3538
 -0.2969 -0.2968 -0.2929 -0.2928 -0.2481 -0.2478 -0.2422 -0.2418 -0.2260 -0.2257
 -0.2229 -0.2227  0.5628  0.5631  0.6346  0.6348  0.7931  0.7932  0.8069  0.8069
  0.8428  0.8429  0.8870  0.8870  0.9949  0.9950  1.0210  1.0212  1.0725  1.0726
  1.1216  1.1216  1.1384  1.1385  1.1631  1.1632  1.2894  1.2896  1.3242  1.3243
  1.3545  1.3545  1.3954  1.3955  1.4588  1.4589  1.4732  1.4733  1.5432  1.5432
  1.5749  1.5750  1.8021  1.8022  1.8275  1.8277  1.9425  1.9429  1.9570  1.9572
  2.0501  2.0504  2.0919  2.0921  2.1267  2.1268  2.1849  2.1852  2.2303  2.2305
  2.2678  2.2678  2.2867  2.2869  2.3386  2.3387  2.3725  2.3727  2.4136  2.4138
  2.4341  2.4343  2.4449  2.4450  2.4754  2.4756  2.4970  2.4972  2.5344  2.5346
  2.5762  2.5765  2.6291  2.6292  2.7364  2.7366  2.8163  2.8168  2.8801  2.8805
  2.8969  2.8970  2.9280  2.9283  2.9696  2.9697  2.9852  2.9854  3.0948  3.0950
  3.1293  3.1298  3.2101  3.2104  3.2594  3.2598  3.3035  3.3037  3.3240  3.3243
  3.4078  3.4080  3.4236  3.4242  3.4449  3.4452  3.4700  3.4704  3.5326  3.5327
  3.6103  3.6105  3.6491  3.6493  3.6706  3.6707  3.6954  3.6958  3.7351  3.7353
  3.8075  3.8077  3.8741  3.8742  3.8938  3.8940  3.9275  3.9279  3.9886  3.9887
  3.9953  3.9958  4.0226  4.0233  4.0966  4.0968  4.1156  4.1161  4.1568  4.1571
  4.1974  4.1984  4.2353  4.2369  4.2843  4.2866  4.3923  4.3925  4.4025  4.4029
  4.4373  4.4375  4.4887  4.4893  4.5229  4.5232  4.5450  4.5454  4.5732  4.5755
  4.6173  4.6179  4.6417  4.6428  4.6951  4.6958  4.8044  4.8049  4.8113  4.8117
  4.8694  4.8699  4.9321  4.9326  4.9487  4.9495  5.0028  5.0033  5.0323  5.0336
  5.0843  5.0850  5.1047  5.1051  5.1336  5.1339  5.1849  5.1858  5.2740  5.2746
  5.2895  5.2902  5.3201  5.3216  5.3606  5.3610  5.4361  5.4368  5.4596  5.4614
  5.5614  5.5624  5.5760  5.5767  5.6515  5.6535  5.6975  5.7003  5.8166  5.8170
  5.8537  5.8546  5.8956  5.8967  5.9482  5.9491  5.9824  5.9833  6.0448  6.0463
  6.1355  6.1382  6.1592  6.1607  6.2100  6.2116  6.2803  6.2815  6.3023  6.3033
  6.3304  6.3311  6.4088  6.4122  6.4845  6.4855  6.5137  6.5157  6.5409  6.5434
  6.6202  6.6242  6.6298  6.6318  6.6460  6.6468  6.7074  6.7100  6.7542  6.7546
  6.7660  6.7672  6.8256  6.8277  6.8364  6.8367  6.8877  6.8887  6.9534  6.9552
  6.9779  6.9784  7.0337  7.0343  7.1025  7.1048  7.1510  7.1527  7.2057  7.2072
  7.2158  7.2160  7.2650  7.2663  7.2677  7.2696  7.3905  7.3940  7.4256  7.4263
  7.5256  7.5260  7.6205  7.6220  7.6687  7.6706  7.7226  7.7256  7.8068  7.8117
  7.8690  7.8705  7.9202  7.9214  8.0379  8.0402  8.2153  8.2165  8.2380  8.2404
  8.3489  8.3495  8.4577  8.4626  8.5755  8.5852  8.6532  8.6682  8.7944  8.8011
  8.8884  8.8975
   0.45833   0.42389   0.00000
 -1.5717 -1.5715 -1.5482 -1.5479 -1.5263 -1.5260 -1.5255 -1.5253 -1.1609 -1.1609
 -1.1595 -1.1595 -1.1511 -1.1511 -1.1497 -1.1496 -1.1467 -1.1466 -1.1414 -1.1414
 -1.1390 -1.1390 -1.1288 -1.1288 -1.1033 -1.1033 -1.1013 -1.1012 -0.5808 -0.5807
 -0.5074 -0.5074 -0.4720 -0.4719 -0.4377 -0.4375 -0.3974 -0.3971 -0.3528 -0.3527
 -0.2978 -0.2977 -0.2922 -0.2921 -0.2510 -0.2507 -0.2402 -0.2398 -0.2271 -0.2268
 -0.2213 -0.2210  0.5599  0.5602  0.6381  0.6383  0.7906  0.7906  0.8090  0.8091
  0.8428  0.8429  0.8874  0.8874  0.9946  0.9947  1.0216  1.0217  1.0719  1.0720
  1.1188  1.1189  1.1412  1.1413  1.1655  1.1656  1.2887  1.2889  1.3233  1.3235
  1.3535  1.3535  1.3953  1.3955  1.4565  1.4566  1.4740  1.4742  1.5440  1.5440
  1.5776  1.5776  1.7940  1.7941  1.8342  1.8343  1.9370  1.9373  1.9646  1.9648
  2.0497  2.0499  2.0904  2.0905  2.1268  2.1269  2.1847  2.1850  2.2299  2.2301
  2.2679  2.2679  2.2873  2.2875  2.3366  2.3367  2.3701  2.3703  2.4119  2.4121
  2.4287  2.4289  2.4471  2.4473  2.4736  2.4738  2.5002  2.5003  2.5356  2.5358
  2.5771  2.5774  2.6297  2.6298  2.7408  2.7411  2.8116  2.8121  2.8756  2.8759
  2.8916  2.8919  2.9346  2.9349  2.9687  2.9689  2.9929  2.9931  3.0909  3.0911
  3.1372  3.1375  3.2071  3.2074  3.2606  3.2610  3.2948  3.2950  3.3246  3.3249
  3.4025  3.4027  3.4306  3.4311  3.4389  3.4393  3.4839  3.4843  3.5323  3.5324
  3.6085  3.6087  3.6511  3.6513  3.6724  3.6725  3.6900  3.6904  3.7364  3.7366
  3.8088  3.8090  3.8725  3.8728  3.8954  3.8956  3.9256  3.9261  3.9870  3.9871
  3.9950  3.9955  4.0252  4.0259  4.0976  4.0979  4.1164  4.1169  4.1557  4.1561
  4.1990  4.1999  4.2325  4.2340  4.2863  4.2885  4.3875  4.3877  4.4038  4.4041
  4.4367  4.4369  4.4822  4.4826  4.5120  4.5125  4.5502  4.5513  4.5749  4.5758
  4.6223  4.6230  4.6449  4.6459  4.6962  4.6968  4.8012  4.8017  4.8142  4.8147
  4.8680  4.8686  4.9306  4.9311  4.9476  4.9484  5.0013  5.0018  5.0368  5.0379
  5.0803  5.0808  5.1011  5.1018  5.1421  5.1425  5.1844  5.1854  5.2720  5.2725
  5.2900  5.2907  5.3238  5.3252  5.3595  5.3600  5.4387  5.4394  5.4603  5.4620
  5.5582  5.5589  5.5811  5.5821  5.6509  5.6529  5.6983  5.7009  5.8078  5.8081
  5.8546  5.8555  5.8911  5.8921  5.9497  5.9506  5.9861  5.9870  6.0504  6.0518
  6.1336  6.1361  6.1604  6.1618  6.2070  6.2089  6.2769  6.2780  6.2935  6.2941
  6.3390  6.3398  6.4102  6.4135  6.4729  6.4741  6.5244  6.5258  6.5446  6.5469
  6.6200  6.6238  6.6280  6.6295  6.6492  6.6502  6.7059  6.7083  6.7519  6.7522
  6.7681  6.7694  6.8253  6.8271  6.8421  6.8424  6.8867  6.8877  6.9538  6.9556
  6.9769  6.9773  7.0339  7.0344  7.1006  7.1029  7.1439  7.1450  7.2079  7.2085
  7.2211  7.2214  7.2650  7.2663  7.2681  7.2701  7.3877  7.3908  7.4287  7.4294
  7.5259  7.5263  7.6159  7.6172  7.6703  7.6720  7.7224  7.7253  7.8098  7.8145
  7.8699  7.8712  7.9195  7.9207  8.0395  8.0418  8.2136  8.2153  8.2368  8.2388
  8.3479  8.3484  8.4590  8.4634  8.5722  8.5821  8.6550  8.6698  8.7941  8.8008
  8.8907  8.8999
   0.43750   0.42389   0.00000
 -1.5720 -1.5718 -1.5478 -1.5475 -1.5265 -1.5263 -1.5253 -1.5251 -1.1609 -1.1609
 -1.1595 -1.1595 -1.1513 -1.1513 -1.1496 -1.1496 -1.1468 -1.1468 -1.1415 -1.1414
 -1.1390 -1.1390 -1.1283 -1.1283 -1.1034 -1.1034 -1.1012 -1.1012 -0.5813 -0.5812
 -0.5078 -0.5077 -0.4723 -0.4722 -0.4376 -0.4374 -0.3975 -0.3972 -0.3510 -0.3509
 -0.2989 -0.2987 -0.2915 -0.2914 -0.2539 -0.2537 -0.2389 -0.2384 -0.2276 -0.2273
 -0.2196 -0.2193  0.5556  0.5558  0.6434  0.6436  0.7874  0.7875  0.8114  0.8115
  0.8428  0.8429  0.8880  0.8880  0.9942  0.9942  1.0224  1.0225  1.0709  1.0711
  1.1156  1.1156  1.1447  1.1448  1.1692  1.1693  1.2876  1.2877  1.3220  1.3221
  1.3519  1.3520  1.3951  1.3953  1.4533  1.4534  1.4749  1.4750  1.5455  1.5456
  1.5817  1.5817  1.7844  1.7845  1.8415  1.8416  1.9321  1.9324  1.9727  1.9729
  2.0490  2.0493  2.0879  2.0881  2.1269  2.1270  2.1846  2.1849  2.2293  2.2295
  2.2677  2.2677  2.2885  2.2887  2.3336  2.3337  2.3659  2.3661  2.4085  2.4086
  2.4246  2.4247  2.4474  2.4476  2.4719  2.4720  2.5041  2.5042  2.5376  2.5377
  2.5785  2.5787  2.6307  2.6309  2.7477  2.7480  2.8051  2.8055  2.8630  2.8632
  2.8936  2.8940  2.9379  2.9381  2.9724  2.9727  3.0018  3.0020  3.0876  3.0878
  3.1462  3.1464  3.2034  3.2038  3.2620  3.2624  3.2846  3.2848  3.3222  3.3223
  3.3983  3.3984  3.4327  3.4332  3.4416  3.4421  3.4983  3.4987  3.5325  3.5326
  3.6057  3.6059  3.6540  3.6542  3.6727  3.6728  3.6856  3.6860  3.7378  3.7381
  3.8106  3.8108  3.8704  3.8708  3.8972  3.8973  3.9232  3.9236  3.9835  3.9836
  3.9955  3.9961  4.0291  4.0297  4.0993  4.0995  4.1176  4.1182  4.1540  4.1545
  4.2011  4.2019  4.2290  4.2303  4.2892  4.2912  4.3808  4.3810  4.4034  4.4039
  4.4348  4.4350  4.4736  4.4737  4.5042  4.5049  4.5509  4.5525  4.5764  4.5765
  4.6291  4.6295  4.6506  4.6515  4.6980  4.6984  4.7982  4.7987  4.8165  4.8170
  4.8661  4.8668  4.9283  4.9288  4.9452  4.9461  5.0014  5.0019  5.0407  5.0417
  5.0751  5.0755  5.1002  5.1010  5.1495  5.1500  5.1849  5.1860  5.2703  5.2709
  5.2905  5.2912  5.3277  5.3290  5.3592  5.3597  5.4427  5.4435  5.4610  5.4627
  5.5559  5.5563  5.5866  5.5877  5.6499  5.6521  5.6993  5.7018  5.7964  5.7967
  5.8534  5.8543  5.8860  5.8868  5.9488  5.9500  5.9946  5.9953  6.0578  6.0590
  6.1309  6.1330  6.1622  6.1634  6.2020  6.2042  6.2697  6.2705  6.2878  6.2883
  6.3465  6.3473  6.4121  6.4154  6.4626  6.4637  6.5325  6.5337  6.5511  6.5528
  6.6185  6.6216  6.6255  6.6275  6.6554  6.6567  6.7043  6.7063  6.7489  6.7493
  6.7703  6.7718  6.8261  6.8277  6.8488  6.8493  6.8853  6.8862  6.9541  6.9559
  6.9756  6.9758  7.0340  7.0344  7.0974  7.0997  7.1349  7.1356  7.2097  7.2099
  7.2282  7.2285  7.2648  7.2659  7.2691  7.2710  7.3846  7.3873  7.4324  7.4332
  7.5262  7.5265  7.6095  7.6107  7.6721  7.6736  7.7221  7.7248  7.8147  7.8192
  7.8715  7.8727  7.9185  7.9196  8.0419  8.0440  8.2113  8.2134  8.2344  8.2360
  8.3466  8.3474  8.4603  8.4640  8.5676  8.5776  8.6575  8.6720  8.7938  8.8006
  8.8944  8.9037
   0.41667   0.42389   0.00000
 -1.5725 -1.5722 -1.5473 -1.5470 -1.5267 -1.5265 -1.5252 -1.5250 -1.1610 -1.1610
 -1.1595 -1.1595 -1.1515 -1.1515 -1.1497 -1.1496 -1.1469 -1.1469 -1.1415 -1.1415
 -1.1391 -1.1391 -1.1276 -1.1276 -1.1035 -1.1035 -1.1011 -1.1011 -0.5819 -0.5819
 -0.5083 -0.5082 -0.4727 -0.4726 -0.4374 -0.4372 -0.3975 -0.3973 -0.3487 -0.3487
 -0.3000 -0.2999 -0.2909 -0.2907 -0.2569 -0.2566 -0.2385 -0.2380 -0.2273 -0.2270
 -0.2179 -0.2176  0.5504  0.5506  0.6500  0.6502  0.7840  0.7841  0.8136  0.8137
  0.8430  0.8432  0.8887  0.8887  0.9936  0.9937  1.0234  1.0235  1.0698  1.0699
  1.1124  1.1125  1.1486  1.1486  1.1738  1.1739  1.2859  1.2860  1.3202  1.3203
  1.3500  1.3500  1.3948  1.3950  1.4497  1.4498  1.4753  1.4755  1.5480  1.5481
  1.5869  1.5870  1.7741  1.7742  1.8487  1.8488  1.9281  1.9284  1.9810  1.9812
  2.0481  2.0483  2.0846  2.0848  2.1268  2.1269  2.1846  2.1849  2.2283  2.2285
  2.2670  2.2670  2.2903  2.2905  2.3297  2.3298  2.3596  2.3597  2.4035  2.4036
  2.4220  2.4221  2.4463  2.4465  2.4706  2.4707  2.5082  2.5083  2.5401  2.5403
  2.5801  2.5803  2.6322  2.6324  2.7563  2.7565  2.7976  2.7979  2.8484  2.8486
  2.8968  2.8972  2.9392  2.9393  2.9787  2.9789  3.0116  3.0119  3.0860  3.0863
  3.1533  3.1534  3.2011  3.2014  3.2631  3.2635  3.2742  3.2743  3.3172  3.3173
  3.3947  3.3949  3.4323  3.4327  3.4505  3.4511  3.5108  3.5112  3.5344  3.5346
  3.6019  3.6020  3.6548  3.6549  3.6695  3.6698  3.6878  3.6880  3.7391  3.7394
  3.8122  3.8125  3.8681  3.8686  3.8980  3.8982  3.9209  3.9213  3.9782  3.9785
  3.9967  3.9974  4.0338  4.0345  4.1013  4.1016  4.1192  4.1198  4.1519  4.1525
  4.2022  4.2030  4.2267  4.2276  4.2927  4.2945  4.3720  4.3722  4.4000  4.4007
  4.4306  4.4311  4.4671  4.4675  4.4987  4.4996  4.5483  4.5499  4.5776  4.5779
  4.6347  4.6352  4.6587  4.6597  4.7003  4.7005  4.7954  4.7960  4.8180  4.8185
  4.8641  4.8649  4.9246  4.9251  4.9428  4.9436  5.0031  5.0036  5.0423  5.0430
  5.0720  5.0724  5.1005  5.1014  5.1533  5.1536  5.1878  5.1889  5.2696  5.2703
  5.2911  5.2918  5.3298  5.3306  5.3615  5.3622  5.4481  5.4489  5.4615  5.4632
  5.5550  5.5552  5.5915  5.5929  5.6489  5.6511  5.7003  5.7026  5.7844  5.7847
  5.8492  5.8501  5.8815  5.8820  5.9463  5.9476  6.0064  6.0070  6.0652  6.0662
  6.1275  6.1292  6.1646  6.1656  6.1952  6.1976  6.2610  6.2615  6.2841  6.2846
  6.3530  6.3537  6.4139  6.4170  6.4544  6.4554  6.5379  6.5393  6.5583  6.5594
  6.6141  6.6165  6.6248  6.6275  6.6647  6.6663  6.7032  6.7051  6.7457  6.7461
  6.7722  6.7740  6.8280  6.8295  6.8556  6.8562  6.8839  6.8848  6.9542  6.9559
  6.9741  6.9744  7.0336  7.0340  7.0927  7.0949  7.1261  7.1266  7.2112  7.2114
  7.2355  7.2358  7.2637  7.2645  7.2712  7.2727  7.3822  7.3845  7.4359  7.4369
  7.5262  7.5265  7.6026  7.6036  7.6735  7.6748  7.7215  7.7240  7.8209  7.8251
  7.8739  7.8749  7.9171  7.9182  8.0445  8.0466  8.2086  8.2110  8.2306  8.2320
  8.3457  8.3469  8.4606  8.4636  8.5626  8.5728  8.6602  8.6744  8.7937  8.8005
  8.8990  8.9086
   0.39583   0.42389   0.00000
 -1.5730 -1.5727 -1.5467 -1.5464 -1.5269 -1.5267 -1.5251 -1.5249 -1.1610 -1.1610
 -1.1594 -1.1594 -1.1517 -1.1517 -1.1497 -1.1497 -1.1470 -1.1470 -1.1415 -1.1415
 -1.1392 -1.1392 -1.1269 -1.1268 -1.1037 -1.1036 -1.1010 -1.1009 -0.5828 -0.5827
 -0.5090 -0.5089 -0.4730 -0.4729 -0.4373 -0.4371 -0.3973 -0.3971 -0.3461 -0.3461
 -0.3011 -0.3010 -0.2903 -0.2902 -0.2598 -0.2595 -0.2389 -0.2385 -0.2262 -0.2260
 -0.2162 -0.2160  0.5446  0.5448  0.6575  0.6576  0.7805  0.7806  0.8154  0.8155
  0.8436  0.8437  0.8895  0.8895  0.9931  0.9932  1.0243  1.0244  1.0684  1.0686
  1.1098  1.1098  1.1526  1.1527  1.1791  1.1792  1.2837  1.2838  1.3180  1.3181
  1.3477  1.3477  1.3944  1.3945  1.4457  1.4458  1.4753  1.4755  1.5514  1.5515
  1.5931  1.5931  1.7634  1.7635  1.8557  1.8558  1.9248  1.9252  1.9892  1.9893
  2.0469  2.0472  2.0807  2.0809  2.1266  2.1267  2.1849  2.1851  2.2269  2.2271
  2.2657  2.2657  2.2926  2.2927  2.3253  2.3254  2.3516  2.3518  2.3978  2.3978
  2.4200  2.4201  2.4446  2.4448  2.4696  2.4698  2.5124  2.5125  2.5430  2.5431
  2.5819  2.5820  2.6343  2.6345  2.7640  2.7642  2.7909  2.7911  2.8344  2.8346
  2.8992  2.8996  2.9411  2.9412  2.9846  2.9848  3.0224  3.0227  3.0866  3.0869
  3.1558  3.1559  3.2026  3.2028  3.2632  3.2635  3.2647  3.2648  3.3113  3.3115
  3.3912  3.3915  3.4338  3.4342  3.4604  3.4610  3.5184  3.5187  3.5409  3.5410
  3.5974  3.5975  3.6472  3.6474  3.6726  3.6728  3.6935  3.6937  3.7407  3.7410
  3.8130  3.8133  3.8660  3.8666  3.8971  3.8973  3.9196  3.9200  3.9720  3.9722
  3.9984  3.9990  4.0389  4.0395  4.1037  4.1039  4.1212  4.1218  4.1495  4.1500
  4.2006  4.2016  4.2276  4.2282  4.2963  4.2979  4.3605  4.3608  4.3927  4.3936
  4.4256  4.4262  4.4648  4.4654  4.4945  4.4955  4.5441  4.5452  4.5793  4.5795
  4.6381  4.6389  4.6680  4.6691  4.7031  4.7034  4.7927  4.7933  4.8188  4.8195
  4.8624  4.8633  4.9189  4.9194  4.9419  4.9424  5.0045  5.0051  5.0420  5.0425
  5.0725  5.0729  5.1005  5.1015  5.1534  5.1536  5.1929  5.1941  5.2701  5.2708
  5.2920  5.2925  5.3297  5.3299  5.3671  5.3681  5.4541  5.4549  5.4613  5.4631
  5.5558  5.5560  5.5954  5.5968  5.6479  5.6502  5.7010  5.7032  5.7728  5.7732
  5.8425  5.8435  5.8776  5.8780  5.9436  5.9450  6.0196  6.0202  6.0716  6.0724
  6.1234  6.1245  6.1676  6.1684  6.1872  6.1896  6.2531  6.2536  6.2808  6.2814
  6.3589  6.3595  6.4143  6.4172  6.4493  6.4501  6.5419  6.5436  6.5632  6.5639
  6.6076  6.6097  6.6265  6.6290  6.6762  6.6780  6.7037  6.7054  6.7424  6.7430
  6.7736  6.7757  6.8308  6.8321  6.8604  6.8612  6.8838  6.8847  6.9539  6.9554
  6.9728  6.9733  7.0327  7.0331  7.0866  7.0886  7.1186  7.1192  7.2126  7.2128
  7.2407  7.2419  7.2621  7.2627  7.2744  7.2756  7.3809  7.3831  7.4390  7.4400
  7.5257  7.5260  7.5960  7.5970  7.6742  7.6755  7.7207  7.7231  7.8279  7.8319
  7.8772  7.8780  7.9156  7.9168  8.0470  8.0490  8.2057  8.2081  8.2257  8.2271
  8.3457  8.3472  8.4591  8.4614  8.5582  8.5683  8.6627  8.6766  8.7941  8.8008
  8.9045  8.9143
   0.37500   0.42389   0.00000
 -1.5736 -1.5733 -1.5460 -1.5457 -1.5272 -1.5269 -1.5250 -1.5248 -1.1611 -1.1611
 -1.1594 -1.1594 -1.1520 -1.1520 -1.1497 -1.1497 -1.1471 -1.1471 -1.1416 -1.1416
 -1.1393 -1.1392 -1.1260 -1.1259 -1.1038 -1.1038 -1.1009 -1.1008 -0.5837 -0.5837
 -0.5099 -0.5098 -0.4733 -0.4732 -0.4371 -0.4369 -0.3969 -0.3967 -0.3434 -0.3433
 -0.3022 -0.3020 -0.2900 -0.2898 -0.2624 -0.2622 -0.2400 -0.2396 -0.2248 -0.2246
 -0.2146 -0.2143  0.5387  0.5388  0.6655  0.6657  0.7771  0.7772  0.8167  0.8168
  0.8445  0.8446  0.8902  0.8903  0.9927  0.9927  1.0252  1.0253  1.0669  1.0671
  1.1080  1.1081  1.1566  1.1567  1.1849  1.1849  1.2811  1.2812  1.3154  1.3155
  1.3453  1.3453  1.3938  1.3939  1.4416  1.4417  1.4749  1.4750  1.5556  1.5557
  1.6000  1.6000  1.7525  1.7525  1.8624  1.8626  1.9224  1.9228  1.9968  1.9969
  2.0457  2.0459  2.0765  2.0766  2.1263  2.1263  2.1854  2.1856  2.2251  2.2253
  2.2638  2.2639  2.2948  2.2949  2.3208  2.3209  2.3429  2.3431  2.3919  2.3920
  2.4175  2.4175  2.4433  2.4435  2.4692  2.4694  2.5165  2.5166  2.5456  2.5457
  2.5837  2.5838  2.6369  2.6371  2.7647  2.7650  2.7883  2.7884  2.8242  2.8243
  2.9008  2.9011  2.9438  2.9440  2.9891  2.9893  3.0336  3.0340  3.0897  3.0901
  3.1532  3.1534  3.2078  3.2079  3.2573  3.2575  3.2614  3.2617  3.3062  3.3065
  3.3876  3.3880  3.4367  3.4372  3.4700  3.4706  3.5215  3.5218  3.5511  3.5512
  3.5924  3.5924  3.6354  3.6357  3.6802  3.6804  3.6999  3.7001  3.7431  3.7433
  3.8122  3.8125  3.8648  3.8653  3.8941  3.8944  3.9194  3.9199  3.9650  3.9653
  4.0002  4.0009  4.0438  4.0444  4.1062  4.1063  4.1236  4.1242  4.1465  4.1470
  4.1965  4.1975  4.2322  4.2325  4.2995  4.3008  4.3470  4.3474  4.3826  4.3836
  4.4214  4.4221  4.4648  4.4656  4.4912  4.4921  4.5394  4.5402  4.5812  4.5814
  4.6400  4.6408  4.6761  4.6770  4.7066  4.7074  4.7897  4.7904  4.8195  4.8202
  4.8613  4.8622  4.9118  4.9123  4.9425  4.9428  5.0042  5.0047  5.0420  5.0423
  5.0755  5.0759  5.0991  5.1000  5.1520  5.1524  5.1986  5.2000  5.2710  5.2718
  5.2928  5.2931  5.3296  5.3299  5.3748  5.3761  5.4581  5.4593  5.4626  5.4640
  5.5585  5.5588  5.5978  5.5992  5.6473  5.6496  5.7015  5.7036  5.7624  5.7631
  5.8343  5.8354  5.8739  5.8743  5.9412  5.9426  6.0326  6.0332  6.0764  6.0771
  6.1180  6.1185  6.1707  6.1711  6.1802  6.1821  6.2467  6.2474  6.2776  6.2785
  6.3645  6.3652  6.4131  6.4155  6.4476  6.4482  6.5452  6.5470  6.5643  6.5647
  6.6008  6.6027  6.6301  6.6320  6.6874  6.6892  6.7074  6.7087  6.7395  6.7403
  6.7746  6.7769  6.8340  6.8352  6.8612  6.8622  6.8867  6.8874  6.9532  6.9546
  6.9716  6.9725  7.0310  7.0316  7.0794  7.0812  7.1132  7.1138  7.2137  7.2140
  7.2419  7.2439  7.2615  7.2626  7.2788  7.2802  7.3809  7.3830  7.4414  7.4425
  7.5245  7.5247  7.5907  7.5917  7.6743  7.6755  7.7199  7.7222  7.8353  7.8389
  7.8815  7.8822  7.9141  7.9154  8.0486  8.0507  8.2018  8.2034  8.2212  8.2229
  8.3468  8.3485  8.4550  8.4569  8.5549  8.5649  8.6649  8.6784  8.7950  8.8016
  8.9104  8.9205
   0.35417   0.42389   0.00000
 -1.5742 -1.5740 -1.5452 -1.5450 -1.5274 -1.5271 -1.5249 -1.5247 -1.1612 -1.1611
 -1.1594 -1.1593 -1.1524 -1.1524 -1.1497 -1.1497 -1.1472 -1.1471 -1.1416 -1.1416
 -1.1393 -1.1393 -1.1250 -1.1250 -1.1039 -1.1039 -1.1008 -1.1007 -0.5848 -0.5848
 -0.5111 -0.5110 -0.4735 -0.4734 -0.4368 -0.4366 -0.3962 -0.3961 -0.3408 -0.3406
 -0.3031 -0.3030 -0.2898 -0.2896 -0.2649 -0.2647 -0.2413 -0.2410 -0.2232 -0.2231
 -0.2130 -0.2128  0.5327  0.5328  0.6739  0.6741  0.7737  0.7738  0.8174  0.8175
  0.8458  0.8460  0.8908  0.8909  0.9924  0.9925  1.0258  1.0259  1.0652  1.0654
  1.1073  1.1074  1.1605  1.1606  1.1908  1.1908  1.2781  1.2782  1.3126  1.3127
  1.3428  1.3429  1.3929  1.3931  1.4375  1.4376  1.4741  1.4742  1.5603  1.5603
  1.6075  1.6075  1.7418  1.7418  1.8689  1.8690  1.9208  1.9211  2.0032  2.0033
  2.0444  2.0446  2.0725  2.0726  2.1260  2.1260  2.1858  2.1860  2.2227  2.2229
  2.2613  2.2613  2.2964  2.2965  2.3166  2.3167  2.3345  2.3346  2.3864  2.3864
  2.4139  2.4140  2.4429  2.4431  2.4694  2.4696  2.5207  2.5208  2.5479  2.5480
  2.5854  2.5855  2.6401  2.6403  2.7563  2.7566  2.7863  2.7864  2.8229  2.8231
  2.9021  2.9024  2.9466  2.9468  2.9925  2.9926  3.0444  3.0448  3.0954  3.0958
  3.1479  3.1482  3.2136  3.2136  3.2532  3.2534  3.2585  3.2587  3.3031  3.3034
  3.3839  3.3844  3.4405  3.4409  3.4787  3.4792  3.5235  3.5238  3.5616  3.5618
  3.5874  3.5875  3.6231  3.6234  3.6895  3.6897  3.7060  3.7062  3.7470  3.7471
  3.8094  3.8096  3.8648  3.8653  3.8898  3.8901  3.9197  3.9201  3.9576  3.9579
  4.0020  4.0027  4.0480  4.0485  4.1084  4.1087  4.1265  4.1270  4.1428  4.1433
  4.1918  4.1927  4.2388  4.2390  4.2999  4.3009  4.3342  4.3352  4.3717  4.3726
  4.4181  4.4189  4.4646  4.4655  4.4890  4.4898  4.5350  4.5355  4.5834  4.5837
  4.6408  4.6416  4.6812  4.6819  4.7116  4.7129  4.7863  4.7870  4.8205  4.8212
  4.8608  4.8617  4.9043  4.9050  4.9439  4.9441  5.0018  5.0024  5.0427  5.0428
  5.0800  5.0802  5.0960  5.0968  5.1512  5.1517  5.2034  5.2048  5.2718  5.2726
  5.2924  5.2928  5.3327  5.3334  5.3831  5.3846  5.4565  5.4583  5.4681  5.4692
  5.5628  5.5631  5.5984  5.5997  5.6475  5.6496  5.7020  5.7041  5.7537  5.7546
  5.8255  5.8268  5.8702  5.8707  5.9394  5.9408  6.0441  6.0447  6.0801  6.0807
  6.1104  6.1109  6.1682  6.1695  6.1803  6.1811  6.2419  6.2428  6.2752  6.2764
  6.3697  6.3708  6.4112  6.4128  6.4482  6.4489  6.5473  6.5493  6.5614  6.5617
  6.5949  6.5966  6.6348  6.6361  6.6951  6.6969  6.7154  6.7163  6.7377  6.7388
  6.7754  6.7778  6.8375  6.8384  6.8587  6.8597  6.8915  6.8922  6.9527  6.9538
  6.9703  6.9716  7.0287  7.0294  7.0719  7.0734  7.1097  7.1105  7.2147  7.2152
  7.2381  7.2402  7.2629  7.2642  7.2849  7.2865  7.3818  7.3839  7.4432  7.4442
  7.5227  7.5231  7.5869  7.5880  7.6738  7.6749  7.7192  7.7216  7.8423  7.8454
  7.8866  7.8872  7.9131  7.9146  8.0491  8.0512  8.1954  8.1958  8.2189  8.2215
  8.3488  8.3507  8.4483  8.4498  8.5532  8.5628  8.6667  8.6797  8.7964  8.8029
  8.9166  8.9269
   0.33333   0.42389   0.00000
 -1.5749 -1.5747 -1.5444 -1.5441 -1.5276 -1.5274 -1.5249 -1.5246 -1.1612 -1.1612
 -1.1593 -1.1593 -1.1528 -1.1527 -1.1498 -1.1498 -1.1472 -1.1472 -1.1417 -1.1417
 -1.1394 -1.1394 -1.1239 -1.1239 -1.1041 -1.1041 -1.1007 -1.1006 -0.5860 -0.5860
 -0.5126 -0.5125 -0.4735 -0.4735 -0.4364 -0.4363 -0.3953 -0.3951 -0.3383 -0.3382
 -0.3039 -0.3038 -0.2897 -0.2895 -0.2670 -0.2668 -0.2428 -0.2425 -0.2217 -0.2216
 -0.2116 -0.2113  0.5267  0.5269  0.6826  0.6827  0.7704  0.7705  0.8176  0.8177
  0.8475  0.8476  0.8912  0.8913  0.9924  0.9924  1.0261  1.0262  1.0633  1.0634
  1.1079  1.1079  1.1642  1.1643  1.1968  1.1968  1.2747  1.2748  1.3097  1.3097
  1.3404  1.3405  1.3919  1.3921  1.4335  1.4335  1.4730  1.4731  1.5650  1.5650
  1.6155  1.6156  1.7316  1.7317  1.8749  1.8751  1.9198  1.9201  2.0076  2.0077
  2.0434  2.0437  2.0692  2.0693  2.1257  2.1257  2.1859  2.1861  2.2195  2.2197
  2.2581  2.2581  2.2967  2.2968  2.3124  2.3124  2.3280  2.3281  2.3815  2.3815
  2.4095  2.4097  2.4433  2.4435  2.4703  2.4705  2.5247  2.5249  2.5498  2.5499
  2.5869  2.5870  2.6438  2.6440  2.7436  2.7439  2.7796  2.7797  2.8306  2.8307
  2.9038  2.9041  2.9485  2.9487  2.9961  2.9962  3.0537  3.0541  3.1038  3.1042
  3.1420  3.1423  3.2163  3.2165  3.2526  3.2529  3.2569  3.2571  3.3025  3.3028
  3.3804  3.3809  3.4444  3.4449  3.4853  3.4858  3.5254  3.5259  3.5697  3.5701
  3.5842  3.5843  3.6120  3.6124  3.6986  3.6988  3.7114  3.7116  3.7524  3.7525
  3.8051  3.8054  3.8662  3.8666  3.8848  3.8851  3.9198  3.9202  3.9501  3.9505
  4.0035  4.0041  4.0512  4.0517  4.1100  4.1104  4.1292  4.1296  4.1395  4.1399
  4.1879  4.1886  4.2460  4.2461  4.2930  4.2936  4.3285  4.3298  4.3610  4.3619
  4.4153  4.4160  4.4618  4.4629  4.4890  4.4895  4.5310  4.5313  4.5862  4.5865
  4.6407  4.6414  4.6827  4.6832  4.7181  4.7197  4.7825  4.7832  4.8217  4.8225
  4.8608  4.8617  4.8975  4.8982  4.9455  4.9455  4.9985  4.9990  5.0430  5.0433
  5.0828  5.0831  5.0943  5.0946  5.1513  5.1519  5.2067  5.2082  5.2715  5.2721
  5.2918  5.2923  5.3399  5.3408  5.3911  5.3928  5.4535  5.4554  5.4735  5.4745
  5.5675  5.5678  5.5980  5.5990  5.6488  5.6507  5.7029  5.7048  5.7468  5.7478
  5.8169  5.8183  5.8662  5.8668  5.9379  5.9393  6.0524  6.0533  6.0837  6.0843
  6.1007  6.1018  6.1630  6.1646  6.1850  6.1859  6.2386  6.2396  6.2744  6.2758
  6.3739  6.3757  6.4103  6.4112  6.4499  6.4507  6.5462  6.5480  6.5576  6.5578
  6.5902  6.5919  6.6395  6.6404  6.6997  6.7018  6.7230  6.7235  6.7383  6.7404
  6.7770  6.7791  6.8409  6.8416  6.8552  6.8561  6.8962  6.8970  6.9529  6.9538
  6.9689  6.9707  7.0258  7.0266  7.0649  7.0660  7.1081  7.1088  7.2153  7.2161
  7.2314  7.2332  7.2642  7.2654  7.2929  7.2944  7.3829  7.3849  7.4444  7.4453
  7.5210  7.5216  7.5846  7.5858  7.6727  7.6738  7.7191  7.7214  7.8487  7.8511
  7.8913  7.8922  7.9139  7.9156  8.0481  8.0502  8.1859  8.1863  8.2196  8.2229
  8.3515  8.3536  8.4394  8.4407  8.5528  8.5618  8.6680  8.6805  8.7985  8.8048
  8.9229  8.9335
   0.31250   0.42389   0.00000
 -1.5756 -1.5753 -1.5435 -1.5433 -1.5278 -1.5276 -1.5248 -1.5246 -1.1613 -1.1613
 -1.1593 -1.1593 -1.1532 -1.1532 -1.1498 -1.1498 -1.1472 -1.1472 -1.1418 -1.1418
 -1.1394 -1.1394 -1.1228 -1.1228 -1.1042 -1.1042 -1.1006 -1.1005 -0.5873 -0.5872
 -0.5142 -0.5142 -0.4735 -0.4735 -0.4359 -0.4358 -0.3941 -0.3940 -0.3364 -0.3362
 -0.3045 -0.3043 -0.2896 -0.2894 -0.2687 -0.2686 -0.2443 -0.2440 -0.2203 -0.2202
 -0.2103 -0.2100  0.5210  0.5211  0.6914  0.6915  0.7672  0.7673  0.8175  0.8176
  0.8494  0.8495  0.8912  0.8913  0.9926  0.9926  1.0262  1.0263  1.0611  1.0613
  1.1097  1.1097  1.1675  1.1676  1.2025  1.2026  1.2712  1.2713  1.3068  1.3068
  1.3381  1.3382  1.3907  1.3909  1.4297  1.4297  1.4717  1.4718  1.5691  1.5691
  1.6241  1.6241  1.7227  1.7227  1.8806  1.8807  1.9194  1.9197  2.0089  2.0090
  2.0432  2.0434  2.0674  2.0675  2.1255  2.1255  2.1854  2.1856  2.2154  2.2156
  2.2543  2.2544  2.2954  2.2955  2.3072  2.3072  2.3251  2.3253  2.3774  2.3774
  2.4050  2.4052  2.4444  2.4445  2.4716  2.4718  2.5286  2.5287  2.5514  2.5515
  2.5882  2.5883  2.6479  2.6481  2.7291  2.7294  2.7715  2.7716  2.8406  2.8408
  2.9052  2.9055  2.9501  2.9503  3.0006  3.0007  3.0613  3.0615  3.1139  3.1143
  3.1370  3.1373  3.2149  3.2150  3.2551  3.2554  3.2579  3.2581  3.3043  3.3046
  3.3773  3.3779  3.4482  3.4486  3.4898  3.4901  3.5270  3.5275  3.5711  3.5714
  3.5854  3.5859  3.6053  3.6056  3.7044  3.7045  3.7179  3.7181  3.7583  3.7585
  3.8014  3.8016  3.8682  3.8685  3.8796  3.8799  3.9193  3.9197  3.9429  3.9432
  4.0045  4.0050  4.0534  4.0540  4.1104  4.1108  4.1272  4.1275  4.1409  4.1416
  4.1853  4.1859  4.2517  4.2518  4.2803  4.2806  4.3298  4.3308  4.3523  4.3529
  4.4127  4.4134  4.4564  4.4577  4.4906  4.4909  4.5272  4.5275  4.5895  4.5899
  4.6401  4.6407  4.6812  4.6816  4.7254  4.7270  4.7785  4.7792  4.8230  4.8238
  4.8612  4.8620  4.8920  4.8928  4.9466  4.9466  4.9949  4.9954  5.0424  5.0427
  5.0792  5.0799  5.0984  5.0986  5.1523  5.1529  5.2086  5.2100  5.2695  5.2700
  5.2924  5.2930  5.3500  5.3511  5.3982  5.4000  5.4503  5.4522  5.4777  5.4787
  5.5702  5.5707  5.5986  5.5992  5.6515  5.6531  5.7040  5.7058  5.7419  5.7430
  5.8090  5.8105  5.8619  5.8625  5.9367  5.9379  6.0563  6.0574  6.0848  6.0855
  6.0943  6.0955  6.1592  6.1607  6.1900  6.1907  6.2368  6.2379  6.2757  6.2773
  6.3762  6.3786  6.4119  6.4126  6.4518  6.4527  6.5398  6.5410  6.5564  6.5569
  6.5866  6.5882  6.6433  6.6441  6.7034  6.7057  6.7257  6.7261  6.7407  6.7441
  6.7810  6.7825  6.8440  6.8445  6.8528  6.8534  6.8996  6.9006  6.9539  6.9546
  6.9675  6.9697  7.0226  7.0234  7.0590  7.0597  7.1077  7.1084  7.2151  7.2165
  7.2239  7.2251  7.2646  7.2655  7.3018  7.3032  7.3837  7.3854  7.4450  7.4458
  7.5199  7.5209  7.5835  7.5848  7.6713  7.6724  7.7195  7.7219  7.8541  7.8559
  7.8935  7.8951  7.9185  7.9200  8.0456  8.0477  8.1747  8.1754  8.2225  8.2261
  8.3545  8.3568  8.4290  8.4301  8.5533  8.5615  8.6690  8.6811  8.8010  8.8071
  8.9290  8.9399
   0.29167   0.42389   0.00000
 -1.5763 -1.5760 -1.5427 -1.5424 -1.5280 -1.5278 -1.5248 -1.5246 -1.1613 -1.1613
 -1.1593 -1.1593 -1.1536 -1.1536 -1.1498 -1.1498 -1.1471 -1.1471 -1.1419 -1.1419
 -1.1395 -1.1395 -1.1217 -1.1217 -1.1043 -1.1043 -1.1005 -1.1005 -0.5886 -0.5886
 -0.5161 -0.5160 -0.4735 -0.4734 -0.4351 -0.4350 -0.3928 -0.3926 -0.3352 -0.3349
 -0.3048 -0.3047 -0.2893 -0.2891 -0.2702 -0.2701 -0.2458 -0.2455 -0.2191 -0.2190
 -0.2091 -0.2089  0.5154  0.5156  0.7002  0.7004  0.7643  0.7643  0.8172  0.8173
  0.8514  0.8515  0.8909  0.8910  0.9932  0.9932  1.0261  1.0261  1.0588  1.0589
  1.1127  1.1127  1.1702  1.1703  1.2078  1.2078  1.2678  1.2679  1.3041  1.3041
  1.3359  1.3360  1.3894  1.3895  1.4262  1.4262  1.4701  1.4702  1.5720  1.5720
  1.6331  1.6331  1.7155  1.7156  1.8857  1.8858  1.9194  1.9196  2.0070  2.0071
  2.0436  2.0437  2.0673  2.0675  2.1255  2.1255  2.1839  2.1840  2.2108  2.2110
  2.2500  2.2501  2.2923  2.2924  2.3024  2.3025  2.3248  2.3249  2.3744  2.3744
  2.4011  2.4014  2.4459  2.4460  2.4733  2.4736  2.5319  2.5320  2.5531  2.5532
  2.5891  2.5892  2.6524  2.6526  2.7139  2.7142  2.7637  2.7638  2.8493  2.8495
  2.9038  2.9040  2.9544  2.9546  3.0062  3.0064  3.0674  3.0676  3.1222  3.1224
  3.1360  3.1362  3.2106  3.2108  3.2602  3.2604  3.2604  3.2608  3.3082  3.3084
  3.3749  3.3755  3.4513  3.4516  3.4921  3.4924  3.5269  3.5274  3.5682  3.5686
  3.5844  3.5849  3.6090  3.6092  3.7052  3.7053  3.7256  3.7258  3.7628  3.7630
  3.8010  3.8013  3.8689  3.8691  3.8757  3.8762  3.9178  3.9182  3.9365  3.9369
  4.0047  4.0052  4.0548  4.0553  4.1088  4.1093  4.1212  4.1215  4.1470  4.1478
  4.1843  4.1850  4.2494  4.2499  4.2727  4.2730  4.3300  4.3303  4.3495  4.3501
  4.4102  4.4108  4.4498  4.4511  4.4918  4.4920  4.5244  4.5246  4.5932  4.5935
  4.6392  4.6398  4.6777  4.6780  4.7327  4.7341  4.7745  4.7752  4.8239  4.8246
  4.8615  4.8622  4.8887  4.8895  4.9469  4.9470  4.9911  4.9916  5.0409  5.0414
  5.0735  5.0742  5.1042  5.1045  5.1537  5.1543  5.2093  5.2106  5.2668  5.2671
  5.2945  5.2949  5.3612  5.3623  5.4037  5.4059  5.4478  5.4495  5.4806  5.4815
  5.5687  5.5696  5.6013  5.6016  5.6562  5.6575  5.7051  5.7065  5.7394  5.7405
  5.8021  5.8039  5.8572  5.8581  5.9354  5.9366  6.0555  6.0567  6.0760  6.0774
  6.0994  6.1006  6.1571  6.1583  6.1940  6.1946  6.2364  6.2375  6.2795  6.2812
  6.3764  6.3792  6.4166  6.4175  6.4529  6.4540  6.5310  6.5322  6.5562  6.5568
  6.5835  6.5851  6.6456  6.6466  6.7054  6.7077  6.7259  6.7265  6.7415  6.7457
  6.7872  6.7885  6.8458  6.8464  6.8532  6.8534  6.9016  6.9026  6.9548  6.9553
  6.9673  6.9697  7.0194  7.0201  7.0549  7.0551  7.1081  7.1088  7.2105  7.2121
  7.2200  7.2205  7.2638  7.2646  7.3108  7.3121  7.3835  7.3851  7.4451  7.4457
  7.5203  7.5216  7.5832  7.5846  7.6699  7.6709  7.7206  7.7230  7.8586  7.8596
  7.8930  7.8955  7.9267  7.9280  8.0419  8.0440  8.1628  8.1637  8.2267  8.2304
  8.3575  8.3601  8.4181  8.4191  8.5543  8.5617  8.6698  8.6813  8.8039  8.8097
  8.9348  8.9460
   0.27083   0.42389   0.00000
 -1.5769 -1.5767 -1.5418 -1.5415 -1.5283 -1.5280 -1.5249 -1.5246 -1.1614 -1.1613
 -1.1593 -1.1593 -1.1540 -1.1540 -1.1498 -1.1498 -1.1471 -1.1471 -1.1420 -1.1420
 -1.1395 -1.1395 -1.1206 -1.1206 -1.1045 -1.1044 -1.1005 -1.1004 -0.5900 -0.5899
 -0.5180 -0.5180 -0.4734 -0.4733 -0.4342 -0.4341 -0.3912 -0.3911 -0.3348 -0.3345
 -0.3051 -0.3049 -0.2886 -0.2883 -0.2713 -0.2713 -0.2473 -0.2470 -0.2180 -0.2179
 -0.2081 -0.2079  0.5102  0.5103  0.7090  0.7091  0.7615  0.7616  0.8169  0.8169
  0.8534  0.8535  0.8901  0.8903  0.9940  0.9941  1.0259  1.0259  1.0564  1.0565
  1.1167  1.1167  1.1723  1.1724  1.2121  1.2121  1.2649  1.2650  1.3018  1.3019
  1.3338  1.3339  1.3879  1.3880  1.4231  1.4231  1.4684  1.4684  1.5729  1.5729
  1.6427  1.6427  1.7110  1.7111  1.8902  1.8903  1.9195  1.9197  2.0028  2.0029
  2.0438  2.0439  2.0689  2.0690  2.1256  2.1256  2.1806  2.1807  2.2062  2.2064
  2.2455  2.2456  2.2869  2.2870  2.3006  2.3006  2.3250  2.3251  2.3724  2.3724
  2.3986  2.3989  2.4477  2.4478  2.4753  2.4755  2.5346  2.5347  2.5552  2.5553
  2.5896  2.5897  2.6569  2.6572  2.6990  2.6992  2.7566  2.7567  2.8558  2.8560
  2.8969  2.8970  2.9643  2.9645  3.0125  3.0128  3.0730  3.0732  3.1222  3.1225
  3.1434  3.1437  3.2063  3.2065  3.2623  3.2624  3.2682  3.2686  3.3135  3.3137
  3.3733  3.3740  3.4535  3.4539  3.4925  3.4927  3.5247  3.5252  3.5644  3.5649
  3.5817  3.5820  3.6198  3.6200  3.7024  3.7025  3.7310  3.7311  3.7662  3.7664
  3.8052  3.8055  3.8654  3.8655  3.8760  3.8765  3.9147  3.9151  3.9319  3.9323
  4.0041  4.0045  4.0554  4.0560  4.1045  4.1048  4.1156  4.1159  4.1541  4.1550
  4.1850  4.1858  4.2372  4.2378  4.2745  4.2749  4.3243  4.3245  4.3552  4.3559
  4.4077  4.4082  4.4430  4.4443  4.4905  4.4907  4.5235  4.5236  4.5966  4.5969
  4.6387  4.6392  4.6730  4.6732  4.7393  4.7404  4.7708  4.7716  4.8240  4.8247
  4.8615  4.8620  4.8880  4.8887  4.9460  4.9462  4.9868  4.9873  5.0392  5.0399
  5.0682  5.0688  5.1086  5.1090  5.1557  5.1562  5.2090  5.2102  5.2647  5.2651
  5.2972  5.2975  5.3715  5.3728  5.4075  5.4100  5.4473  5.4488  5.4821  5.4829
  5.5643  5.5656  5.6042  5.6045  5.6633  5.6643  5.7053  5.7062  5.7399  5.7410
  5.7968  5.7987  5.8525  5.8535  5.9338  5.9349  6.0501  6.0508  6.0688  6.0698
  6.1069  6.1080  6.1563  6.1574  6.1970  6.1972  6.2374  6.2385  6.2855  6.2871
  6.3755  6.3783  6.4236  6.4245  6.4529  6.4541  6.5228  6.5240  6.5554  6.5561
  6.5809  6.5824  6.6466  6.6476  6.7032  6.7051  6.7263  6.7270  6.7424  6.7463
  6.7935  6.7950  6.8470  6.8476  6.8556  6.8562  6.9023  6.9033  6.9540  6.9547
  6.9698  6.9719  7.0167  7.0174  7.0523  7.0526  7.1091  7.1097  7.2013  7.2025
  7.2197  7.2206  7.2622  7.2628  7.3192  7.3207  7.3823  7.3837  7.4449  7.4453
  7.5222  7.5238  7.5834  7.5850  7.6689  7.6700  7.7223  7.7246  7.8617  7.8624
  7.8916  7.8948  7.9369  7.9381  8.0374  8.0393  8.1506  8.1518  8.2314  8.2350
  8.3599  8.3628  8.4078  8.4086  8.5554  8.5620  8.6705  8.6815  8.8070  8.8125
  8.9401  8.9516
   0.25000   0.42389   0.00000
 -1.5776 -1.5774 -1.5409 -1.5406 -1.5285 -1.5282 -1.5249 -1.5247 -1.1614 -1.1614
 -1.1593 -1.1593 -1.1545 -1.1544 -1.1498 -1.1498 -1.1471 -1.1471 -1.1421 -1.1420
 -1.1396 -1.1396 -1.1195 -1.1194 -1.1045 -1.1045 -1.1004 -1.1004 -0.5913 -0.5912
 -0.5200 -0.5200 -0.4734 -0.4733 -0.4329 -0.4328 -0.3896 -0.3894 -0.3352 -0.3349
 -0.3053 -0.3051 -0.2874 -0.2870 -0.2722 -0.2722 -0.2488 -0.2485 -0.2171 -0.2171
 -0.2072 -0.2070  0.5053  0.5054  0.7175  0.7176  0.7591  0.7592  0.8165  0.8165
  0.8553  0.8554  0.8889  0.8890  0.9953  0.9953  1.0255  1.0255  1.0540  1.0541
  1.1215  1.1215  1.1737  1.1738  1.2152  1.2152  1.2625  1.2626  1.3003  1.3004
  1.3317  1.3318  1.3863  1.3864  1.4205  1.4205  1.4665  1.4666  1.5711  1.5711
  1.6528  1.6529  1.7095  1.7097  1.8941  1.8942  1.9194  1.9196  1.9976  1.9977
  2.0434  2.0434  2.0714  2.0715  2.1260  2.1260  2.1749  2.1749  2.2027  2.2028
  2.2410  2.2411  2.2808  2.2810  2.3007  2.3007  2.3246  2.3246  2.3714  2.3714
  2.3983  2.3986  2.4497  2.4497  2.4773  2.4776  2.5364  2.5365  2.5579  2.5581
  2.5898  2.5899  2.6610  2.6613  2.6852  2.6854  2.7502  2.7503  2.8603  2.8606
  2.8849  2.8850  2.9785  2.9786  3.0188  3.0191  3.0791  3.0793  3.1188  3.1192
  3.1521  3.1524  3.2044  3.2046  3.2640  3.2641  3.2778  3.2781  3.3200  3.3202
  3.3728  3.3735  3.4550  3.4553  3.4907  3.4909  3.5213  3.5217  3.5605  3.5610
  3.5809  3.5811  3.6326  3.6327  3.6965  3.6967  3.7324  3.7325  3.7711  3.7713
  3.8118  3.8121  3.8608  3.8609  3.8772  3.8778  3.9097  3.9101  3.9301  3.9306
  4.0027  4.0031  4.0554  4.0559  4.0972  4.0974  4.1116  4.1121  4.1608  4.1616
  4.1871  4.1880  4.2238  4.2245  4.2782  4.2786  4.3173  4.3174  4.3647  4.3654
  4.4051  4.4056  4.4370  4.4383  4.4860  4.4864  4.5251  4.5252  4.5990  4.5993
  4.6390  4.6395  4.6677  4.6679  4.7444  4.7451  4.7680  4.7690  4.8235  4.8241
  4.8613  4.8618  4.8894  4.8901  4.9439  4.9440  4.9818  4.9823  5.0380  5.0388
  5.0636  5.0642  5.1106  5.1111  5.1582  5.1586  5.2080  5.2090  5.2643  5.2650
  5.2997  5.3000  5.3791  5.3807  5.4099  5.4128  5.4497  5.4509  5.4826  5.4833
  5.5591  5.5605  5.6050  5.6055  5.6728  5.6735  5.7042  5.7047  5.7435  5.7446
  5.7935  5.7954  5.8480  5.8492  5.9316  5.9326  6.0411  6.0419  6.0648  6.0650
  6.1138  6.1149  6.1567  6.1576  6.1990  6.1993  6.2394  6.2406  6.2930  6.2945
  6.3746  6.3772  6.4305  6.4314  6.4520  6.4532  6.5165  6.5176  6.5536  6.5543
  6.5787  6.5802  6.6462  6.6471  6.6952  6.6971  6.7282  6.7288  6.7449  6.7486
  6.7980  6.7996  6.8487  6.8491  6.8582  6.8592  6.9022  6.9032  6.9524  6.9533
  6.9746  6.9763  7.0149  7.0157  7.0514  7.0521  7.1103  7.1108  7.1909  7.1919
  7.2200  7.2211  7.2599  7.2604  7.3263  7.3281  7.3803  7.3818  7.4445  7.4448
  7.5253  7.5270  7.5842  7.5859  7.6689  7.6699  7.7242  7.7264  7.8628  7.8638
  7.8908  7.8945  7.9477  7.9487  8.0325  8.0343  8.1385  8.1399  8.2356  8.2391
  8.3612  8.3644  8.3995  8.4000  8.5565  8.5623  8.6712  8.6817  8.8103  8.8155
  8.9450  8.9568
   0.22917   0.42389   0.00000
 -1.5783 -1.5780 -1.5400 -1.5397 -1.5287 -1.5284 -1.5250 -1.5247 -1.1614 -1.1614
 -1.1593 -1.1593 -1.1549 -1.1548 -1.1498 -1.1497 -1.1471 -1.1471 -1.1421 -1.1421
 -1.1396 -1.1396 -1.1183 -1.1183 -1.1046 -1.1046 -1.1004 -1.1004 -0.5927 -0.5926
 -0.5220 -0.5220 -0.4734 -0.4733 -0.4314 -0.4313 -0.3879 -0.3877 -0.3363 -0.3361
 -0.3056 -0.3055 -0.2855 -0.2851 -0.2729 -0.2729 -0.2501 -0.2499 -0.2165 -0.2164
 -0.2065 -0.2063  0.5007  0.5008  0.7255  0.7256  0.7574  0.7575  0.8161  0.8161
  0.8570  0.8571  0.8870  0.8872  0.9968  0.9968  1.0251  1.0251  1.0518  1.0519
  1.1268  1.1268  1.1743  1.1744  1.2169  1.2169  1.2608  1.2609  1.2998  1.2999
  1.3298  1.3299  1.3847  1.3848  1.4183  1.4184  1.4645  1.4645  1.5666  1.5666
  1.6636  1.6637  1.7114  1.7115  1.8971  1.8973  1.9191  1.9193  1.9922  1.9923
  2.0420  2.0421  2.0740  2.0741  2.1267  2.1268  2.1669  2.1670  2.2003  2.2005
  2.2366  2.2367  2.2754  2.2756  2.3015  2.3015  2.3233  2.3233  2.3711  2.3711
  2.4006  2.4008  2.4517  2.4518  2.4793  2.4796  2.5375  2.5377  2.5612  2.5614
  2.5898  2.5899  2.6615  2.6619  2.6759  2.6761  2.7444  2.7445  2.8630  2.8632
  2.8701  2.8703  2.9941  2.9942  3.0243  3.0246  3.0868  3.0870  3.1150  3.1155
  3.1569  3.1572  3.2073  3.2075  3.2657  3.2659  3.2881  3.2883  3.3273  3.3275
  3.3735  3.3743  3.4557  3.4560  3.4869  3.4871  3.5175  3.5178  3.5572  3.5578
  3.5817  3.5819  3.6448  3.6448  3.6888  3.6890  3.7317  3.7319  3.7762  3.7764
  3.8180  3.8183  3.8575  3.8577  3.8773  3.8780  3.9038  3.9042  3.9309  3.9314
  4.0008  4.0011  4.0544  4.0549  4.0890  4.0892  4.1085  4.1090  4.1662  4.1669
  4.1896  4.1903  4.2131  4.2139  4.2813  4.2818  4.3111  4.3112  4.3744  4.3750
  4.4030  4.4034  4.4323  4.4334  4.4797  4.4801  4.5282  4.5285  4.5998  4.6001
  4.6408  4.6413  4.6623  4.6625  4.7469  4.7471  4.7669  4.7681  4.8225  4.8231
  4.8613  4.8619  4.8923  4.8929  4.9402  4.9403  4.9764  4.9770  5.0374  5.0383
  5.0596  5.0602  5.1100  5.1106  5.1614  5.1617  5.2063  5.2072  5.2658  5.2667
  5.3016  5.3019  5.3829  5.3848  5.4121  5.4151  5.4540  5.4551  5.4831  5.4835
  5.5541  5.5558  5.6032  5.6038  5.6836  5.6842  5.7017  5.7020  5.7495  5.7506
  5.7923  5.7944  5.8441  5.8455  5.9288  5.9296  6.0318  6.0331  6.0617  6.0621
  6.1193  6.1203  6.1583  6.1591  6.2008  6.2013  6.2425  6.2436  6.3010  6.3024
  6.3743  6.3767  6.4327  6.4334  6.4542  6.4549  6.5123  6.5134  6.5508  6.5515
  6.5771  6.5784  6.6437  6.6444  6.6844  6.6868  6.7310  6.7317  6.7485  6.7520
  6.8003  6.8019  6.8501  6.8506  6.8594  6.8609  6.9018  6.9032  6.9515  6.9524
  6.9804  6.9816  7.0146  7.0157  7.0520  7.0530  7.1116  7.1120  7.1803  7.1812
  7.2201  7.2212  7.2569  7.2575  7.3315  7.3336  7.3786  7.3802  7.4440  7.4442
  7.5286  7.5303  7.5858  7.5877  7.6700  7.6711  7.7262  7.7284  7.8616  7.8627
  7.8919  7.8956  7.9580  7.9590  8.0279  8.0294  8.1268  8.1284  8.2388  8.2420
  8.3608  8.3639  8.3942  8.3946  8.5575  8.5624  8.6720  8.6819  8.8136  8.8185
  8.9493  8.9614
   0.20833   0.42389   0.00000
 -1.5789 -1.5787 -1.5391 -1.5389 -1.5289 -1.5286 -1.5251 -1.5248 -1.1614 -1.1614
 -1.1593 -1.1593 -1.1552 -1.1552 -1.1497 -1.1497 -1.1471 -1.1471 -1.1421 -1.1421
 -1.1397 -1.1397 -1.1173 -1.1172 -1.1047 -1.1047 -1.1005 -1.1004 -0.5940 -0.5939
 -0.5240 -0.5239 -0.4734 -0.4733 -0.4296 -0.4296 -0.3861 -0.3860 -0.3380 -0.3378
 -0.3061 -0.3060 -0.2831 -0.2827 -0.2733 -0.2733 -0.2515 -0.2512 -0.2161 -0.2160
 -0.2059 -0.2057  0.4965  0.4966  0.7324  0.7325  0.7568  0.7569  0.8157  0.8158
  0.8586  0.8587  0.8847  0.8849  0.9986  0.9986  1.0248  1.0248  1.0499  1.0500
  1.1324  1.1324  1.1741  1.1741  1.2174  1.2174  1.2595  1.2595  1.3003  1.3004
  1.3283  1.3284  1.3833  1.3834  1.4166  1.4166  1.4624  1.4624  1.5596  1.5596
  1.6749  1.6750  1.7163  1.7164  1.8990  1.8991  1.9186  1.9188  1.9874  1.9875
  2.0395  2.0396  2.0761  2.0762  2.1279  2.1279  2.1578  2.1578  2.1988  2.1990
  2.2325  2.2326  2.2711  2.2713  2.3019  2.3019  2.3219  2.3220  2.3712  2.3713
  2.4054  2.4056  2.4538  2.4539  2.4814  2.4816  2.5382  2.5384  2.5647  2.5649
  2.5896  2.5898  2.6530  2.6533  2.6765  2.6768  2.7391  2.7392  2.8512  2.8513
  2.8672  2.8675  3.0086  3.0087  3.0285  3.0288  3.0968  3.0970  3.1117  3.1121
  3.1573  3.1576  3.2148  3.2151  3.2680  3.2683  3.2981  3.2983  3.3354  3.3356
  3.3755  3.3764  3.4560  3.4562  3.4815  3.4817  3.5139  3.5140  3.5551  3.5557
  3.5833  3.5836  3.6515  3.6517  3.6841  3.6842  3.7311  3.7313  3.7789  3.7791
  3.8224  3.8227  3.8562  3.8565  3.8758  3.8765  3.8983  3.8986  3.9337  3.9341
  3.9986  3.9990  4.0523  4.0527  4.0812  4.0814  4.1059  4.1064  4.1701  4.1705
  4.1900  4.1907  4.2076  4.2084  4.2833  4.2839  4.3068  4.3071  4.3797  4.3803
  4.4039  4.4043  4.4294  4.4303  4.4733  4.4738  4.5320  4.5323  4.5985  4.5988
  4.6441  4.6445  4.6573  4.6575  4.7459  4.7462  4.7681  4.7693  4.8215  4.8220
  4.8618  4.8625  4.8955  4.8961  4.9350  4.9352  4.9714  4.9720  5.0370  5.0380
  5.0560  5.0566  5.1076  5.1082  5.1649  5.1652  5.2041  5.2049  5.2687  5.2698
  5.3026  5.3030  5.3837  5.3857  5.4140  5.4171  5.4580  5.4587  5.4855  5.4857
  5.5502  5.5520  5.5992  5.6000  5.6938  5.6942  5.6986  5.6994  5.7569  5.7581
  5.7936  5.7958  5.8411  5.8426  5.9255  5.9263  6.0241  6.0257  6.0589  6.0596
  6.1229  6.1237  6.1614  6.1621  6.2026  6.2033  6.2465  6.2476  6.3088  6.3101
  6.3752  6.3774  6.4272  6.4282  6.4614  6.4620  6.5097  6.5107  6.5470  6.5477
  6.5762  6.5773  6.6373  6.6378  6.6755  6.6785  6.7342  6.7350  6.7524  6.7556
  6.8007  6.8022  6.8489  6.8501  6.8606  6.8617  6.9019  6.9036  6.9517  6.9526
  6.9860  6.9869  7.0164  7.0178  7.0536  7.0547  7.1130  7.1134  7.1700  7.1709
  7.2196  7.2207  7.2535  7.2543  7.3338  7.3360  7.3783  7.3801  7.4434  7.4438
  7.5311  7.5327  7.5889  7.5909  7.6726  7.6736  7.7280  7.7302  7.8583  7.8593
  7.8950  7.8982  7.9673  7.9682  8.0240  8.0251  8.1158  8.1175  8.2402  8.2431
  8.3590  8.3616  8.3919  8.3928  8.5583  8.5622  8.6730  8.6824  8.8168  8.8214
  8.9529  8.9653
   0.18750   0.42389   0.00000
 -1.5794 -1.5792 -1.5383 -1.5380 -1.5291 -1.5288 -1.5252 -1.5249 -1.1615 -1.1614
 -1.1594 -1.1594 -1.1555 -1.1555 -1.1496 -1.1496 -1.1471 -1.1471 -1.1422 -1.1421
 -1.1398 -1.1397 -1.1162 -1.1162 -1.1047 -1.1047 -1.1006 -1.1005 -0.5952 -0.5951
 -0.5258 -0.5258 -0.4735 -0.4734 -0.4276 -0.4276 -0.3845 -0.3843 -0.3401 -0.3399
 -0.3068 -0.3066 -0.2805 -0.2801 -0.2734 -0.2734 -0.2527 -0.2524 -0.2160 -0.2159
 -0.2053 -0.2052  0.4927  0.4928  0.7372  0.7372  0.7584  0.7585  0.8155  0.8155
  0.8600  0.8600  0.8819  0.8820  1.0005  1.0005  1.0246  1.0246  1.0484  1.0485
  1.1379  1.1380  1.1731  1.1732  1.2172  1.2172  1.2581  1.2582  1.3013  1.3014
  1.3278  1.3278  1.3821  1.3822  1.4153  1.4153  1.4602  1.4603  1.5507  1.5508
  1.6866  1.6867  1.7238  1.7239  1.8989  1.8990  1.9186  1.9188  1.9833  1.9834
  2.0356  2.0357  2.0773  2.0774  2.1292  2.1292  2.1489  2.1489  2.1975  2.1977
  2.2289  2.2290  2.2680  2.2683  2.3008  2.3009  2.3214  2.3215  2.3717  2.3718
  2.4123  2.4124  2.4558  2.4559  2.4834  2.4836  2.5387  2.5390  2.5679  2.5681
  2.5897  2.5899  2.6420  2.6423  2.6806  2.6808  2.7342  2.7343  2.8327  2.8328
  2.8694  2.8697  3.0205  3.0206  3.0310  3.0313  3.1039  3.1042  3.1141  3.1142
  3.1560  3.1562  3.2244  3.2249  3.2714  3.2717  3.3071  3.3073  3.3440  3.3442
  3.3789  3.3798  3.4559  3.4562  3.4754  3.4756  3.5107  3.5108  3.5540  3.5547
  3.5854  3.5857  3.6473  3.6477  3.6880  3.6881  3.7315  3.7318  3.7780  3.7782
  3.8240  3.8243  3.8566  3.8570  3.8730  3.8738  3.8940  3.8942  3.9376  3.9380
  3.9972  3.9975  4.0487  4.0491  4.0745  4.0747  4.1039  4.1045  4.1723  4.1724
  4.1879  4.1887  4.2071  4.2079  4.2833  4.2838  4.3061  4.3065  4.3771  4.3777
  4.4084  4.4091  4.4301  4.4305  4.4684  4.4689  4.5357  4.5361  4.5957  4.5961
  4.6473  4.6477  4.6538  4.6540  4.7428  4.7433  4.7702  4.7713  4.8208  4.8214
  4.8627  4.8635  4.8982  4.8987  4.9292  4.9294  4.9672  4.9678  5.0359  5.0370
  5.0525  5.0532  5.1045  5.1051  5.1686  5.1689  5.2019  5.2027  5.2720  5.2732
  5.3031  5.3036  5.3831  5.3850  5.4152  5.4183  5.4592  5.4595  5.4907  5.4912
  5.5479  5.5497  5.5939  5.5950  5.6927  5.6930  5.7056  5.7063  5.7647  5.7660
  5.7969  5.7991  5.8391  5.8406  5.9226  5.9235  6.0186  6.0205  6.0561  6.0571
  6.1241  6.1249  6.1660  6.1669  6.2044  6.2051  6.2514  6.2525  6.3156  6.3169
  6.3777  6.3796  6.4180  6.4193  6.4694  6.4701  6.5083  6.5091  6.5427  6.5434
  6.5757  6.5767  6.6261  6.6265  6.6717  6.6748  6.7373  6.7383  6.7561  6.7589
  6.7995  6.8007  6.8437  6.8457  6.8634  6.8639  6.9024  6.9041  6.9531  6.9539
  6.9904  6.9911  7.0208  7.0224  7.0558  7.0568  7.1143  7.1148  7.1606  7.1616
  7.2184  7.2193  7.2498  7.2507  7.3327  7.3346  7.3804  7.3822  7.4428  7.4434
  7.5320  7.5334  7.5937  7.5960  7.6766  7.6776  7.7295  7.7316  7.8534  7.8544
  7.8994  7.9019  7.9748  7.9757  8.0212  8.0221  8.1059  8.1077  8.2397  8.2421
  8.3569  8.3589  8.3917  8.3934  8.5588  8.5618  8.6744  8.6832  8.8200  8.8243
  8.9558  8.9685
   0.16667   0.42389   0.00000
 -1.5800 -1.5798 -1.5375 -1.5372 -1.5292 -1.5290 -1.5253 -1.5251 -1.1614 -1.1614
 -1.1595 -1.1595 -1.1558 -1.1558 -1.1496 -1.1495 -1.1472 -1.1472 -1.1421 -1.1421
 -1.1398 -1.1398 -1.1152 -1.1152 -1.1047 -1.1047 -1.1007 -1.1006 -0.5964 -0.5963
 -0.5276 -0.5276 -0.4736 -0.4735 -0.4255 -0.4255 -0.3828 -0.3826 -0.3424 -0.3422
 -0.3075 -0.3073 -0.2781 -0.2778 -0.2729 -0.2729 -0.2538 -0.2535 -0.2161 -0.2160
 -0.2049 -0.2047  0.4892  0.4893  0.7392  0.7392  0.7629  0.7630  0.8154  0.8154
  0.8611  0.8611  0.8786  0.8787  1.0024  1.0024  1.0245  1.0245  1.0474  1.0475
  1.1429  1.1430  1.1718  1.1719  1.2168  1.2168  1.2565  1.2566  1.3017  1.3018
  1.3291  1.3291  1.3813  1.3814  1.4143  1.4143  1.4580  1.4580  1.5406  1.5407
  1.6985  1.6985  1.7335  1.7336  1.8964  1.8965  1.9197  1.9199  1.9800  1.9801
  2.0299  2.0300  2.0778  2.0778  2.1292  2.1293  2.1426  2.1427  2.1962  2.1963
  2.2260  2.2261  2.2661  2.2664  2.2980  2.2981  2.3224  2.3225  2.3725  2.3726
  2.4209  2.4210  2.4577  2.4578  2.4856  2.4858  2.5393  2.5396  2.5702  2.5704
  2.5903  2.5906  2.6316  2.6318  2.6850  2.6852  2.7297  2.7298  2.8138  2.8139
  2.8717  2.8720  3.0285  3.0287  3.0330  3.0332  3.1021  3.1025  3.1263  3.1264
  3.1574  3.1576  3.2352  3.2357  3.2457  3.2463  3.3146  3.3148  3.3523  3.3525
  3.3836  3.3844  3.4554  3.4557  3.4695  3.4698  3.5084  3.5086  3.5538  3.5545
  3.5872  3.5876  3.6375  3.6380  3.6950  3.6953  3.7336  3.7338  3.7746  3.7749
  3.8220  3.8222  3.8567  3.8571  3.8705  3.8713  3.8915  3.8918  3.9413  3.9417
  3.9974  3.9977  4.0442  4.0445  4.0692  4.0694  4.1028  4.1034  4.1726  4.1727
  4.1865  4.1871  4.2081  4.2090  4.2808  4.2813  4.3093  4.3098  4.3697  4.3703
  4.4101  4.4109  4.4368  4.4371  4.4658  4.4663  4.5390  4.5393  4.5918  4.5923
  4.6462  4.6466  4.6554  4.6557  4.7393  4.7399  4.7722  4.7732  4.8207  4.8214
  4.8634  4.8642  4.8988  4.8992  4.9247  4.9249  4.9640  4.9647  5.0334  5.0345
  5.0491  5.0500  5.1016  5.1023  5.1720  5.1724  5.2000  5.2008  5.2746  5.2759
  5.3033  5.3040  5.3819  5.3839  5.4151  5.4183  5.4582  5.4583  5.4972  5.4981
  5.5473  5.5491  5.5885  5.5897  5.6877  5.6882  5.7146  5.7153  5.7721  5.7734
  5.8011  5.8035  5.8382  5.8397  5.9210  5.9220  6.0155  6.0174  6.0533  6.0546
  6.1232  6.1243  6.1723  6.1732  6.2060  6.2067  6.2569  6.2580  6.3210  6.3222
  6.3816  6.3832  6.4078  6.4094  6.4742  6.4752  6.5090  6.5094  6.5384  6.5393
  6.5754  6.5763  6.6125  6.6129  6.6721  6.6751  6.7398  6.7410  6.7597  6.7618
  6.7968  6.7977  6.8368  6.8388  6.8671  6.8674  6.9025  6.9041  6.9551  6.9559
  6.9931  6.9938  7.0274  7.0290  7.0581  7.0591  7.1149  7.1157  7.1533  7.1545
  7.2163  7.2172  7.2457  7.2467  7.3288  7.3303  7.3846  7.3864  7.4423  7.4431
  7.5311  7.5324  7.6002  7.6026  7.6819  7.6829  7.7305  7.7325  7.8474  7.8485
  7.9043  7.9061  7.9802  7.9811  8.0195  8.0204  8.0977  8.0994  8.2373  8.2393
  8.3555  8.3572  8.3924  8.3947  8.5591  8.5611  8.6762  8.6843  8.8231  8.8270
  8.9581  8.9711
   0.14583   0.42389   0.00000
 -1.5804 -1.5802 -1.5367 -1.5364 -1.5294 -1.5292 -1.5255 -1.5252 -1.1614 -1.1614
 -1.1596 -1.1595 -1.1561 -1.1561 -1.1495 -1.1495 -1.1473 -1.1472 -1.1421 -1.1421
 -1.1399 -1.1399 -1.1143 -1.1143 -1.1047 -1.1046 -1.1008 -1.1008 -0.5975 -0.5974
 -0.5292 -0.5292 -0.4738 -0.4737 -0.4232 -0.4232 -0.3814 -0.3812 -0.3448 -0.3447
 -0.3083 -0.3081 -0.2767 -0.2764 -0.2714 -0.2713 -0.2547 -0.2544 -0.2166 -0.2164
 -0.2044 -0.2044  0.4862  0.4863  0.7392  0.7392  0.7693  0.7694  0.8153  0.8154
  0.8617  0.8618  0.8750  0.8752  1.0041  1.0041  1.0246  1.0246  1.0470  1.0470
  1.1465  1.1467  1.1708  1.1709  1.2167  1.2167  1.2547  1.2547  1.3006  1.3007
  1.3327  1.3327  1.3809  1.3811  1.4136  1.4136  1.4557  1.4557  1.5298  1.5299
  1.7102  1.7103  1.7447  1.7448  1.8917  1.8918  1.9218  1.9220  1.9771  1.9772
  2.0222  2.0223  2.0774  2.0775  2.1255  2.1255  2.1419  2.1420  2.1945  2.1946
  2.2239  2.2240  2.2651  2.2654  2.2941  2.2941  2.3243  2.3245  2.3733  2.3734
  2.4305  2.4306  2.4595  2.4596  2.4881  2.4883  2.5400  2.5403  2.5711  2.5713
  2.5916  2.5918  2.6226  2.6229  2.6889  2.6891  2.7251  2.7252  2.7951  2.7953
  2.8738  2.8741  3.0292  3.0296  3.0379  3.0381  3.0996  3.1000  3.1320  3.1321
  3.1676  3.1679  3.2414  3.2419  3.2537  3.2542  3.3205  3.3208  3.3596  3.3598
  3.3893  3.3900  3.4524  3.4527  3.4661  3.4664  3.5077  3.5079  3.5543  3.5550
  3.5879  3.5883  3.6281  3.6287  3.6988  3.6991  3.7376  3.7378  3.7710  3.7715
  3.8165  3.8167  3.8534  3.8537  3.8697  3.8703  3.8917  3.8920  3.9433  3.9437
  4.0000  4.0002  4.0397  4.0401  4.0651  4.0653  4.1025  4.1031  4.1719  4.1721
  4.1860  4.1864  4.2094  4.2102  4.2769  4.2774  4.3146  4.3151  4.3606  4.3611
  4.4086  4.4094  4.4473  4.4476  4.4657  4.4663  4.5415  4.5418  4.5875  4.5880
  4.6431  4.6435  4.6591  4.6594  4.7359  4.7366  4.7739  4.7748  4.8213  4.8220
  4.8633  4.8642  4.8962  4.8968  4.9229  4.9233  4.9619  4.9626  5.0290  5.0300
  5.0460  5.0469  5.0997  5.1004  5.1747  5.1753  5.1993  5.2001  5.2760  5.2776
  5.3034  5.3045  5.3807  5.3828  5.4141  5.4172  5.4566  5.4569  5.5027  5.5036
  5.5482  5.5497  5.5843  5.5858  5.6825  5.6830  5.7227  5.7234  5.7783  5.7794
  5.8047  5.8073  5.8389  5.8402  5.9213  5.9227  6.0145  6.0162  6.0506  6.0521
  6.1209  6.1222  6.1798  6.1808  6.2074  6.2080  6.2627  6.2637  6.3250  6.3261
  6.3854  6.3865  6.3987  6.4011  6.4729  6.4742  6.5127  6.5131  6.5349  6.5359
  6.5744  6.5752  6.5998  6.6004  6.6747  6.6775  6.7411  6.7428  6.7634  6.7648
  6.7928  6.7933  6.8299  6.8318  6.8711  6.8714  6.9019  6.9032  6.9574  6.9581
  6.9947  6.9954  7.0346  7.0362  7.0608  7.0615  7.1141  7.1151  7.1494  7.1508
  7.2137  7.2144  7.2415  7.2425  7.3231  7.3242  7.3899  7.3918  7.4417  7.4426
  7.5289  7.5300  7.6079  7.6103  7.6882  7.6893  7.7308  7.7329  7.8407  7.8421
  7.9092  7.9103  7.9833  7.9842  8.0188  8.0198  8.0917  8.0931  8.2336  8.2352
  8.3550  8.3565  8.3934  8.3962  8.5591  8.5602  8.6783  8.6857  8.8260  8.8296
  8.9598  8.9730
   0.12500   0.42389   0.00000
 -1.5808 -1.5806 -1.5360 -1.5357 -1.5296 -1.5294 -1.5256 -1.5254 -1.1614 -1.1614
 -1.1597 -1.1596 -1.1563 -1.1563 -1.1494 -1.1494 -1.1473 -1.1473 -1.1421 -1.1421
 -1.1400 -1.1400 -1.1135 -1.1135 -1.1046 -1.1046 -1.1010 -1.1009 -0.5984 -0.5984
 -0.5306 -0.5306 -0.4740 -0.4739 -0.4210 -0.4210 -0.3801 -0.3799 -0.3471 -0.3470
 -0.3091 -0.3089 -0.2760 -0.2758 -0.2691 -0.2690 -0.2553 -0.2550 -0.2173 -0.2171
 -0.2041 -0.2040  0.4836  0.4836  0.7385  0.7385  0.7765  0.7766  0.8153  0.8154
  0.8617  0.8617  0.8716  0.8718  1.0054  1.0055  1.0248  1.0249  1.0472  1.0472
  1.1480  1.1481  1.1712  1.1712  1.2170  1.2171  1.2526  1.2527  1.2981  1.2982
  1.3381  1.3381  1.3812  1.3813  1.4131  1.4131  1.4532  1.4532  1.5189  1.5189
  1.7218  1.7218  1.7571  1.7572  1.8859  1.8860  1.9245  1.9247  1.9741  1.9742
  2.0128  2.0129  2.0766  2.0767  2.1201  2.1202  2.1448  2.1448  2.1926  2.1927
  2.2225  2.2226  2.2646  2.2649  2.2898  2.2899  2.3266  2.3267  2.3741  2.3743
  2.4406  2.4407  2.4612  2.4614  2.4913  2.4914  2.5407  2.5410  2.5703  2.5705
  2.5926  2.5928  2.6163  2.6164  2.6918  2.6920  2.7202  2.7203  2.7779  2.7780
  2.8758  2.8761  3.0270  3.0274  3.0428  3.0430  3.0976  3.0979  3.1314  3.1315
  3.1856  3.1860  3.2457  3.2462  3.2615  3.2620  3.3247  3.3251  3.3651  3.3654
  3.3953  3.3958  3.4455  3.4458  3.4666  3.4668  3.5090  3.5093  3.5557  3.5563
  3.5863  3.5867  3.6220  3.6227  3.6975  3.6978  3.7417  3.7418  3.7698  3.7703
  3.8096  3.8097  3.8468  3.8470  3.8691  3.8696  3.8946  3.8948  3.9429  3.9434
  4.0042  4.0043  4.0364  4.0369  4.0626  4.0628  4.1029  4.1036  4.1713  4.1716
  4.1849  4.1855  4.2112  4.2119  4.2724  4.2730  4.3189  4.3193  4.3523  4.3528
  4.4065  4.4071  4.4573  4.4577  4.4689  4.4694  4.5432  4.5436  4.5831  4.5836
  4.6405  4.6408  4.6618  4.6621  4.7332  4.7339  4.7757  4.7765  4.8225  4.8233
  4.8617  4.8624  4.8923  4.8929  4.9230  4.9237  4.9610  4.9618  5.0229  5.0239
  5.0428  5.0439  5.0989  5.0997  5.1759  5.1768  5.2007  5.2015  5.2762  5.2780
  5.3033  5.3048  5.3796  5.3817  5.4123  5.4152  5.4556  5.4559  5.5060  5.5069
  5.5484  5.5496  5.5837  5.5853  5.6774  5.6780  5.7297  5.7305  5.7825  5.7833
  5.8066  5.8094  5.8418  5.8429  5.9238  5.9256  6.0152  6.0165  6.0481  6.0500
  6.1176  6.1191  6.1880  6.1892  6.2088  6.2093  6.2682  6.2691  6.3279  6.3289
  6.3817  6.3829  6.3985  6.4012  6.4663  6.4679  6.5162  6.5175  6.5335  6.5347
  6.5707  6.5713  6.5917  6.5929  6.6784  6.6810  6.7410  6.7432  6.7671  6.7680
  6.7879  6.7885  6.8240  6.8255  6.8753  6.8756  6.9006  6.9017  6.9592  6.9597
  6.9958  6.9964  7.0409  7.0423  7.0643  7.0647  7.1117  7.1127  7.1493  7.1506
  7.2105  7.2113  7.2370  7.2380  7.3165  7.3173  7.3956  7.3977  7.4409  7.4420
  7.5259  7.5269  7.6160  7.6184  7.6954  7.6964  7.7307  7.7327  7.8339  7.8355
  7.9137  7.9142  7.9846  7.9855  8.0184  8.0194  8.0883  8.0891  8.2291  8.2304
  8.3553  8.3569  8.3943  8.3974  8.5587  8.5594  8.6807  8.6875  8.8287  8.8319
  8.9609  8.9743
   0.10417   0.42389   0.00000
 -1.5812 -1.5810 -1.5353 -1.5350 -1.5298 -1.5295 -1.5258 -1.5255 -1.1614 -1.1614
 -1.1598 -1.1597 -1.1565 -1.1564 -1.1493 -1.1493 -1.1474 -1.1474 -1.1420 -1.1420
 -1.1401 -1.1400 -1.1128 -1.1128 -1.1045 -1.1044 -1.1012 -1.1011 -0.5993 -0.5992
 -0.5319 -0.5319 -0.4741 -0.4740 -0.4188 -0.4187 -0.3791 -0.3789 -0.3493 -0.3492
 -0.3098 -0.3097 -0.2757 -0.2755 -0.2670 -0.2669 -0.2555 -0.2552 -0.2182 -0.2180
 -0.2038 -0.2037  0.4813  0.4814  0.7375  0.7375  0.7837  0.7839  0.8155  0.8156
  0.8601  0.8602  0.8692  0.8693  1.0064  1.0064  1.0252  1.0252  1.0480  1.0480
  1.1470  1.1471  1.1730  1.1730  1.2180  1.2181  1.2505  1.2506  1.2948  1.2949
  1.3443  1.3443  1.3822  1.3824  1.4128  1.4128  1.4505  1.4506  1.5083  1.5083
  1.7329  1.7329  1.7699  1.7700  1.8798  1.8798  1.9273  1.9275  1.9703  1.9704
  2.0028  2.0028  2.0757  2.0757  2.1153  2.1153  2.1487  2.1487  2.1907  2.1908
  2.2219  2.2220  2.2641  2.2643  2.2860  2.2861  2.3288  2.3289  2.3750  2.3751
  2.4503  2.4504  2.4634  2.4636  2.4952  2.4953  2.5414  2.5417  2.5682  2.5684
  2.5918  2.5919  2.6140  2.6141  2.6928  2.6929  2.7147  2.7148  2.7635  2.7636
  2.8778  2.8780  3.0239  3.0243  3.0465  3.0468  3.0961  3.0964  3.1288  3.1289
  3.2057  3.2064  3.2487  3.2491  3.2688  3.2692  3.3272  3.3277  3.3688  3.3692
  3.4007  3.4011  3.4365  3.4367  3.4690  3.4691  3.5127  3.5129  3.5580  3.5585
  3.5826  3.5830  3.6199  3.6207  3.6921  3.6926  3.7434  3.7436  3.7705  3.7708
  3.8043  3.8046  3.8388  3.8389  3.8673  3.8678  3.8989  3.8991  3.9409  3.9414
  4.0077  4.0079  4.0347  4.0353  4.0629  4.0631  4.1038  4.1045  4.1711  4.1714
  4.1830  4.1837  4.2136  4.2142  4.2679  4.2685  4.3179  4.3182  4.3488  4.3492
  4.4049  4.4052  4.4635  4.4639  4.4766  4.4771  4.5441  4.5445  4.5791  4.5796
  4.6384  4.6388  4.6628  4.6630  4.7311  4.7318  4.7783  4.7790  4.8241  4.8249
  4.8581  4.8586  4.8889  4.8895  4.9233  4.9241  4.9616  4.9624  5.0158  5.0168
  5.0396  5.0407  5.0990  5.0999  5.1755  5.1765  5.2045  5.2053  5.2756  5.2775
  5.3024  5.3043  5.3787  5.3807  5.4101  5.4126  5.4553  5.4557  5.5076  5.5084
  5.5460  5.5467  5.5877  5.5892  5.6729  5.6735  5.7358  5.7367  5.7839  5.7844
  5.8076  5.8105  5.8465  5.8473  5.9279  5.9300  6.0165  6.0175  6.0466  6.0489
  6.1136  6.1154  6.1962  6.1976  6.2106  6.2110  6.2727  6.2736  6.3299  6.3308
  6.3727  6.3743  6.4048  6.4072  6.4573  6.4590  6.5152  6.5167  6.5366  6.5375
  6.5638  6.5646  6.5901  6.5917  6.6824  6.6848  6.7396  6.7421  6.7699  6.7705
  6.7838  6.7847  6.8193  6.8205  6.8796  6.8797  6.8991  6.8998  6.9593  6.9596
  6.9967  6.9975  7.0450  7.0462  7.0692  7.0694  7.1086  7.1097  7.1518  7.1530
  7.2073  7.2080  7.2323  7.2333  7.3099  7.3104  7.4013  7.4037  7.4399  7.4411
  7.5227  7.5237  7.6240  7.6262  7.7029  7.7040  7.7301  7.7321  7.8271  7.8288
  7.9172  7.9174  7.9845  7.9854  8.0182  8.0190  8.0871  8.0876  8.2245  8.2256
  8.3560  8.3577  8.3949  8.3982  8.5577  8.5589  8.6833  8.6894  8.8311  8.8340
  8.9615  8.9752
   0.08333   0.42389   0.00000
 -1.5815 -1.5813 -1.5347 -1.5344 -1.5299 -1.5297 -1.5260 -1.5256 -1.1613 -1.1613
 -1.1599 -1.1599 -1.1566 -1.1566 -1.1492 -1.1492 -1.1475 -1.1475 -1.1420 -1.1420
 -1.1401 -1.1401 -1.1122 -1.1122 -1.1043 -1.1043 -1.1014 -1.1014 -0.6000 -0.5999
 -0.5329 -0.5329 -0.4743 -0.4742 -0.4167 -0.4167 -0.3783 -0.3781 -0.3512 -0.3511
 -0.3105 -0.3104 -0.2754 -0.2753 -0.2655 -0.2654 -0.2550 -0.2547 -0.2192 -0.2190
 -0.2035 -0.2035  0.4795  0.4795  0.7365  0.7365  0.7907  0.7908  0.8159  0.8160
  0.8566  0.8568  0.8682  0.8682  1.0070  1.0070  1.0256  1.0256  1.0493  1.0493
  1.1445  1.1446  1.1756  1.1757  1.2197  1.2198  1.2482  1.2483  1.2913  1.2914
  1.3502  1.3502  1.3844  1.3845  1.4127  1.4127  1.4474  1.4475  1.4985  1.4986
  1.7434  1.7435  1.7822  1.7822  1.8743  1.8744  1.9300  1.9302  1.9643  1.9643
  1.9940  1.9940  2.0746  2.0747  2.1114  2.1115  2.1527  2.1528  2.1889  2.1890
  2.2218  2.2220  2.2630  2.2633  2.2832  2.2833  2.3306  2.3307  2.3757  2.3758
  2.4575  2.4577  2.4673  2.4675  2.5000  2.5002  2.5419  2.5423  2.5650  2.5652
  2.5889  2.5891  2.6158  2.6160  2.6899  2.6901  2.7094  2.7096  2.7533  2.7534
  2.8795  2.8797  3.0206  3.0210  3.0494  3.0497  3.0949  3.0951  3.1260  3.1262
  3.2254  3.2262  3.2510  3.2513  3.2750  3.2754  3.3280  3.3286  3.3704  3.3709
  3.4048  3.4052  3.4275  3.4277  3.4715  3.4717  3.5184  3.5186  3.5610  3.5614
  3.5786  3.5792  3.6204  3.6211  3.6845  3.6849  3.7431  3.7435  3.7681  3.7683
  3.8047  3.8054  3.8305  3.8307  3.8645  3.8650  3.9034  3.9037  3.9381  3.9387
  4.0093  4.0096  4.0329  4.0335  4.0676  4.0678  4.1050  4.1057  4.1707  4.1709
  4.1809  4.1816  4.2163  4.2168  4.2634  4.2640  4.3113  4.3115  4.3504  4.3508
  4.4043  4.4044  4.4672  4.4676  4.4861  4.4866  4.5441  4.5447  4.5757  4.5762
  4.6370  4.6374  4.6621  4.6624  4.7292  4.7299  4.7822  4.7829  4.8260  4.8268
  4.8531  4.8534  4.8863  4.8868  4.9229  4.9237  4.9637  4.9645  5.0086  5.0095
  5.0362  5.0374  5.0998  5.1007  5.1742  5.1752  5.2099  5.2107  5.2746  5.2765
  5.3006  5.3027  5.3782  5.3801  5.4077  5.4100  5.4557  5.4563  5.5082  5.5089
  5.5414  5.5419  5.5944  5.5958  5.6689  5.6695  5.7410  5.7419  5.7824  5.7828
  5.8091  5.8118  5.8516  5.8523  5.9330  5.9353  6.0167  6.0179  6.0472  6.0499
  6.1093  6.1111  6.2031  6.2048  6.2138  6.2143  6.2762  6.2770  6.3306  6.3318
  6.3643  6.3659  6.4120  6.4141  6.4478  6.4496  6.5103  6.5116  6.5415  6.5418
  6.5573  6.5582  6.5924  6.5941  6.6861  6.6883  6.7373  6.7400  6.7695  6.7701
  6.7834  6.7844  6.8155  6.8164  6.8834  6.8838  6.8981  6.8986  6.9568  6.9570
  6.9981  6.9992  7.0470  7.0481  7.0750  7.0753  7.1058  7.1070  7.1555  7.1565
  7.2042  7.2049  7.2275  7.2284  7.3037  7.3042  7.4068  7.4092  7.4385  7.4399
  7.5196  7.5206  7.6314  7.6334  7.7102  7.7114  7.7295  7.7315  7.8206  7.8224
  7.9195  7.9201  7.9833  7.9843  8.0181  8.0188  8.0871  8.0882  8.2202  8.2212
  8.3569  8.3587  8.3951  8.3987  8.5565  8.5584  8.6859  8.6913  8.8332  8.8358
  8.9618  8.9756
   0.06250   0.42389   0.00000
 -1.5817 -1.5815 -1.5342 -1.5339 -1.5301 -1.5299 -1.5261 -1.5258 -1.1613 -1.1613
 -1.1600 -1.1600 -1.1567 -1.1567 -1.1491 -1.1491 -1.1476 -1.1476 -1.1419 -1.1419
 -1.1402 -1.1402 -1.1117 -1.1117 -1.1041 -1.1041 -1.1017 -1.1016 -0.6006 -0.6005
 -0.5337 -0.5337 -0.4744 -0.4743 -0.4149 -0.4149 -0.3779 -0.3776 -0.3527 -0.3526
 -0.3111 -0.3110 -0.2752 -0.2750 -0.2648 -0.2646 -0.2541 -0.2536 -0.2202 -0.2200
 -0.2033 -0.2033  0.4781  0.4781  0.7357  0.7357  0.7970  0.7971  0.8167  0.8168
  0.8521  0.8523  0.8680  0.8680  1.0073  1.0074  1.0259  1.0260  1.0509  1.0509
  1.1416  1.1417  1.1781  1.1782  1.2220  1.2221  1.2460  1.2461  1.2879  1.2880
  1.3550  1.3550  1.3879  1.3880  1.4127  1.4128  1.4438  1.4439  1.4902  1.4903
  1.7531  1.7532  1.7926  1.7927  1.8708  1.8708  1.9323  1.9325  1.9552  1.9552
  1.9880  1.9881  2.0737  2.0738  2.1085  2.1086  2.1565  2.1565  2.1873  2.1874
  2.2222  2.2224  2.2612  2.2615  2.2816  2.2818  2.3320  2.3321  2.3763  2.3765
  2.4608  2.4609  2.4737  2.4739  2.5057  2.5059  2.5422  2.5425  2.5610  2.5612
  2.5857  2.5859  2.6201  2.6204  2.6816  2.6818  2.7063  2.7065  2.7475  2.7475
  2.8809  2.8812  3.0174  3.0179  3.0516  3.0519  3.0938  3.0941  3.1236  3.1239
  3.2419  3.2426  3.2542  3.2545  3.2801  3.2805  3.3269  3.3276  3.3694  3.3700
  3.4072  3.4074  3.4206  3.4207  3.4737  3.4739  3.5249  3.5251  3.5635  3.5637
  3.5770  3.5777  3.6217  3.6224  3.6762  3.6766  3.7417  3.7423  3.7621  3.7624
  3.8104  3.8112  3.8231  3.8234  3.8609  3.8614  3.9074  3.9076  3.9353  3.9360
  4.0101  4.0104  4.0298  4.0303  4.0759  4.0762  4.1063  4.1070  4.1692  4.1693
  4.1796  4.1802  4.2188  4.2192  4.2591  4.2596  4.3032  4.3034  4.3533  4.3539
  4.4044  4.4047  4.4701  4.4704  4.4947  4.4953  4.5436  4.5444  4.5732  4.5736
  4.6361  4.6366  4.6604  4.6607  4.7271  4.7278  4.7875  4.7881  4.8278  4.8285
  4.8477  4.8481  4.8839  4.8842  4.9220  4.9227  4.9667  4.9675  5.0019  5.0029
  5.0328  5.0341  5.1008  5.1018  5.1726  5.1737  5.2161  5.2169  5.2733  5.2752
  5.2979  5.3002  5.3781  5.3799  5.4054  5.4075  5.4565  5.4573  5.5087  5.5093
  5.5362  5.5366  5.6017  5.6031  5.6657  5.6663  5.7449  5.7459  5.7796  5.7798
  5.8112  5.8136  5.8561  5.8566  5.9384  5.9406  6.0153  6.0166  6.0505  6.0533
  6.1046  6.1065  6.2076  6.2090  6.2194  6.2198  6.2787  6.2794  6.3289  6.3306
  6.3585  6.3598  6.4187  6.4205  6.4394  6.4411  6.5039  6.5050  6.5441  6.5445
  6.5538  6.5543  6.5964  6.5979  6.6892  6.6913  6.7345  6.7372  6.7667  6.7672
  6.7864  6.7874  6.8122  6.8130  6.8857  6.8866  6.8989  6.8998  6.9518  6.9521
  7.0000  7.0014  7.0478  7.0489  7.0808  7.0812  7.1039  7.1052  7.1592  7.1601
  7.2015  7.2023  7.2230  7.2238  7.2984  7.2989  7.4117  7.4142  7.4370  7.4384
  7.5170  7.5180  7.6377  7.6394  7.7163  7.7175  7.7295  7.7314  7.8147  7.8166
  7.9209  7.9219  7.9815  7.9827  8.0184  8.0190  8.0879  8.0898  8.2166  8.2176
  8.3578  8.3597  8.3951  8.3988  8.5554  8.5579  8.6882  8.6931  8.8350  8.8373
  8.9618  8.9758
   0.04167   0.42389   0.00000
 -1.5819 -1.5817 -1.5338 -1.5335 -1.5302 -1.5300 -1.5262 -1.5259 -1.1613 -1.1612
 -1.1601 -1.1600 -1.1567 -1.1567 -1.1490 -1.1490 -1.1477 -1.1477 -1.1419 -1.1419
 -1.1402 -1.1402 -1.1114 -1.1114 -1.1039 -1.1039 -1.1019 -1.1018 -0.6010 -0.6009
 -0.5343 -0.5343 -0.4745 -0.4744 -0.4135 -0.4135 -0.3776 -0.3774 -0.3538 -0.3537
 -0.3115 -0.3114 -0.2750 -0.2748 -0.2646 -0.2643 -0.2529 -0.2524 -0.2211 -0.2209
 -0.2031 -0.2031  0.4770  0.4771  0.7351  0.7351  0.8019  0.8020  0.8181  0.8182
  0.8475  0.8477  0.8680  0.8680  1.0075  1.0075  1.0262  1.0262  1.0523  1.0524
  1.1390  1.1391  1.1800  1.1801  1.2246  1.2247  1.2437  1.2438  1.2852  1.2852
  1.3582  1.3582  1.3922  1.3923  1.4131  1.4132  1.4396  1.4397  1.4840  1.4841
  1.7613  1.7614  1.7997  1.7998  1.8701  1.8701  1.9340  1.9342  1.9446  1.9446
  1.9848  1.9849  2.0730  2.0731  2.1065  2.1066  2.1594  2.1595  2.1861  2.1862
  2.2228  2.2230  2.2592  2.2594  2.2810  2.2812  2.3329  2.3330  2.3768  2.3770
  2.4621  2.4622  2.4799  2.4801  2.5116  2.5118  2.5421  2.5424  2.5570  2.5572
  2.5832  2.5833  2.6259  2.6261  2.6703  2.6705  2.7050  2.7052  2.7446  2.7447
  2.8820  2.8824  3.0150  3.0154  3.0532  3.0535  3.0928  3.0931  3.1218  3.1222
  3.2491  3.2493  3.2626  3.2636  3.2841  3.2844  3.3239  3.3246  3.3662  3.3667
  3.4078  3.4080  3.4171  3.4173  3.4754  3.4756  3.5309  3.5310  3.5639  3.5643
  3.5792  3.5799  3.6225  3.6232  3.6690  3.6694  3.7393  3.7399  3.7566  3.7568
  3.8164  3.8170  3.8186  3.8187  3.8571  3.8577  3.9105  3.9107  3.9330  3.9338
  4.0110  4.0113  4.0258  4.0263  4.0851  4.0853  4.1074  4.1081  4.1665  4.1668
  4.1792  4.1797  4.2207  4.2210  4.2554  4.2558  4.2964  4.2968  4.3556  4.3564
  4.4052  4.4056  4.4723  4.4726  4.5012  4.5018  4.5433  4.5441  4.5714  4.5718
  4.6356  4.6361  4.6584  4.6587  4.7250  4.7258  4.7934  4.7940  4.8291  4.8296
  4.8432  4.8437  4.8815  4.8817  4.9211  4.9216  4.9698  4.9706  4.9966  4.9976
  5.0298  5.0311  5.1018  5.1028  5.1713  5.1723  5.2220  5.2227  5.2720  5.2737
  5.2950  5.2973  5.3784  5.3801  5.4034  5.4054  5.4575  5.4584  5.5093  5.5097
  5.5313  5.5318  5.6079  5.6094  5.6632  5.6637  5.7475  5.7484  5.7770  5.7772
  5.8131  5.8152  5.8594  5.8598  5.9434  5.9452  6.0130  6.0141  6.0553  6.0582
  6.1002  6.1019  6.2103  6.2113  6.2253  6.2256  6.2810  6.2817  6.3240  6.3265
  6.3564  6.3572  6.4239  6.4251  6.4337  6.4348  6.4978  6.4987  6.5436  6.5443
  6.5537  6.5539  6.6005  6.6019  6.6916  6.6936  6.7319  6.7347  6.7637  6.7641
  6.7902  6.7914  6.8094  6.8100  6.8862  6.8871  6.9028  6.9039  6.9451  6.9455
  7.0020  7.0036  7.0480  7.0491  7.0855  7.0859  7.1028  7.1042  7.1623  7.1631
  7.1995  7.2004  7.2191  7.2199  7.2945  7.2949  7.4158  7.4184  7.4353  7.4367
  7.5151  7.5160  7.6426  7.6439  7.7199  7.7209  7.7311  7.7328  7.8098  7.8117
  7.9216  7.9228  7.9797  7.9811  8.0190  8.0195  8.0890  8.0915  8.2139  8.2149
  8.3585  8.3605  8.3949  8.3987  8.5545  8.5575  8.6900  8.6946  8.8364  8.8384
  8.9617  8.9758
   0.02083   0.42389   0.00000
 -1.5820 -1.5818 -1.5335 -1.5332 -1.5303 -1.5301 -1.5263 -1.5259 -1.1612 -1.1612
 -1.1601 -1.1601 -1.1568 -1.1568 -1.1489 -1.1489 -1.1478 -1.1478 -1.1418 -1.1418
 -1.1403 -1.1403 -1.1112 -1.1112 -1.1037 -1.1037 -1.1021 -1.1020 -0.6012 -0.6012
 -0.5347 -0.5347 -0.4746 -0.4745 -0.4126 -0.4125 -0.3775 -0.3773 -0.3544 -0.3544
 -0.3118 -0.3117 -0.2748 -0.2747 -0.2646 -0.2643 -0.2520 -0.2515 -0.2218 -0.2215
 -0.2030 -0.2030  0.4764  0.4765  0.7347  0.7347  0.8049  0.8050  0.8199  0.8200
  0.8436  0.8438  0.8680  0.8681  1.0076  1.0076  1.0263  1.0263  1.0534  1.0534
  1.1373  1.1373  1.1811  1.1812  1.2269  1.2270  1.2418  1.2419  1.2833  1.2834
  1.3600  1.3600  1.3962  1.3962  1.4137  1.4139  1.4356  1.4357  1.4802  1.4803
  1.7672  1.7673  1.8030  1.8031  1.8719  1.8719  1.9340  1.9342  1.9366  1.9367
  1.9833  1.9834  2.0725  2.0726  2.1053  2.1054  2.1614  2.1615  2.1853  2.1855
  2.2234  2.2235  2.2575  2.2577  2.2809  2.2811  2.3334  2.3335  2.3771  2.3773
  2.4627  2.4629  2.4840  2.4842  2.5164  2.5166  2.5419  2.5422  2.5539  2.5541
  2.5816  2.5817  2.6323  2.6326  2.6595  2.6595  2.7044  2.7046  2.7434  2.7435
  2.8827  2.8832  3.0134  3.0138  3.0542  3.0544  3.0921  3.0924  3.1207  3.1211
  3.2505  3.2506  3.2712  3.2725  3.2868  3.2870  3.3197  3.3203  3.3628  3.3634
  3.4077  3.4079  3.4160  3.4162  3.4764  3.4767  3.5350  3.5351  3.5634  3.5639
  3.5828  3.5833  3.6224  3.6231  3.6643  3.6647  3.7366  3.7371  3.7535  3.7536
  3.8135  3.8138  3.8234  3.8241  3.8538  3.8544  3.9124  3.9126  3.9315  3.9323
  4.0125  4.0128  4.0221  4.0225  4.0922  4.0924  4.1083  4.1090  4.1641  4.1644
  4.1792  4.1797  4.2218  4.2221  4.2528  4.2532  4.2920  4.2926  4.3569  4.3578
  4.4061  4.4066  4.4738  4.4741  4.5051  4.5057  4.5433  4.5440  4.5704  4.5706
  4.6354  4.6359  4.6568  4.6572  4.7235  4.7243  4.7983  4.7989  4.8291  4.8295
  4.8405  4.8413  4.8794  4.8796  4.9206  4.9208  4.9722  4.9730  4.9932  4.9941
  5.0277  5.0290  5.1025  5.1035  5.1704  5.1714  5.2264  5.2270  5.2709  5.2723
  5.2928  5.2950  5.3787  5.3804  5.4018  5.4040  5.4582  5.4592  5.5100  5.5103
  5.5278  5.5284  5.6121  5.6136  5.6617  5.6620  5.7487  5.7496  5.7754  5.7756
  5.8145  5.8162  5.8614  5.8618  5.9471  5.9483  6.0109  6.0116  6.0598  6.0626
  6.0966  6.0980  6.2120  6.2128  6.2293  6.2296  6.2834  6.2842  6.3181  6.3213
  6.3565  6.3569  6.4257  6.4262  6.4321  6.4328  6.4932  6.4941  6.5425  6.5431
  6.5544  6.5547  6.6035  6.6048  6.6931  6.6950  6.7300  6.7329  6.7617  6.7619
  6.7934  6.7948  6.8070  6.8076  6.8860  6.8866  6.9081  6.9089  6.9385  6.9390
  7.0035  7.0052  7.0480  7.0491  7.0884  7.0890  7.1024  7.1039  7.1644  7.1650
  7.1983  7.1991  7.2164  7.2172  7.2920  7.2925  7.4189  7.4214  7.4339  7.4351
  7.5139  7.5148  7.6458  7.6468  7.7210  7.7219  7.7334  7.7352  7.8066  7.8085
  7.9218  7.9232  7.9785  7.9799  8.0195  8.0200  8.0899  8.0927  8.2122  8.2133
  8.3590  8.3611  8.3948  8.3985  8.5540  8.5573  8.6912  8.6955  8.8372  8.8390
  8.9616  8.9757
   0.00000   0.42389   0.00000
 -1.5820 -1.5818 -1.5334 -1.5331 -1.5303 -1.5301 -1.5263 -1.5260 -1.1612 -1.1612
 -1.1601 -1.1601 -1.1568 -1.1568 -1.1489 -1.1489 -1.1478 -1.1478 -1.1418 -1.1418
 -1.1403 -1.1403 -1.1111 -1.1111 -1.1037 -1.1036 -1.1022 -1.1021 -0.6013 -0.6012
 -0.5347 -0.5347 -0.4745 -0.4745 -0.4122 -0.4122 -0.3775 -0.3773 -0.3546 -0.3546
 -0.3119 -0.3118 -0.2748 -0.2746 -0.2646 -0.2643 -0.2517 -0.2512 -0.2220 -0.2217
 -0.2030 -0.2030  0.4762  0.4763  0.7346  0.7346  0.8059  0.8059  0.8210  0.8212
  0.8421  0.8423  0.8681  0.8681  1.0076  1.0076  1.0264  1.0264  1.0538  1.0538
  1.1367  1.1367  1.1815  1.1816  1.2279  1.2280  1.2410  1.2411  1.2827  1.2828
  1.3605  1.3606  1.3978  1.3978  1.4142  1.4143  1.4338  1.4339  1.4789  1.4790
  1.7694  1.7695  1.8038  1.8039  1.8732  1.8732  1.9312  1.9313  1.9361  1.9363
  1.9829  1.9830  2.0723  2.0725  2.1049  2.1050  2.1621  2.1622  2.1850  2.1852
  2.2236  2.2237  2.2569  2.2571  2.2809  2.2811  2.3336  2.3337  2.3772  2.3775
  2.4629  2.4631  2.4855  2.4857  2.5184  2.5185  2.5418  2.5420  2.5527  2.5529
  2.5810  2.5812  2.6363  2.6368  2.6539  2.6540  2.7042  2.7044  2.7431  2.7432
  2.8830  2.8835  3.0133  3.0137  3.0546  3.0548  3.0937  3.0941  3.1206  3.1211
  3.2408  3.2420  3.2517  3.2518  3.2879  3.2880  3.3174  3.3180  3.3614  3.3620
  3.4077  3.4078  3.4157  3.4160  3.4767  3.4770  3.5364  3.5366  3.5631  3.5637
  3.5846  3.5849  3.6222  3.6229  3.6627  3.6631  3.7353  3.7358  3.7526  3.7527
  3.8123  3.8125  3.8257  3.8263  3.8523  3.8530  3.9131  3.9133  3.9309  3.9318
  4.0136  4.0137  4.0202  4.0206  4.0949  4.0951  4.1086  4.1093  4.1631  4.1634
  4.1792  4.1796  4.2221  4.2224  4.2519  4.2524  4.2905  4.2912  4.3573  4.3582
  4.4064  4.4070  4.4744  4.4746  4.5064  4.5069  4.5434  4.5440  4.5700  4.5702
  4.6353  4.6359  4.6562  4.6566  4.7229  4.7237  4.8003  4.8009  4.8287  4.8291
  4.8398  4.8407  4.8786  4.8788  4.9204  4.9205  4.9732  4.9739  4.9920  4.9929
  5.0269  5.0282  5.1027  5.1038  5.1701  5.1711  5.2281  5.2286  5.2705  5.2716
  5.2920  5.2941  5.3789  5.3806  5.4013  5.4034  5.4585  5.4595  5.5104  5.5106
  5.5265  5.5270  5.6136  5.6151  5.6611  5.6614  5.7491  5.7499  5.7749  5.7751
  5.8149  5.8165  5.8620  5.8625  5.9486  5.9494  6.0102  6.0105  6.0616  6.0645
  6.0952  6.0963  6.2126  6.2133  6.2306  6.2310  6.2848  6.2855  6.3154  6.3188
  6.3568  6.3571  6.4250  6.4259  6.4323  6.4334  6.4915  6.4923  6.5421  6.5425
  6.5547  6.5550  6.6047  6.6059  6.6936  6.6954  6.7294  6.7322  6.7609  6.7611
  6.7948  6.7963  6.8059  6.8065  6.8859  6.8863  6.9111  6.9113  6.9354  6.9358
  7.0040  7.0058  7.0480  7.0491  7.0894  7.0900  7.1023  7.1038  7.1652  7.1657
  7.1979  7.1987  7.2154  7.2163  7.2912  7.2917  7.4200  7.4225  7.4334  7.4343
  7.5135  7.5144  7.6469  7.6477  7.7211  7.7221  7.7344  7.7363  7.8054  7.8073
  7.9218  7.9233  7.9781  7.9794  8.0197  8.0202  8.0902  8.0931  8.2117  8.2127
  8.3591  8.3612  8.3947  8.3985  8.5538  8.5572  8.6916  8.6958  8.8375  8.8393
  8.9615  8.9757
   25
   0.00000   0.42389   0.00000
 -1.5820 -1.5818 -1.5334 -1.5331 -1.5303 -1.5301 -1.5263 -1.5260 -1.1612 -1.1612
 -1.1601 -1.1601 -1.1568 -1.1568 -1.1489 -1.1489 -1.1478 -1.1478 -1.1418 -1.1418
 -1.1403 -1.1403 -1.1111 -1.1111 -1.1037 -1.1036 -1.1022 -1.1021 -0.6013 -0.6012
 -0.5347 -0.5347 -0.4745 -0.4745 -0.4122 -0.4122 -0.3775 -0.3773 -0.3546 -0.3546
 -0.3119 -0.3118 -0.2748 -0.2746 -0.2646 -0.2643 -0.2517 -0.2512 -0.2220 -0.2217
 -0.2030 -0.2030  0.4762  0.4763  0.7346  0.7346  0.8059  0.8059  0.8210  0.8212
  0.8421  0.8423  0.8681  0.8681  1.0076  1.0076  1.0264  1.0264  1.0538  1.0538
  1.1367  1.1367  1.1815  1.1816  1.2279  1.2280  1.2410  1.2411  1.2827  1.2828
  1.3605  1.3606  1.3978  1.3978  1.4142  1.4143  1.4338  1.4339  1.4789  1.4790
  1.7694  1.7695  1.8038  1.8039  1.8732  1.8732  1.9312  1.9313  1.9361  1.9363
  1.9829  1.9830  2.0723  2.0725  2.1049  2.1050  2.1621  2.1622  2.1850  2.1852
  2.2236  2.2237  2.2569  2.2571  2.2809  2.2811  2.3336  2.3337  2.3772  2.3775
  2.4629  2.4631  2.4855  2.4857  2.5184  2.5185  2.5418  2.5420  2.5527  2.5529
  2.5810  2.5812  2.6363  2.6368  2.6539  2.6540  2.7042  2.7044  2.7431  2.7432
  2.8830  2.8835  3.0133  3.0137  3.0546  3.0548  3.0937  3.0941  3.1206  3.1211
  3.2408  3.2420  3.2517  3.2518  3.2879  3.2880  3.3174  3.3180  3.3614  3.3620
  3.4077  3.4078  3.4157  3.4160  3.4767  3.4770  3.5364  3.5366  3.5631  3.5637
  3.5846  3.5849  3.6222  3.6229  3.6627  3.6631  3.7353  3.7358  3.7526  3.7527
  3.8123  3.8125  3.8257  3.8263  3.8523  3.8530  3.9131  3.9133  3.9309  3.9318
  4.0136  4.0137  4.0202  4.0206  4.0949  4.0951  4.1086  4.1093  4.1631  4.1634
  4.1792  4.1796  4.2221  4.2224  4.2519  4.2524  4.2905  4.2912  4.3573  4.3582
  4.4064  4.4070  4.4744  4.4746  4.5064  4.5069  4.5434  4.5440  4.5700  4.5702
  4.6353  4.6359  4.6562  4.6566  4.7229  4.7237  4.8003  4.8009  4.8287  4.8291
  4.8398  4.8407  4.8786  4.8788  4.9204  4.9205  4.9732  4.9739  4.9920  4.9929
  5.0269  5.0282  5.1027  5.1038  5.1701  5.1711  5.2281  5.2286  5.2705  5.2716
  5.2920  5.2941  5.3789  5.3806  5.4013  5.4034  5.4585  5.4595  5.5104  5.5106
  5.5265  5.5270  5.6136  5.6151  5.6611  5.6614  5.7491  5.7499  5.7749  5.7751
  5.8149  5.8165  5.8620  5.8625  5.9486  5.9494  6.0102  6.0105  6.0616  6.0645
  6.0952  6.0963  6.2126  6.2133  6.2306  6.2310  6.2848  6.2855  6.3154  6.3188
  6.3568  6.3571  6.4250  6.4259  6.4323  6.4334  6.4915  6.4923  6.5421  6.5425
  6.5547  6.5550  6.6047  6.6059  6.6936  6.6954  6.7294  6.7322  6.7609  6.7611
  6.7948  6.7963  6.8059  6.8065  6.8859  6.8863  6.9111  6.9113  6.9354  6.9358
  7.0040  7.0058  7.0480  7.0491  7.0894  7.0900  7.1023  7.1038  7.1652  7.1657
  7.1979  7.1987  7.2154  7.2163  7.2912  7.2917  7.4200  7.4225  7.4334  7.4343
  7.5135  7.5144  7.6469  7.6477  7.7211  7.7221  7.7344  7.7363  7.8054  7.8073
  7.9218  7.9233  7.9781  7.9794  8.0197  8.0202  8.0902  8.0931  8.2117  8.2127
  8.3591  8.3612  8.3947  8.3985  8.5538  8.5572  8.6916  8.6958  8.8375  8.8393
  8.9615  8.9757
   0.00000   0.40622   0.00000
 -1.5831 -1.5807 -1.5338 -1.5327 -1.5305 -1.5299 -1.5264 -1.5258 -1.1612 -1.1612
 -1.1602 -1.1601 -1.1571 -1.1564 -1.1490 -1.1488 -1.1479 -1.1477 -1.1419 -1.1417
 -1.1403 -1.1403 -1.1120 -1.1103 -1.1038 -1.1036 -1.1023 -1.1020 -0.6024 -0.6003
 -0.5358 -0.5335 -0.4777 -0.4712 -0.4127 -0.4123 -0.3802 -0.3745 -0.3560 -0.3532
 -0.3137 -0.3101 -0.2749 -0.2742 -0.2651 -0.2640 -0.2529 -0.2496 -0.2236 -0.2205
 -0.2041 -0.2017  0.4680  0.4846  0.7335  0.7356  0.7991  0.8117  0.8192  0.8232
  0.8357  0.8490  0.8646  0.8714  1.0047  1.0101  1.0248  1.0282  1.0485  1.0591
  1.1352  1.1384  1.1811  1.1819  1.2267  1.2293  1.2395  1.2427  1.2810  1.2836
  1.3591  1.3627  1.3937  1.4019  1.4079  1.4210  1.4308  1.4372  1.4752  1.4831
  1.7660  1.7722  1.8025  1.8053  1.8667  1.8781  1.9225  1.9353  1.9358  1.9411
  1.9771  1.9905  2.0607  2.0837  2.1001  2.1075  2.1534  2.1717  2.1832  2.1880
  2.2166  2.2305  2.2571  2.2572  2.2803  2.2822  2.3297  2.3380  2.3764  2.3783
  2.4613  2.4637  2.4849  2.4860  2.5162  2.5193  2.5421  2.5424  2.5512  2.5550
  2.5777  2.5849  2.6361  2.6368  2.6486  2.6603  2.7041  2.7049  2.7427  2.7439
  2.8821  2.8848  3.0012  3.0247  3.0478  3.0604  3.0925  3.0947  3.1009  3.1406
  3.2446  3.2461  3.2567  3.2688  3.2875  3.2880  3.3153  3.3207  3.3542  3.3691
  3.4027  3.4088  3.4127  3.4236  3.4708  3.4822  3.5282  3.5397  3.5601  3.5682
  3.5802  3.5895  3.6197  3.6259  3.6618  3.6660  3.7306  3.7405  3.7529  3.7534
  3.8060  3.8160  3.8215  3.8303  3.8515  3.8583  3.9130  3.9137  3.9245  3.9387
  4.0034  4.0157  4.0188  4.0296  4.0925  4.0973  4.1066  4.1112  4.1628  4.1644
  4.1786  4.1798  4.2189  4.2251  4.2459  4.2578  4.2880  4.2953  4.3540  4.3619
  4.4019  4.4101  4.4679  4.4802  4.5057  4.5071  4.5436  4.5442  4.5700  4.5709
  4.6335  4.6345  4.6522  4.6639  4.7180  4.7289  4.7935  4.8061  4.8229  4.8332
  4.8334  4.8485  4.8783  4.8791  4.9145  4.9252  4.9664  4.9796  4.9887  4.9969
  5.0249  5.0298  5.1007  5.1065  5.1659  5.1754  5.2216  5.2340  5.2681  5.2715
  5.2904  5.2982  5.3762  5.3812  5.4024  5.4048  5.4474  5.4684  5.5100  5.5120
  5.5191  5.5327  5.6093  5.6193  5.6550  5.6707  5.7485  5.7494  5.7697  5.7823
  5.8140  5.8178  5.8621  5.8629  5.9477  5.9497  6.0084  6.0127  6.0603  6.0646
  6.0942  6.0991  6.2110  6.2144  6.2279  6.2342  6.2795  6.2909  6.3072  6.3253
  6.3504  6.3644  6.4236  6.4277  6.4285  6.4373  6.4868  6.4966  6.5412  6.5440
  6.5460  6.5652  6.6041  6.6072  6.6916  6.6983  6.7277  6.7336  6.7507  6.7674
  6.7895  6.7956  6.7995  6.8198  6.8805  6.8908  6.9081  6.9108  6.9330  6.9414
  7.0027  7.0065  7.0444  7.0498  7.0852  7.0914  7.1038  7.1056  7.1587  7.1753
  7.1962  7.2018  7.2144  7.2167  7.2906  7.2933  7.4171  7.4232  7.4318  7.4380
  7.5058  7.5218  7.6374  7.6556  7.7210  7.7229  7.7309  7.7404  7.8017  7.8107
  7.9208  7.9255  7.9728  7.9842  8.0150  8.0254  8.0899  8.0936  8.2021  8.2227
  8.3554  8.3649  8.3927  8.4004  8.5516  8.5589  8.6855  8.7022  8.8375  8.8393
  8.9568  8.9802
   0.00000   0.38856   0.00000
 -1.5843 -1.5795 -1.5343 -1.5323 -1.5308 -1.5296 -1.5266 -1.5256 -1.1612 -1.1612
 -1.1602 -1.1601 -1.1574 -1.1561 -1.1492 -1.1487 -1.1479 -1.1476 -1.1420 -1.1417
 -1.1403 -1.1403 -1.1129 -1.1094 -1.1039 -1.1035 -1.1024 -1.1019 -0.6037 -0.5995
 -0.5366 -0.5319 -0.4808 -0.4678 -0.4136 -0.4127 -0.3827 -0.3714 -0.3574 -0.3518
 -0.3155 -0.3083 -0.2747 -0.2736 -0.2657 -0.2639 -0.2538 -0.2475 -0.2257 -0.2197
 -0.2048 -0.2003  0.4598  0.4930  0.7325  0.7364  0.7922  0.8123  0.8224  0.8238
  0.8308  0.8561  0.8610  0.8746  1.0016  1.0122  1.0238  1.0301  1.0434  1.0644
  1.1342  1.1404  1.1807  1.1823  1.2257  1.2306  1.2380  1.2442  1.2788  1.2834
  1.3583  1.3658  1.3898  1.4021  1.4060  1.4278  1.4279  1.4409  1.4719  1.4876
  1.7623  1.7738  1.8011  1.8065  1.8588  1.8816  1.9153  1.9333  1.9340  1.9509
  1.9746  1.9991  2.0496  2.0918  2.0940  2.1085  2.1488  2.1752  2.1868  2.1909
  2.2103  2.2367  2.2576  2.2577  2.2805  2.2838  2.3264  2.3426  2.3755  2.3793
  2.4588  2.4636  2.4839  2.4862  2.5129  2.5189  2.5430  2.5432  2.5504  2.5578
  2.5750  2.5891  2.6351  2.6372  2.6451  2.6676  2.7044  2.7059  2.7426  2.7450
  2.8816  2.8870  2.9886  3.0343  3.0410  3.0647  3.0811  3.0948  3.0967  3.1603
  3.2376  3.2502  3.2605  3.2625  3.2867  3.2874  3.3137  3.3243  3.3472  3.3754
  3.3961  3.4086  3.4128  3.4320  3.4646  3.4864  3.5149  3.5398  3.5587  3.5722
  3.5759  3.5949  3.6183  3.6284  3.6636  3.6704  3.7264  3.7447  3.7545  3.7548
  3.7981  3.8165  3.8182  3.8343  3.8539  3.8674  3.9120  3.9151  3.9199  3.9459
  3.9925  4.0116  4.0206  4.0411  4.0897  4.0997  4.1043  4.1132  4.1631  4.1655
  4.1773  4.1802  4.2148  4.2277  4.2395  4.2625  4.2872  4.3009  4.3507  4.3659
  4.3969  4.4110  4.4608  4.4847  4.5037  4.5080  4.5440  4.5446  4.5705  4.5724
  4.6276  4.6321  4.6514  4.6724  4.7135  4.7344  4.7862  4.8082  4.8162  4.8291
  4.8353  4.8574  4.8778  4.8794  4.9086  4.9283  4.9589  4.9800  4.9898  5.0015
  5.0217  5.0319  5.0991  5.1103  5.1614  5.1803  5.2141  5.2378  5.2638  5.2691
  5.2914  5.3038  5.3723  5.3796  5.4058  5.4078  5.4359  5.4741  5.5015  5.5162
  5.5172  5.5376  5.6065  5.6187  5.6567  5.6807  5.7463  5.7483  5.7675  5.7904
  5.8131  5.8198  5.8632  5.8637  5.9463  5.9493  6.0072  6.0153  6.0575  6.0644
  6.0945  6.1036  6.2084  6.2152  6.2256  6.2380  6.2745  6.2965  6.2969  6.3289
  6.3475  6.3718  6.4222  6.4250  6.4294  6.4416  6.4821  6.4996  6.5366  6.5444
  6.5463  6.5761  6.6039  6.6096  6.6890  6.7023  6.7253  6.7353  6.7393  6.7628
  6.7827  6.7942  6.8023  6.8321  6.8746  6.8941  6.9035  6.9071  6.9340  6.9483
  7.0004  7.0071  7.0388  7.0473  7.0818  7.0872  7.1063  7.1117  7.1568  7.1855
  7.1957  7.2064  7.2136  7.2166  7.2910  7.2962  7.4121  7.4229  7.4312  7.4436
  7.4978  7.5292  7.6263  7.6616  7.7207  7.7239  7.7287  7.7457  7.7971  7.8145
  7.9202  7.9293  7.9664  7.9893  8.0109  8.0310  8.0896  8.0949  8.1927  8.2334
  8.3509  8.3692  8.3895  8.4031  8.5479  8.5612  8.6779  8.7106  8.8376  8.8394
  8.9481  8.9879
   0.00000   0.37090   0.00000
 -1.5854 -1.5782 -1.5348 -1.5318 -1.5311 -1.5294 -1.5269 -1.5254 -1.1612 -1.1612
 -1.1602 -1.1600 -1.1577 -1.1557 -1.1493 -1.1486 -1.1480 -1.1475 -1.1421 -1.1416
 -1.1403 -1.1403 -1.1138 -1.1086 -1.1040 -1.1034 -1.1025 -1.1018 -0.6051 -0.5989
 -0.5372 -0.5302 -0.4838 -0.4644 -0.4150 -0.4136 -0.3852 -0.3681 -0.3587 -0.3505
 -0.3172 -0.3067 -0.2743 -0.2731 -0.2659 -0.2643 -0.2540 -0.2453 -0.2279 -0.2195
 -0.2049 -0.1989  0.4518  0.5015  0.7314  0.7372  0.7852  0.8093  0.8199  0.8287
  0.8301  0.8573  0.8634  0.8775  0.9982  1.0139  1.0232  1.0313  1.0394  1.0694
  1.1335  1.1426  1.1805  1.1824  1.2247  1.2318  1.2367  1.2457  1.2764  1.2822
  1.3576  1.3696  1.3861  1.3971  1.4099  1.4251  1.4347  1.4450  1.4690  1.4924
  1.7584  1.7741  1.7996  1.8072  1.8503  1.8840  1.9096  1.9282  1.9326  1.9578
  1.9776  2.0079  2.0397  2.0874  2.0893  2.1147  2.1487  2.1728  2.1922  2.1935
  2.2076  2.2418  2.2584  2.2586  2.2818  2.2857  2.3237  2.3473  2.3746  2.3803
  2.4554  2.4629  2.4822  2.4860  2.5091  2.5174  2.5436  2.5444  2.5505  2.5609
  2.5733  2.5933  2.6327  2.6382  2.6440  2.6755  2.7054  2.7075  2.7427  2.7466
  2.8814  2.8898  2.9761  3.0299  3.0465  3.0619  3.0681  3.0987  3.0991  3.1789
  3.2305  3.2535  3.2567  3.2632  3.2852  3.2859  3.3128  3.3281  3.3415  3.3788
  3.3920  3.4077  3.4142  3.4385  3.4597  3.4895  3.4983  3.5385  3.5583  3.5724
  3.5738  3.6014  3.6185  3.6295  3.6678  3.6756  3.7232  3.7478  3.7562  3.7570
  3.7903  3.8113  3.8206  3.8379  3.8584  3.8782  3.9085  3.9171  3.9193  3.9529
  3.9824  4.0074  4.0211  4.0524  4.0869  4.1021  4.1022  4.1152  4.1641  4.1659
  4.1754  4.1810  4.2098  4.2304  4.2336  4.2665  4.2883  4.3072  4.3475  4.3684
  4.3940  4.4085  4.4543  4.4875  4.5006  4.5097  4.5442  4.5449  4.5716  4.5747
  4.6200  4.6297  4.6518  4.6803  4.7109  4.7395  4.7791  4.8056  4.8091  4.8283
  4.8338  4.8664  4.8776  4.8790  4.9046  4.9295  4.9515  4.9751  4.9945  5.0058
  5.0180  5.0345  5.0985  5.1144  5.1570  5.1853  5.2060  5.2388  5.2588  5.2662
  5.2948  5.3096  5.3683  5.3761  5.4073  5.4118  5.4280  5.4772  5.4862  5.5198
  5.5205  5.5444  5.6058  5.6122  5.6659  5.6903  5.7429  5.7468  5.7681  5.7987
  5.8126  5.8221  5.8641  5.8656  5.9451  5.9474  6.0069  6.0180  6.0543  6.0644
  6.0961  6.1086  6.2049  6.2158  6.2237  6.2418  6.2710  6.2864  6.3013  6.3267
  6.3498  6.3791  6.4209  6.4233  6.4297  6.4458  6.4783  6.4999  6.5313  6.5483
  6.5496  6.5869  6.6044  6.6126  6.6856  6.7054  6.7246  6.7286  6.7362  6.7496
  6.7769  6.7985  6.8038  6.8405  6.8695  6.8935  6.9008  6.9026  6.9366  6.9554
  6.9974  7.0069  7.0325  7.0427  7.0777  7.0819  7.1079  7.1207  7.1588  7.1919
  7.1971  7.2117  7.2153  7.2173  7.2923  7.3002  7.4065  7.4213  7.4313  7.4498
  7.4898  7.5359  7.6148  7.6655  7.7198  7.7220  7.7317  7.7514  7.7926  7.8179
  7.9205  7.9340  7.9597  7.9943  8.0078  8.0360  8.0896  8.0968  8.1842  8.2440
  8.3467  8.3725  8.3868  8.4058  8.5436  8.5631  8.6706  8.7194  8.8378  8.8396
  8.9386  8.9959
   0.00000   0.35324   0.00000
 -1.5864 -1.5770 -1.5354 -1.5314 -1.5314 -1.5291 -1.5271 -1.5252 -1.1612 -1.1612
 -1.1603 -1.1600 -1.1580 -1.1553 -1.1494 -1.1486 -1.1479 -1.1474 -1.1422 -1.1415
 -1.1403 -1.1402 -1.1147 -1.1079 -1.1041 -1.1034 -1.1025 -1.1016 -0.6066 -0.5984
 -0.5375 -0.5282 -0.4866 -0.4609 -0.4169 -0.4148 -0.3875 -0.3649 -0.3597 -0.3493
 -0.3188 -0.3051 -0.2735 -0.2729 -0.2655 -0.2650 -0.2536 -0.2429 -0.2302 -0.2201
 -0.2046 -0.1974  0.4439  0.5100  0.7303  0.7378  0.7784  0.8057  0.8142  0.8312
  0.8354  0.8535  0.8708  0.8803  0.9947  1.0150  1.0232  1.0293  1.0391  1.0741
  1.1333  1.1450  1.1804  1.1823  1.2240  1.2325  1.2355  1.2468  1.2746  1.2803
  1.3567  1.3739  1.3823  1.3935  1.4138  1.4226  1.4411  1.4502  1.4665  1.4975
  1.7546  1.7728  1.7970  1.8075  1.8428  1.8859  1.9051  1.9212  1.9310  1.9603
  1.9860  2.0169  2.0318  2.0794  2.0807  2.1248  2.1515  2.1688  2.1905  2.1957
  2.2124  2.2452  2.2595  2.2602  2.2843  2.2881  2.3217  2.3520  2.3739  2.3816
  2.4514  2.4618  2.4798  2.4853  2.5054  2.5150  2.5430  2.5458  2.5520  2.5635
  2.5733  2.5976  2.6297  2.6400  2.6447  2.6833  2.7072  2.7097  2.7430  2.7485
  2.8813  2.8933  2.9639  3.0208  3.0433  3.0548  3.0708  3.1012  3.1039  3.1945
  3.2238  3.2529  3.2556  3.2652  3.2827  3.2834  3.3125  3.3317  3.3376  3.3778
  3.3922  3.4062  3.4169  3.4390  3.4597  3.4802  3.4917  3.5362  3.5579  3.5704
  3.5733  3.6090  3.6200  3.6294  3.6732  3.6814  3.7206  3.7496  3.7571  3.7597
  3.7836  3.8064  3.8242  3.8417  3.8630  3.8895  3.9055  3.9200  3.9208  3.9593
  3.9734  4.0037  4.0207  4.0628  4.0840  4.0998  4.1049  4.1173  4.1648  4.1653
  4.1731  4.1825  4.2039  4.2285  4.2333  4.2706  4.2908  4.3136  4.3445  4.3668
  4.3963  4.4024  4.4490  4.4861  4.4993  4.5121  4.5437  4.5444  4.5732  4.5777
  4.6118  4.6279  4.6520  4.6853  4.7123  4.7437  4.7729  4.8005  4.8020  4.8283
  4.8292  4.8745  4.8772  4.8784  4.9040  4.9295  4.9444  4.9685  4.9984  5.0078
  5.0153  5.0380  5.0989  5.1187  5.1526  5.1895  5.1986  5.2364  5.2531  5.2646
  5.2992  5.3149  5.3645  5.3714  5.4065  5.4099  5.4305  5.4690  5.4797  5.5224
  5.5231  5.5530  5.6042  5.6072  5.6779  5.6989  5.7398  5.7446  5.7704  5.8071
  5.8127  5.8247  5.8639  5.8694  5.9436  5.9444  6.0076  6.0208  6.0514  6.0653
  6.0984  6.1136  6.2003  6.2161  6.2221  6.2440  6.2704  6.2761  6.3043  6.3238
  6.3534  6.3860  6.4198  6.4233  6.4277  6.4497  6.4757  6.4974  6.5288  6.5507
  6.5578  6.5967  6.6053  6.6163  6.6796  6.7052  6.7207  6.7253  6.7363  6.7373
  6.7705  6.8032  6.8044  6.8414  6.8682  6.8877  6.8996  6.9020  6.9393  6.9617
  6.9941  7.0053  7.0259  7.0379  7.0727  7.0774  7.1110  7.1294  7.1623  7.1921
  7.2007  7.2144  7.2180  7.2259  7.2943  7.3053  7.4008  7.4187  7.4315  7.4562
  7.4822  7.5417  7.6032  7.6678  7.7178  7.7198  7.7374  7.7574  7.7882  7.8207
  7.9213  7.9390  7.9532  7.9996  8.0057  8.0395  8.0902  8.0996  8.1769  8.2544
  8.3430  8.3738  8.3856  8.4083  8.5389  8.5644  8.6636  8.7285  8.8381  8.8398
  8.9286  9.0037
   0.00000   0.33558   0.00000
 -1.5875 -1.5757 -1.5360 -1.5316 -1.5310 -1.5288 -1.5274 -1.5250 -1.1612 -1.1612
 -1.1603 -1.1600 -1.1582 -1.1549 -1.1495 -1.1486 -1.1478 -1.1472 -1.1423 -1.1414
 -1.1402 -1.1402 -1.1157 -1.1071 -1.1043 -1.1034 -1.1026 -1.1015 -0.6082 -0.5981
 -0.5377 -0.5261 -0.4892 -0.4575 -0.4191 -0.4162 -0.3897 -0.3625 -0.3597 -0.3483
 -0.3202 -0.3037 -0.2734 -0.2726 -0.2661 -0.2643 -0.2528 -0.2403 -0.2327 -0.2213
 -0.2038 -0.1960  0.4361  0.5186  0.7292  0.7382  0.7717  0.8018  0.8083  0.8322
  0.8419  0.8496  0.8783  0.8829  0.9910  1.0157  1.0237  1.0249  1.0417  1.0784
  1.1335  1.1473  1.1804  1.1818  1.2234  1.2323  1.2345  1.2479  1.2739  1.2776
  1.3552  1.3780  1.3786  1.3919  1.4175  1.4204  1.4463  1.4567  1.4643  1.5030
  1.7509  1.7703  1.7916  1.8072  1.8381  1.8872  1.9017  1.9132  1.9292  1.9596
  1.9963  2.0257  2.0271  2.0674  2.0743  2.1349  2.1555  2.1636  2.1867  2.1974
  2.2189  2.2468  2.2609  2.2628  2.2876  2.2911  2.3207  2.3565  2.3735  2.3829
  2.4471  2.4605  2.4768  2.4834  2.5023  2.5121  2.5411  2.5473  2.5546  2.5648
  2.5753  2.6020  2.6270  2.6429  2.6464  2.6904  2.7107  2.7125  2.7437  2.7507
  2.8813  2.8974  2.9521  3.0113  3.0254  3.0619  3.0731  3.1024  3.1101  3.2029
  3.2187  3.2547  3.2561  3.2669  3.2792  3.2804  3.3125  3.3345  3.3360  3.3751
  3.3939  3.4034  3.4208  3.4335  3.4594  3.4670  3.4930  3.5331  3.5567  3.5707
  3.5717  3.6167  3.6223  3.6289  3.6787  3.6879  3.7185  3.7497  3.7569  3.7632
  3.7782  3.8029  3.8279  3.8468  3.8660  3.9002  3.9053  3.9231  3.9237  3.9651
  3.9655  4.0012  4.0200  4.0720  4.0812  4.0975  4.1077  4.1198  4.1629  4.1651
  4.1712  4.1841  4.1977  4.2242  4.2365  4.2755  4.2939  4.3196  4.3413  4.3616
  4.3935  4.4034  4.4448  4.4801  4.5003  4.5148  4.5417  4.5437  4.5757  4.5808
  4.6034  4.6267  4.6515  4.6867  4.7184  4.7464  4.7683  4.7935  4.7966  4.8224
  4.8268  4.8710  4.8800  4.8849  4.9056  4.9287  4.9390  4.9603  5.0005  5.0039
  5.0173  5.0426  5.1002  5.1227  5.1483  5.1857  5.1994  5.2317  5.2468  5.2639
  5.3035  5.3192  5.3610  5.3654  5.4043  5.4058  5.4388  5.4525  5.4823  5.5224
  5.5268  5.5592  5.6012  5.6084  5.6903  5.7061  5.7383  5.7414  5.7732  5.8131
  5.8154  5.8274  5.8628  5.8747  5.9385  5.9442  6.0090  6.0237  6.0493  6.0679
  6.1013  6.1181  6.1949  6.2162  6.2207  6.2435  6.2661  6.2741  6.3040  6.3241
  6.3556  6.3926  6.4192  6.4236  6.4247  6.4532  6.4745  6.4933  6.5289  6.5529
  6.5683  6.6042  6.6060  6.6215  6.6702  6.7019  6.7146  6.7174  6.7354  6.7403
  6.7636  6.8021  6.8084  6.8357  6.8695  6.8803  6.8993  6.9036  6.9413  6.9665
  6.9910  7.0021  7.0191  7.0347  7.0681  7.0745  7.1145  7.1369  7.1654  7.1891
  7.2057  7.2147  7.2251  7.2372  7.2969  7.3112  7.3952  7.4152  7.4319  7.4622
  7.4751  7.5465  7.5920  7.6694  7.7151  7.7177  7.7440  7.7637  7.7841  7.8227
  7.9223  7.9417  7.9494  8.0046  8.0055  8.0408  8.0914  8.1039  8.1709  8.2644
  8.3400  8.3722  8.3869  8.4105  8.5337  8.5650  8.6571  8.7379  8.8385  8.8401
  8.9185  9.0110
   0.00000   0.31791   0.00000
 -1.5885 -1.5744 -1.5366 -1.5319 -1.5306 -1.5285 -1.5277 -1.5249 -1.1612 -1.1612
 -1.1603 -1.1599 -1.1585 -1.1545 -1.1497 -1.1486 -1.1477 -1.1471 -1.1424 -1.1413
 -1.1402 -1.1402 -1.1166 -1.1064 -1.1044 -1.1035 -1.1025 -1.1014 -0.6098 -0.5980
 -0.5376 -0.5238 -0.4916 -0.4540 -0.4217 -0.4178 -0.3918 -0.3628 -0.3568 -0.3475
 -0.3214 -0.3025 -0.2741 -0.2717 -0.2668 -0.2626 -0.2517 -0.2378 -0.2351 -0.2229
 -0.2027 -0.1946  0.4285  0.5272  0.7281  0.7383  0.7653  0.7979  0.8026  0.8328
  0.8451  0.8491  0.8852  0.8859  0.9873  1.0161  1.0200  1.0247  1.0452  1.0822
  1.1342  1.1497  1.1807  1.1812  1.2230  1.2306  1.2338  1.2490  1.2744  1.2747
  1.3532  1.3735  1.3834  1.3921  1.4184  1.4210  1.4505  1.4625  1.4646  1.5087
  1.7475  1.7667  1.7830  1.8061  1.8368  1.8875  1.8992  1.9056  1.9269  1.9565
  2.0051  2.0269  2.0342  2.0554  2.0688  2.1443  2.1572  2.1601  2.1836  2.1984
  2.2239  2.2473  2.2625  2.2663  2.2911  2.2950  2.3206  2.3609  2.3737  2.3841
  2.4426  2.4591  2.4733  2.4804  2.4998  2.5087  2.5385  2.5487  2.5575  2.5653
  2.5785  2.6063  2.6249  2.6472  2.6489  2.6961  2.7160  2.7164  2.7448  2.7533
  2.8811  2.9021  2.9410  3.0019  3.0083  3.0685  3.0752  3.1023  3.1168  3.2020
  3.2161  3.2453  3.2547  3.2683  3.2751  3.2782  3.3126  3.3360  3.3367  3.3725
  3.3956  3.3978  3.4255  3.4260  3.4454  3.4712  3.4937  3.5296  3.5542  3.5700
  3.5737  3.6218  3.6252  3.6305  3.6836  3.6948  3.7166  3.7478  3.7553  3.7682
  3.7741  3.8015  3.8307  3.8536  3.8667  3.9078  3.9093  3.9266  3.9285  3.9586
  3.9701  4.0009  4.0193  4.0785  4.0798  4.0952  4.1101  4.1233  4.1606  4.1626
  4.1694  4.1856  4.1928  4.2207  4.2400  4.2817  4.2971  4.3240  4.3383  4.3551
  4.3835  4.4133  4.4411  4.4722  4.5012  4.5172  4.5385  4.5425  4.5790  4.5834
  4.5946  4.6261  4.6503  4.6866  4.7267  4.7464  4.7657  4.7857  4.7931  4.8149
  4.8235  4.8655  4.8823  4.8933  4.9053  4.9275  4.9375  4.9511  4.9972  5.0006
  5.0205  5.0481  5.1022  5.1260  5.1439  5.1772  5.2054  5.2264  5.2402  5.2630
  5.3067  5.3213  5.3575  5.3591  5.4021  5.4036  5.4343  5.4525  5.4848  5.5214
  5.5305  5.5587  5.6058  5.6105  5.7024  5.7117  5.7370  5.7391  5.7762  5.8142
  5.8220  5.8304  5.8607  5.8816  5.9324  5.9452  6.0106  6.0265  6.0482  6.0720
  6.1047  6.1216  6.1889  6.2161  6.2195  6.2415  6.2567  6.2811  6.3009  6.3279
  6.3560  6.3983  6.4170  6.4198  6.4276  6.4558  6.4748  6.4890  6.5309  6.5551
  6.5797  6.6056  6.6082  6.6290  6.6594  6.6964  6.7013  6.7169  6.7336  6.7500
  6.7571  6.7981  6.8119  6.8282  6.8698  6.8724  6.9012  6.9049  6.9419  6.9681
  6.9895  6.9981  7.0121  7.0338  7.0650  7.0735  7.1173  7.1426  7.1677  7.1855
  7.2084  7.2201  7.2321  7.2490  7.2998  7.3180  7.3897  7.4112  7.4321  7.4649
  7.4708  7.5499  7.5817  7.6712  7.7125  7.7150  7.7509  7.7702  7.7806  7.8240
  7.9232  7.9370  7.9529  8.0056  8.0114  8.0396  8.0934  8.1099  8.1663  8.2740
  8.3376  8.3691  8.3892  8.4126  8.5280  8.5647  8.6512  8.7476  8.8389  8.8404
  8.9081  9.0178
   0.00000   0.30025   0.00000
 -1.5895 -1.5731 -1.5372 -1.5322 -1.5302 -1.5282 -1.5279 -1.5247 -1.1612 -1.1612
 -1.1604 -1.1599 -1.1587 -1.1541 -1.1498 -1.1487 -1.1475 -1.1470 -1.1425 -1.1413
 -1.1402 -1.1402 -1.1176 -1.1058 -1.1045 -1.1036 -1.1025 -1.1012 -0.6115 -0.5980
 -0.5375 -0.5213 -0.4938 -0.4507 -0.4246 -0.4194 -0.3939 -0.3636 -0.3532 -0.3470
 -0.3223 -0.3015 -0.2751 -0.2714 -0.2667 -0.2606 -0.2505 -0.2380 -0.2345 -0.2249
 -0.2015 -0.1933  0.4211  0.5358  0.7270  0.7380  0.7592  0.7939  0.7972  0.8329
  0.8414  0.8551  0.8874  0.8935  0.9837  1.0151  1.0164  1.0259  1.0492  1.0854
  1.1353  1.1519  1.1802  1.1812  1.2227  1.2273  1.2333  1.2504  1.2709  1.2768
  1.3506  1.3689  1.3882  1.3936  1.4168  1.4243  1.4541  1.4610  1.4733  1.5147
  1.7442  1.7621  1.7723  1.8044  1.8380  1.8851  1.8975  1.9005  1.9238  1.9515
  2.0097  2.0325  2.0397  2.0467  2.0648  2.1498  2.1523  2.1649  2.1816  2.1989
  2.2267  2.2471  2.2642  2.2703  2.2940  2.2997  2.3215  2.3651  2.3744  2.3851
  2.4384  2.4577  2.4695  2.4764  2.4977  2.5054  2.5355  2.5501  2.5607  2.5656
  2.5818  2.6106  2.6236  2.6519  2.6529  2.7001  2.7202  2.7237  2.7468  2.7560
  2.8802  2.9071  2.9311  2.9921  2.9925  3.0735  3.0772  3.1009  3.1227  3.1970
  3.2112  3.2509  3.2526  3.2690  3.2712  3.2812  3.3129  3.3376  3.3382  3.3696
  3.3867  3.3974  3.4188  3.4304  3.4353  3.4763  3.4941  3.5259  3.5508  3.5685
  3.5788  3.6218  3.6283  3.6370  3.6872  3.7023  3.7148  3.7444  3.7516  3.7719
  3.7748  3.8024  3.8324  3.8616  3.8661  3.9108  3.9160  3.9305  3.9345  3.9536
  3.9743  4.0033  4.0191  4.0761  4.0863  4.0929  4.1118  4.1281  4.1581  4.1587
  4.1656  4.1867  4.1910  4.2180  4.2438  4.2892  4.3001  4.3241  4.3363  4.3485
  4.3746  4.4246  4.4372  4.4637  4.5005  4.5188  4.5351  4.5408  4.5830  4.5845
  4.5856  4.6261  4.6489  4.6872  4.7345  4.7436  4.7643  4.7776  4.7921  4.8086
  4.8189  4.8604  4.8845  4.8976  4.9050  4.9254  4.9407  4.9421  4.9894  4.9990
  5.0232  5.0541  5.1044  5.1279  5.1393  5.1689  5.2123  5.2215  5.2336  5.2614
  5.3078  5.3202  5.3517  5.3550  5.4006  5.4017  5.4255  5.4636  5.4859  5.5196
  5.5342  5.5546  5.6129  5.6154  5.7138  5.7155  5.7324  5.7421  5.7789  5.8153
  5.8258  5.8342  5.8578  5.8903  5.9261  5.9473  6.0119  6.0290  6.0485  6.0772
  6.1091  6.1237  6.1826  6.2155  6.2188  6.2400  6.2480  6.2897  6.2966  6.3337
  6.3547  6.4016  6.4122  6.4192  6.4320  6.4572  6.4763  6.4857  6.5339  6.5570
  6.5909  6.6023  6.6089  6.6377  6.6502  6.6858  6.6933  6.7181  6.7314  6.7493
  6.7629  6.7913  6.8144  6.8217  6.8641  6.8696  6.9035  6.9058  6.9401  6.9654
  6.9899  6.9952  7.0058  7.0349  7.0637  7.0745  7.1187  7.1455  7.1694  7.1827
  7.2094  7.2296  7.2388  7.2605  7.3027  7.3251  7.3845  7.4075  7.4323  7.4590
  7.4745  7.5513  7.5731  7.6734  7.7099  7.7119  7.7573  7.7768  7.7781  7.8244
  7.9236  7.9304  7.9578  8.0083  8.0172  8.0370  8.0960  8.1173  8.1630  8.2829
  8.3360  8.3656  8.3915  8.4146  8.5220  8.5635  8.6461  8.7575  8.8393  8.8409
  8.8978  9.0241
   0.00000   0.28259   0.00000
 -1.5904 -1.5717 -1.5378 -1.5324 -1.5299 -1.5282 -1.5279 -1.5245 -1.1612 -1.1612
 -1.1604 -1.1599 -1.1589 -1.1537 -1.1499 -1.1488 -1.1473 -1.1468 -1.1426 -1.1412
 -1.1402 -1.1401 -1.1186 -1.1053 -1.1045 -1.1037 -1.1025 -1.1011 -0.6132 -0.5981
 -0.5372 -0.5188 -0.4957 -0.4475 -0.4278 -0.4211 -0.3959 -0.3644 -0.3494 -0.3469
 -0.3228 -0.3008 -0.2762 -0.2718 -0.2657 -0.2586 -0.2491 -0.2405 -0.2317 -0.2270
 -0.2003 -0.1920  0.4139  0.5443  0.7259  0.7372  0.7535  0.7900  0.7922  0.8325
  0.8373  0.8611  0.8894  0.9012  0.9802  1.0103  1.0167  1.0272  1.0536  1.0880
  1.1367  1.1539  1.1791  1.1818  1.2225  1.2228  1.2332  1.2521  1.2671  1.2800
  1.3478  1.3645  1.3928  1.3957  1.4157  1.4275  1.4573  1.4599  1.4824  1.5210
  1.7413  1.7548  1.7623  1.8020  1.8407  1.8785  1.8966  1.8997  1.9196  1.9452
  2.0104  2.0320  2.0415  2.0519  2.0635  2.1418  2.1585  2.1698  2.1806  2.1992
  2.2274  2.2467  2.2658  2.2745  2.2960  2.3046  2.3229  2.3693  2.3758  2.3853
  2.4348  2.4563  2.4656  2.4718  2.4951  2.5024  2.5328  2.5515  2.5638  2.5658
  2.5845  2.6145  2.6235  2.6554  2.6601  2.7034  2.7251  2.7306  2.7507  2.7587
  2.8784  2.9112  2.9235  2.9770  2.9837  3.0779  3.0789  3.0983  3.1277  3.1908
  3.2065  3.2447  3.2519  3.2680  3.2682  3.2925  3.3131  3.3388  3.3403  3.3662
  3.3704  3.3994  3.4139  3.4295  3.4351  3.4809  3.4939  3.5226  3.5468  3.5672
  3.5852  3.6206  3.6315  3.6441  3.6891  3.7100  3.7135  3.7404  3.7458  3.7725
  3.7826  3.8051  3.8334  3.8654  3.8696  3.9134  3.9204  3.9310  3.9416  3.9539
  3.9777  4.0088  4.0196  4.0738  4.0906  4.0916  4.1127  4.1338  4.1526  4.1574
  4.1596  4.1876  4.1921  4.2161  4.2477  4.2974  4.3030  4.3180  4.3356  4.3421
  4.3690  4.4328  4.4362  4.4555  4.4978  4.5193  4.5323  4.5388  4.5755  4.5838
  4.5877  4.6267  4.6477  4.6890  4.7385  4.7399  4.7621  4.7693  4.7949  4.8049
  4.8138  4.8562  4.8861  4.8915  4.9120  4.9194  4.9368  4.9467  4.9812  4.9959
  5.0249  5.0601  5.1062  5.1279  5.1346  5.1618  5.2173  5.2179  5.2293  5.2590
  5.3065  5.3157  5.3445  5.3513  5.3949  5.4029  5.4268  5.4756  5.4846  5.5178
  5.5380  5.5509  5.6157  5.6259  5.7150  5.7252  5.7294  5.7475  5.7810  5.8159
  5.8262  5.8387  5.8546  5.9006  5.9203  5.9506  6.0131  6.0308  6.0505  6.0825
  6.1147  6.1242  6.1766  6.2136  6.2189  6.2396  6.2410  6.2917  6.2991  6.3408
  6.3522  6.3984  6.4116  6.4191  6.4370  6.4575  6.4789  6.4841  6.5370  6.5585
  6.5925  6.6032  6.6070  6.6454  6.6462  6.6747  6.6878  6.7192  6.7296  6.7430
  6.7755  6.7824  6.8160  6.8172  6.8562  6.8690  6.9047  6.9063  6.9364  6.9597
  6.9883  6.9948  7.0030  7.0367  7.0639  7.0772  7.1189  7.1453  7.1703  7.1818
  7.2110  7.2404  7.2446  7.2713  7.3054  7.3320  7.3797  7.4047  7.4322  7.4516
  7.4788  7.5496  7.5675  7.6760  7.7066  7.7095  7.7622  7.7776  7.7835  7.8240
  7.9231  7.9243  7.9621  8.0131  8.0197  8.0368  8.0994  8.1257  8.1610  8.2912
  8.3351  8.3622  8.3933  8.4167  8.5156  8.5611  8.6420  8.7675  8.8393  8.8415
  8.8876  9.0297
   0.00000   0.26493   0.00000
 -1.5912 -1.5704 -1.5385 -1.5326 -1.5295 -1.5285 -1.5276 -1.5244 -1.1612 -1.1612
 -1.1604 -1.1599 -1.1591 -1.1534 -1.1500 -1.1489 -1.1470 -1.1467 -1.1427 -1.1411
 -1.1401 -1.1401 -1.1196 -1.1051 -1.1042 -1.1038 -1.1024 -1.1010 -0.6148 -0.5983
 -0.5369 -0.5162 -0.4973 -0.4446 -0.4311 -0.4226 -0.3979 -0.3651 -0.3471 -0.3454
 -0.3229 -0.3003 -0.2774 -0.2724 -0.2641 -0.2568 -0.2478 -0.2429 -0.2293 -0.2286
 -0.1990 -0.1908  0.4069  0.5529  0.7248  0.7354  0.7486  0.7862  0.7876  0.8315
  0.8332  0.8668  0.8913  0.9090  0.9768  1.0057  1.0171  1.0287  1.0583  1.0900
  1.1382  1.1555  1.1780  1.1827  1.2175  1.2222  1.2336  1.2537  1.2631  1.2841
  1.3449  1.3605  1.3972  1.3979  1.4152  1.4304  1.4592  1.4600  1.4919  1.5275
  1.7385  1.7432  1.7557  1.7990  1.8440  1.8699  1.8965  1.9012  1.9142  1.9385
  2.0088  2.0234  2.0502  2.0592  2.0660  2.1337  2.1629  2.1748  2.1804  2.1995
  2.2262  2.2462  2.2673  2.2787  2.2973  2.3092  2.3244  2.3737  2.3779  2.3844
  2.4321  2.4546  2.4621  2.4668  2.4913  2.5001  2.5309  2.5528  2.5661  2.5668
  2.5866  2.6166  2.6259  2.6592  2.6687  2.7064  2.7307  2.7356  2.7575  2.7614
  2.8753  2.9091  2.9234  2.9633  2.9759  3.0798  3.0817  3.0947  3.1314  3.1841
  3.2026  3.2472  3.2513  3.2654  3.2854  3.3066  3.3127  3.3399  3.3405  3.3544
  3.3628  3.4018  3.4109  3.4268  3.4395  3.4849  3.4931  3.5201  3.5426  3.5665
  3.5923  3.6199  3.6348  3.6500  3.6893  3.7134  3.7175  3.7365  3.7390  3.7753
  3.7911  3.8089  3.8342  3.8649  3.8765  3.9155  3.9232  3.9268  3.9488  3.9599
  3.9803  4.0169  4.0211  4.0715  4.0883  4.0957  4.1134  4.1400  4.1453  4.1537
  4.1578  4.1884  4.1941  4.2154  4.2517  4.3030  4.3076  4.3085  4.3340  4.3364
  4.3671  4.4280  4.4445  4.4501  4.4940  4.5185  4.5303  4.5366  4.5649  4.5806
  4.5918  4.6279  4.6478  4.6923  4.7315  4.7422  4.7583  4.7607  4.8016  4.8044
  4.8087  4.8531  4.8836  4.8867  4.9092  4.9198  4.9363  4.9527  4.9737  4.9915
  5.0254  5.0658  5.1070  5.1255  5.1301  5.1562  5.2143  5.2154  5.2336  5.2561
  5.3031  5.3088  5.3354  5.3468  5.3899  5.4067  5.4348  5.4801  5.4877  5.5168
  5.5419  5.5492  5.6187  5.6357  5.7096  5.7297  5.7352  5.7553  5.7826  5.8156
  5.8237  5.8435  5.8520  5.9117  5.9153  5.9551  6.0144  6.0318  6.0541  6.0874
  6.1213  6.1230  6.1712  6.2106  6.2202  6.2321  6.2447  6.2864  6.3083  6.3461
  6.3515  6.3919  6.4124  6.4195  6.4420  6.4575  6.4822  6.4841  6.5397  6.5591
  6.5811  6.6026  6.6121  6.6446  6.6529  6.6666  6.6827  6.7188  6.7283  6.7374
  6.7733  6.7885  6.8142  6.8169  6.8488  6.8684  6.9035  6.9063  6.9329  6.9526
  6.9821  6.9964  7.0053  7.0383  7.0659  7.0814  7.1184  7.1422  7.1704  7.1824
  7.2139  7.2491  7.2515  7.2812  7.3078  7.3377  7.3754  7.4038  7.4319  7.4444
  7.4825  7.5447  7.5652  7.6780  7.7024  7.7091  7.7641  7.7806  7.7900  7.8227
  7.9172  7.9229  7.9653  8.0156  8.0198  8.0424  8.1033  8.1344  8.1603  8.2988
  8.3348  8.3589  8.3947  8.4190  8.5088  8.5576  8.6390  8.7776  8.8383  8.8425
  8.8783  9.0346
   0.00000   0.24727   0.00000
 -1.5921 -1.5691 -1.5392 -1.5329 -1.5292 -1.5288 -1.5274 -1.5242 -1.1612 -1.1612
 -1.1604 -1.1599 -1.1592 -1.1530 -1.1501 -1.1489 -1.1468 -1.1466 -1.1429 -1.1410
 -1.1401 -1.1400 -1.1206 -1.1052 -1.1039 -1.1037 -1.1024 -1.1009 -0.6165 -0.5986
 -0.5367 -0.5135 -0.4986 -0.4421 -0.4345 -0.4239 -0.3998 -0.3657 -0.3476 -0.3415
 -0.3226 -0.3000 -0.2786 -0.2731 -0.2623 -0.2553 -0.2463 -0.2450 -0.2316 -0.2253
 -0.1978 -0.1897  0.4002  0.5613  0.7238  0.7326  0.7447  0.7826  0.7836  0.8290
  0.8299  0.8721  0.8930  0.9169  0.9736  1.0014  1.0176  1.0304  1.0634  1.0914
  1.1394  1.1569  1.1771  1.1837  1.2117  1.2217  1.2344  1.2552  1.2590  1.2888
  1.3420  1.3571  1.3997  1.4013  1.4155  1.4331  1.4589  1.4622  1.5017  1.5344
  1.7299  1.7357  1.7502  1.7956  1.8474  1.8609  1.8973  1.9037  1.9074  1.9320
  2.0053  2.0165  2.0568  2.0661  2.0730  2.1257  2.1655  2.1796  2.1807  2.2001
  2.2235  2.2459  2.2688  2.2828  2.2980  2.3129  2.3255  2.3778  2.3805  2.3830
  2.4304  2.4520  2.4600  2.4615  2.4864  2.4990  2.5302  2.5542  2.5666  2.5696
  2.5881  2.6169  2.6308  2.6633  2.6785  2.7096  2.7369  2.7388  2.7640  2.7667
  2.8707  2.9031  2.9285  2.9515  2.9695  3.0799  3.0848  3.0913  3.1336  3.1770
  3.1995  3.2414  3.2440  3.2630  3.2809  3.3106  3.3174  3.3291  3.3419  3.3511
  3.3615  3.4049  3.4095  3.4259  3.4433  3.4884  3.4914  3.5185  3.5382  3.5666
  3.5995  3.6200  3.6380  3.6539  3.6878  3.7146  3.7222  3.7329  3.7353  3.7791
  3.7997  3.8136  3.8355  3.8643  3.8817  3.9156  3.9241  3.9248  3.9553  3.9674
  3.9827  4.0234  4.0272  4.0693  4.0862  4.0982  4.1147  4.1369  4.1460  4.1487
  4.1606  4.1892  4.1957  4.2163  4.2556  4.2947  4.3045  4.3173  4.3315  4.3321
  4.3672  4.4225  4.4392  4.4557  4.4917  4.5163  4.5284  4.5341  4.5536  4.5756
  4.5952  4.6295  4.6498  4.6966  4.7226  4.7419  4.7525  4.7541  4.8036  4.8059
  4.8120  4.8510  4.8767  4.8849  4.8992  4.9269  4.9375  4.9536  4.9713  4.9861
  5.0244  5.0710  5.1054  5.1214  5.1269  5.1515  5.2076  5.2138  5.2422  5.2533
  5.2980  5.3008  5.3246  5.3414  5.3883  5.4119  5.4460  5.4731  5.4996  5.5172
  5.5463  5.5492  5.6217  5.6441  5.7014  5.7318  5.7431  5.7635  5.7852  5.8142
  5.8190  5.8484  5.8507  5.9107  5.9228  5.9610  6.0161  6.0319  6.0588  6.0913
  6.1195  6.1294  6.1666  6.2069  6.2228  6.2248  6.2515  6.2808  6.3167  6.3425
  6.3602  6.3854  6.4116  6.4202  6.4467  6.4580  6.4844  6.4866  6.5407  6.5583
  6.5688  6.5970  6.6187  6.6463  6.6530  6.6648  6.6793  6.7176  6.7251  6.7326
  6.7674  6.8004  6.8122  6.8172  6.8429  6.8678  6.8999  6.9057  6.9317  6.9450
  6.9741  6.9988  7.0095  7.0389  7.0696  7.0867  7.1181  7.1372  7.1696  7.1839
  7.2178  7.2523  7.2621  7.2900  7.3094  7.3419  7.3719  7.4043  7.4314  7.4384
  7.4857  7.5385  7.5641  7.6785  7.6977  7.7109  7.7637  7.7865  7.7961  7.8206
  7.9109  7.9215  7.9677  8.0083  8.0281  8.0509  8.1078  8.1426  8.1614  8.3056
  8.3350  8.3559  8.3955  8.4217  8.5018  8.5530  8.6370  8.7874  8.8353  8.8440
  8.8706  9.0388
   0.00000   0.22960   0.00000
 -1.5928 -1.5678 -1.5399 -1.5331 -1.5290 -1.5289 -1.5271 -1.5241 -1.1612 -1.1612
 -1.1605 -1.1599 -1.1593 -1.1526 -1.1502 -1.1490 -1.1465 -1.1465 -1.1430 -1.1409
 -1.1401 -1.1400 -1.1216 -1.1053 -1.1040 -1.1031 -1.1023 -1.1007 -0.6181 -0.5989
 -0.5365 -0.5109 -0.4995 -0.4401 -0.4381 -0.4246 -0.4017 -0.3662 -0.3483 -0.3374
 -0.3220 -0.3000 -0.2798 -0.2736 -0.2605 -0.2549 -0.2463 -0.2449 -0.2340 -0.2220
 -0.1967 -0.1887  0.3938  0.5697  0.7226  0.7287  0.7417  0.7793  0.7801  0.8248
  0.8279  0.8772  0.8945  0.9247  0.9706  0.9974  1.0181  1.0321  1.0687  1.0924
  1.1400  1.1580  1.1767  1.1848  1.2056  1.2212  1.2357  1.2550  1.2565  1.2940
  1.3391  1.3543  1.4008  1.4052  1.4166  1.4355  1.4593  1.4641  1.5115  1.5416
  1.7164  1.7330  1.7449  1.7917  1.8506  1.8521  1.8988  1.8995  1.9062  1.9261
  2.0006  2.0113  2.0621  2.0724  2.0826  2.1182  2.1667  2.1815  2.1838  2.2010
  2.2197  2.2457  2.2702  2.2865  2.2981  2.3156  2.3262  2.3770  2.3830  2.3854
  2.4296  2.4480  2.4559  2.4595  2.4808  2.4993  2.5306  2.5554  2.5671  2.5721
  2.5891  2.6165  2.6368  2.6674  2.6892  2.7128  2.7414  2.7437  2.7664  2.7767
  2.8646  2.8974  2.9306  2.9457  2.9644  3.0783  3.0869  3.0885  3.1345  3.1689
  3.1967  3.2356  3.2602  3.2669  3.2746  3.3032  3.3174  3.3187  3.3478  3.3546
  3.3637  3.4092  3.4095  3.4263  3.4466  3.4889  3.4912  3.5176  3.5340  3.5679
  3.6067  3.6206  3.6414  3.6558  3.6855  3.7149  3.7208  3.7303  3.7402  3.7830
  3.8072  3.8190  3.8384  3.8626  3.8852  3.9129  3.9253  3.9266  3.9605  3.9744
  3.9855  4.0262  4.0383  4.0669  4.0841  4.0990  4.1173  4.1287  4.1447  4.1517
  4.1659  4.1903  4.1961  4.2191  4.2593  4.2808  4.3045  4.3231  4.3292  4.3318
  4.3674  4.4164  4.4316  4.4589  4.4927  4.5129  4.5260  4.5306  4.5419  4.5702
  4.5974  4.6311  4.6543  4.7015  4.7122  4.7390  4.7461  4.7501  4.7997  4.8071
  4.8240  4.8499  4.8720  4.8771  4.8944  4.9326  4.9390  4.9474  4.9765  4.9801
  5.0221  5.0750  5.1012  5.1163  5.1259  5.1466  5.2007  5.2124  5.2511  5.2518
  5.2907  5.2933  5.3136  5.3355  5.3894  5.4172  5.4589  5.4649  5.5105  5.5190
  5.5500  5.5521  5.6247  5.6512  5.6919  5.7346  5.7476  5.7689  5.7924  5.8123
  5.8128  5.8510  5.8534  5.9071  5.9322  5.9683  6.0186  6.0314  6.0637  6.0943
  6.1151  6.1374  6.1632  6.2029  6.2178  6.2266  6.2610  6.2754  6.3236  6.3375
  6.3709  6.3796  6.4094  6.4209  6.4507  6.4585  6.4856  6.4911  6.5377  6.5557
  6.5602  6.5913  6.6220  6.6479  6.6498  6.6643  6.6806  6.7166  6.7176  6.7290
  6.7662  6.8084  6.8105  6.8169  6.8412  6.8666  6.8961  6.9040  6.9329  6.9380
  6.9657  7.0002  7.0141  7.0392  7.0744  7.0927  7.1181  7.1312  7.1681  7.1853
  7.2225  7.2541  7.2718  7.2974  7.3100  7.3447  7.3694  7.4037  7.4310  7.4364
  7.4883  7.5324  7.5631  7.6770  7.6930  7.7147  7.7629  7.7938  7.8018  7.8176
  7.9050  7.9195  7.9694  7.9999  8.0376  8.0603  8.1127  8.1489  8.1655  8.3117
  8.3355  8.3534  8.3956  8.4249  8.4945  8.5475  8.6360  8.7967  8.8293  8.8462
  8.8659  9.0422
   0.00000   0.21194   0.00000
 -1.5936 -1.5664 -1.5406 -1.5333 -1.5293 -1.5287 -1.5269 -1.5240 -1.1612 -1.1612
 -1.1605 -1.1599 -1.1594 -1.1523 -1.1503 -1.1491 -1.1463 -1.1462 -1.1431 -1.1408
 -1.1400 -1.1399 -1.1226 -1.1054 -1.1041 -1.1026 -1.1023 -1.1006 -0.6196 -0.5993
 -0.5364 -0.5082 -0.5000 -0.4417 -0.4390 -0.4246 -0.4035 -0.3667 -0.3493 -0.3334
 -0.3210 -0.3003 -0.2809 -0.2740 -0.2589 -0.2558 -0.2464 -0.2435 -0.2363 -0.2186
 -0.1956 -0.1877  0.3877  0.5780  0.7215  0.7243  0.7393  0.7763  0.7770  0.8207
  0.8253  0.8818  0.8960  0.9325  0.9679  0.9936  1.0188  1.0340  1.0743  1.0930
  1.1399  1.1588  1.1771  1.1860  1.1993  1.2204  1.2371  1.2512  1.2575  1.2995
  1.3360  1.3524  1.4012  1.4089  1.4182  1.4377  1.4605  1.4655  1.5214  1.5491
  1.7029  1.7299  1.7396  1.7877  1.8438  1.8533  1.8911  1.9010  1.9079  1.9219
  1.9951  2.0077  2.0667  2.0780  2.0922  2.1122  2.1670  2.1827  2.1873  2.2023
  2.2150  2.2456  2.2712  2.2899  2.2977  2.3173  2.3266  2.3728  2.3851  2.3903
  2.4295  2.4432  2.4497  2.4605  2.4754  2.5011  2.5319  2.5567  2.5677  2.5743
  2.5897  2.6158  2.6433  2.6716  2.7003  2.7160  2.7442  2.7506  2.7689  2.7863
  2.8576  2.8926  2.9248  2.9502  2.9610  3.0752  3.0864  3.0884  3.1344  3.1619
  3.1937  3.2252  3.2563  3.2620  3.2672  3.2907  3.3115  3.3119  3.3562  3.3596
  3.3683  3.4107  3.4154  3.4275  3.4496  3.4859  3.4931  3.5173  3.5301  3.5702
  3.6134  3.6209  3.6449  3.6561  3.6834  3.7119  3.7167  3.7335  3.7475  3.7864
  3.8124  3.8248  3.8436  3.8587  3.8877  3.9118  3.9246  3.9314  3.9637  3.9805
  3.9894  4.0294  4.0487  4.0644  4.0815  4.0983  4.1213  4.1224  4.1417  4.1574
  4.1732  4.1918  4.1955  4.2228  4.2626  4.2676  4.3037  4.3214  4.3270  4.3398
  4.3667  4.4098  4.4224  4.4602  4.4944  4.5086  4.5227  4.5240  4.5317  4.5663
  4.5990  4.6320  4.6607  4.7011  4.7064  4.7338  4.7430  4.7470  4.7966  4.8066
  4.8369  4.8504  4.8654  4.8705  4.8937  4.9324  4.9400  4.9435  4.9735  4.9842
  5.0184  5.0764  5.0963  5.1108  5.1267  5.1406  5.1948  5.2098  5.2518  5.2606
  5.2812  5.2868  5.3041  5.3295  5.3924  5.4220  5.4563  5.4726  5.5189  5.5221
  5.5514  5.5600  5.6275  5.6573  5.6818  5.7378  5.7465  5.7731  5.8023  5.8053
  5.8121  5.8534  5.8579  5.9040  5.9396  5.9771  6.0226  6.0301  6.0679  6.0965
  6.1103  6.1452  6.1611  6.1990  6.2110  6.2308  6.2708  6.2725  6.3282  6.3323
  6.3748  6.3824  6.4074  6.4214  6.4538  6.4574  6.4866  6.4959  6.5301  6.5511
  6.5576  6.5869  6.6219  6.6418  6.6545  6.6604  6.6860  6.7063  6.7167  6.7264
  6.7685  6.8086  6.8089  6.8167  6.8468  6.8645  6.8947  6.9011  6.9318  6.9362
  6.9574  6.9991  7.0188  7.0405  7.0799  7.0988  7.1181  7.1252  7.1668  7.1864
  7.2277  7.2546  7.2804  7.3032  7.3091  7.3469  7.3679  7.3995  7.4308  7.4402
  7.4908  7.5268  7.5618  7.6738  7.6887  7.7193  7.7627  7.8017  7.8067  7.8139
  7.8994  7.9170  7.9704  7.9912  8.0478  8.0699  8.1180  8.1530  8.1729  8.3169
  8.3360  8.3515  8.3952  8.4287  8.4869  8.5415  8.6356  8.8052  8.8202  8.8491
  8.8640  9.0450
   0.00000   0.19428   0.00000
 -1.5942 -1.5651 -1.5414 -1.5335 -1.5295 -1.5284 -1.5267 -1.5238 -1.1612 -1.1612
 -1.1605 -1.1600 -1.1594 -1.1519 -1.1504 -1.1492 -1.1462 -1.1458 -1.1432 -1.1407
 -1.1400 -1.1399 -1.1236 -1.1055 -1.1043 -1.1022 -1.1021 -1.1005 -0.6210 -0.5997
 -0.5364 -0.5055 -0.5001 -0.4453 -0.4389 -0.4238 -0.4052 -0.3671 -0.3503 -0.3294
 -0.3198 -0.3008 -0.2820 -0.2742 -0.2578 -0.2575 -0.2456 -0.2422 -0.2383 -0.2153
 -0.1947 -0.1868  0.3819  0.5862  0.7196  0.7203  0.7371  0.7737  0.7744  0.8166
  0.8224  0.8861  0.8973  0.9403  0.9653  0.9902  1.0196  1.0361  1.0801  1.0932
  1.1389  1.1593  1.1781  1.1873  1.1929  1.2196  1.2381  1.2482  1.2582  1.3051
  1.3330  1.3513  1.4012  1.4124  1.4197  1.4395  1.4627  1.4664  1.5312  1.5569
  1.6896  1.7265  1.7344  1.7834  1.8365  1.8548  1.8830  1.9037  1.9069  1.9212
  1.9893  2.0054  2.0700  2.0829  2.0988  2.1110  2.1669  2.1843  2.1902  2.2038
  2.2097  2.2457  2.2717  2.2925  2.2968  2.3182  2.3269  2.3679  2.3868  2.3947
  2.4295  2.4380  2.4431  2.4624  2.4709  2.5045  2.5336  2.5579  2.5686  2.5762
  2.5902  2.6150  2.6497  2.6762  2.7114  2.7191  2.7480  2.7566  2.7723  2.7939
  2.8513  2.8885  2.9180  2.9583  2.9591  3.0712  3.0845  3.0888  3.1335  3.1554
  3.1900  3.2120  3.2504  3.2579  3.2599  3.2801  3.3018  3.3070  3.3628  3.3655
  3.3737  3.4128  3.4228  3.4292  3.4532  3.4830  3.4939  3.5178  3.5268  3.5734
  3.6195  3.6202  3.6487  3.6556  3.6826  3.7076  3.7123  3.7399  3.7544  3.7892
  3.8156  3.8301  3.8499  3.8530  3.8904  3.9139  3.9227  3.9375  3.9651  3.9858
  3.9941  4.0329  4.0555  4.0629  4.0776  4.0970  4.1195  4.1261  4.1404  4.1637
  4.1817  4.1940  4.1945  4.2248  4.2578  4.2653  4.3022  4.3188  4.3252  4.3490
  4.3646  4.4025  4.4114  4.4629  4.4928  4.5030  4.5120  4.5180  4.5254  4.5659
  4.6005  4.6315  4.6677  4.6907  4.7106  4.7293  4.7417  4.7447  4.7945  4.8035
  4.8501  4.8528  4.8535  4.8717  4.8942  4.9238  4.9398  4.9463  4.9672  4.9922
  5.0137  5.0731  5.0936  5.1048  5.1289  5.1334  5.1904  5.2052  5.2545  5.2676
  5.2726  5.2808  5.2968  5.3237  5.3966  5.4255  5.4479  5.4867  5.5240  5.5261
  5.5527  5.5711  5.6301  5.6626  5.6718  5.7403  5.7418  5.7781  5.7971  5.8030
  5.8216  5.8579  5.8621  5.9013  5.9451  5.9865  6.0283  6.0285  6.0701  6.0981
  6.1060  6.1526  6.1602  6.1951  6.2048  6.2345  6.2686  6.2851  6.3274  6.3302
  6.3702  6.3942  6.4069  6.4214  6.4533  6.4561  6.4869  6.5006  6.5226  6.5450
  6.5579  6.5843  6.6196  6.6354  6.6551  6.6601  6.6924  6.6938  6.7169  6.7248
  6.7716  6.8042  6.8064  6.8160  6.8574  6.8623  6.8962  6.8969  6.9274  6.9405
  6.9493  6.9951  7.0233  7.0437  7.0855  7.1035  7.1174  7.1206  7.1664  7.1870
  7.2330  7.2539  7.2876  7.3057  7.3081  7.3492  7.3673  7.3927  7.4311  7.4483
  7.4935  7.5216  7.5600  7.6696  7.6850  7.7233  7.7638  7.8090  7.8100  7.8113
  7.8945  7.9144  7.9709  7.9825  8.0585  8.0791  8.1234  8.1562  8.1819  8.3212
  8.3365  8.3502  8.3944  8.4332  8.4793  8.5354  8.6358  8.8082  8.8133  8.8530
  8.8642  9.0470
   0.00000   0.17662   0.00000
 -1.5949 -1.5638 -1.5422 -1.5337 -1.5298 -1.5282 -1.5264 -1.5237 -1.1612 -1.1612
 -1.1605 -1.1601 -1.1594 -1.1517 -1.1505 -1.1492 -1.1461 -1.1455 -1.1433 -1.1406
 -1.1400 -1.1398 -1.1246 -1.1056 -1.1044 -1.1022 -1.1017 -1.1004 -0.6224 -0.6000
 -0.5365 -0.5029 -0.4998 -0.4490 -0.4394 -0.4224 -0.4067 -0.3673 -0.3514 -0.3254
 -0.3185 -0.3013 -0.2831 -0.2743 -0.2602 -0.2567 -0.2444 -0.2410 -0.2399 -0.2120
 -0.1938 -0.1860  0.3765  0.5941  0.7149  0.7191  0.7351  0.7716  0.7721  0.8126
  0.8191  0.8900  0.8985  0.9480  0.9630  0.9872  1.0204  1.0383  1.0861  1.0932
  1.1370  1.1595  1.1795  1.1867  1.1885  1.2186  1.2373  1.2473  1.2587  1.3107
  1.3299  1.3510  1.4010  1.4157  1.4206  1.4410  1.4660  1.4669  1.5409  1.5649
  1.6766  1.7223  1.7293  1.7792  1.8301  1.8537  1.8770  1.9036  1.9069  1.9235
  1.9835  2.0041  2.0707  2.0869  2.1001  2.1178  2.1667  2.1860  2.1925  2.2041
  2.2054  2.2460  2.2715  2.2937  2.2961  2.3187  2.3273  2.3628  2.3880  2.3976
  2.4290  2.4327  2.4369  2.4648  2.4679  2.5093  2.5358  2.5591  2.5698  2.5778
  2.5906  2.6142  2.6553  2.6816  2.7210  2.7225  2.7534  2.7604  2.7777  2.7971
  2.8482  2.8845  2.9134  2.9582  2.9675  3.0668  3.0821  3.0879  3.1320  3.1494
  3.1854  3.1957  3.2426  3.2533  3.2547  3.2735  3.2908  3.3024  3.3648  3.3716
  3.3812  3.4155  3.4290  3.4314  3.4583  3.4814  3.4935  3.5194  3.5245  3.5769
  3.6173  3.6249  3.6530  3.6555  3.6836  3.7037  3.7082  3.7470  3.7598  3.7914
  3.8181  3.8323  3.8485  3.8550  3.8950  3.9185  3.9196  3.9443  3.9655  3.9903
  3.9986  4.0369  4.0546  4.0653  4.0721  4.0959  4.1204  4.1311  4.1414  4.1707
  4.1904  4.1931  4.1976  4.2209  4.2557  4.2674  4.3007  4.3166  4.3238  4.3578
  4.3610  4.3948  4.3988  4.4679  4.4865  4.4951  4.4990  4.5114  4.5200  4.5688
  4.6021  4.6294  4.6693  4.6872  4.7135  4.7276  4.7415  4.7431  4.7933  4.7988
  4.8417  4.8572  4.8628  4.8751  4.8953  4.9137  4.9379  4.9495  4.9616  5.0001
  5.0081  5.0657  5.0930  5.0978  5.1256  5.1325  5.1873  5.1990  5.2586  5.2593
  5.2757  5.2791  5.2914  5.3182  5.4015  5.4277  5.4399  5.5006  5.5266  5.5302
  5.5541  5.5842  5.6326  5.6626  5.6674  5.7317  5.7467  5.7832  5.7886  5.7989
  5.8341  5.8645  5.8656  5.8994  5.9495  5.9951  6.0268  6.0359  6.0694  6.0990
  6.1029  6.1592  6.1604  6.1910  6.1998  6.2363  6.2701  6.2980  6.3232  6.3296
  6.3655  6.4052  6.4088  6.4213  6.4463  6.4575  6.4857  6.5051  6.5181  6.5385
  6.5593  6.5834  6.6165  6.6284  6.6494  6.6655  6.6811  6.6985  6.7170  6.7242
  6.7743  6.7981  6.8034  6.8144  6.8613  6.8694  6.8921  6.9002  6.9240  6.9416
  6.9462  6.9888  7.0275  7.0484  7.0908  7.1033  7.1152  7.1207  7.1676  7.1871
  7.2382  7.2525  7.2934  7.3019  7.3104  7.3512  7.3670  7.3854  7.4324  7.4579
  7.4969  7.5169  7.5578  7.6647  7.6823  7.7256  7.7666  7.8040  7.8140  7.8185
  7.8903  7.9117  7.9707  7.9742  8.0694  8.0877  8.1288  8.1596  8.1916  8.3243
  8.3366  8.3497  8.3931  8.4384  8.4716  8.5294  8.6362  8.7961  8.8189  8.8574
  8.8662  9.0484
   0.00000   0.15896   0.00000
 -1.5954 -1.5625 -1.5430 -1.5338 -1.5300 -1.5280 -1.5262 -1.5237 -1.1612 -1.1611
 -1.1605 -1.1602 -1.1594 -1.1514 -1.1506 -1.1493 -1.1459 -1.1451 -1.1435 -1.1405
 -1.1400 -1.1397 -1.1256 -1.1057 -1.1045 -1.1022 -1.1013 -1.1003 -0.6237 -0.6004
 -0.5368 -0.5003 -0.4992 -0.4526 -0.4404 -0.4208 -0.4082 -0.3676 -0.3525 -0.3214
 -0.3170 -0.3020 -0.2840 -0.2743 -0.2629 -0.2566 -0.2433 -0.2412 -0.2396 -0.2087
 -0.1930 -0.1852  0.3714  0.6019  0.7103  0.7178  0.7331  0.7699  0.7700  0.8087
  0.8156  0.8935  0.8997  0.9555  0.9608  0.9845  1.0213  1.0406  1.0922  1.0930
  1.1346  1.1595  1.1784  1.1835  1.1897  1.2175  1.2345  1.2485  1.2590  1.3163
  1.3270  1.3514  1.4007  1.4188  1.4208  1.4422  1.4671  1.4706  1.5504  1.5730
  1.6639  1.7173  1.7244  1.7749  1.8251  1.8487  1.8750  1.8998  1.9102  1.9269
  1.9780  2.0035  2.0680  2.0900  2.1021  2.1268  2.1668  2.1874  2.1944  2.1990
  2.2069  2.2464  2.2705  2.2921  2.2967  2.3190  2.3282  2.3580  2.3888  2.3981
  2.4252  2.4273  2.4343  2.4666  2.4675  2.5149  2.5381  2.5604  2.5715  2.5789
  2.5910  2.6134  2.6596  2.6881  2.7235  2.7309  2.7607  2.7619  2.7850  2.7945
  2.8504  2.8803  2.9116  2.9581  2.9768  3.0621  3.0791  3.0858  3.1299  3.1439
  3.1766  3.1801  3.2428  3.2524  3.2596  3.2699  3.2800  3.2982  3.3627  3.3775
  3.3899  3.4184  3.4327  3.4337  3.4620  3.4849  3.4918  3.5225  3.5234  3.5803
  3.6119  3.6294  3.6566  3.6575  3.6861  3.7007  3.7049  3.7537  3.7631  3.7927
  3.8209  3.8283  3.8498  3.8571  3.9008  3.9170  3.9246  3.9514  3.9657  3.9940
  4.0023  4.0414  4.0503  4.0616  4.0719  4.0954  4.1230  4.1360  4.1452  4.1782
  4.1920  4.1975  4.2038  4.2119  4.2611  4.2688  4.2997  4.3149  4.3231  4.3561
  4.3658  4.3854  4.3868  4.4745  4.4767  4.4811  4.4898  4.5036  4.5147  4.5727
  4.6036  4.6256  4.6619  4.6945  4.7153  4.7291  4.7417  4.7426  4.7926  4.7939
  4.8313  4.8619  4.8737  4.8799  4.8977  4.9041  4.9341  4.9519  4.9571  5.0018
  5.0076  5.0565  5.0894  5.0925  5.1181  5.1374  5.1856  5.1919  5.2488  5.2616
  5.2741  5.2871  5.2877  5.3132  5.4068  5.4275  5.4333  5.5124  5.5287  5.5342
  5.5555  5.5963  5.6356  5.6553  5.6718  5.7224  5.7529  5.7790  5.7876  5.7943
  5.8447  5.8679  5.8729  5.8996  5.9533  6.0015  6.0261  6.0454  6.0659  6.0993
  6.1012  6.1603  6.1649  6.1864  6.1967  6.2372  6.2753  6.3096  6.3199  6.3270
  6.3611  6.4110  6.4127  6.4246  6.4376  6.4583  6.4828  6.5088  6.5163  6.5324
  6.5613  6.5843  6.6138  6.6209  6.6434  6.6660  6.6737  6.7036  6.7164  6.7246
  6.7757  6.7918  6.7998  6.8119  6.8622  6.8796  6.8895  6.9049  6.9207  6.9353
  6.9532  6.9818  7.0310  7.0540  7.0948  7.0984  7.1122  7.1252  7.1707  7.1871
  7.2432  7.2506  7.2962  7.2981  7.3116  7.3520  7.3664  7.3797  7.4346  7.4669
  7.5018  7.5126  7.5553  7.6593  7.6806  7.7261  7.7709  7.7980  7.8162  7.8264
  7.8873  7.9092  7.9662  7.9702  8.0803  8.0953  8.1343  8.1638  8.2014  8.3262
  8.3362  8.3501  8.3916  8.4439  8.4640  8.5242  8.6367  8.7828  8.8234  8.8610
  8.8707  9.0491
   0.00000   0.14130   0.00000
 -1.5959 -1.5612 -1.5438 -1.5340 -1.5302 -1.5278 -1.5261 -1.5236 -1.1612 -1.1611
 -1.1605 -1.1603 -1.1594 -1.1512 -1.1506 -1.1493 -1.1458 -1.1447 -1.1436 -1.1403
 -1.1399 -1.1395 -1.1266 -1.1058 -1.1045 -1.1021 -1.1010 -1.1002 -0.6249 -0.6007
 -0.5371 -0.4983 -0.4979 -0.4561 -0.4415 -0.4192 -0.4094 -0.3677 -0.3535 -0.3176
 -0.3154 -0.3026 -0.2849 -0.2742 -0.2656 -0.2576 -0.2422 -0.2414 -0.2385 -0.2057
 -0.1923 -0.1845  0.3668  0.6094  0.7060  0.7166  0.7315  0.7681  0.7686  0.8049
  0.8121  0.8965  0.9007  0.9588  0.9628  0.9822  1.0221  1.0431  1.0926  1.0984
  1.1317  1.1593  1.1728  1.1852  1.1909  1.2162  1.2311  1.2507  1.2591  1.3213
  1.3245  1.3524  1.4003  1.4202  1.4217  1.4431  1.4670  1.4762  1.5597  1.5811
  1.6516  1.7114  1.7198  1.7708  1.8213  1.8412  1.8757  1.8963  1.9136  1.9304
  1.9732  2.0035  2.0631  2.0921  2.1061  2.1359  2.1672  2.1866  2.1959  2.1965
  2.2082  2.2471  2.2684  2.2896  2.2965  2.3193  2.3296  2.3539  2.3894  2.3955
  2.4191  2.4220  2.4349  2.4670  2.4702  2.5209  2.5406  2.5619  2.5737  2.5799
  2.5915  2.6128  2.6627  2.6958  2.7247  2.7375  2.7621  2.7685  2.7893  2.7933
  2.8568  2.8763  2.9124  2.9585  2.9861  3.0566  3.0758  3.0825  3.1274  3.1386
  3.1578  3.1741  3.2340  3.2507  3.2535  3.2681  3.2704  3.2948  3.3579  3.3826
  3.3987  3.4212  3.4345  3.4358  3.4618  3.4890  3.4948  3.5237  3.5277  3.5833
  3.6043  3.6329  3.6589  3.6618  3.6890  3.6994  3.7032  3.7596  3.7642  3.7921
  3.8226  3.8242  3.8541  3.8567  3.9010  3.9211  3.9312  3.9585  3.9661  3.9970
  4.0050  4.0447  4.0463  4.0535  4.0756  4.0956  4.1258  4.1404  4.1502  4.1859
  4.1920  4.2021  4.2026  4.2124  4.2694  4.2698  4.2996  4.3138  4.3231  4.3502
  4.3704  4.3748  4.3783  4.4649  4.4654  4.4799  4.4810  4.4967  4.5095  4.5756
  4.6035  4.6210  4.6543  4.7048  4.7164  4.7333  4.7407  4.7443  4.7890  4.7928
  4.8231  4.8662  4.8805  4.8831  4.8980  4.9028  4.9293  4.9529  4.9536  4.9953
  5.0143  5.0465  5.0799  5.0910  5.1114  5.1433  5.1844  5.1851  5.2392  5.2601
  5.2780  5.2847  5.2954  5.3091  5.4121  5.4218  5.4316  5.5155  5.5363  5.5384
  5.5574  5.6036  5.6413  5.6507  5.6757  5.7134  5.7607  5.7696  5.7841  5.7957
  5.8529  5.8694  5.8783  5.9052  5.9568  6.0038  6.0273  6.0562  6.0609  6.0986
  6.1008  6.1593  6.1679  6.1829  6.1961  6.2389  6.2827  6.3165  6.3178  6.3241
  6.3581  6.4102  6.4142  6.4305  6.4344  6.4586  6.4786  6.5118  6.5157  6.5272
  6.5633  6.5868  6.6123  6.6131  6.6373  6.6552  6.6780  6.7067  6.7149  6.7265
  6.7756  6.7860  6.7961  6.8084  6.8651  6.8804  6.8967  6.9088  6.9161  6.9313
  6.9615  6.9755  7.0339  7.0597  7.0922  7.0949  7.1113  7.1302  7.1752  7.1875
  7.2475  7.2486  7.2906  7.3009  7.3115  7.3503  7.3651  7.3772  7.4379  7.4740
  7.5078  7.5097  7.5526  7.6536  7.6802  7.7250  7.7763  7.7914  7.8174  7.8332
  7.8858  7.9070  7.9590  7.9689  8.0910  8.1018  8.1395  8.1687  8.2111  8.3269
  8.3354  8.3514  8.3899  8.4488  8.4569  8.5204  8.6370  8.7693  8.8269  8.8634
  8.8773  9.0492
   0.00000   0.12363   0.00000
 -1.5964 -1.5599 -1.5447 -1.5341 -1.5304 -1.5277 -1.5259 -1.5235 -1.1612 -1.1611
 -1.1605 -1.1604 -1.1594 -1.1510 -1.1507 -1.1494 -1.1457 -1.1444 -1.1437 -1.1402
 -1.1399 -1.1393 -1.1276 -1.1059 -1.1046 -1.1021 -1.1007 -1.1001 -0.6259 -0.6010
 -0.5375 -0.4970 -0.4956 -0.4596 -0.4427 -0.4178 -0.4103 -0.3678 -0.3544 -0.3140
 -0.3138 -0.3030 -0.2856 -0.2740 -0.2682 -0.2593 -0.2412 -0.2409 -0.2375 -0.2029
 -0.1917 -0.1839  0.3627  0.6166  0.7018  0.7153  0.7300  0.7662  0.7679  0.8012
  0.8086  0.8993  0.9017  0.9569  0.9698  0.9803  1.0230  1.0456  1.0920  1.1045
  1.1286  1.1590  1.1667  1.1875  1.1920  1.2147  1.2276  1.2531  1.2591  1.3214
  1.3269  1.3539  1.4000  1.4191  1.4245  1.4438  1.4666  1.4827  1.5689  1.5891
  1.6396  1.7046  1.7155  1.7669  1.8188  1.8329  1.8777  1.8932  1.9169  1.9334
  1.9693  2.0037  2.0572  2.0934  2.1108  2.1442  2.1682  2.1826  2.1972  2.1978
  2.2093  2.2479  2.2654  2.2868  2.2953  2.3195  2.3319  2.3508  2.3897  2.3905
  2.4129  2.4172  2.4364  2.4685  2.4728  2.5267  2.5430  2.5635  2.5769  2.5806
  2.5923  2.6124  2.6646  2.7044  2.7252  2.7415  2.7617  2.7698  2.7912  2.8014
  2.8649  2.8730  2.9152  2.9592  2.9949  3.0499  3.0723  3.0783  3.1246  3.1331
  3.1397  3.1678  3.2266  3.2480  3.2491  3.2626  3.2674  3.2924  3.3510  3.3864
  3.4067  3.4239  3.4347  3.4378  3.4612  3.4855  3.5064  3.5255  3.5357  3.5854
  3.5958  3.6351  3.6610  3.6651  3.6908  3.7010  3.7041  3.7635  3.7643  3.7879
  3.8202  3.8276  3.8548  3.8587  3.8951  3.9309  3.9377  3.9652  3.9673  3.9991
  4.0069  4.0382  4.0458  4.0519  4.0793  4.0967  4.1292  4.1442  4.1531  4.1936
  4.1941  4.1946  4.2071  4.2206  4.2697  4.2793  4.3007  4.3139  4.3235  4.3439
  4.3594  4.3698  4.3796  4.4489  4.4529  4.4718  4.4760  4.4980  4.5046  4.5762
  4.5996  4.6168  4.6508  4.7155  4.7174  4.7391  4.7398  4.7462  4.7856  4.7921
  4.8182  4.8685  4.8806  4.8823  4.9008  4.9103  4.9250  4.9498  4.9533  4.9885
  5.0197  5.0363  5.0703  5.0890  5.1054  5.1489  5.1786  5.1847  5.2305  5.2572
  5.2826  5.2835  5.3036  5.3064  5.4136  5.4173  5.4317  5.5114  5.5387  5.5520
  5.5600  5.6043  5.6478  5.6517  5.6793  5.7051  5.7599  5.7703  5.7761  5.8009
  5.8591  5.8702  5.8792  5.9165  5.9601  6.0026  6.0290  6.0560  6.0682  6.0975
  6.1015  6.1563  6.1663  6.1821  6.1981  6.2428  6.2911  6.3119  6.3168  6.3264
  6.3568  6.4060  6.4112  6.4307  6.4448  6.4588  6.4740  6.5133  6.5154  6.5238
  6.5649  6.5906  6.6051  6.6128  6.6310  6.6445  6.6829  6.7074  6.7126  6.7297
  6.7743  6.7815  6.7926  6.8041  6.8695  6.8779  6.9065  6.9103  6.9105  6.9303
  6.9698  6.9728  7.0359  7.0647  7.0858  7.0899  7.1146  7.1344  7.1806  7.1888
  7.2468  7.2505  7.2852  7.3028  7.3098  7.3468  7.3628  7.3778  7.4419  7.4788
  7.5047  7.5188  7.5497  7.6477  7.6811  7.7229  7.7820  7.7841  7.8177  7.8382
  7.8867  7.9052  7.9524  7.9670  8.1013  8.1070  8.1445  8.1743  8.2204  8.3266
  8.3341  8.3534  8.3883  8.4473  8.4555  8.5188  8.6369  8.7557  8.8295  8.8652
  8.8848  9.0489
   0.00000   0.10597   0.00000
 -1.5968 -1.5587 -1.5456 -1.5342 -1.5305 -1.5275 -1.5258 -1.5234 -1.1611 -1.1611
 -1.1606 -1.1604 -1.1594 -1.1508 -1.1507 -1.1495 -1.1455 -1.1441 -1.1439 -1.1401
 -1.1399 -1.1390 -1.1286 -1.1060 -1.1047 -1.1021 -1.1005 -1.0999 -0.6268 -0.6012
 -0.5379 -0.4955 -0.4935 -0.4629 -0.4438 -0.4168 -0.4109 -0.3679 -0.3552 -0.3123
 -0.3110 -0.3029 -0.2862 -0.2739 -0.2709 -0.2617 -0.2403 -0.2401 -0.2367 -0.2003
 -0.1911 -0.1834  0.3591  0.6234  0.6978  0.7141  0.7289  0.7643  0.7676  0.7977
  0.8054  0.9016  0.9026  0.9552  0.9764  0.9787  1.0237  1.0482  1.0914  1.1106
  1.1255  1.1586  1.1610  1.1898  1.1929  1.2128  1.2246  1.2555  1.2590  1.3192
  1.3313  1.3557  1.3997  1.4175  1.4270  1.4442  1.4661  1.4899  1.5779  1.5968
  1.6281  1.6971  1.7116  1.7632  1.8173  1.8250  1.8801  1.8906  1.9199  1.9352
  1.9671  2.0041  2.0511  2.0939  2.1157  2.1515  2.1695  2.1778  2.1982  2.2009
  2.2103  2.2490  2.2615  2.2838  2.2930  2.3195  2.3348  2.3491  2.3840  2.3895
  2.4070  2.4130  2.4380  2.4708  2.4752  2.5316  2.5454  2.5651  2.5809  2.5811
  2.5937  2.6121  2.6656  2.7133  2.7241  2.7411  2.7610  2.7664  2.8018  2.8088
  2.8713  2.8732  2.9194  2.9599  3.0024  3.0412  3.0692  3.0738  3.1218  3.1239
  3.1269  3.1617  3.2204  3.2429  3.2465  3.2576  3.2675  3.2914  3.3428  3.3884
  3.4134  3.4264  3.4329  3.4396  3.4629  3.4816  3.5168  3.5288  3.5469  3.5834
  3.5903  3.6359  3.6619  3.6670  3.6915  3.7051  3.7080  3.7618  3.7678  3.7805
  3.8217  3.8298  3.8527  3.8627  3.8876  3.9407  3.9437  3.9697  3.9712  3.9996
  4.0080  4.0320  4.0392  4.0583  4.0825  4.0984  4.1339  4.1475  4.1521  4.1886
  4.2003  4.2011  4.2106  4.2275  4.2687  4.2887  4.3035  4.3160  4.3232  4.3381
  4.3489  4.3621  4.3839  4.4328  4.4413  4.4626  4.4652  4.5001  4.5035  4.5751
  4.5912  4.6138  4.6524  4.7182  4.7259  4.7385  4.7442  4.7489  4.7835  4.7912
  4.8175  4.8650  4.8803  4.8810  4.9075  4.9151  4.9247  4.9468  4.9522  4.9818
  5.0230  5.0261  5.0624  5.0865  5.0998  5.1517  5.1765  5.1851  5.2229  5.2548
  5.2814  5.2872  5.3063  5.3120  5.4048  5.4218  5.4321  5.5045  5.5389  5.5632
  5.5675  5.6016  5.6478  5.6621  5.6826  5.6979  5.7499  5.7669  5.7815  5.8071
  5.8636  5.8707  5.8780  5.9299  5.9632  5.9996  6.0267  6.0543  6.0798  6.0963
  6.1033  6.1513  6.1621  6.1827  6.2026  6.2485  6.2998  6.3025  6.3172  6.3275
  6.3558  6.4006  6.4062  6.4355  6.4530  6.4604  6.4704  6.5125  6.5148  6.5238
  6.5652  6.5937  6.5985  6.6153  6.6248  6.6353  6.6870  6.7064  6.7101  6.7329
  6.7723  6.7788  6.7893  6.7993  6.8747  6.8758  6.9025  6.9088  6.9154  6.9326
  6.9701  6.9824  7.0369  7.0679  7.0795  7.0832  7.1198  7.1373  7.1865  7.1913
  7.2455  7.2507  7.2815  7.3040  7.3062  7.3432  7.3596  7.3799  7.4460  7.4818
  7.5018  7.5299  7.5468  7.6416  7.6833  7.7203  7.7764  7.7875  7.8172  7.8409
  7.8902  7.9039  7.9466  7.9644  8.1107  8.1114  8.1491  8.1802  8.2292  8.3255
  8.3323  8.3556  8.3870  8.4407  8.4579  8.5203  8.6362  8.7425  8.8316  8.8667
  8.8925  9.0481
   0.00000   0.08831   0.00000
 -1.5971 -1.5574 -1.5465 -1.5343 -1.5306 -1.5274 -1.5256 -1.5234 -1.1611 -1.1611
 -1.1606 -1.1605 -1.1594 -1.1508 -1.1506 -1.1495 -1.1454 -1.1440 -1.1438 -1.1401
 -1.1399 -1.1386 -1.1295 -1.1061 -1.1048 -1.1021 -1.1004 -1.0998 -0.6276 -0.6014
 -0.5383 -0.4938 -0.4916 -0.4662 -0.4449 -0.4163 -0.4111 -0.3680 -0.3558 -0.3108
 -0.3091 -0.3017 -0.2866 -0.2738 -0.2734 -0.2644 -0.2396 -0.2391 -0.2360 -0.1981
 -0.1907 -0.1829  0.3559  0.6296  0.6941  0.7130  0.7282  0.7623  0.7677  0.7944
  0.8025  0.9034  0.9035  0.9537  0.9774  0.9825  1.0244  1.0508  1.0908  1.1165
  1.1223  1.1558  1.1580  1.1919  1.1937  1.2106  1.2223  1.2577  1.2588  1.3172
  1.3353  1.3577  1.3995  1.4156  1.4293  1.4443  1.4655  1.4975  1.5865  1.6041
  1.6171  1.6890  1.7081  1.7599  1.8167  1.8178  1.8825  1.8885  1.9227  1.9355
  1.9668  2.0046  2.0452  2.0939  2.1204  2.1569  2.1712  2.1741  2.1990  2.2046
  2.2112  2.2504  2.2570  2.2808  2.2900  2.3190  2.3382  2.3490  2.3772  2.3885
  2.4011  2.4098  2.4394  2.4733  2.4772  2.5354  2.5477  2.5667  2.5811  2.5853
  2.5969  2.6121  2.6661  2.7198  2.7221  2.7372  2.7601  2.7664  2.8144  2.8148
  2.8721  2.8806  2.9241  2.9607  3.0079  3.0301  3.0672  3.0697  3.1113  3.1184
  3.1200  3.1564  3.2151  3.2380  3.2425  3.2559  3.2681  3.2919  3.3336  3.3881
  3.4182  3.4290  3.4302  3.4412  3.4672  3.4773  3.5255  3.5334  3.5602  3.5753
  3.5904  3.6351  3.6611  3.6677  3.6919  3.7101  3.7147  3.7596  3.7702  3.7724
  3.8254  3.8300  3.8507  3.8659  3.8805  3.9479  3.9491  3.9740  3.9761  3.9983
  4.0085  4.0277  4.0335  4.0660  4.0843  4.1009  4.1392  4.1499  4.1504  4.1849
  4.2074  4.2087  4.2119  4.2336  4.2655  4.2964  4.3087  4.3203  4.3205  4.3342
  4.3408  4.3566  4.3863  4.4177  4.4311  4.4526  4.4539  4.4964  4.5065  4.5748
  4.5798  4.6120  4.6573  4.7189  4.7338  4.7387  4.7444  4.7535  4.7827  4.7920
  4.8205  4.8586  4.8762  4.8845  4.9143  4.9146  4.9287  4.9449  4.9500  4.9755
  5.0167  5.0234  5.0578  5.0841  5.0942  5.1494  5.1798  5.1856  5.2165  5.2536
  5.2804  5.2880  5.3094  5.3206  5.3954  5.4257  5.4329  5.4960  5.5381  5.5665
  5.5818  5.5996  5.6481  5.6721  5.6858  5.6919  5.7394  5.7572  5.7935  5.8142
  5.8665  5.8719  5.8763  5.9428  5.9660  5.9961  6.0189  6.0566  6.0901  6.0953
  6.1074  6.1453  6.1574  6.1834  6.2084  6.2551  6.2913  6.3083  6.3189  6.3265
  6.3533  6.3945  6.4015  6.4418  6.4549  6.4669  6.4694  6.5101  6.5139  6.5266
  6.5632  6.5877  6.6014  6.6186  6.6196  6.6285  6.6887  6.7042  6.7086  6.7349
  6.7704  6.7788  6.7861  6.7945  6.8739  6.8802  6.8955  6.9047  6.9199  6.9386
  6.9722  6.9936  7.0370  7.0665  7.0735  7.0792  7.1255  7.1388  7.1924  7.1949
  7.2449  7.2478  7.2798  7.3008  7.3053  7.3407  7.3556  7.3824  7.4496  7.4838
  7.4996  7.5415  7.5441  7.6353  7.6867  7.7174  7.7683  7.7925  7.8162  7.8415
  7.8958  7.9030  7.9415  7.9612  8.1141  8.1199  8.1533  8.1862  8.2373  8.3239
  8.3303  8.3579  8.3862  8.4339  8.4588  8.5250  8.6346  8.7302  8.8333  8.8679
  8.8997  9.0471
   0.00000   0.07065   0.00000
 -1.5974 -1.5562 -1.5474 -1.5344 -1.5308 -1.5273 -1.5255 -1.5233 -1.1611 -1.1611
 -1.1606 -1.1606 -1.1594 -1.1508 -1.1505 -1.1496 -1.1453 -1.1441 -1.1436 -1.1400
 -1.1399 -1.1382 -1.1304 -1.1061 -1.1048 -1.1020 -1.1003 -1.0996 -0.6283 -0.6016
 -0.5387 -0.4919 -0.4899 -0.4693 -0.4459 -0.4162 -0.4108 -0.3680 -0.3563 -0.3095
 -0.3084 -0.2992 -0.2867 -0.2759 -0.2737 -0.2672 -0.2390 -0.2381 -0.2355 -0.1962
 -0.1903 -0.1826  0.3533  0.6353  0.6907  0.7120  0.7278  0.7603  0.7681  0.7914
  0.8001  0.9041  0.9051  0.9524  0.9765  0.9878  1.0249  1.0532  1.0903  1.1193
  1.1220  1.1513  1.1573  1.1937  1.1944  1.2081  1.2206  1.2586  1.2596  1.3156
  1.3387  1.3597  1.3994  1.4135  1.4314  1.4444  1.4648  1.5052  1.5945  1.6067
  1.6111  1.6804  1.7052  1.7571  1.8117  1.8166  1.8847  1.8870  1.9249  1.9345
  1.9681  2.0051  2.0398  2.0935  2.1245  2.1590  2.1729  2.1732  2.1996  2.2089
  2.2119  2.2519  2.2521  2.2779  2.2866  2.3183  2.3419  2.3499  2.3711  2.3864
  2.3952  2.4077  2.4405  2.4758  2.4789  2.5380  2.5497  2.5679  2.5811  2.5882
  2.6033  2.6121  2.6662  2.7104  2.7303  2.7345  2.7593  2.7687  2.8183  2.8274
  2.8762  2.8865  2.9286  2.9614  3.0107  3.0173  3.0664  3.0670  3.1022  3.1103
  3.1170  3.1521  3.2107  3.2334  3.2380  3.2574  3.2689  3.2938  3.3238  3.3858
  3.4194  3.4293  3.4320  3.4428  3.4729  3.4731  3.5325  3.5390  3.5655  3.5763
  3.5906  3.6328  3.6586  3.6679  3.6916  3.7149  3.7230  3.7577  3.7653  3.7719
  3.8273  3.8300  3.8486  3.8683  3.8753  3.9521  3.9535  3.9787  3.9798  3.9963
  4.0085  4.0262  4.0284  4.0747  4.0844  4.1042  4.1392  4.1524  4.1551  4.1822
  4.2074  4.2147  4.2183  4.2395  4.2613  4.3002  4.3147  4.3151  4.3254  4.3314
  4.3374  4.3555  4.3863  4.4042  4.4233  4.4397  4.4463  4.4935  4.5048  4.5671
  4.5775  4.6108  4.6638  4.7196  4.7341  4.7413  4.7447  4.7573  4.7827  4.7959
  4.8258  4.8531  4.8710  4.8889  4.9135  4.9195  4.9300  4.9448  4.9472  4.9700
  5.0091  5.0209  5.0569  5.0817  5.0887  5.1446  5.1858  5.1863  5.2114  5.2536
  5.2797  5.2870  5.3140  5.3293  5.3856  5.4287  5.4339  5.4869  5.5366  5.5696
  5.5877  5.6064  5.6489  5.6802  5.6868  5.6894  5.7285  5.7472  5.8045  5.8219
  5.8678  5.8741  5.8761  5.9538  5.9682  5.9927  6.0074  6.0607  6.0941  6.0979
  6.1147  6.1391  6.1531  6.1842  6.2143  6.2614  6.2798  6.3164  6.3217  6.3243
  6.3494  6.3880  6.3965  6.4477  6.4545  6.4723  6.4740  6.5077  6.5127  6.5308
  6.5586  6.5803  6.6058  6.6132  6.6219  6.6273  6.6867  6.7013  6.7096  6.7353
  6.7688  6.7812  6.7830  6.7902  6.8717  6.8844  6.8891  6.9001  6.9221  6.9465
  6.9762  7.0043  7.0363  7.0599  7.0682  7.0793  7.1310  7.1394  7.1980  7.1990
  7.2432  7.2451  7.2784  7.2943  7.3075  7.3394  7.3511  7.3847  7.4524  7.4851
  7.4985  7.5412  7.5534  7.6288  7.6912  7.7147  7.7601  7.7968  7.8150  7.8409
  7.9024  7.9030  7.9372  7.9572  8.1164  8.1277  8.1569  8.1917  8.2445  8.3221
  8.3281  8.3600  8.3859  8.4275  8.4581  8.5324  8.6318  8.7194  8.8346  8.8689
  8.9061  9.0459
   0.00000   0.05299   0.00000
 -1.5976 -1.5550 -1.5484 -1.5345 -1.5308 -1.5272 -1.5254 -1.5233 -1.1611 -1.1611
 -1.1606 -1.1606 -1.1594 -1.1509 -1.1504 -1.1496 -1.1451 -1.1443 -1.1434 -1.1400
 -1.1399 -1.1377 -1.1312 -1.1062 -1.1049 -1.1020 -1.1003 -1.0995 -0.6288 -0.6018
 -0.5390 -0.4899 -0.4886 -0.4722 -0.4466 -0.4164 -0.4104 -0.3680 -0.3567 -0.3084
 -0.3083 -0.2963 -0.2865 -0.2781 -0.2738 -0.2699 -0.2385 -0.2372 -0.2351 -0.1947
 -0.1901 -0.1823  0.3513  0.6402  0.6876  0.7112  0.7277  0.7584  0.7688  0.7887
  0.7982  0.9046  0.9063  0.9513  0.9758  0.9923  1.0253  1.0553  1.0900  1.1165
  1.1269  1.1476  1.1564  1.1947  1.1952  1.2058  1.2194  1.2584  1.2611  1.3143
  1.3414  1.3616  1.3993  1.4116  1.4331  1.4443  1.4642  1.5128  1.5971  1.6014
  1.6181  1.6716  1.7029  1.7547  1.8067  1.8168  1.8859  1.8866  1.9268  1.9328
  1.9703  2.0056  2.0351  2.0930  2.1279  2.1578  2.1745  2.1753  2.2000  2.2125
  2.2135  2.2466  2.2541  2.2751  2.2833  2.3176  2.3457  2.3511  2.3668  2.3836
  2.3894  2.4067  2.4414  2.4779  2.4802  2.5397  2.5514  2.5690  2.5809  2.5896
  2.6122  2.6125  2.6662  2.6981  2.7335  2.7375  2.7586  2.7714  2.8199  2.8395
  2.8834  2.8904  2.9317  2.9620  3.0045  3.0107  3.0648  3.0689  3.0955  3.1007
  3.1151  3.1487  3.2073  3.2293  3.2338  3.2616  3.2696  3.2967  3.3138  3.3821
  3.4172  3.4313  3.4349  3.4445  3.4685  3.4796  3.5364  3.5450  3.5611  3.5868
  3.5933  3.6295  3.6547  3.6681  3.6901  3.7188  3.7315  3.7568  3.7605  3.7730
  3.8220  3.8345  3.8463  3.8697  3.8726  3.9542  3.9570  3.9776  3.9858  3.9965
  4.0079  4.0239  4.0266  4.0828  4.0835  4.1092  4.1360  4.1538  4.1652  4.1802
  4.2005  4.2194  4.2279  4.2425  4.2610  4.2983  4.3080  4.3154  4.3298  4.3306
  4.3431  4.3582  4.3841  4.3933  4.4175  4.4275  4.4404  4.4916  4.4995  4.5547
  4.5829  4.6098  4.6704  4.7203  4.7326  4.7364  4.7504  4.7597  4.7832  4.8018
  4.8317  4.8496  4.8663  4.8931  4.9130  4.9214  4.9286  4.9443  4.9450  4.9660
  5.0044  5.0174  5.0584  5.0796  5.0834  5.1396  5.1869  5.1918  5.2075  5.2551
  5.2793  5.2854  5.3187  5.3376  5.3761  5.4306  5.4351  5.4783  5.5349  5.5723
  5.5863  5.6203  5.6503  5.6829  5.6866  5.6930  5.7170  5.7374  5.8126  5.8300
  5.8678  5.8727  5.8839  5.9621  5.9697  5.9893  5.9942  6.0650  6.0931  6.1037
  6.1239  6.1334  6.1496  6.1848  6.2185  6.2666  6.2701  6.3208  6.3228  6.3270
  6.3453  6.3814  6.3912  6.4519  6.4538  6.4793  6.4798  6.5061  6.5115  6.5355
  6.5512  6.5737  6.6054  6.6125  6.6204  6.6333  6.6817  6.6982  6.7124  6.7346
  6.7678  6.7800  6.7844  6.7877  6.8686  6.8843  6.8850  6.8984  6.9236  6.9540
  6.9809  7.0138  7.0350  7.0524  7.0637  7.0802  7.1359  7.1396  7.2025  7.2031
  7.2389  7.2462  7.2761  7.2873  7.3112  7.3387  7.3461  7.3866  7.4542  7.4861
  7.4984  7.5388  7.5646  7.6220  7.6963  7.7123  7.7521  7.8004  7.8137  7.8397
  7.9023  7.9106  7.9338  7.9526  8.1180  8.1341  8.1599  8.1965  8.2506  8.3203
  8.3259  8.3616  8.3864  8.4218  8.4567  8.5412  8.6277  8.7105  8.8356  8.8697
  8.9115  9.0447
   0.00000   0.03532   0.00000
 -1.5977 -1.5539 -1.5495 -1.5345 -1.5309 -1.5272 -1.5254 -1.5233 -1.1611 -1.1610
 -1.1607 -1.1606 -1.1593 -1.1509 -1.1503 -1.1497 -1.1450 -1.1444 -1.1433 -1.1400
 -1.1399 -1.1373 -1.1319 -1.1062 -1.1049 -1.1020 -1.1002 -1.0994 -0.6292 -0.6019
 -0.5392 -0.4879 -0.4876 -0.4749 -0.4472 -0.4167 -0.4100 -0.3680 -0.3569 -0.3085
 -0.3075 -0.2934 -0.2861 -0.2802 -0.2745 -0.2719 -0.2382 -0.2364 -0.2349 -0.1936
 -0.1899 -0.1821  0.3498  0.6440  0.6852  0.7106  0.7278  0.7568  0.7696  0.7866
  0.7968  0.9051  0.9072  0.9506  0.9753  0.9956  1.0255  1.0569  1.0898  1.1141
  1.1310  1.1449  1.1555  1.1949  1.1962  1.2039  1.2186  1.2583  1.2623  1.3133
  1.3434  1.3632  1.3994  1.4099  1.4344  1.4442  1.4637  1.5197  1.5889  1.6067
  1.6253  1.6627  1.7012  1.7530  1.8031  1.8171  1.8853  1.8881  1.9281  1.9312
  1.9726  2.0059  2.0314  2.0925  2.1305  2.1557  2.1758  2.1779  2.2003  2.2129
  2.2184  2.2412  2.2563  2.2724  2.2806  2.3171  2.3491  2.3510  2.3660  2.3807
  2.3836  2.4063  2.4420  2.4795  2.4812  2.5407  2.5528  2.5697  2.5807  2.5903
  2.6124  2.6230  2.6660  2.6851  2.7331  2.7432  2.7581  2.7737  2.8202  2.8498
  2.8922  2.8931  2.9314  2.9626  2.9942  3.0088  3.0652  3.0725  3.0902  3.0911
  3.1137  3.1463  3.2047  3.2261  3.2306  3.2676  3.2702  3.3000  3.3038  3.3780
  3.4145  3.4335  3.4374  3.4465  3.4643  3.4859  3.5348  3.5504  3.5620  3.5859
  3.6061  3.6259  3.6491  3.6684  3.6880  3.7214  3.7382  3.7579  3.7582  3.7736
  3.8151  3.8384  3.8442  3.8704  3.8717  3.9552  3.9595  3.9743  3.9909  3.9989
  4.0068  4.0202  4.0276  4.0806  4.0900  4.1174  4.1333  4.1538  4.1753  4.1794
  4.1907  4.2234  4.2368  4.2407  4.2675  4.2927  4.3002  4.3086  4.3308  4.3387
  4.3528  4.3616  4.3807  4.3854  4.4108  4.4189  4.4365  4.4908  4.4931  4.5437
  4.5891  4.6088  4.6763  4.7211  4.7308  4.7317  4.7541  4.7613  4.7837  4.8080
  4.8356  4.8483  4.8641  4.8970  4.9128  4.9196  4.9263  4.9414  4.9438  4.9639
  5.0030  5.0143  5.0607  5.0777  5.0787  5.1355  5.1873  5.1964  5.2048  5.2577
  5.2789  5.2838  5.3229  5.3450  5.3675  5.4313  5.4363  5.4712  5.5334  5.5743
  5.5844  5.6332  5.6536  5.6803  5.6906  5.6976  5.7050  5.7281  5.8170  5.8376
  5.8664  5.8713  5.8963  5.9677  5.9686  5.9800  5.9883  6.0690  6.0920  6.1082
  6.1288  6.1330  6.1476  6.1851  6.2191  6.2645  6.2703  6.3175  6.3259  6.3345
  6.3417  6.3748  6.3864  6.4531  6.4544  6.4828  6.4901  6.5055  6.5104  6.5400
  6.5419  6.5685  6.6011  6.6156  6.6197  6.6405  6.6753  6.6955  6.7153  6.7337
  6.7675  6.7774  6.7830  6.7910  6.8647  6.8813  6.8821  6.9002  6.9247  6.9601
  6.9854  7.0210  7.0335  7.0460  7.0602  7.0809  7.1384  7.1409  7.2052  7.2064
  7.2367  7.2482  7.2730  7.2807  7.3158  7.3384  7.3410  7.3880  7.4552  7.4867
  7.4989  7.5368  7.5751  7.6150  7.7016  7.7104  7.7446  7.8031  7.8125  7.8385
  7.9024  7.9183  7.9312  7.9473  8.1191  8.1389  8.1622  8.2002  8.2552  8.3187
  8.3241  8.3628  8.3873  8.4170  8.4552  8.5501  8.6228  8.7040  8.8363  8.8703
  8.9155  9.0437
   0.00000   0.01766   0.00000
 -1.5978 -1.5527 -1.5505 -1.5345 -1.5309 -1.5271 -1.5254 -1.5233 -1.1611 -1.1610
 -1.1607 -1.1606 -1.1593 -1.1509 -1.1503 -1.1497 -1.1449 -1.1445 -1.1432 -1.1400
 -1.1398 -1.1369 -1.1324 -1.1062 -1.1049 -1.1020 -1.1002 -1.0993 -0.6294 -0.6019
 -0.5394 -0.4870 -0.4861 -0.4770 -0.4476 -0.4168 -0.4097 -0.3680 -0.3571 -0.3087
 -0.3069 -0.2911 -0.2853 -0.2819 -0.2759 -0.2725 -0.2380 -0.2358 -0.2349 -0.1929
 -0.1898 -0.1820  0.3489  0.6465  0.6835  0.7102  0.7279  0.7557  0.7702  0.7851
  0.7960  0.9053  0.9077  0.9501  0.9750  0.9978  1.0256  1.0579  1.0898  1.1125
  1.1339  1.1432  1.1547  1.1948  1.1969  1.2028  1.2182  1.2582  1.2630  1.3128
  1.3446  1.3642  1.3994  1.4088  1.4352  1.4441  1.4633  1.5247  1.5831  1.6099
  1.6325  1.6545  1.7001  1.7519  1.8009  1.8174  1.8849  1.8890  1.9289  1.9301
  1.9742  2.0061  2.0290  2.0922  2.1322  2.1542  2.1767  2.1797  2.2004  2.2132
  2.2232  2.2360  2.2584  2.2700  2.2789  2.3168  2.3499  2.3517  2.3683  2.3781
  2.3783  2.4062  2.4424  2.4805  2.4818  2.5413  2.5536  2.5701  2.5805  2.5907
  2.6125  2.6332  2.6659  2.6735  2.7330  2.7469  2.7577  2.7752  2.8200  2.8572
  2.8923  2.9041  2.9266  2.9629  2.9885  3.0065  3.0679  3.0767  3.0824  3.0856
  3.1129  3.1449  3.2032  3.2239  3.2286  3.2705  3.2749  3.2944  3.3027  3.3748
  3.4126  3.4350  3.4391  3.4486  3.4607  3.4910  3.5308  3.5543  3.5662  3.5830
  3.6192  3.6231  3.6414  3.6686  3.6860  3.7227  3.7414  3.7572  3.7616  3.7738
  3.8085  3.8411  3.8428  3.8706  3.8717  3.9557  3.9609  3.9715  3.9946  4.0013
  4.0056  4.0176  4.0286  4.0787  4.0934  4.1284  4.1317  4.1512  4.1773  4.1816
  4.1849  4.2266  4.2378  4.2437  4.2771  4.2874  4.2931  4.2996  4.3323  4.3460
  4.3622  4.3640  4.3770  4.3809  4.4030  4.4149  4.4346  4.4881  4.4908  4.5359
  4.5942  4.6078  4.6804  4.7221  4.7269  4.7303  4.7559  4.7622  4.7840  4.8131
  4.8359  4.8485  4.8652  4.9000  4.9130  4.9165  4.9243  4.9378  4.9431  4.9635
  5.0032  5.0122  5.0632  5.0744  5.0767  5.1329  5.1876  5.1991  5.2033  5.2603
  5.2787  5.2825  5.3259  5.3503  5.3612  5.4310  5.4372  5.4667  5.5323  5.5756
  5.5831  5.6404  5.6615  5.6787  5.6904  5.6953  5.7027  5.7199  5.8187  5.8440
  5.8640  5.8705  5.9105  5.9586  5.9709  5.9757  5.9867  6.0719  6.0910  6.1112
  6.1259  6.1388  6.1481  6.1847  6.2164  6.2636  6.2725  6.3146  6.3276  6.3391
  6.3415  6.3689  6.3831  6.4528  6.4557  6.4844  6.5007  6.5055  6.5100  6.5319
  6.5433  6.5654  6.5977  6.6178  6.6196  6.6474  6.6687  6.6936  6.7173  6.7329
  6.7676  6.7755  6.7814  6.7945  6.8613  6.8792  6.8800  6.9022  6.9255  6.9641
  6.9889  7.0250  7.0323  7.0420  7.0581  7.0812  7.1386  7.1431  7.2061  7.2086
  7.2366  7.2505  7.2700  7.2754  7.3207  7.3359  7.3385  7.3889  7.4555  7.4871
  7.4995  7.5355  7.5840  7.6082  7.7059  7.7096  7.7387  7.8047  7.8118  7.8376
  7.9025  7.9253  7.9298  7.9417  8.1198  8.1419  8.1636  8.2025  8.2582  8.3177
  8.3228  8.3635  8.3884  8.4136  8.4541  8.5570  8.6183  8.7002  8.8367  8.8707
  8.9180  9.0431
   0.00000   0.00000   0.00000
 -1.5979 -1.5517 -1.5515 -1.5345 -1.5310 -1.5271 -1.5253 -1.5233 -1.1611 -1.1610
 -1.1607 -1.1606 -1.1593 -1.1509 -1.1502 -1.1497 -1.1449 -1.1445 -1.1432 -1.1400
 -1.1398 -1.1368 -1.1326 -1.1062 -1.1049 -1.1020 -1.1002 -1.0993 -0.6295 -0.6019
 -0.5394 -0.4868 -0.4853 -0.4780 -0.4477 -0.4169 -0.4097 -0.3680 -0.3571 -0.3087
 -0.3067 -0.2901 -0.2847 -0.2829 -0.2767 -0.2727 -0.2379 -0.2356 -0.2349 -0.1927
 -0.1897 -0.1819  0.3486  0.6474  0.6829  0.7101  0.7280  0.7553  0.7705  0.7846
  0.7957  0.9054  0.9079  0.9499  0.9749  0.9985  1.0257  1.0583  1.0898  1.1119
  1.1349  1.1427  1.1544  1.1947  1.1971  1.2025  1.2181  1.2581  1.2632  1.3126
  1.3450  1.3646  1.3995  1.4084  1.4355  1.4441  1.4632  1.5267  1.5809  1.6110
  1.6369  1.6498  1.6998  1.7516  1.8002  1.8175  1.8848  1.8893  1.9291  1.9297
  1.9749  2.0062  2.0282  2.0920  2.1327  2.1536  2.1770  2.1803  2.2005  2.2133
  2.2262  2.2329  2.2593  2.2689  2.2783  2.3167  2.3493  2.3527  2.3715  2.3741
  2.3773  2.4062  2.4425  2.4808  2.4819  2.5414  2.5539  2.5703  2.5804  2.5908
  2.6125  2.6385  2.6659  2.6677  2.7330  2.7481  2.7576  2.7757  2.8198  2.8600
  2.8920  2.9120  2.9205  2.9631  2.9869  3.0055  3.0709  3.0774  3.0811  3.0813
  3.1127  3.1444  3.2027  3.2232  3.2280  3.2707  3.2806  3.2880  3.3037  3.3735
  3.4120  3.4356  3.4397  3.4498  3.4590  3.4931  3.5288  3.5557  3.5688  3.5811
  3.6221  3.6293  3.6332  3.6687  3.6852  3.7231  3.7422  3.7570  3.7637  3.7739
  3.8056  3.8421  3.8423  3.8706  3.8717  3.9558  3.9614  3.9704  3.9960  4.0023
  4.0049  4.0166  4.0290  4.0780  4.0944  4.1311  4.1362  4.1470  4.1771  4.1779
  4.1880  4.2280  4.2363  4.2465  4.2843  4.2854  4.2901  4.2924  4.3329  4.3492
  4.3647  4.3674  4.3740  4.3794  4.3995  4.4136  4.4341  4.4863  4.4910  4.5329
  4.5963  4.6072  4.6819  4.7232  4.7246  4.7299  4.7565  4.7625  4.7841  4.8153
  4.8352  4.8488  4.8664  4.9012  4.9132  4.9150  4.9233  4.9363  4.9428  4.9635
  5.0035  5.0115  5.0645  5.0726  5.0762  5.1320  5.1877  5.1999  5.2028  5.2614
  5.2787  5.2820  5.3271  5.3522  5.3587  5.4307  5.4375  5.4652  5.5319  5.5760
  5.5826  5.6421  5.6687  5.6782  5.6834  5.6950  5.7063  5.7152  5.8192  5.8469
  5.8625  5.8702  5.9188  5.9507  5.9719  5.9754  5.9862  6.0730  6.0906  6.1123
  6.1249  6.1402  6.1496  6.1843  6.2148  6.2640  6.2732  6.3134  6.3282  6.3382
  6.3447  6.3661  6.3819  6.4526  6.4561  6.4849  6.5056  6.5059  6.5112  6.5256
  6.5445  6.5644  6.5964  6.6186  6.6197  6.6512  6.6650  6.6929  6.7180  6.7327
  6.7677  6.7748  6.7808  6.7959  6.8599  6.8782  6.8796  6.9030  6.9258  6.9655
  6.9903  7.0260  7.0318  7.0409  7.0573  7.0813  7.1386  7.1439  7.2061  7.2093
  7.2369  7.2517  7.2688  7.2733  7.3236  7.3331  7.3385  7.3892  7.4556  7.4872
  7.4997  7.5350  7.5886  7.6044  7.7072  7.7100  7.7362  7.8053  7.8115  7.8373
  7.9025  7.9283  7.9306  7.9378  8.1200  8.1429  8.1641  8.2033  8.2592  8.3173
  8.3224  8.3637  8.3889  8.4124  8.4537  8.5598  8.6163  8.6989  8.8369  8.8708
  8.9189  9.0428
   25
   0.00000   0.00000   0.00000
 -1.5979 -1.5517 -1.5515 -1.5345 -1.5310 -1.5271 -1.5253 -1.5233 -1.1611 -1.1610
 -1.1607 -1.1606 -1.1593 -1.1509 -1.1502 -1.1497 -1.1449 -1.1445 -1.1432 -1.1400
 -1.1398 -1.1368 -1.1326 -1.1062 -1.1049 -1.1020 -1.1002 -1.0993 -0.6295 -0.6019
 -0.5394 -0.4868 -0.4853 -0.4780 -0.4477 -0.4169 -0.4097 -0.3680 -0.3571 -0.3087
 -0.3067 -0.2901 -0.2847 -0.2829 -0.2767 -0.2727 -0.2379 -0.2356 -0.2349 -0.1927
 -0.1897 -0.1819  0.3486  0.6474  0.6829  0.7101  0.7280  0.7553  0.7705  0.7846
  0.7957  0.9054  0.9079  0.9499  0.9749  0.9985  1.0257  1.0583  1.0898  1.1119
  1.1349  1.1427  1.1544  1.1947  1.1971  1.2025  1.2181  1.2581  1.2632  1.3126
  1.3450  1.3646  1.3995  1.4084  1.4355  1.4441  1.4632  1.5267  1.5809  1.6110
  1.6369  1.6498  1.6998  1.7516  1.8002  1.8175  1.8848  1.8893  1.9291  1.9297
  1.9749  2.0062  2.0282  2.0920  2.1327  2.1536  2.1770  2.1803  2.2005  2.2133
  2.2262  2.2329  2.2593  2.2689  2.2783  2.3167  2.3493  2.3527  2.3715  2.3741
  2.3773  2.4062  2.4425  2.4808  2.4819  2.5414  2.5539  2.5703  2.5804  2.5908
  2.6125  2.6385  2.6659  2.6677  2.7330  2.7481  2.7576  2.7757  2.8198  2.8600
  2.8920  2.9120  2.9205  2.9631  2.9869  3.0055  3.0709  3.0774  3.0811  3.0813
  3.1127  3.1444  3.2027  3.2232  3.2280  3.2707  3.2806  3.2880  3.3037  3.3735
  3.4120  3.4356  3.4397  3.4498  3.4590  3.4931  3.5288  3.5557  3.5688  3.5811
  3.6221  3.6293  3.6332  3.6687  3.6852  3.7231  3.7422  3.7570  3.7637  3.7739
  3.8056  3.8421  3.8423  3.8706  3.8717  3.9558  3.9614  3.9704  3.9960  4.0023
  4.0049  4.0166  4.0290  4.0780  4.0944  4.1311  4.1362  4.1470  4.1771  4.1779
  4.1880  4.2280  4.2363  4.2465  4.2843  4.2854  4.2901  4.2924  4.3329  4.3492
  4.3647  4.3674  4.3740  4.3794  4.3995  4.4136  4.4341  4.4863  4.4910  4.5329
  4.5963  4.6072  4.6819  4.7232  4.7246  4.7299  4.7565  4.7625  4.7841  4.8153
  4.8352  4.8488  4.8664  4.9012  4.9132  4.9150  4.9233  4.9363  4.9428  4.9635
  5.0035  5.0115  5.0645  5.0726  5.0762  5.1320  5.1877  5.1999  5.2028  5.2614
  5.2787  5.2820  5.3271  5.3522  5.3587  5.4307  5.4375  5.4652  5.5319  5.5760
  5.5826  5.6421  5.6687  5.6782  5.6834  5.6950  5.7063  5.7152  5.8192  5.8469
  5.8625  5.8702  5.9188  5.9507  5.9719  5.9754  5.9862  6.0730  6.0906  6.1123
  6.1249  6.1402  6.1496  6.1843  6.2148  6.2640  6.2732  6.3134  6.3282  6.3382
  6.3447  6.3661  6.3819  6.4526  6.4561  6.4849  6.5056  6.5059  6.5112  6.5256
  6.5445  6.5644  6.5964  6.6186  6.6197  6.6512  6.6650  6.6929  6.7180  6.7327
  6.7677  6.7748  6.7808  6.7959  6.8599  6.8782  6.8796  6.9030  6.9258  6.9655
  6.9903  7.0260  7.0318  7.0409  7.0573  7.0813  7.1386  7.1439  7.2061  7.2093
  7.2369  7.2517  7.2688  7.2733  7.3236  7.3331  7.3385  7.3892  7.4556  7.4872
  7.4997  7.5350  7.5886  7.6044  7.7072  7.7100  7.7362  7.8053  7.8115  7.8373
  7.9025  7.9283  7.9306  7.9378  8.1200  8.1429  8.1641  8.2033  8.2592  8.3173
  8.3224  8.3637  8.3889  8.4124  8.4537  8.5598  8.6163  8.6989  8.8369  8.8708
  8.9189  9.0428
   0.00000   0.00000   0.02248
 -1.5978 -1.5517 -1.5515 -1.5345 -1.5310 -1.5271 -1.5254 -1.5233 -1.1611 -1.1610
 -1.1607 -1.1606 -1.1593 -1.1509 -1.1502 -1.1497 -1.1449 -1.1445 -1.1432 -1.1400
 -1.1399 -1.1368 -1.1326 -1.1062 -1.1049 -1.1020 -1.1003 -1.0993 -0.6296 -0.6017
 -0.5398 -0.4864 -0.4852 -0.4778 -0.4485 -0.4160 -0.4096 -0.3681 -0.3570 -0.3092
 -0.3068 -0.2900 -0.2848 -0.2828 -0.2765 -0.2722 -0.2379 -0.2355 -0.2350 -0.1928
 -0.1898 -0.1824  0.3491  0.6472  0.6821  0.7100  0.7280  0.7552  0.7704  0.7845
  0.7964  0.9051  0.9079  0.9499  0.9750  0.9982  1.0250  1.0580  1.0889  1.1124
  1.1348  1.1436  1.1545  1.1947  1.1973  1.2025  1.2180  1.2579  1.2630  1.3122
  1.3448  1.3649  1.3995  1.4081  1.4356  1.4439  1.4634  1.5274  1.5813  1.6110
  1.6367  1.6500  1.7001  1.7522  1.8006  1.8176  1.8854  1.8888  1.9286  1.9289
  1.9744  2.0071  2.0279  2.0904  2.1312  2.1537  2.1719  2.1793  2.1997  2.2182
  2.2259  2.2307  2.2580  2.2686  2.2781  2.3163  2.3408  2.3534  2.3736  2.3767
  2.3827  2.4075  2.4414  2.4809  2.4826  2.5414  2.5545  2.5701  2.5802  2.5907
  2.6135  2.6397  2.6666  2.6691  2.7335  2.7477  2.7575  2.7764  2.8201  2.8606
  2.8920  2.9119  2.9205  2.9636  2.9867  3.0055  3.0716  3.0767  3.0812  3.0814
  3.1123  3.1436  3.2012  3.2230  3.2270  3.2705  3.2799  3.2882  3.3039  3.3743
  3.4106  3.4360  3.4400  3.4497  3.4594  3.4934  3.5281  3.5545  3.5686  3.5806
  3.6186  3.6303  3.6332  3.6713  3.6872  3.7227  3.7384  3.7554  3.7649  3.7719
  3.8053  3.8417  3.8423  3.8696  3.8705  3.9604  3.9612  3.9725  3.9971  4.0023
  4.0061  4.0168  4.0294  4.0786  4.0948  4.1299  4.1352  4.1461  4.1770  4.1781
  4.1872  4.2243  4.2367  4.2469  4.2834  4.2863  4.2919  4.2929  4.3299  4.3498
  4.3650  4.3668  4.3761  4.3800  4.4013  4.4143  4.4347  4.4889  4.4924  4.5336
  4.5970  4.6062  4.6824  4.7230  4.7233  4.7283  4.7549  4.7603  4.7837  4.8151
  4.8352  4.8484  4.8673  4.9007  4.9119  4.9160  4.9231  4.9363  4.9403  4.9664
  5.0041  5.0127  5.0650  5.0731  5.0765  5.1311  5.1884  5.2009  5.2016  5.2616
  5.2773  5.2823  5.3288  5.3556  5.3591  5.4310  5.4383  5.4638  5.5312  5.5771
  5.5820  5.6405  5.6681  5.6783  5.6844  5.6950  5.7065  5.7154  5.8206  5.8441
  5.8624  5.8716  5.9171  5.9493  5.9714  5.9766  5.9861  6.0739  6.0865  6.1088
  6.1284  6.1402  6.1527  6.1845  6.2140  6.2635  6.2724  6.3124  6.3290  6.3364
  6.3450  6.3663  6.3847  6.4533  6.4560  6.4849  6.5043  6.5052  6.5120  6.5215
  6.5444  6.5636  6.5938  6.6194  6.6208  6.6511  6.6674  6.6932  6.7187  6.7332
  6.7674  6.7747  6.7802  6.7956  6.8596  6.8780  6.8785  6.9027  6.9265  6.9667
  6.9901  7.0238  7.0282  7.0409  7.0589  7.0823  7.1406  7.1454  7.2025  7.2085
  7.2397  7.2521  7.2637  7.2683  7.3237  7.3368  7.3399  7.3936  7.4579  7.4867
  7.5006  7.5347  7.5890  7.6032  7.7066  7.7100  7.7316  7.8061  7.8128  7.8362
  7.9058  7.9272  7.9305  7.9390  8.1184  8.1421  8.1626  8.2031  8.2594  8.3163
  8.3233  8.3636  8.3887  8.4130  8.4526  8.5598  8.6154  8.6998  8.8358  8.8706
  8.9192  9.0426
   0.00000   0.00000   0.04495
 -1.5976 -1.5516 -1.5516 -1.5345 -1.5310 -1.5272 -1.5254 -1.5234 -1.1611 -1.1610
 -1.1607 -1.1606 -1.1593 -1.1509 -1.1502 -1.1497 -1.1449 -1.1445 -1.1431 -1.1400
 -1.1399 -1.1368 -1.1327 -1.1062 -1.1051 -1.1020 -1.1005 -1.0994 -0.6300 -0.6009
 -0.5409 -0.4852 -0.4849 -0.4771 -0.4508 -0.4137 -0.4093 -0.3686 -0.3568 -0.3104
 -0.3069 -0.2897 -0.2849 -0.2827 -0.2760 -0.2710 -0.2377 -0.2354 -0.2352 -0.1930
 -0.1900 -0.1838  0.3507  0.6466  0.6799  0.7097  0.7282  0.7551  0.7703  0.7843
  0.7985  0.9044  0.9080  0.9499  0.9751  0.9975  1.0231  1.0569  1.0863  1.1137
  1.1344  1.1460  1.1551  1.1944  1.1979  1.2028  1.2178  1.2572  1.2626  1.3111
  1.3445  1.3660  1.3997  1.4075  1.4358  1.4432  1.4639  1.5297  1.5825  1.6110
  1.6361  1.6505  1.7011  1.7539  1.8017  1.8181  1.8872  1.8875  1.9256  1.9283
  1.9729  2.0098  2.0272  2.0853  2.1269  2.1538  2.1620  2.1765  2.1976  2.2248
  2.2248  2.2277  2.2543  2.2684  2.2773  2.3146  2.3265  2.3553  2.3750  2.3791
  2.3972  2.4110  2.4390  2.4783  2.4870  2.5413  2.5564  2.5694  2.5795  2.5903
  2.6164  2.6434  2.6686  2.6731  2.7351  2.7464  2.7574  2.7784  2.8211  2.8622
  2.8920  2.9114  2.9205  2.9653  2.9861  3.0054  3.0736  3.0746  3.0815  3.0816
  3.1111  3.1413  3.1966  3.2223  3.2241  3.2697  3.2781  3.2890  3.3045  3.3764
  3.4066  3.4373  3.4410  3.4493  3.4605  3.4940  3.5261  3.5508  3.5679  3.5793
  3.6101  3.6329  3.6333  3.6774  3.6929  3.7213  3.7283  3.7512  3.7663  3.7684
  3.8043  3.8403  3.8428  3.8666  3.8673  3.9604  3.9723  3.9782  4.0000  4.0019
  4.0093  4.0173  4.0308  4.0804  4.0955  4.1261  4.1327  4.1439  4.1768  4.1782
  4.1854  4.2149  4.2377  4.2480  4.2802  4.2889  4.2937  4.2971  4.3234  4.3509
  4.3586  4.3711  4.3815  4.3820  4.4073  4.4160  4.4364  4.4962  4.4967  4.5355
  4.5992  4.6031  4.6840  4.7194  4.7227  4.7238  4.7501  4.7540  4.7822  4.8146
  4.8351  4.8483  4.8700  4.8996  4.9080  4.9184  4.9223  4.9349  4.9365  4.9728
  5.0060  5.0161  5.0665  5.0744  5.0775  5.1287  5.1904  5.1966  5.2052  5.2625
  5.2743  5.2832  5.3336  5.3600  5.3647  5.4319  5.4405  5.4600  5.5292  5.5800
  5.5802  5.6363  5.6664  5.6784  5.6864  5.6950  5.7069  5.7159  5.8246  5.8375
  5.8622  5.8745  5.9125  5.9456  5.9699  5.9796  5.9857  6.0764  6.0770  6.1011
  6.1361  6.1403  6.1592  6.1849  6.2120  6.2622  6.2700  6.3090  6.3310  6.3330
  6.3455  6.3670  6.3914  6.4552  6.4558  6.4848  6.5010  6.5040  6.5105  6.5129
  6.5439  6.5614  6.5878  6.6187  6.6255  6.6511  6.6735  6.6940  6.7203  6.7346
  6.7667  6.7751  6.7783  6.7949  6.8587  6.8747  6.8779  6.9021  6.9281  6.9706
  6.9894  7.0175  7.0196  7.0417  7.0616  7.0845  7.1461  7.1498  7.1941  7.2064
  7.2458  7.2518  7.2532  7.2554  7.3240  7.3441  7.3449  7.4047  7.4637  7.4851
  7.5038  7.5338  7.5902  7.5999  7.7032  7.7120  7.7200  7.8082  7.8153  7.8333
  7.9148  7.9231  7.9310  7.9422  8.1137  8.1399  8.1583  8.2024  8.2600  8.3136
  8.3257  8.3635  8.3883  8.4147  8.4494  8.5599  8.6125  8.7022  8.8328  8.8701
  8.9200  9.0420
   0.00000   0.00000   0.06743
 -1.5973 -1.5517 -1.5514 -1.5345 -1.5312 -1.5272 -1.5254 -1.5235 -1.1611 -1.1610
 -1.1607 -1.1606 -1.1593 -1.1508 -1.1502 -1.1496 -1.1449 -1.1445 -1.1431 -1.1400
 -1.1399 -1.1368 -1.1329 -1.1062 -1.1053 -1.1020 -1.1008 -1.0995 -0.6306 -0.5996
 -0.5428 -0.4843 -0.4834 -0.4761 -0.4539 -0.4104 -0.4088 -0.3693 -0.3564 -0.3124
 -0.3071 -0.2891 -0.2851 -0.2824 -0.2752 -0.2692 -0.2375 -0.2356 -0.2351 -0.1933
 -0.1902 -0.1861  0.3534  0.6455  0.6765  0.7091  0.7284  0.7548  0.7701  0.7840
  0.8017  0.9032  0.9082  0.9499  0.9754  0.9962  1.0201  1.0554  1.0826  1.1158
  1.1338  1.1497  1.1559  1.1940  1.1990  1.2032  1.2175  1.2559  1.2619  1.3094
  1.3438  1.3678  1.3999  1.4066  1.4362  1.4423  1.4644  1.5334  1.5844  1.6111
  1.6352  1.6515  1.7026  1.7567  1.8037  1.8188  1.8855  1.8901  1.9208  1.9273
  1.9705  2.0141  2.0258  2.0761  2.1203  2.1527  2.1539  2.1721  2.1942  2.2167
  2.2228  2.2358  2.2487  2.2697  2.2762  2.3116  2.3129  2.3580  2.3720  2.3861
  2.4116  2.4150  2.4371  2.4754  2.4929  2.5412  2.5593  2.5683  2.5787  2.5896
  2.6212  2.6495  2.6717  2.6793  2.7373  2.7448  2.7572  2.7816  2.8226  2.8651
  2.8921  2.9107  2.9204  2.9678  2.9852  3.0053  3.0711  3.0766  3.0820  3.0820
  3.1090  3.1380  3.1893  3.2189  3.2215  3.2679  3.2753  3.2902  3.3053  3.3792
  3.4001  3.4395  3.4425  3.4488  3.4623  3.4953  3.5223  3.5446  3.5666  3.5775
  3.5994  3.6323  3.6383  3.6843  3.7013  3.7148  3.7185  3.7459  3.7588  3.7743
  3.8025  3.8386  3.8432  3.8615  3.8630  3.9584  3.9862  3.9878  4.0005  4.0045
  4.0139  4.0183  4.0339  4.0828  4.0950  4.1198  4.1298  4.1428  4.1766  4.1779
  4.1842  4.2028  4.2392  4.2498  4.2754  4.2915  4.2942  4.3043  4.3180  4.3499
  4.3511  4.3754  4.3853  4.3886  4.4178  4.4184  4.4385  4.5035  4.5069  4.5386
  4.5977  4.6028  4.6862  4.7134  4.7167  4.7221  4.7424  4.7441  4.7797  4.8142
  4.8350  4.8498  4.8740  4.8984  4.9019  4.9206  4.9213  4.9290  4.9369  4.9804
  5.0089  5.0210  5.0696  5.0760  5.0790  5.1247  5.1896  5.1940  5.2109  5.2644
  5.2709  5.2848  5.3408  5.3617  5.3775  5.4322  5.4441  5.4549  5.5263  5.5769
  5.5842  5.6312  5.6638  5.6787  5.6884  5.6952  5.7078  5.7164  5.8290  5.8308
  5.8616  5.8771  5.9062  5.9397  5.9676  5.9834  5.9849  6.0652  6.0804  6.0923
  6.1396  6.1461  6.1658  6.1849  6.2094  6.2597  6.2662  6.3023  6.3293  6.3357
  6.3461  6.3679  6.4000  6.4553  6.4587  6.4837  6.4948  6.4971  6.5026  6.5128
  6.5426  6.5586  6.5808  6.6171  6.6312  6.6512  6.6803  6.6950  6.7220  6.7360
  6.7664  6.7755  6.7769  6.7942  6.8568  6.8693  6.8772  6.9014  6.9303  6.9777
  6.9882  7.0085  7.0087  7.0432  7.0636  7.0865  7.1535  7.1564  7.1837  7.2029
  7.2382  7.2386  7.2527  7.2542  7.3243  7.3515  7.3532  7.4193  7.4700  7.4824
  7.5113  7.5321  7.5920  7.5949  7.6979  7.7050  7.7159  7.8111  7.8173  7.8288
  7.9161  7.9278  7.9324  7.9469  8.1065  8.1363  8.1513  8.2015  8.2610  8.3092
  8.3294  8.3630  8.3875  8.4173  8.4442  8.5600  8.6079  8.7061  8.8280  8.8692
  8.9212  9.0409
   0.00000   0.00000   0.08991
 -1.5969 -1.5518 -1.5511 -1.5344 -1.5313 -1.5273 -1.5255 -1.5236 -1.1611 -1.1610
 -1.1607 -1.1607 -1.1593 -1.1508 -1.1502 -1.1496 -1.1449 -1.1445 -1.1430 -1.1400
 -1.1400 -1.1368 -1.1331 -1.1062 -1.1055 -1.1021 -1.1013 -1.0997 -0.6314 -0.5978
 -0.5452 -0.4835 -0.4809 -0.4747 -0.4575 -0.4080 -0.4066 -0.3702 -0.3559 -0.3148
 -0.3074 -0.2882 -0.2853 -0.2819 -0.2741 -0.2669 -0.2372 -0.2361 -0.2347 -0.1937
 -0.1906 -0.1893  0.3570  0.6441  0.6722  0.7084  0.7283  0.7543  0.7698  0.7835
  0.8059  0.9016  0.9084  0.9500  0.9756  0.9944  1.0160  1.0536  1.0781  1.1182
  1.1329  1.1542  1.1571  1.1932  1.2006  1.2040  1.2172  1.2538  1.2609  1.3072
  1.3430  1.3701  1.4004  1.4057  1.4366  1.4415  1.4647  1.5384  1.5871  1.6110
  1.6341  1.6529  1.7046  1.7605  1.8062  1.8197  1.8830  1.8939  1.9144  1.9259
  1.9669  2.0198  2.0236  2.0627  2.1121  2.1458  2.1540  2.1665  2.1899  2.2075
  2.2194  2.2393  2.2417  2.2747  2.2750  2.3013  2.3075  2.3610  2.3674  2.3920
  2.4180  2.4248  2.4372  2.4735  2.4997  2.5413  2.5629  2.5669  2.5779  2.5885
  2.6282  2.6578  2.6758  2.6872  2.7396  2.7432  2.7571  2.7858  2.8249  2.8691
  2.8923  2.9097  2.9204  2.9710  2.9840  3.0051  3.0660  3.0801  3.0823  3.0827
  3.1061  3.1348  3.1801  3.2122  3.2200  3.2646  3.2720  3.2920  3.3064  3.3818
  3.3916  3.4423  3.4443  3.4480  3.4648  3.4971  3.5165  3.5359  3.5645  3.5753
  3.5883  3.6308  3.6453  3.6907  3.7005  3.7100  3.7140  3.7415  3.7520  3.7821
  3.8000  3.8376  3.8431  3.8552  3.8577  3.9548  3.9948  3.9977  4.0015  4.0098
  4.0194  4.0204  4.0387  4.0840  4.0914  4.1129  4.1280  4.1446  4.1762  4.1768
  4.1850  4.1913  4.2409  4.2522  4.2696  4.2915  4.2941  4.3125  4.3177  4.3404
  4.3500  4.3791  4.3902  4.3958  4.4190  4.4342  4.4406  4.5120  4.5195  4.5427
  4.5897  4.6079  4.6887  4.7055  4.7073  4.7213  4.7318  4.7331  4.7765  4.8142
  4.8347  4.8533  4.8786  4.8941  4.8974  4.9199  4.9216  4.9235  4.9376  4.9884
  5.0125  5.0263  5.0748  5.0774  5.0811  5.1195  5.1809  5.1992  5.2175  5.2676
  5.2684  5.2872  5.3498  5.3641  5.3922  5.4290  5.4486  5.4518  5.5230  5.5722
  5.5885  5.6258  5.6607  5.6793  5.6894  5.6959  5.7092  5.7166  5.8200  5.8379
  5.8607  5.8790  5.8990  5.9323  5.9647  5.9836  5.9870  6.0525  6.0841  6.0855
  6.1391  6.1563  6.1708  6.1836  6.2074  6.2558  6.2609  6.2929  6.3273  6.3408
  6.3466  6.3689  6.4090  6.4545  6.4634  6.4773  6.4809  6.4931  6.5017  6.5115
  6.5401  6.5557  6.5738  6.6150  6.6373  6.6519  6.6847  6.6960  6.7227  6.7366
  6.7676  6.7722  6.7812  6.7942  6.8538  6.8631  6.8760  6.9008  6.9328  6.9865
  6.9880  6.9971  6.9988  7.0448  7.0643  7.0879  7.1603  7.1632  7.1727  7.1983
  7.2218  7.2269  7.2546  7.2597  7.3239  7.3606  7.3615  7.4351  7.4743  7.4783
  7.5245  7.5296  7.5888  7.5939  7.6893  7.6918  7.7217  7.8140  7.8181  7.8232
  7.9063  7.9347  7.9424  7.9523  8.0975  8.1316  8.1419  8.2003  8.2625  8.3035
  8.3338  8.3620  8.3867  8.4205  8.4373  8.5602  8.6016  8.7112  8.8217  8.8681
  8.9225  9.0393
   0.00000   0.00000   0.11238
 -1.5964 -1.5520 -1.5508 -1.5344 -1.5315 -1.5274 -1.5256 -1.5238 -1.1611 -1.1610
 -1.1607 -1.1607 -1.1593 -1.1507 -1.1501 -1.1495 -1.1450 -1.1444 -1.1429 -1.1401
 -1.1400 -1.1368 -1.1334 -1.1063 -1.1059 -1.1021 -1.1018 -1.0999 -0.6323 -0.5955
 -0.5482 -0.4824 -0.4778 -0.4731 -0.4614 -0.4070 -0.4026 -0.3713 -0.3551 -0.3177
 -0.3080 -0.2870 -0.2856 -0.2812 -0.2728 -0.2645 -0.2368 -0.2367 -0.2341 -0.1943
 -0.1932 -0.1911  0.3615  0.6423  0.6674  0.7074  0.7281  0.7537  0.7694  0.7828
  0.8109  0.8999  0.9088  0.9500  0.9760  0.9921  1.0112  1.0515  1.0732  1.1209
  1.1315  1.1586  1.1593  1.1921  1.2027  1.2052  1.2171  1.2509  1.2595  1.3047
  1.3421  1.3728  1.4013  1.4051  1.4370  1.4409  1.4647  1.5449  1.5906  1.6109
  1.6329  1.6549  1.7071  1.7651  1.8094  1.8208  1.8803  1.8984  1.9071  1.9241
  1.9624  2.0202  2.0267  2.0460  2.1033  2.1414  2.1536  2.1607  2.1852  2.1980
  2.2142  2.2337  2.2382  2.2737  2.2832  2.2928  2.3032  2.3611  2.3639  2.3954
  2.4190  2.4364  2.4392  2.4736  2.5065  2.5417  2.5651  2.5668  2.5775  2.5872
  2.6370  2.6681  2.6809  2.6960  2.7411  2.7424  2.7573  2.7907  2.8279  2.8743
  2.8926  2.9085  2.9204  2.9746  2.9825  3.0048  3.0592  3.0826  3.0831  3.0836
  3.1023  3.1332  3.1696  3.2037  3.2180  3.2597  3.2685  3.2942  3.3076  3.3814
  3.3834  3.4456  3.4462  3.4464  3.4679  3.4997  3.5088  3.5257  3.5614  3.5729
  3.5781  3.6279  3.6541  3.6872  3.6958  3.7088  3.7145  3.7389  3.7505  3.7909
  3.7968  3.8387  3.8425  3.8485  3.8515  3.9495  3.9937  4.0017  4.0078  4.0153
  4.0235  4.0264  4.0446  4.0791  4.0844  4.1108  4.1294  4.1498  4.1749  4.1755
  4.1832  4.1881  4.2421  4.2542  4.2638  4.2905  4.2936  4.3208  4.3224  4.3310
  4.3477  4.3820  4.3968  4.4031  4.4193  4.4424  4.4529  4.5212  4.5331  4.5475
  4.5789  4.6143  4.6907  4.6953  4.6961  4.7190  4.7204  4.7240  4.7729  4.8145
  4.8338  4.8588  4.8836  4.8856  4.8968  4.9186  4.9192  4.9210  4.9385  4.9964
  5.0168  5.0309  5.0783  5.0825  5.0838  5.1135  5.1713  5.2061  5.2241  5.2666
  5.2727  5.2901  5.3599  5.3677  5.4076  5.4201  5.4523  5.4545  5.5194  5.5660
  5.5926  5.6205  5.6574  5.6804  5.6896  5.6975  5.7113  5.7162  5.8109  5.8446
  5.8591  5.8805  5.8918  5.9240  5.9617  5.9818  5.9900  6.0400  6.0775  6.0908
  6.1374  6.1668  6.1735  6.1808  6.2067  6.2506  6.2542  6.2821  6.3251  6.3466
  6.3467  6.3699  6.4175  6.4490  6.4640  6.4694  6.4758  6.4892  6.5012  6.5088
  6.5362  6.5533  6.5677  6.6127  6.6435  6.6535  6.6847  6.6968  6.7216  6.7352
  6.7676  6.7721  6.7882  6.7956  6.8493  6.8572  6.8746  6.9004  6.9357  6.9842
  6.9863  6.9891  7.0008  7.0454  7.0636  7.0895  7.1613  7.1619  7.1664  7.1925
  7.2108  7.2218  7.2542  7.2663  7.3227  7.3670  7.3735  7.4508  7.4727  7.4766
  7.5261  7.5418  7.5825  7.5955  7.6745  7.6860  7.7293  7.8166  7.8168  7.8180
  7.8941  7.9379  7.9562  7.9581  8.0878  8.1262  8.1303  8.1992  8.2643  8.2969
  8.3385  8.3600  8.3859  8.4237  8.4293  8.5604  8.5937  8.7174  8.8142  8.8670
  8.9238  9.0374
   0.00000   0.00000   0.13486
 -1.5958 -1.5523 -1.5504 -1.5343 -1.5316 -1.5275 -1.5257 -1.5240 -1.1611 -1.1610
 -1.1608 -1.1607 -1.1592 -1.1506 -1.1501 -1.1494 -1.1451 -1.1444 -1.1428 -1.1401
 -1.1401 -1.1368 -1.1338 -1.1063 -1.1062 -1.1025 -1.1021 -1.1001 -0.6334 -0.5928
 -0.5516 -0.4811 -0.4744 -0.4712 -0.4654 -0.4056 -0.3987 -0.3725 -0.3542 -0.3208
 -0.3088 -0.2859 -0.2857 -0.2803 -0.2715 -0.2620 -0.2373 -0.2363 -0.2335 -0.1979
 -0.1949 -0.1917  0.3669  0.6400  0.6624  0.7062  0.7275  0.7530  0.7688  0.7818
  0.8163  0.8981  0.9092  0.9501  0.9763  0.9892  1.0057  1.0493  1.0683  1.1236
  1.1298  1.1603  1.1647  1.1908  1.2055  1.2067  1.2171  1.2471  1.2580  1.3019
  1.3411  1.3756  1.4026  1.4050  1.4375  1.4407  1.4642  1.5527  1.5948  1.6107
  1.6318  1.6576  1.7097  1.7703  1.8129  1.8220  1.8778  1.8994  1.9033  1.9220
  1.9569  2.0155  2.0273  2.0347  2.0946  2.1387  2.1501  2.1578  2.1804  2.1891
  2.2073  2.2250  2.2346  2.2724  2.2874  2.2933  2.2993  2.3530  2.3661  2.3965
  2.4183  2.4419  2.4465  2.4757  2.5128  2.5424  2.5632  2.5706  2.5778  2.5856
  2.6472  2.6801  2.6873  2.7052  2.7416  2.7430  2.7581  2.7962  2.8317  2.8803
  2.8931  2.9070  2.9205  2.9781  2.9809  3.0044  3.0508  3.0827  3.0837  3.0847
  3.0977  3.1348  3.1587  3.1938  3.2154  3.2529  3.2651  3.2968  3.3087  3.3701
  3.3832  3.4429  3.4479  3.4485  3.4716  3.4999  3.5028  3.5161  3.5571  3.5698
  3.5701  3.6232  3.6644  3.6758  3.6990  3.7046  3.7116  3.7378  3.7568  3.7929
  3.7991  3.8419  3.8422  3.8435  3.8448  3.9426  3.9890  4.0052  4.0062  4.0203
  4.0291  4.0303  4.0509  4.0675  4.0753  4.1154  4.1340  4.1565  4.1727  4.1738
  4.1818  4.1935  4.2422  4.2552  4.2592  4.2925  4.2930  4.3224  4.3286  4.3292
  4.3441  4.3845  4.4051  4.4102  4.4188  4.4438  4.4733  4.5295  4.5466  4.5529
  4.5654  4.6217  4.6816  4.6840  4.6913  4.7087  4.7164  4.7195  4.7698  4.8151
  4.8316  4.8656  4.8777  4.8885  4.8955  4.9171  4.9175  4.9189  4.9397  5.0040
  5.0211  5.0342  5.0787  5.0871  5.0922  5.1074  5.1615  5.2146  5.2298  5.2660
  5.2790  5.2932  5.3706  5.3727  5.4076  5.4228  5.4562  5.4601  5.5154  5.5586
  5.5957  5.6148  5.6543  5.6818  5.6892  5.7001  5.7141  5.7151  5.8022  5.8492
  5.8567  5.8821  5.8851  5.9160  5.9589  5.9791  5.9920  6.0292  6.0723  6.0960
  6.1337  6.1734  6.1773  6.1775  6.2066  6.2444  6.2463  6.2706  6.3216  6.3462
  6.3522  6.3710  6.4248  6.4331  6.4618  6.4689  6.4764  6.4858  6.5004  6.5052
  6.5313  6.5512  6.5633  6.6104  6.6495  6.6562  6.6800  6.6974  6.7191  6.7316
  6.7638  6.7779  6.7960  6.7987  6.8431  6.8524  6.8741  6.9004  6.9392  6.9773
  6.9805  6.9815  7.0148  7.0439  7.0616  7.0924  7.1513  7.1528  7.1639  7.1854
  7.2100  7.2254  7.2531  7.2725  7.3202  7.3725  7.3869  7.4655  7.4657  7.4783
  7.5216  7.5608  7.5767  7.5959  7.6618  7.6816  7.7388  7.8100  7.8165  7.8186
  7.8799  7.9420  7.9623  7.9685  8.0785  8.1169  8.1205  8.1982  8.2666  8.2900
  8.3429  8.3566  8.3856  8.4186  8.4285  8.5607  8.5844  8.7244  8.8056  8.8658
  8.9248  9.0350
   0.00000   0.00000   0.15734
 -1.5951 -1.5526 -1.5499 -1.5342 -1.5318 -1.5276 -1.5259 -1.5243 -1.1611 -1.1610
 -1.1609 -1.1607 -1.1592 -1.1505 -1.1500 -1.1493 -1.1451 -1.1443 -1.1427 -1.1402
 -1.1402 -1.1368 -1.1343 -1.1066 -1.1065 -1.1032 -1.1022 -1.1004 -0.6344 -0.5896
 -0.5553 -0.4796 -0.4706 -0.4693 -0.4692 -0.4039 -0.3950 -0.3737 -0.3529 -0.3241
 -0.3099 -0.2861 -0.2842 -0.2791 -0.2701 -0.2594 -0.2381 -0.2357 -0.2328 -0.2033
 -0.1957 -0.1924  0.3731  0.6374  0.6574  0.7047  0.7267  0.7521  0.7681  0.7805
  0.8221  0.8964  0.9097  0.9502  0.9766  0.9859  0.9998  1.0470  1.0635  1.1262
  1.1275  1.1623  1.1704  1.1892  1.2086  1.2089  1.2175  1.2424  1.2562  1.2989
  1.3400  1.3782  1.4047  1.4056  1.4378  1.4410  1.4630  1.5619  1.5997  1.6104
  1.6308  1.6610  1.7124  1.7760  1.8166  1.8232  1.8756  1.8917  1.9078  1.9195
  1.9511  2.0077  2.0093  2.0435  2.0866  2.1371  2.1438  2.1580  2.1761  2.1818
  2.1992  2.2156  2.2300  2.2710  2.2849  2.2961  2.3037  2.3434  2.3674  2.3962
  2.4166  2.4439  2.4553  2.4785  2.5179  2.5433  2.5615  2.5742  2.5786  2.5842
  2.6580  2.6934  2.6956  2.7137  2.7413  2.7452  2.7601  2.8021  2.8363  2.8867
  2.8936  2.9053  2.9209  2.9790  2.9814  3.0037  3.0408  3.0812  3.0826  3.0861
  3.0921  3.1408  3.1480  3.1827  3.2120  3.2443  3.2622  3.3000  3.3095  3.3582
  3.3804  3.4370  3.4491  3.4493  3.4758  3.4917  3.5065  3.5094  3.5520  3.5646
  3.5661  3.6168  3.6662  3.6753  3.7000  3.7023  3.7053  3.7380  3.7660  3.7885
  3.8052  3.8363  3.8377  3.8425  3.8534  3.9346  3.9838  3.9987  4.0047  4.0239
  4.0288  4.0360  4.0541  4.0573  4.0656  4.1232  4.1395  4.1619  4.1709  4.1713
  4.1889  4.2010  4.2404  4.2552  4.2568  4.2930  4.2982  4.3153  4.3355  4.3362
  4.3395  4.3869  4.4148  4.4169  4.4175  4.4450  4.4941  4.5353  4.5495  4.5585
  4.5594  4.6297  4.6642  4.6735  4.6899  4.7022  4.7109  4.7184  4.7680  4.8159
  4.8271  4.8720  4.8733  4.8926  4.8934  4.9156  4.9169  4.9182  4.9412  5.0109
  5.0252  5.0366  5.0791  5.0913  5.1021  5.1028  5.1523  5.2243  5.2342  5.2666
  5.2863  5.2958  5.3795  5.3813  5.3934  5.4369  5.4610  5.4657  5.5112  5.5503
  5.5979  5.6087  5.6516  5.6832  5.6884  5.7041  5.7138  5.7173  5.7940  5.8498
  5.8532  5.8783  5.8854  5.9089  5.9568  5.9750  5.9931  6.0217  6.0684  6.1006
  6.1274  6.1707  6.1736  6.1878  6.2064  6.2371  6.2388  6.2586  6.3162  6.3454
  6.3560  6.3728  6.4155  6.4296  6.4607  6.4631  6.4818  6.4850  6.4985  6.5016
  6.5265  6.5492  6.5610  6.6083  6.6545  6.6603  6.6718  6.6981  6.7158  6.7266
  6.7594  6.7854  6.8014  6.8031  6.8355  6.8491  6.8765  6.9004  6.9433  6.9710
  6.9733  6.9787  7.0285  7.0399  7.0584  7.0970  7.1388  7.1422  7.1577  7.1769
  7.2151  7.2353  7.2516  7.2779  7.3167  7.3772  7.4007  7.4573  7.4793  7.4806
  7.5161  7.5718  7.5795  7.5944  7.6516  7.6797  7.7501  7.8026  7.8141  7.8201
  7.8642  7.9465  7.9663  7.9760  8.0712  8.1022  8.1151  8.1975  8.2692  8.2830
  8.3468  8.3514  8.3861  8.4083  8.4318  8.5610  8.5737  8.7320  8.7962  8.8648
  8.9255  9.0322
   0.00000   0.00000   0.17981
 -1.5943 -1.5530 -1.5494 -1.5341 -1.5320 -1.5277 -1.5260 -1.5246 -1.1611 -1.1610
 -1.1609 -1.1607 -1.1591 -1.1504 -1.1499 -1.1492 -1.1452 -1.1442 -1.1427 -1.1403
 -1.1402 -1.1368 -1.1348 -1.1070 -1.1068 -1.1038 -1.1022 -1.1007 -0.6354 -0.5861
 -0.5593 -0.4778 -0.4732 -0.4670 -0.4667 -0.4017 -0.3916 -0.3751 -0.3514 -0.3274
 -0.3112 -0.2863 -0.2826 -0.2775 -0.2688 -0.2570 -0.2390 -0.2350 -0.2320 -0.2092
 -0.1966 -0.1932  0.3801  0.6344  0.6525  0.7031  0.7258  0.7510  0.7672  0.7789
  0.8281  0.8949  0.9102  0.9503  0.9769  0.9822  0.9936  1.0447  1.0590  1.1246
  1.1287  1.1645  1.1763  1.1875  1.2108  1.2130  1.2181  1.2370  1.2544  1.2958
  1.3388  1.3804  1.4070  1.4077  1.4379  1.4417  1.4613  1.5726  1.6052  1.6100
  1.6298  1.6651  1.7149  1.7820  1.8200  1.8241  1.8743  1.8846  1.9108  1.9167
  1.9459  1.9882  2.0015  2.0528  2.0793  2.1359  2.1373  2.1590  2.1724  2.1766
  2.1907  2.2059  2.2250  2.2691  2.2846  2.2937  2.3140  2.3331  2.3677  2.3948
  2.4145  2.4442  2.4631  2.4813  2.5213  2.5439  2.5608  2.5776  2.5792  2.5830
  2.6683  2.7062  2.7076  2.7193  2.7419  2.7485  2.7638  2.8085  2.8418  2.8930
  2.8941  2.9030  2.9215  2.9769  2.9842  3.0028  3.0296  3.0762  3.0809  3.0855
  3.0878  3.1376  3.1506  3.1709  3.2078  3.2601  3.2806  3.3036  3.3098  3.3460
  3.3738  3.4294  3.4448  3.4497  3.4805  3.4875  3.5068  3.5105  3.5462  3.5605
  3.5630  3.6098  3.6580  3.6839  3.6983  3.7012  3.7020  3.7392  3.7729  3.7840
  3.8091  3.8305  3.8318  3.8453  3.8676  3.9264  3.9784  3.9869  3.9998  4.0236
  4.0245  4.0361  4.0494  4.0573  4.0637  4.1321  4.1441  4.1624  4.1669  4.1726
  4.2021  4.2103  4.2380  4.2551  4.2558  4.2945  4.3059  4.3106  4.3340  4.3416
  4.3422  4.3898  4.4157  4.4223  4.4261  4.4463  4.5139  4.5330  4.5368  4.5641
  4.5708  4.6382  4.6451  4.6669  4.6864  4.6985  4.7076  4.7174  4.7678  4.8169
  4.8200  4.8694  4.8809  4.8893  4.8969  4.9119  4.9170  4.9217  4.9428  5.0170
  5.0283  5.0385  5.0798  5.0964  5.0989  5.1120  5.1450  5.2349  5.2369  5.2683
  5.2941  5.2971  5.3782  5.3883  5.3917  5.4493  5.4658  5.4710  5.5067  5.5416
  5.5989  5.6023  5.6494  5.6833  5.6874  5.7099  5.7141  5.7208  5.7862  5.8455
  5.8485  5.8727  5.8899  5.9029  5.9556  5.9697  5.9932  6.0185  6.0655  6.1040
  6.1184  6.1656  6.1686  6.1968  6.2058  6.2281  6.2344  6.2460  6.3088  6.3442
  6.3566  6.3758  6.3996  6.4312  6.4518  6.4648  6.4793  6.4911  6.4953  6.4995
  6.5230  6.5475  6.5607  6.6063  6.6573  6.6614  6.6659  6.6993  6.7123  6.7222
  6.7540  6.7938  6.8025  6.8078  6.8270  6.8474  6.8827  6.8999  6.9479  6.9678
  6.9681  6.9764  7.0337  7.0398  7.0543  7.1031  7.1268  7.1345  7.1508  7.1669
  7.2215  7.2480  7.2498  7.2816  7.3130  7.3814  7.4128  7.4496  7.4831  7.4919
  7.5099  7.5679  7.5905  7.5968  7.6441  7.6806  7.7627  7.7948  7.8104  7.8214
  7.8479  7.9507  7.9689  7.9782  8.0667  8.0865  8.1107  8.1976  8.2721  8.2767
  8.3440  8.3502  8.3873  8.3973  8.4349  8.5612  8.5620  8.7401  8.7859  8.8641
  8.9258  9.0289
   0.00000   0.00000   0.20229
 -1.5933 -1.5535 -1.5488 -1.5340 -1.5322 -1.5279 -1.5262 -1.5250 -1.1611 -1.1610
 -1.1610 -1.1608 -1.1590 -1.1503 -1.1498 -1.1491 -1.1453 -1.1442 -1.1426 -1.1404
 -1.1403 -1.1367 -1.1354 -1.1074 -1.1073 -1.1043 -1.1023 -1.1010 -0.6363 -0.5822
 -0.5636 -0.4769 -0.4757 -0.4648 -0.4628 -0.3990 -0.3888 -0.3763 -0.3496 -0.3307
 -0.3129 -0.2864 -0.2812 -0.2757 -0.2676 -0.2546 -0.2397 -0.2343 -0.2312 -0.2155
 -0.1976 -0.1940  0.3876  0.6310  0.6479  0.7012  0.7246  0.7497  0.7660  0.7768
  0.8340  0.8937  0.9109  0.9505  0.9772  0.9780  0.9875  1.0425  1.0548  1.1211
  1.1311  1.1667  1.1821  1.1857  1.2134  1.2179  1.2190  1.2311  1.2528  1.2926
  1.3376  1.3820  1.4093  1.4117  1.4378  1.4428  1.4592  1.5849  1.6096  1.6114
  1.6289  1.6699  1.7170  1.7880  1.8228  1.8244  1.8741  1.8791  1.9105  1.9133
  1.9434  1.9698  1.9930  2.0621  2.0734  2.1310  2.1348  2.1602  2.1697  2.1750
  2.1828  2.1962  2.2201  2.2664  2.2859  2.2923  2.3231  2.3239  2.3669  2.3931
  2.4123  2.4430  2.4702  2.4834  2.5237  2.5431  2.5623  2.5793  2.5807  2.5822
  2.6769  2.7188  2.7200  2.7220  2.7466  2.7542  2.7697  2.8152  2.8480  2.8944
  2.8989  2.9006  2.9228  2.9747  2.9863  3.0017  3.0175  3.0695  3.0779  3.0795
  3.0897  3.1291  3.1588  3.1629  3.2025  3.2585  3.2674  3.3077  3.3092  3.3342
  3.3626  3.4230  3.4341  3.4501  3.4853  3.4879  3.5079  3.5145  3.5405  3.5536
  3.5652  3.6029  3.6506  3.6832  3.6940  3.7030  3.7064  3.7417  3.7752  3.7793
  3.8119  3.8238  3.8281  3.8514  3.8842  3.9185  3.9721  3.9730  3.9892  4.0169
  4.0205  4.0292  4.0524  4.0561  4.0702  4.1412  4.1480  4.1601  4.1622  4.1735
  4.2164  4.2212  4.2358  4.2548  4.2557  4.2986  4.3092  4.3129  4.3280  4.3467
  4.3471  4.3938  4.4137  4.4260  4.4381  4.4481  4.5113  4.5334  4.5373  4.5695
  4.5800  4.6266  4.6469  4.6653  4.6813  4.6966  4.7068  4.7165  4.7689  4.8112
  4.8184  4.8693  4.8853  4.8873  4.8995  4.9089  4.9180  4.9266  4.9449  5.0221
  5.0301  5.0406  5.0812  5.0983  5.1027  5.1170  5.1421  5.2379  5.2459  5.2712
  5.2966  5.3020  5.3631  5.3983  5.4009  5.4592  5.4702  5.4764  5.5021  5.5331
  5.5947  5.5998  5.6479  5.6807  5.6859  5.7169  5.7180  5.7241  5.7792  5.8372
  5.8425  5.8680  5.8963  5.8966  5.9554  5.9645  5.9926  6.0193  6.0631  6.1058
  6.1072  6.1586  6.1607  6.2008  6.2061  6.2224  6.2321  6.2324  6.2995  6.3429
  6.3543  6.3787  6.3867  6.4298  6.4425  6.4662  6.4754  6.4909  6.4937  6.5003
  6.5232  6.5472  6.5620  6.6039  6.6501  6.6568  6.6728  6.7012  6.7087  6.7203
  6.7469  6.7995  6.8025  6.8121  6.8188  6.8475  6.8911  6.8983  6.9529  6.9644
  6.9683  6.9753  7.0265  7.0457  7.0492  7.1096  7.1210  7.1287  7.1454  7.1554
  7.2276  7.2478  7.2618  7.2819  7.3107  7.3852  7.4181  7.4479  7.4870  7.5021
  7.5033  7.5649  7.5851  7.6119  7.6393  7.6842  7.7741  7.7867  7.8051  7.8229
  7.8336  7.9535  7.9700  7.9756  8.0647  8.0705  8.1086  8.1986  8.2711  8.2755
  8.3350  8.3528  8.3860  8.3891  8.4374  8.5496  8.5612  8.7486  8.7749  8.8639
  8.9256  9.0253
   0.00000   0.00000   0.22477
 -1.5923 -1.5541 -1.5481 -1.5339 -1.5323 -1.5280 -1.5264 -1.5254 -1.1611 -1.1611
 -1.1610 -1.1608 -1.1588 -1.1501 -1.1497 -1.1490 -1.1454 -1.1441 -1.1426 -1.1406
 -1.1404 -1.1365 -1.1361 -1.1081 -1.1078 -1.1046 -1.1024 -1.1014 -0.6371 -0.5780
 -0.5680 -0.4805 -0.4734 -0.4624 -0.4591 -0.3957 -0.3865 -0.3773 -0.3475 -0.3339
 -0.3147 -0.2863 -0.2798 -0.2737 -0.2667 -0.2524 -0.2403 -0.2336 -0.2303 -0.2221
 -0.1986 -0.1950  0.3957  0.6271  0.6437  0.6992  0.7233  0.7482  0.7645  0.7744
  0.8399  0.8929  0.9116  0.9508  0.9736  0.9776  0.9814  1.0403  1.0509  1.1169
  1.1333  1.1689  1.1841  1.1876  1.2163  1.2198  1.2234  1.2254  1.2519  1.2894
  1.3364  1.3829  1.4126  1.4168  1.4374  1.4438  1.4571  1.5986  1.6091  1.6182
  1.6280  1.6753  1.7181  1.7937  1.8235  1.8247  1.8753  1.8757  1.9061  1.9092
  1.9443  1.9534  1.9842  2.0688  2.0710  2.1248  2.1335  2.1608  2.1673  2.1771
  2.1771  2.1874  2.2156  2.2623  2.2882  2.2917  2.3147  2.3333  2.3649  2.3909
  2.4096  2.4400  2.4768  2.4849  2.5258  2.5408  2.5665  2.5790  2.5819  2.5837
  2.6830  2.7137  2.7361  2.7364  2.7543  2.7616  2.7778  2.8221  2.8549  2.8945
  2.8978  2.9043  2.9251  2.9724  2.9873  3.0002  3.0051  3.0616  3.0694  3.0774
  3.0919  3.1222  3.1469  3.1769  3.1963  3.2530  3.2572  3.3077  3.3121  3.3236
  3.3473  3.4192  3.4199  3.4511  3.4890  3.4902  3.5114  3.5175  3.5362  3.5472
  3.5713  3.5961  3.6436  3.6773  3.6875  3.7048  3.7152  3.7452  3.7734  3.7749
  3.8143  3.8177  3.8254  3.8590  3.9003  3.9119  3.9563  3.9687  3.9742  4.0108
  4.0126  4.0255  4.0505  4.0640  4.0771  4.1500  4.1510  4.1573  4.1574  4.1717
  4.2277  4.2332  4.2333  4.2541  4.2563  4.3049  4.3114  4.3160  4.3229  4.3510
  4.3512  4.3996  4.4118  4.4270  4.4503  4.4505  4.4943  4.5263  4.5543  4.5744
  4.5866  4.6111  4.6557  4.6681  4.6755  4.6961  4.7089  4.7155  4.7705  4.8020
  4.8204  4.8707  4.8814  4.8892  4.9009  4.9099  4.9199  4.9320  4.9474  5.0266
  5.0303  5.0431  5.0836  5.1007  5.1101  5.1153  5.1457  5.2376  5.2570  5.2751
  5.2942  5.3095  5.3484  5.4084  5.4085  5.4661  5.4736  5.4824  5.4979  5.5259
  5.5882  5.5996  5.6469  5.6755  5.6836  5.7235  5.7266  5.7276  5.7733  5.8265
  5.8354  5.8642  5.8885  5.9047  5.9559  5.9606  5.9915  6.0229  6.0605  6.0940
  6.1058  6.1496  6.1502  6.1950  6.2080  6.2172  6.2252  6.2313  6.2895  6.3414
  6.3501  6.3772  6.3796  6.4265  6.4331  6.4667  6.4701  6.4858  6.4908  6.5040
  6.5271  6.5502  6.5642  6.5998  6.6406  6.6526  6.6806  6.7040  6.7050  6.7215
  6.7374  6.7943  6.8110  6.8124  6.8148  6.8495  6.8954  6.8984  6.9581  6.9632
  6.9717  6.9758  7.0194  7.0433  7.0452  7.1150  7.1231  7.1249  7.1426  7.1431
  7.2331  7.2456  7.2755  7.2773  7.3114  7.3891  7.4130  7.4556  7.4916  7.4963
  7.5098  7.5625  7.5792  7.6248  7.6367  7.6898  7.7776  7.7783  7.7980  7.8247
  7.8287  7.9537  7.9680  7.9708  8.0547  8.0637  8.1098  8.2008  8.2671  8.2785
  8.3242  8.3546  8.3749  8.3915  8.4391  8.5367  8.5609  8.7573  8.7630  8.8642
  8.9251  9.0213
   0.00000   0.00000   0.24725
 -1.5912 -1.5547 -1.5474 -1.5337 -1.5325 -1.5282 -1.5266 -1.5258 -1.1612 -1.1611
 -1.1609 -1.1608 -1.1587 -1.1499 -1.1496 -1.1489 -1.1455 -1.1440 -1.1426 -1.1407
 -1.1405 -1.1368 -1.1363 -1.1092 -1.1081 -1.1047 -1.1024 -1.1018 -0.6377 -0.5736
 -0.5725 -0.4840 -0.4708 -0.4600 -0.4555 -0.3919 -0.3849 -0.3782 -0.3453 -0.3371
 -0.3168 -0.2861 -0.2786 -0.2714 -0.2662 -0.2503 -0.2408 -0.2335 -0.2294 -0.2282
 -0.1998 -0.1960  0.4042  0.6228  0.6399  0.6969  0.7220  0.7465  0.7628  0.7714
  0.8456  0.8925  0.9124  0.9510  0.9689  0.9755  0.9782  1.0382  1.0473  1.1123
  1.1353  1.1710  1.1827  1.1919  1.2194  1.2199  1.2207  1.2295  1.2521  1.2861
  1.3351  1.3834  1.4169  1.4226  1.4365  1.4438  1.4560  1.6086  1.6138  1.6256
  1.6269  1.6814  1.7180  1.7989  1.8204  1.8257  1.8753  1.8779  1.8994  1.9038
  1.9401  1.9475  1.9757  2.0654  2.0787  2.1187  2.1316  2.1592  2.1634  2.1760
  2.1816  2.1830  2.2118  2.2566  2.2913  2.2915  2.3089  2.3419  2.3619  2.3881
  2.4060  2.4354  2.4831  2.4860  2.5275  2.5374  2.5730  2.5791  2.5821  2.5869
  2.6868  2.7068  2.7494  2.7535  2.7629  2.7710  2.7874  2.8292  2.8618  2.8941
  2.8947  2.9092  2.9291  2.9699  2.9857  2.9943  2.9985  3.0530  3.0603  3.0749
  3.0943  3.1170  3.1357  3.1894  3.1918  3.2382  3.2550  3.3050  3.3155  3.3167
  3.3299  3.4044  3.4179  3.4531  3.4870  3.4946  3.5163  3.5174  3.5354  3.5446
  3.5808  3.5889  3.6365  3.6706  3.6796  3.7071  3.7206  3.7492  3.7682  3.7731
  3.8126  3.8164  3.8234  3.8655  3.9068  3.9107  3.9433  3.9574  3.9666  4.0032
  4.0077  4.0242  4.0493  4.0719  4.0843  4.1524  4.1527  4.1546  4.1585  4.1681
  4.2288  4.2346  4.2458  4.2543  4.2569  4.3055  4.3135  4.3165  4.3258  4.3546
  4.3547  4.4075  4.4104  4.4246  4.4522  4.4629  4.4788  4.5188  4.5645  4.5785
  4.5903  4.6042  4.6641  4.6702  4.6738  4.6966  4.7139  4.7147  4.7718  4.7936
  4.8233  4.8726  4.8777  4.8857  4.9012  4.9158  4.9227  4.9374  4.9505  5.0295
  5.0307  5.0464  5.0869  5.1059  5.1105  5.1188  5.1521  5.2361  5.2677  5.2800
  5.2899  5.3161  5.3348  5.4136  5.4171  5.4694  5.4753  5.4902  5.4946  5.5205
  5.5827  5.5992  5.6463  5.6687  5.6798  5.7285  5.7311  5.7390  5.7696  5.8146
  5.8278  5.8614  5.8786  5.9145  5.9564  5.9580  5.9900  6.0284  6.0572  6.0788
  6.1040  6.1378  6.1406  6.1848  6.2000  6.2113  6.2313  6.2317  6.2802  6.3395
  6.3445  6.3714  6.3771  6.4226  6.4242  6.4638  6.4656  6.4802  6.4846  6.5093
  6.5308  6.5582  6.5663  6.5923  6.6349  6.6466  6.6884  6.7016  6.7076  6.7250
  6.7256  6.7889  6.8086  6.8154  6.8191  6.8534  6.8912  6.9015  6.9632  6.9645
  6.9775  6.9782  7.0137  7.0369  7.0412  7.1174  7.1232  7.1291  7.1302  7.1454
  7.2388  7.2430  7.2689  7.2888  7.3143  7.3933  7.4040  7.4666  7.4896  7.4965
  7.5133  7.5604  7.5748  7.6354  7.6360  7.6966  7.7679  7.7697  7.7891  7.8276
  7.8381  7.9507  7.9608  7.9676  8.0400  8.0622  8.1151  8.2044  8.2645  8.2811
  8.3120  8.3559  8.3645  8.3941  8.4400  8.5237  8.5600  8.7503  8.7661  8.8651
  8.9242  9.0168
   0.00000   0.00000   0.26972
 -1.5900 -1.5555 -1.5466 -1.5336 -1.5326 -1.5284 -1.5268 -1.5263 -1.1612 -1.1611
 -1.1609 -1.1608 -1.1585 -1.1497 -1.1495 -1.1488 -1.1456 -1.1439 -1.1426 -1.1408
 -1.1406 -1.1376 -1.1361 -1.1104 -1.1084 -1.1048 -1.1025 -1.1022 -0.6382 -0.5771
 -0.5691 -0.4874 -0.4678 -0.4576 -0.4523 -0.3874 -0.3840 -0.3789 -0.3429 -0.3401
 -0.3190 -0.2857 -0.2776 -0.2689 -0.2661 -0.2483 -0.2412 -0.2373 -0.2304 -0.2286
 -0.2010 -0.1971  0.4132  0.6180  0.6367  0.6943  0.7207  0.7446  0.7608  0.7681
  0.8510  0.8925  0.9131  0.9513  0.9641  0.9700  0.9789  1.0364  1.0441  1.1071
  1.1373  1.1724  1.1821  1.1936  1.2187  1.2190  1.2228  1.2363  1.2541  1.2830
  1.3337  1.3833  1.4220  1.4292  1.4350  1.4416  1.4571  1.6078  1.6254  1.6302
  1.6334  1.6881  1.7163  1.8032  1.8149  1.8257  1.8783  1.8814  1.8921  1.8970
  1.9307  1.9511  1.9682  2.0628  2.0847  2.1123  2.1290  2.1562  2.1565  2.1788
  2.1797  2.1926  2.2089  2.2507  2.2915  2.2949  2.3057  2.3493  2.3584  2.3847
  2.4013  2.4293  2.4869  2.4890  2.5286  2.5336  2.5811  2.5815  2.5826  2.5906
  2.6888  2.6998  2.7609  2.7694  2.7715  2.7834  2.7975  2.8364  2.8679  2.8916
  2.8934  2.9138  2.9357  2.9672  2.9768  2.9902  2.9965  3.0438  3.0508  3.0724
  3.0968  3.1133  3.1257  3.1821  3.2068  3.2237  3.2506  3.3012  3.3113  3.3123
  3.3207  3.3895  3.4184  3.4565  3.4798  3.4987  3.5138  3.5223  3.5385  3.5471
  3.5811  3.5929  3.6292  3.6637  3.6710  3.7099  3.7193  3.7528  3.7614  3.7750
  3.8094  3.8180  3.8217  3.8695  3.9030  3.9059  3.9405  3.9407  3.9682  3.9938
  4.0103  4.0247  4.0473  4.0794  4.0917  4.1486  4.1512  4.1521  4.1645  4.1662
  4.2224  4.2379  4.2554  4.2568  4.2582  4.2987  4.3060  4.3229  4.3351  4.3566
  4.3583  4.4098  4.4171  4.4196  4.4520  4.4665  4.4749  4.5144  4.5624  4.5818
  4.5914  4.6114  4.6660  4.6711  4.6810  4.6983  4.7146  4.7216  4.7722  4.7869
  4.8273  4.8742  4.8746  4.8798  4.9006  4.9236  4.9262  4.9424  4.9541  5.0286
  5.0343  5.0503  5.0908  5.1057  5.1132  5.1287  5.1585  5.2338  5.2769  5.2836
  5.2861  5.3215  5.3234  5.4152  5.4230  5.4696  5.4750  5.4928  5.5006  5.5175
  5.5789  5.5986  5.6459  5.6611  5.6743  5.7292  5.7373  5.7521  5.7698  5.8026
  5.8199  5.8598  5.8674  5.9253  5.9559  5.9562  5.9885  6.0348  6.0529  6.0615
  6.1003  6.1279  6.1300  6.1742  6.1811  6.2141  6.2329  6.2373  6.2730  6.3369
  6.3377  6.3690  6.3705  6.4163  6.4191  6.4566  6.4626  6.4745  6.4773  6.5155
  6.5335  6.5670  6.5698  6.5818  6.6337  6.6410  6.6907  6.7029  6.7073  6.7163
  6.7292  6.7841  6.8077  6.8143  6.8262  6.8588  6.8868  6.8997  6.9670  6.9675
  6.9810  6.9856  7.0105  7.0303  7.0377  7.1150  7.1171  7.1239  7.1380  7.1520
  7.2399  7.2455  7.2584  7.3015  7.3178  7.3945  7.3983  7.4770  7.4835  7.5015
  7.5117  7.5582  7.5737  7.6367  7.6434  7.7036  7.7526  7.7611  7.7784  7.8310
  7.8551  7.9445  7.9524  7.9626  8.0271  8.0591  8.1245  8.2094  8.2637  8.2821
  8.2986  8.3558  8.3565  8.3969  8.4400  8.5112  8.5585  8.7368  8.7750  8.8666
  8.9228  9.0120
   0.00000   0.00000   0.29220
 -1.5887 -1.5563 -1.5458 -1.5334 -1.5326 -1.5287 -1.5271 -1.5268 -1.1613 -1.1611
 -1.1609 -1.1608 -1.1582 -1.1495 -1.1494 -1.1487 -1.1457 -1.1438 -1.1427 -1.1410
 -1.1407 -1.1384 -1.1357 -1.1116 -1.1086 -1.1048 -1.1027 -1.1026 -0.6384 -0.5816
 -0.5644 -0.4906 -0.4646 -0.4552 -0.4494 -0.3836 -0.3825 -0.3794 -0.3430 -0.3407
 -0.3213 -0.2851 -0.2771 -0.2664 -0.2662 -0.2464 -0.2436 -0.2414 -0.2297 -0.2277
 -0.2024 -0.1983  0.4224  0.6128  0.6341  0.6915  0.7194  0.7425  0.7586  0.7643
  0.8561  0.8929  0.9138  0.9515  0.9592  0.9650  0.9799  1.0347  1.0410  1.1016
  1.1393  1.1728  1.1827  1.1917  1.2168  1.2200  1.2264  1.2436  1.2578  1.2802
  1.3324  1.3830  1.4279  1.4329  1.4362  1.4374  1.4602  1.6066  1.6234  1.6414
  1.6474  1.6953  1.7128  1.8063  1.8076  1.8253  1.8842  1.8854  1.8855  1.8895
  1.9248  1.9546  1.9617  2.0611  2.0887  2.1057  2.1255  2.1483  2.1539  2.1783
  2.1839  2.2050  2.2070  2.2469  2.2916  2.2989  2.3045  2.3504  2.3592  2.3806
  2.3952  2.4223  2.4880  2.4944  2.5284  2.5295  2.5835  2.5861  2.5915  2.5951
  2.6898  2.6941  2.7697  2.7798  2.7821  2.7990  2.8073  2.8435  2.8720  2.8889
  2.8922  2.9184  2.9453  2.9644  2.9650  2.9888  2.9945  3.0343  3.0410  3.0700
  3.0990  3.1110  3.1174  3.1755  3.2109  3.2216  3.2434  3.2956  3.2965  3.3119
  3.3224  3.3772  3.4202  3.4615  3.4693  3.5024  3.5088  3.5288  3.5435  3.5520
  3.5736  3.6066  3.6213  3.6567  3.6633  3.7120  3.7133  3.7534  3.7547  3.7794
  3.8090  3.8183  3.8198  3.8713  3.8918  3.8998  3.9250  3.9417  3.9736  3.9853
  4.0195  4.0267  4.0441  4.0865  4.0986  4.1458  4.1465  4.1497  4.1626  4.1735
  4.2149  4.2380  4.2554  4.2568  4.2695  4.2910  4.2958  4.3293  4.3400  4.3563
  4.3622  4.4102  4.4155  4.4270  4.4490  4.4577  4.4859  4.5155  4.5557  4.5841
  4.5904  4.6248  4.6637  4.6743  4.6892  4.7013  4.7166  4.7313  4.7713  4.7824
  4.8322  4.8715  4.8729  4.8755  4.8993  4.9304  4.9317  4.9470  4.9581  5.0281
  5.0370  5.0548  5.0956  5.1020  5.1219  5.1394  5.1640  5.2309  5.2767  5.2825
  5.2919  5.3165  5.3253  5.4129  5.4260  5.4676  5.4728  5.4930  5.5131  5.5165
  5.5770  5.5980  5.6455  5.6539  5.6671  5.7286  5.7398  5.7660  5.7756  5.7909
  5.8125  5.8559  5.8595  5.9362  5.9536  5.9542  5.9873  6.0412  6.0432  6.0473
  6.0950  6.1182  6.1214  6.1620  6.1648  6.2147  6.2368  6.2417  6.2684  6.3298
  6.3329  6.3602  6.3694  6.4102  6.4162  6.4489  6.4572  6.4689  6.4695  6.5221
  6.5364  6.5650  6.5702  6.5825  6.6354  6.6381  6.6853  6.6945  6.7105  6.7197
  6.7329  6.7807  6.8091  6.8121  6.8318  6.8651  6.8835  6.8941  6.9688  6.9703
  6.9843  6.9930  7.0100  7.0251  7.0371  7.1013  7.1161  7.1264  7.1440  7.1611
  7.2360  7.2469  7.2541  7.3135  7.3209  7.3863  7.4039  7.4781  7.4861  7.5049
  7.5063  7.5560  7.5763  7.6378  7.6483  7.7104  7.7378  7.7527  7.7666  7.8350
  7.8746  7.9361  7.9439  7.9550  8.0169  8.0544  8.1377  8.2154  8.2647  8.2804
  8.2843  8.3501  8.3567  8.3997  8.4391  8.4996  8.5560  8.7225  8.7838  8.8690
  8.9211  9.0068
   0.00000   0.00000   0.31468
 -1.5873 -1.5573 -1.5450 -1.5333 -1.5326 -1.5289 -1.5274 -1.5274 -1.1613 -1.1611
 -1.1609 -1.1608 -1.1579 -1.1493 -1.1493 -1.1486 -1.1458 -1.1437 -1.1428 -1.1411
 -1.1409 -1.1392 -1.1352 -1.1130 -1.1088 -1.1047 -1.1031 -1.1027 -0.6385 -0.5861
 -0.5597 -0.4936 -0.4610 -0.4529 -0.4470 -0.3839 -0.3796 -0.3772 -0.3456 -0.3387
 -0.3236 -0.2845 -0.2769 -0.2671 -0.2636 -0.2499 -0.2447 -0.2416 -0.2286 -0.2270
 -0.2038 -0.1995  0.4319  0.6071  0.6322  0.6885  0.7182  0.7404  0.7561  0.7601
  0.8610  0.8937  0.9142  0.9517  0.9543  0.9604  0.9811  1.0333  1.0380  1.0958
  1.1412  1.1721  1.1843  1.1877  1.2137  1.2234  1.2302  1.2515  1.2632  1.2779
  1.3312  1.3823  1.4301  1.4322  1.4345  1.4436  1.4644  1.6048  1.6208  1.6494
  1.6649  1.7028  1.7074  1.7993  1.8080  1.8247  1.8798  1.8826  1.8896  1.8922
  1.9215  1.9564  1.9572  2.0600  2.0907  2.0991  2.1213  2.1408  2.1530  2.1738
  2.1902  2.2060  2.2192  2.2476  2.2916  2.3031  2.3048  2.3447  2.3648  2.3758
  2.3876  2.4148  2.4894  2.4992  2.5254  2.5267  2.5854  2.5943  2.6006  2.6030
  2.6901  2.6905  2.7752  2.7880  2.7928  2.8149  2.8164  2.8505  2.8739  2.8873
  2.8906  2.9230  2.9531  2.9568  2.9614  2.9871  2.9931  3.0246  3.0305  3.0678
  3.1006  3.1105  3.1114  3.1708  3.2013  3.2359  3.2649  3.2808  3.2910  3.3165
  3.3191  3.3701  3.4229  3.4580  3.4678  3.5034  3.5057  3.5355  3.5488  3.5508
  3.5727  3.6132  3.6189  3.6497  3.6592  3.7017  3.7172  3.7444  3.7538  3.7828
  3.8121  3.8160  3.8173  3.8724  3.8775  3.8983  3.9113  3.9403  3.9780  3.9815
  4.0298  4.0330  4.0395  4.0931  4.1037  4.1410  4.1449  4.1457  4.1621  4.1802
  4.2072  4.2341  4.2511  4.2580  4.2788  4.2854  4.2859  4.3344  4.3360  4.3539
  4.3674  4.4116  4.4150  4.4325  4.4479  4.4525  4.4955  4.5215  4.5499  4.5851
  4.5882  4.6380  4.6634  4.6728  4.6984  4.7062  4.7216  4.7421  4.7694  4.7801
  4.8376  4.8660  4.8689  4.8760  4.8977  4.9355  4.9394  4.9510  4.9622  5.0285
  5.0382  5.0592  5.1003  5.1014  5.1314  5.1506  5.1688  5.2278  5.2688  5.2811
  5.2980  5.3173  5.3273  5.4070  5.4268  5.4650  5.4689  5.4948  5.5162  5.5267
  5.5764  5.5973  5.6450  5.6482  5.6586  5.7264  5.7391  5.7797  5.7799  5.7853
  5.8061  5.8446  5.8608  5.9461  5.9488  5.9505  5.9866  6.0253  6.0406  6.0477
  6.0887  6.1046  6.1187  6.1455  6.1574  6.2130  6.2427  6.2441  6.2666  6.3205
  6.3277  6.3472  6.3718  6.4062  6.4139  6.4412  6.4495  6.4610  6.4637  6.5289
  6.5397  6.5590  6.5594  6.5934  6.6384  6.6395  6.6769  6.6815  6.7189  6.7255
  6.7353  6.7787  6.8101  6.8121  6.8357  6.8715  6.8824  6.8868  6.9689  6.9715
  6.9869  6.9958  7.0109  7.0241  7.0400  7.0893  7.1155  7.1306  7.1474  7.1713
  7.2313  7.2353  7.2647  7.3231  7.3247  7.3792  7.4104  7.4743  7.4924  7.4959
  7.5092  7.5536  7.5811  7.6386  7.6495  7.7163  7.7267  7.7445  7.7546  7.8388
  7.8947  7.9268  7.9353  7.9448  8.0096  8.0479  8.1537  8.2224  8.2673  8.2694
  8.2746  8.3485  8.3564  8.4023  8.4373  8.4894  8.5524  8.7073  8.7926  8.8720
  8.9190  9.0013
   0.00000   0.00000   0.33715
 -1.5859 -1.5584 -1.5441 -1.5331 -1.5326 -1.5292 -1.5279 -1.5276 -1.1614 -1.1611
 -1.1610 -1.1609 -1.1576 -1.1492 -1.1491 -1.1486 -1.1459 -1.1437 -1.1430 -1.1412
 -1.1411 -1.1399 -1.1347 -1.1144 -1.1089 -1.1046 -1.1036 -1.1027 -0.6383 -0.5906
 -0.5550 -0.4966 -0.4571 -0.4505 -0.4448 -0.3847 -0.3794 -0.3716 -0.3480 -0.3372
 -0.3258 -0.2840 -0.2772 -0.2682 -0.2608 -0.2554 -0.2431 -0.2418 -0.2274 -0.2262
 -0.2052 -0.2008  0.4416  0.6010  0.6309  0.6852  0.7172  0.7381  0.7533  0.7557
  0.8656  0.8948  0.9145  0.9494  0.9519  0.9566  0.9825  1.0322  1.0351  1.0898
  1.1433  1.1709  1.1831  1.1867  1.2099  1.2269  1.2341  1.2597  1.2697  1.2764
  1.3303  1.3814  1.4264  1.4265  1.4418  1.4514  1.4693  1.6020  1.6173  1.6565
  1.6820  1.7012  1.7106  1.7912  1.8082  1.8242  1.8756  1.8771  1.8934  1.9015
  1.9200  1.9519  1.9590  2.0593  2.0903  2.0929  2.1164  2.1352  2.1538  2.1654
  2.1971  2.2059  2.2336  2.2525  2.2915  2.3059  2.3077  2.3374  2.3700  2.3702
  2.3791  2.4073  2.4912  2.5030  2.5215  2.5239  2.5889  2.6047  2.6075  2.6159
  2.6886  2.6912  2.7767  2.7961  2.8017  2.8245  2.8285  2.8573  2.8737  2.8876
  2.8886  2.9276  2.9423  2.9584  2.9669  2.9852  2.9941  3.0151  3.0212  3.0649
  3.1010  3.1086  3.1132  3.1697  3.1967  3.2494  3.2531  3.2682  3.2847  3.3101
  3.3237  3.3680  3.4263  3.4488  3.4751  3.4976  3.5090  3.5408  3.5419  3.5538
  3.5797  3.6051  3.6242  3.6432  3.6646  3.6905  3.7211  3.7348  3.7507  3.7828
  3.8091  3.8136  3.8185  3.8668  3.8728  3.9002  3.9008  3.9370  3.9717  3.9899
  4.0339  4.0343  4.0472  4.0992  4.1053  4.1355  4.1407  4.1465  4.1618  4.1865
  4.2005  4.2251  4.2425  4.2591  4.2792  4.2839  4.2851  4.3249  4.3378  4.3499
  4.3748  4.4137  4.4147  4.4291  4.4528  4.4548  4.5034  4.5303  4.5461  4.5848
  4.5858  4.6486  4.6649  4.6671  4.7084  4.7137  4.7288  4.7533  4.7668  4.7795
  4.8429  4.8591  4.8665  4.8759  4.8961  4.9415  4.9467  4.9540  4.9660  5.0301
  5.0375  5.0627  5.1011  5.1086  5.1409  5.1620  5.1731  5.2251  5.2606  5.2748
  5.3041  5.3238  5.3275  5.3984  5.4266  5.4628  5.4641  5.4972  5.5170  5.5383
  5.5761  5.5964  5.6442  5.6458  5.6497  5.7227  5.7369  5.7698  5.7918  5.7961
  5.8015  5.8342  5.8641  5.9391  5.9458  5.9531  5.9869  6.0109  6.0339  6.0526
  6.0817  6.0893  6.1194  6.1338  6.1526  6.2099  6.2435  6.2499  6.2672  6.3095
  6.3218  6.3333  6.3754  6.4039  6.4113  6.4344  6.4400  6.4521  6.4592  6.5357
  6.5432  6.5497  6.5505  6.5985  6.6429  6.6440  6.6665  6.6737  6.7267  6.7323
  6.7357  6.7783  6.8092  6.8159  6.8380  6.8773  6.8797  6.8839  6.9676  6.9715
  6.9883  6.9918  7.0114  7.0269  7.0457  7.0820  7.1159  7.1356  7.1484  7.1824
  7.2242  7.2261  7.2771  7.3242  7.3350  7.3736  7.4173  7.4721  7.4853  7.4959
  7.5105  7.5512  7.5869  7.6376  7.6473  7.7204  7.7219  7.7369  7.7438  7.8416
  7.9144  7.9184  7.9265  7.9324  8.0051  8.0401  8.1719  8.2302  8.2542  8.2646
  8.2717  8.3510  8.3558  8.4047  8.4348  8.4810  8.5476  8.6913  8.8013  8.8757
  8.9165  8.9955
   0.00000   0.00000   0.35963
 -1.5844 -1.5595 -1.5432 -1.5329 -1.5325 -1.5296 -1.5284 -1.5279 -1.1614 -1.1611
 -1.1610 -1.1609 -1.1572 -1.1491 -1.1489 -1.1486 -1.1460 -1.1436 -1.1432 -1.1415
 -1.1414 -1.1405 -1.1341 -1.1158 -1.1090 -1.1046 -1.1040 -1.1028 -0.6378 -0.5950
 -0.5504 -0.4994 -0.4529 -0.4483 -0.4430 -0.3859 -0.3790 -0.3660 -0.3502 -0.3364
 -0.3277 -0.2839 -0.2780 -0.2696 -0.2596 -0.2581 -0.2420 -0.2417 -0.2262 -0.2256
 -0.2067 -0.2021  0.4513  0.5944  0.6303  0.6817  0.7163  0.7359  0.7504  0.7511
  0.8700  0.8962  0.9144  0.9447  0.9521  0.9535  0.9843  1.0315  1.0322  1.0837
  1.1455  1.1696  1.1785  1.1893  1.2056  1.2295  1.2382  1.2682  1.2759  1.2770
  1.3298  1.3801  1.4200  1.4221  1.4495  1.4593  1.4749  1.5981  1.6131  1.6605
  1.6966  1.6981  1.7185  1.7842  1.8072  1.8239  1.8723  1.8732  1.8965  1.9114
  1.9197  1.9485  1.9598  2.0589  2.0873  2.0874  2.1111  2.1323  2.1544  2.1561
  2.2043  2.2066  2.2459  2.2597  2.2917  2.3074  2.3127  2.3290  2.3641  2.3704
  2.3743  2.4003  2.4931  2.5057  2.5180  2.5206  2.5947  2.6155  2.6160  2.6299
  2.6891  2.6926  2.7743  2.8043  2.8076  2.8317  2.8387  2.8638  2.8718  2.8856
  2.8901  2.9318  2.9328  2.9552  2.9712  2.9827  2.9999  3.0063  3.0123  3.0606
  3.1006  3.1090  3.1208  3.1734  3.1988  3.2416  3.2581  3.2620  3.2778  3.2982
  3.3322  3.3668  3.4303  3.4442  3.4825  3.4913  3.5125  3.5279  3.5473  3.5578
  3.5879  3.5978  3.6217  3.6381  3.6789  3.6795  3.7240  3.7258  3.7479  3.7787
  3.7972  3.8087  3.8267  3.8606  3.8725  3.8924  3.9083  3.9326  3.9662  3.9978
  4.0278  4.0398  4.0587  4.1028  4.1049  4.1304  4.1360  4.1490  4.1600  4.1924
  4.1962  4.2117  4.2318  4.2598  4.2760  4.2856  4.2883  4.3116  4.3394  4.3446
  4.3845  4.4116  4.4158  4.4236  4.4586  4.4637  4.5094  4.5403  4.5440  4.5832
  4.5837  4.6558  4.6586  4.6681  4.7189  4.7241  4.7367  4.7642  4.7646  4.7804
  4.8472  4.8528  4.8643  4.8753  4.8949  4.9485  4.9533  4.9553  4.9693  5.0330
  5.0353  5.0649  5.1045  5.1169  5.1499  5.1728  5.1775  5.2236  5.2524  5.2673
  5.3100  5.3261  5.3322  5.3881  5.4262  5.4590  5.4614  5.4993  5.5185  5.5456
  5.5744  5.5954  5.6420  5.6431  5.6485  5.7172  5.7339  5.7607  5.7990  5.8015
  5.8064  5.8252  5.8691  5.9252  5.9397  5.9541  5.9887  6.0011  6.0293  6.0558
  6.0734  6.0753  6.1228  6.1277  6.1503  6.2060  6.2399  6.2567  6.2697  6.2963
  6.3166  6.3197  6.3793  6.4024  6.4071  6.4296  6.4301  6.4427  6.4559  6.5379
  6.5426  6.5440  6.5463  6.5947  6.6477  6.6511  6.6542  6.6747  6.7335  6.7339
  6.7396  6.7793  6.8103  6.8201  6.8396  6.8725  6.8835  6.8873  6.9654  6.9707
  6.9838  6.9886  7.0101  7.0258  7.0529  7.0835  7.1175  7.1400  7.1482  7.1937
  7.2148  7.2207  7.2904  7.3243  7.3443  7.3693  7.4244  7.4717  7.4749  7.4962
  7.5091  7.5485  7.5927  7.6337  7.6444  7.7198  7.7254  7.7302  7.7358  7.8424
  7.9122  7.9166  7.9193  7.9338  8.0029  8.0310  8.1913  8.2374  8.2400  8.2518
  8.2773  8.3547  8.3566  8.4067  8.4316  8.4748  8.5414  8.6746  8.8098  8.8800
  8.9137  8.9894
   0.00000   0.00000   0.38211
 -1.5829 -1.5608 -1.5423 -1.5327 -1.5324 -1.5301 -1.5289 -1.5282 -1.1614 -1.1611
 -1.1610 -1.1609 -1.1567 -1.1489 -1.1487 -1.1486 -1.1461 -1.1435 -1.1434 -1.1420
 -1.1415 -1.1408 -1.1334 -1.1172 -1.1090 -1.1045 -1.1045 -1.1029 -0.6370 -0.5993
 -0.5460 -0.5021 -0.4483 -0.4462 -0.4414 -0.3876 -0.3781 -0.3608 -0.3520 -0.3364
 -0.3289 -0.2844 -0.2794 -0.2712 -0.2619 -0.2553 -0.2424 -0.2404 -0.2251 -0.2248
 -0.2083 -0.2035  0.4612  0.5874  0.6303  0.6779  0.7157  0.7338  0.7465  0.7474
  0.8741  0.8978  0.9138  0.9402  0.9512  0.9521  0.9863  1.0292  1.0311  1.0776
  1.1478  1.1681  1.1745  1.1921  1.2011  1.2307  1.2424  1.2764  1.2769  1.2848
  1.3302  1.3787  1.4133  1.4170  1.4578  1.4675  1.4810  1.5927  1.6081  1.6579
  1.6975  1.7123  1.7261  1.7789  1.8053  1.8240  1.8698  1.8705  1.8989  1.9205
  1.9206  1.9467  1.9597  2.0587  2.0824  2.0826  2.1055  2.1312  2.1434  2.1599
  2.2077  2.2113  2.2537  2.2672  2.2932  2.3090  2.3183  2.3197  2.3576  2.3627
  2.3775  2.3938  2.4951  2.5075  2.5148  2.5174  2.6032  2.6245  2.6268  2.6448
  2.6914  2.6953  2.7685  2.8097  2.8130  2.8379  2.8459  2.8689  2.8698  2.8811
  2.8934  2.9252  2.9355  2.9521  2.9703  2.9791  2.9989  3.0047  3.0078  3.0546
  3.1006  3.1128  3.1334  3.1824  3.2094  3.2306  3.2409  3.2508  3.2704  3.2868
  3.3408  3.3626  3.4347  3.4459  3.4843  3.4891  3.5143  3.5171  3.5502  3.5604
  3.5928  3.5945  3.6169  3.6354  3.6693  3.6919  3.7224  3.7240  3.7486  3.7710
  3.7818  3.8026  3.8353  3.8575  3.8725  3.8887  3.9196  3.9276  3.9611  4.0042
  4.0217  4.0462  4.0650  4.0964  4.1102  4.1258  4.1329  4.1496  4.1555  4.1956
  4.1958  4.1979  4.2239  4.2604  4.2745  4.2849  4.2889  4.3027  4.3384  4.3395
  4.3964  4.4072  4.4175  4.4189  4.4666  4.4723  4.5132  4.5428  4.5509  4.5805
  4.5820  4.6486  4.6601  4.6716  4.7294  4.7368  4.7445  4.7627  4.7754  4.7821
  4.8470  4.8499  4.8623  4.8743  4.8943  4.9542  4.9567  4.9591  4.9721  5.0323
  5.0371  5.0663  5.1096  5.1260  5.1576  5.1815  5.1826  5.2243  5.2450  5.2598
  5.3155  5.3233  5.3404  5.3769  5.4263  5.4542  5.4610  5.5005  5.5209  5.5474
  5.5696  5.5940  5.6370  5.6418  5.6567  5.7101  5.7303  5.7529  5.7986  5.8083
  5.8151  5.8180  5.8748  5.9091  5.9322  5.9474  5.9924  5.9951  6.0283  6.0569
  6.0611  6.0689  6.1265  6.1282  6.1500  6.2015  6.2333  6.2623  6.2737  6.2814
  6.3072  6.3131  6.3823  6.4004  6.4006  6.4199  6.4290  6.4332  6.4543  6.5251
  6.5403  6.5474  6.5497  6.5844  6.6405  6.6523  6.6595  6.6825  6.7303  6.7393
  6.7472  6.7814  6.8136  6.8244  6.8414  6.8677  6.8881  6.8919  6.9625  6.9697
  6.9749  6.9870  7.0064  7.0187  7.0606  7.0937  7.1201  7.1419  7.1480  7.2049
  7.2083  7.2156  7.3037  7.3236  7.3528  7.3659  7.4311  7.4654  7.4731  7.4938
  7.5044  7.5453  7.5973  7.6259  7.6442  7.7213  7.7246  7.7286  7.7314  7.8408
  7.9021  7.9089  7.9098  7.9520  8.0028  8.0212  8.2114  8.2238  8.2371  8.2475
  8.2839  8.3531  8.3639  8.4083  8.4282  8.4711  8.5338  8.6572  8.8182  8.8847
  8.9107  8.9830
   0.00000   0.00000   0.40458
 -1.5813 -1.5621 -1.5413 -1.5325 -1.5322 -1.5307 -1.5293 -1.5286 -1.1614 -1.1611
 -1.1610 -1.1610 -1.1562 -1.1489 -1.1488 -1.1484 -1.1462 -1.1437 -1.1435 -1.1425
 -1.1416 -1.1410 -1.1327 -1.1187 -1.1089 -1.1050 -1.1044 -1.1030 -0.6360 -0.6034
 -0.5418 -0.5048 -0.4443 -0.4435 -0.4401 -0.3899 -0.3769 -0.3564 -0.3535 -0.3376
 -0.3291 -0.2855 -0.2814 -0.2730 -0.2625 -0.2526 -0.2429 -0.2393 -0.2245 -0.2234
 -0.2098 -0.2050  0.4710  0.5800  0.6311  0.6739  0.7154  0.7320  0.7420  0.7443
  0.8780  0.8995  0.9127  0.9358  0.9497  0.9521  0.9885  1.0261  1.0313  1.0717
  1.1504  1.1668  1.1710  1.1950  1.1965  1.2304  1.2466  1.2773  1.2857  1.2928
  1.3317  1.3769  1.4064  1.4112  1.4665  1.4757  1.4876  1.5860  1.6024  1.6491
  1.7039  1.7242  1.7330  1.7761  1.8025  1.8242  1.8675  1.8686  1.9006  1.9223
  1.9264  1.9487  1.9589  2.0587  2.0758  2.0787  2.0998  2.1243  2.1407  2.1652
  2.2092  2.2178  2.2552  2.2739  2.2968  2.3096  2.3102  2.3244  2.3512  2.3571
  2.3796  2.3879  2.4972  2.5084  2.5121  2.5145  2.6140  2.6340  2.6361  2.6602
  2.6952  2.6996  2.7599  2.8080  2.8221  2.8425  2.8510  2.8659  2.8744  2.8754
  2.8960  2.9193  2.9374  2.9487  2.9673  2.9738  2.9935  2.9992  3.0129  3.0476
  3.1027  3.1194  3.1489  3.1960  3.2202  3.2301  3.2403  3.2462  3.2627  3.2789
  3.3482  3.3550  3.4392  3.4529  3.4770  3.4934  3.5016  3.5237  3.5494  3.5616
  3.5915  3.5982  3.6122  3.6352  3.6605  3.6910  3.7209  3.7349  3.7540  3.7609
  3.7649  3.7959  3.8427  3.8555  3.8735  3.8902  3.9219  3.9330  3.9556  4.0088
  4.0164  4.0533  4.0644  4.0861  4.1150  4.1213  4.1320  4.1466  4.1489  4.1794
  4.1984  4.2029  4.2217  4.2607  4.2736  4.2752  4.2881  4.3043  4.3324  4.3381
  4.4042  4.4097  4.4156  4.4183  4.4744  4.4806  4.5146  4.5426  4.5610  4.5769
  4.5811  4.6378  4.6623  4.6743  4.7392  4.7510  4.7516  4.7632  4.7841  4.7855
  4.8431  4.8501  4.8603  4.8731  4.8943  4.9500  4.9639  4.9658  4.9742  5.0300
  5.0420  5.0676  5.1149  5.1352  5.1631  5.1872  5.1890  5.2272  5.2405  5.2526
  5.3191  5.3211  5.3476  5.3657  5.4274  5.4502  5.4615  5.5004  5.5243  5.5445
  5.5610  5.5922  5.6353  5.6403  5.6686  5.7015  5.7265  5.7467  5.7999  5.8127
  5.8131  5.8214  5.8796  5.8934  5.9237  5.9351  5.9917  5.9982  6.0272  6.0549
  6.0558  6.0646  6.1295  6.1350  6.1504  6.1965  6.2245  6.2655  6.2660  6.2789
  6.2955  6.3114  6.3834  6.3925  6.3979  6.4133  6.4237  6.4304  6.4544  6.5125
  6.5391  6.5440  6.5563  6.5744  6.6262  6.6569  6.6672  6.6924  6.7261  6.7438
  6.7547  6.7841  6.8191  6.8295  6.8440  6.8653  6.8917  6.8968  6.9593  6.9656
  6.9686  6.9839  7.0003  7.0087  7.0674  7.1079  7.1237  7.1396  7.1490  7.2056
  7.2114  7.2154  7.3163  7.3228  7.3602  7.3634  7.4369  7.4578  7.4760  7.4893
  7.4969  7.5409  7.6001  7.6146  7.6487  7.7203  7.7240  7.7307  7.7317  7.8372
  7.8855  7.8991  7.9108  7.9690  8.0046  8.0108  8.2095  8.2214  8.2317  8.2565
  8.2912  8.3509  8.3720  8.4094  8.4248  8.4703  8.5247  8.6393  8.8264  8.8893
  8.9078  8.9764
   0.00000   0.00000   0.42706
 -1.5797 -1.5635 -1.5404 -1.5322 -1.5320 -1.5314 -1.5296 -1.5289 -1.1614 -1.1611
 -1.1610 -1.1610 -1.1557 -1.1492 -1.1487 -1.1482 -1.1462 -1.1440 -1.1434 -1.1430
 -1.1417 -1.1411 -1.1318 -1.1201 -1.1088 -1.1054 -1.1042 -1.1031 -0.6347 -0.6073
 -0.5377 -0.5075 -0.4425 -0.4390 -0.4384 -0.3926 -0.3753 -0.3546 -0.3535 -0.3399
 -0.3277 -0.2866 -0.2839 -0.2749 -0.2618 -0.2500 -0.2437 -0.2384 -0.2240 -0.2219
 -0.2114 -0.2064  0.4809  0.5722  0.6325  0.6696  0.7154  0.7304  0.7376  0.7412
  0.8818  0.9015  0.9112  0.9314  0.9489  0.9520  0.9910  1.0228  1.0318  1.0659
  1.1531  1.1655  1.1681  1.1918  1.1980  1.2289  1.2508  1.2780  1.2944  1.3006
  1.3346  1.3750  1.3992  1.4048  1.4756  1.4840  1.4945  1.5779  1.5964  1.6375
  1.7129  1.7333  1.7387  1.7762  1.7989  1.8241  1.8655  1.8672  1.9018  1.9249
  1.9270  1.9564  1.9575  2.0589  2.0684  2.0757  2.0944  2.1121  2.1456  2.1717
  2.2107  2.2234  2.2513  2.2788  2.2988  2.3009  2.3109  2.3312  2.3451  2.3541
  2.3805  2.3825  2.4990  2.5086  2.5099  2.5121  2.6257  2.6434  2.6435  2.6758
  2.7006  2.7056  2.7497  2.8034  2.8306  2.8440  2.8543  2.8646  2.8658  2.8799
  2.8968  2.9148  2.9368  2.9450  2.9636  2.9674  2.9906  2.9959  3.0139  3.0401
  3.1072  3.1281  3.1650  3.2109  3.2130  3.2446  3.2554  3.2610  3.2754  3.2835
  3.3453  3.3526  3.4435  3.4608  3.4705  3.4927  3.4952  3.5322  3.5453  3.5618
  3.5935  3.5988  3.6081  3.6357  3.6547  3.6831  3.7168  3.7480  3.7496  3.7537
  3.7627  3.7910  3.8482  3.8535  3.8757  3.8973  3.9154  3.9467  3.9495  4.0112
  4.0124  4.0574  4.0608  4.0723  4.1159  4.1195  4.1319  4.1416  4.1421  4.1644
  4.2032  4.2075  4.2240  4.2608  4.2632  4.2727  4.2867  4.3085  4.3269  4.3357
  4.4046  4.4136  4.4183  4.4236  4.4813  4.4888  4.5134  4.5426  4.5703  4.5727
  4.5803  4.6268  4.6633  4.6755  4.7479  4.7579  4.7655  4.7663  4.7864  4.7934
  4.8412  4.8485  4.8585  4.8718  4.8944  4.9427  4.9678  4.9756  4.9758  5.0288
  5.0476  5.0692  5.1192  5.1441  5.1658  5.1893  5.1975  5.2262  5.2451  5.2457
  5.3149  5.3257  5.3525  5.3553  5.4297  5.4478  5.4626  5.4988  5.5290  5.5387
  5.5495  5.5899  5.6364  5.6388  5.6803  5.6918  5.7237  5.7423  5.8024  5.8107
  5.8153  5.8252  5.8802  5.8819  5.9143  5.9205  5.9902  6.0050  6.0224  6.0525
  6.0578  6.0635  6.1358  6.1427  6.1499  6.1909  6.2153  6.2511  6.2660  6.2836
  6.2853  6.3108  6.3823  6.3844  6.3940  6.4116  6.4149  6.4329  6.4558  6.5015
  6.5330  6.5403  6.5615  6.5695  6.6132  6.6617  6.6720  6.7012  6.7235  6.7469
  6.7616  6.7869  6.8262  6.8360  6.8474  6.8653  6.8942  6.9016  6.9556  6.9563
  6.9672  6.9794  6.9922  6.9981  7.0729  7.1229  7.1280  7.1335  7.1521  7.2055
  7.2089  7.2246  7.3225  7.3273  7.3617  7.3666  7.4413  7.4527  7.4797  7.4835
  7.4882  7.5351  7.6003  7.6013  7.6582  7.7175  7.7268  7.7327  7.7351  7.8331
  7.8675  7.8889  7.9145  7.9845  8.0000  8.0079  8.1959  8.2059  8.2509  8.2658
  8.2985  8.3482  8.3800  8.4100  8.4223  8.4726  8.5142  8.6210  8.8344  8.8924
  8.9065  8.9696
   0.00000   0.00000   0.44954
 -1.5780 -1.5650 -1.5394 -1.5322 -1.5320 -1.5317 -1.5299 -1.5292 -1.1614 -1.1611
 -1.1611 -1.1610 -1.1551 -1.1497 -1.1485 -1.1480 -1.1462 -1.1443 -1.1434 -1.1433
 -1.1418 -1.1413 -1.1309 -1.1215 -1.1086 -1.1059 -1.1041 -1.1032 -0.6331 -0.6111
 -0.5340 -0.5101 -0.4409 -0.4382 -0.4331 -0.3956 -0.3732 -0.3554 -0.3523 -0.3431
 -0.3246 -0.2872 -0.2870 -0.2769 -0.2601 -0.2476 -0.2447 -0.2379 -0.2233 -0.2204
 -0.2130 -0.2080  0.4907  0.5641  0.6346  0.6653  0.7157  0.7292  0.7335  0.7383
  0.8853  0.9036  0.9091  0.9275  0.9486  0.9518  0.9936  1.0195  1.0329  1.0605
  1.1560  1.1644  1.1658  1.1872  1.2011  1.2266  1.2549  1.2780  1.3028  1.3081
  1.3390  1.3729  1.3921  1.3979  1.4851  1.4921  1.5014  1.5687  1.5904  1.6249
  1.7231  1.7399  1.7427  1.7794  1.7943  1.8233  1.8638  1.8660  1.9031  1.9247
  1.9281  1.9555  1.9672  2.0595  2.0602  2.0737  2.0892  2.0999  2.1535  2.1792
  2.2120  2.2283  2.2437  2.2829  2.2877  2.3040  2.3116  2.3385  2.3396  2.3536
  2.3775  2.3802  2.5008  2.5083  2.5083  2.5103  2.6368  2.6486  2.6527  2.6909
  2.7080  2.7133  2.7386  2.7967  2.8397  2.8411  2.8559  2.8565  2.8668  2.8840
  2.8961  2.9105  2.9346  2.9409  2.9598  2.9611  2.9905  2.9943  3.0119  3.0324
  3.1137  3.1377  3.1802  3.2030  3.2299  3.2460  3.2500  3.2731  3.2839  3.3006
  3.3349  3.3522  3.4471  3.4621  3.4662  3.4939  3.4949  3.5402  3.5418  3.5620
  3.5965  3.5968  3.6050  3.6327  3.6550  3.6749  3.7127  3.7322  3.7383  3.7616
  3.7736  3.7987  3.8506  3.8525  3.8791  3.9081  3.9090  3.9427  3.9587  4.0098
  4.0110  4.0457  4.0575  4.0685  4.1083  4.1238  4.1296  4.1367  4.1375  4.1533
  4.2091  4.2116  4.2282  4.2523  4.2609  4.2713  4.2858  4.3105  4.3224  4.3327
  4.4098  4.4127  4.4178  4.4373  4.4869  4.4975  4.5093  4.5425  4.5681  4.5783
  4.5788  4.6168  4.6637  4.6749  4.7552  4.7631  4.7720  4.7796  4.7884  4.7985
  4.8424  4.8457  4.8566  4.8705  4.8942  4.9330  4.9708  4.9770  4.9858  5.0283
  5.0536  5.0715  5.1224  5.1524  5.1651  5.1892  5.2083  5.2222  5.2390  5.2573
  5.3091  5.3300  5.3465  5.3543  5.4333  5.4476  5.4643  5.4958  5.5310  5.5353
  5.5367  5.5870  5.6377  5.6394  5.6815  5.6869  5.7247  5.7397  5.8052  5.8111
  5.8167  5.8267  5.8706  5.8815  5.9043  5.9061  5.9901  6.0102  6.0168  6.0476
  6.0657  6.0677  6.1446  6.1464  6.1508  6.1849  6.2075  6.2376  6.2629  6.2734
  6.2908  6.3107  6.3769  6.3806  6.3889  6.4067  6.4143  6.4359  6.4573  6.4940
  6.5174  6.5431  6.5622  6.5681  6.6050  6.6668  6.6715  6.7069  6.7243  6.7488
  6.7678  6.7894  6.8346  6.8449  6.8513  6.8678  6.8959  6.9057  6.9471  6.9515
  6.9656  6.9739  6.9830  6.9881  7.0770  7.1251  7.1327  7.1360  7.1576  7.2061
  7.2088  7.2319  7.3235  7.3358  7.3607  7.3714  7.4440  7.4507  7.4766  7.4811
  7.4838  7.5278  7.5878  7.5976  7.6717  7.7160  7.7295  7.7363  7.7390  7.8297
  7.8483  7.8783  7.9198  7.9893  7.9982  8.0124  8.1836  8.1911  8.2686  8.2751
  8.3052  8.3447  8.3873  8.4101  8.4213  8.4783  8.5024  8.6024  8.8422  8.8918
  8.9088  8.9627
   0.00000   0.00000   0.47201
 -1.5764 -1.5665 -1.5385 -1.5330 -1.5318 -1.5315 -1.5302 -1.5296 -1.1614 -1.1611
 -1.1611 -1.1610 -1.1545 -1.1503 -1.1484 -1.1480 -1.1462 -1.1446 -1.1435 -1.1434
 -1.1418 -1.1414 -1.1299 -1.1228 -1.1084 -1.1063 -1.1040 -1.1033 -0.6312 -0.6147
 -0.5304 -0.5127 -0.4396 -0.4376 -0.4278 -0.3992 -0.3706 -0.3558 -0.3524 -0.3470
 -0.3201 -0.2907 -0.2872 -0.2788 -0.2580 -0.2461 -0.2453 -0.2378 -0.2225 -0.2189
 -0.2146 -0.2095  0.5004  0.5557  0.6372  0.6608  0.7164  0.7286  0.7298  0.7356
  0.8888  0.9059  0.9068  0.9237  0.9487  0.9515  0.9965  1.0161  1.0345  1.0554
  1.1591  1.1634  1.1641  1.1826  1.2043  1.2238  1.2590  1.2772  1.3106  1.3147
  1.3447  1.3708  1.3851  1.3905  1.4950  1.4998  1.5080  1.5587  1.5851  1.6124
  1.7337  1.7443  1.7452  1.7849  1.7887  1.8212  1.8625  1.8649  1.9046  1.9214
  1.9318  1.9531  1.9792  2.0512  2.0605  2.0726  2.0846  2.0890  2.1631  2.1874
  2.2129  2.2325  2.2337  2.2765  2.2865  2.3051  2.3130  2.3346  2.3459  2.3547
  2.3728  2.3786  2.5026  2.5071  2.5077  2.5089  2.6456  2.6516  2.6616  2.7041
  2.7177  2.7218  2.7283  2.7881  2.8354  2.8459  2.8482  2.8574  2.8713  2.8871
  2.8943  2.9060  2.9316  2.9364  2.9558  2.9563  2.9924  2.9938  3.0084  3.0250
  3.1210  3.1459  3.1935  3.1982  3.2397  3.2504  3.2509  3.2694  3.2840  3.3240
  3.3456  3.3483  3.4495  3.4573  3.4656  3.4928  3.5040  3.5358  3.5510  3.5626
  3.5933  3.5987  3.6028  3.6263  3.6598  3.6686  3.7088  3.7187  3.7285  3.7554
  3.7859  3.8209  3.8464  3.8568  3.8835  3.9002  3.9236  3.9354  3.9644  4.0085
  4.0087  4.0308  4.0468  4.0761  4.0981  4.1230  4.1278  4.1335  4.1345  4.1474
  4.2151  4.2157  4.2321  4.2431  4.2610  4.2694  4.2859  4.3092  4.3193  4.3292
  4.4125  4.4169  4.4196  4.4501  4.4908  4.5025  4.5070  4.5426  4.5635  4.5734
  4.5859  4.6093  4.6638  4.6730  4.7610  4.7672  4.7796  4.7902  4.7922  4.8003
  4.8425  4.8464  4.8546  4.8689  4.8936  4.9224  4.9731  4.9776  4.9958  5.0278
  5.0596  5.0739  5.1249  5.1596  5.1613  5.1878  5.2189  5.2210  5.2328  5.2720
  5.3010  5.3335  5.3410  5.3514  5.4383  5.4497  5.4665  5.4918  5.5228  5.5243
  5.5423  5.5833  5.6373  5.6436  5.6709  5.6855  5.7304  5.7387  5.8078  5.8142
  5.8171  5.8274  5.8651  5.8789  5.8929  5.8943  5.9914  6.0117  6.0134  6.0413
  6.0755  6.0782  6.1399  6.1547  6.1566  6.1797  6.2016  6.2258  6.2576  6.2635
  6.2967  6.3106  6.3708  6.3798  6.3832  6.3996  6.4202  6.4390  6.4571  6.4921
  6.5004  6.5471  6.5550  6.5671  6.6056  6.6656  6.6728  6.7085  6.7284  6.7495
  6.7735  6.7910  6.8435  6.8547  6.8564  6.8722  6.8972  6.9087  6.9384  6.9465
  6.9636  6.9679  6.9739  6.9792  7.0802  7.1161  7.1375  7.1453  7.1650  7.2053
  7.2119  7.2366  7.3261  7.3411  7.3606  7.3740  7.4448  7.4524  7.4699  7.4779
  7.4865  7.5191  7.5762  7.5922  7.6873  7.7157  7.7325  7.7405  7.7432  7.8279
  7.8282  7.8675  7.9262  7.9788  8.0098  8.0175  8.1729  8.1779  8.2838  8.2847
  8.3103  8.3403  8.3934  8.4097  8.4231  8.4874  8.4895  8.5838  8.8498  8.8880
  8.9141  8.9556
   0.00000   0.00000   0.49449
 -1.5747 -1.5681 -1.5375 -1.5338 -1.5315 -1.5312 -1.5304 -1.5299 -1.1613 -1.1612
 -1.1611 -1.1610 -1.1538 -1.1509 -1.1482 -1.1479 -1.1460 -1.1449 -1.1436 -1.1435
 -1.1418 -1.1415 -1.1289 -1.1241 -1.1081 -1.1067 -1.1039 -1.1034 -0.6291 -0.6181
 -0.5271 -0.5154 -0.4386 -0.4373 -0.4224 -0.4031 -0.3676 -0.3558 -0.3531 -0.3514
 -0.3150 -0.2949 -0.2867 -0.2808 -0.2558 -0.2476 -0.2433 -0.2382 -0.2215 -0.2173
 -0.2162 -0.2110  0.5100  0.5469  0.6403  0.6564  0.7175  0.7265  0.7284  0.7333
  0.8921  0.9042  0.9083  0.9202  0.9491  0.9511  0.9994  1.0127  1.0367  1.0506
  1.1625  1.1627  1.1630  1.1782  1.2075  1.2207  1.2629  1.2755  1.3173  1.3201
  1.3515  1.3692  1.3787  1.3827  1.5052  1.5068  1.5134  1.5482  1.5815  1.6008
  1.7443  1.7468  1.7469  1.7817  1.7917  1.8176  1.8618  1.8639  1.9066  1.9177
  1.9357  1.9503  1.9918  2.0411  2.0622  2.0724  2.0800  2.0805  2.1739  2.1955
  2.2129  2.2224  2.2366  2.2657  2.2902  2.3041  2.3152  2.3300  2.3533  2.3567
  2.3686  2.3758  2.5042  2.5064  2.5071  2.5077  2.6515  2.6524  2.6706  2.7081
  2.7254  2.7294  2.7299  2.7780  2.8294  2.8362  2.8556  2.8574  2.8768  2.8891
  2.8923  2.9008  2.9290  2.9318  2.9523  2.9534  2.9942  2.9958  3.0044  3.0179
  3.1287  3.1500  3.1986  3.2043  3.2366  3.2596  3.2606  3.2638  3.2839  3.3122
  3.3332  3.4018  3.4505  3.4528  3.4685  3.4894  3.5152  3.5328  3.5588  3.5638
  3.5904  3.5986  3.6018  3.6191  3.6644  3.6654  3.7052  3.7088  3.7221  3.7455
  3.7988  3.8405  3.8468  3.8619  3.8883  3.8917  3.9283  3.9402  3.9574  4.0078
  4.0085  4.0137  4.0446  4.0835  4.0862  4.1144  4.1316  4.1320  4.1327  4.1445
  4.2185  4.2220  4.2344  4.2357  4.2612  4.2670  4.2876  4.3054  4.3179  4.3257
  4.4129  4.4160  4.4326  4.4610  4.4923  4.4940  4.5176  4.5435  4.5586  4.5649
  4.5917  4.6048  4.6641  4.6705  4.7653  4.7698  4.7880  4.7920  4.7998  4.8017
  4.8403  4.8517  4.8522  4.8671  4.8932  4.9120  4.9747  4.9779  5.0050  5.0265
  5.0653  5.0757  5.1280  5.1546  5.1665  5.1852  5.2172  5.2273  5.2348  5.2878
  5.2904  5.3360  5.3386  5.3441  5.4442  5.4533  5.4694  5.4871  5.5128  5.5153
  5.5501  5.5786  5.6381  5.6490  5.6609  5.6793  5.7364  5.7390  5.8101  5.8167
  5.8193  5.8287  5.8634  5.8751  5.8818  5.8844  5.9939  6.0098  6.0130  6.0342
  6.0861  6.0934  6.1306  6.1543  6.1653  6.1806  6.1967  6.2155  6.2519  6.2551
  6.3020  6.3103  6.3667  6.3766  6.3809  6.3936  6.4289  6.4421  6.4548  6.4836
  6.4962  6.5427  6.5516  6.5657  6.6127  6.6564  6.6794  6.7062  6.7339  6.7489
  6.7790  6.7914  6.8519  6.8585  6.8681  6.8778  6.8988  6.9098  6.9305  6.9396
  6.9613  6.9626  6.9669  6.9719  7.0836  7.1073  7.1421  7.1500  7.1735  7.2024
  7.2182  7.2384  7.3299  7.3430  7.3617  7.3738  7.4453  7.4577  7.4632  7.4795
  7.4862  7.5098  7.5688  7.5850  7.7022  7.7160  7.7376  7.7445  7.7469  7.8073
  7.8286  7.8569  7.9334  7.9686  8.0188  8.0223  8.1644  8.1672  8.2925  8.2975
  8.3130  8.3350  8.3982  8.4087  8.4283  8.4759  8.4994  8.5653  8.8571  8.8830
  8.9204  8.9485
   0.00000   0.00000   0.51697
 -1.5730 -1.5697 -1.5365 -1.5347 -1.5313 -1.5310 -1.5307 -1.5302 -1.1613 -1.1612
 -1.1611 -1.1611 -1.1531 -1.1516 -1.1481 -1.1480 -1.1458 -1.1452 -1.1436 -1.1436
 -1.1418 -1.1416 -1.1278 -1.1254 -1.1078 -1.1071 -1.1038 -1.1036 -0.6267 -0.6212
 -0.5239 -0.5181 -0.4379 -0.4372 -0.4172 -0.4075 -0.3640 -0.3559 -0.3554 -0.3540
 -0.3097 -0.2995 -0.2856 -0.2826 -0.2535 -0.2493 -0.2415 -0.2389 -0.2204 -0.2177
 -0.2158 -0.2126  0.5195  0.5381  0.6439  0.6520  0.7191  0.7235  0.7289  0.7313
  0.8953  0.9013  0.9111  0.9169  0.9495  0.9506  1.0027  1.0093  1.0394  1.0464
  1.1623  1.1624  1.1661  1.1740  1.2108  1.2174  1.2667  1.2730  1.3222  1.3236
  1.3590  1.3687  1.3735  1.3748  1.5125  1.5157  1.5163  1.5374  1.5808  1.5910
  1.7479  1.7481  1.7547  1.7737  1.7991  1.8125  1.8617  1.8629  1.9090  1.9150
  1.9397  1.9471  2.0049  2.0298  2.0646  2.0731  2.0732  2.0772  2.1857  2.2028
  2.2104  2.2116  2.2414  2.2559  2.2943  2.3021  2.3181  2.3256  2.3591  2.3602
  2.3652  2.3717  2.5056  2.5061  2.5066  2.5078  2.6548  2.6563  2.6800  2.6999
  2.7321  2.7355  2.7422  2.7675  2.8250  2.8286  2.8614  2.8662  2.8827  2.8900
  2.8912  2.8950  2.9277  2.9307  2.9504  2.9513  2.9955  3.0002  3.0008  3.0116
  3.1364  3.1486  3.2051  3.2267  3.2398  3.2567  3.2658  3.2717  3.2779  3.2820
  3.2993  3.3165  3.4503  3.4506  3.4735  3.4848  3.5239  3.5310  3.5638  3.5651
  3.5898  3.5960  3.6028  3.6122  3.6645  3.6668  3.7023  3.7030  3.7213  3.7351
  3.8114  3.8326  3.8681  3.8718  3.8833  3.8921  3.9229  3.9402  3.9580  3.9953
  4.0089  4.0090  4.0503  4.0733  4.0909  4.1060  4.1312  4.1318  4.1354  4.1418
  4.2218  4.2278  4.2299  4.2345  4.2618  4.2647  4.2908  4.3004  4.3182  4.3224
  4.4135  4.4151  4.4468  4.4664  4.4868  4.4912  4.5291  4.5456  4.5530  4.5543
  4.5962  4.6020  4.6648  4.6681  4.7684  4.7709  4.7939  4.7963  4.7982  4.8053
  4.8411  4.8490  4.8569  4.8646  4.8940  4.9032  4.9759  4.9777  5.0130  5.0238
  5.0703  5.0758  5.1326  5.1469  5.1723  5.1817  5.2174  5.2227  5.2492  5.2777
  5.3039  5.3329  5.3371  5.3385  5.4503  5.4559  5.4729  5.4821  5.5056  5.5084
  5.5582  5.5728  5.6407  5.6521  5.6556  5.6713  5.7398  5.7400  5.8121  5.8156
  5.8253  5.8303  5.8644  5.8709  5.8738  5.8760  5.9974  6.0061  6.0156  6.0270
  6.0973  6.1107  6.1198  6.1432  6.1753  6.1876  6.1913  6.2061  6.2478  6.2493
  6.3059  6.3097  6.3653  6.3710  6.3825  6.3888  6.4399  6.4452  6.4516  6.4677
  6.5047  6.5291  6.5561  6.5634  6.6227  6.6455  6.6866  6.7009  6.7393  6.7469
  6.7839  6.7903  6.8580  6.8608  6.8788  6.8829  6.9015  6.9086  6.9250  6.9312
  6.9589  6.9595  6.9636  6.9666  7.0877  7.0995  7.1462  7.1509  7.1821  7.1972
  7.2258  7.2370  7.3345  7.3419  7.3640  7.3711  7.4474  7.4569  7.4655  7.4819
  7.4844  7.5004  7.5671  7.5772  7.7120  7.7164  7.7476  7.7483  7.7494  7.7862
  7.8321  7.8470  7.9413  7.9589  8.0246  8.0258  8.1589  8.1601  8.2999  8.3060
  8.3149  8.3287  8.4019  8.4071  8.4371  8.4621  8.5137  8.5472  8.8642  8.8772
  8.9273  8.9414
   0.00000   0.00000   0.53944
 -1.5714 -1.5714 -1.5356 -1.5356 -1.5310 -1.5310 -1.5305 -1.5305 -1.1613 -1.1613
 -1.1611 -1.1611 -1.1524 -1.1524 -1.1480 -1.1480 -1.1455 -1.1455 -1.1436 -1.1436
 -1.1417 -1.1417 -1.1266 -1.1266 -1.1075 -1.1075 -1.1037 -1.1037 -0.6241 -0.6241
 -0.5209 -0.5209 -0.4374 -0.4374 -0.4122 -0.4122 -0.3601 -0.3601 -0.3548 -0.3548
 -0.3045 -0.3045 -0.2842 -0.2842 -0.2513 -0.2513 -0.2401 -0.2401 -0.2191 -0.2191
 -0.2142 -0.2142  0.5289  0.5289  0.6478  0.6478  0.7211  0.7211  0.7299  0.7299
  0.8984  0.8984  0.9139  0.9139  0.9501  0.9501  1.0059  1.0059  1.0426  1.0426
  1.1621  1.1622  1.1699  1.1700  1.2141  1.2142  1.2700  1.2701  1.3244  1.3244
  1.3667  1.3669  1.3699  1.3700  1.5160  1.5161  1.5265  1.5265  1.5840  1.5840
  1.7483  1.7484  1.7645  1.7647  1.8061  1.8062  1.8621  1.8621  1.9117  1.9119
  1.9435  1.9435  2.0174  2.0178  2.0681  2.0682  2.0747  2.0748  2.1979  2.1981
  2.2083  2.2084  2.2476  2.2477  2.2984  2.2985  2.3216  2.3217  2.3617  2.3622
  2.3664  2.3665  2.5062  2.5062  2.5068  2.5069  2.6561  2.6564  2.6898  2.6898
  2.7363  2.7365  2.7551  2.7553  2.8243  2.8246  2.8647  2.8653  2.8884  2.8894
  2.8900  2.8908  2.9281  2.9286  2.9501  2.9503  2.9972  2.9983  3.0055  3.0056
  3.1430  3.1436  3.2153  3.2155  3.2484  3.2489  3.2761  3.2770  3.2852  3.2858
  3.2973  3.2975  3.4498  3.4501  3.4792  3.4793  3.5283  3.5293  3.5654  3.5658
  3.5922  3.5923  3.6063  3.6066  3.6654  3.6664  3.7010  3.7014  3.7259  3.7267
  3.8227  3.8230  3.8750  3.8755  3.8891  3.8896  3.9247  3.9252  3.9761  3.9771
  4.0093  4.0093  4.0606  4.0610  4.0982  4.0983  4.1310  4.1315  4.1387  4.1390
  4.2251  4.2257  4.2321  4.2323  4.2625  4.2632  4.2950  4.2956  4.3196  4.3200
  4.4142  4.4143  4.4593  4.4604  4.4875  4.4880  4.5410  4.5416  4.5491  4.5494
  4.5994  4.5995  4.6658  4.6664  4.7698  4.7709  4.7960  4.7962  4.8027  4.8029
  4.8443  4.8453  4.8605  4.8620  4.8969  4.8974  4.9765  4.9775  5.0191  5.0196
  5.0739  5.0741  5.1389  5.1394  5.1769  5.1779  5.2187  5.2199  5.2636  5.2638
  5.3188  5.3196  5.3374  5.3387  5.4546  5.4552  5.4766  5.4779  5.5037  5.5050
  5.5655  5.5664  5.6450  5.6456  5.6627  5.6636  5.7406  5.7407  5.8140  5.8141
  5.8295  5.8299  5.8670  5.8672  5.8713  5.8719  6.0013  6.0021  6.0203  6.0208
  6.1083  6.1088  6.1276  6.1282  6.1836  6.1844  6.1966  6.1971  6.2465  6.2469
  6.3080  6.3088  6.3668  6.3670  6.3846  6.3856  6.4480  6.4485  6.4527  6.4533
  6.5158  6.5162  6.5600  6.5603  6.6337  6.6342  6.6937  6.6943  6.7435  6.7439
  6.7876  6.7880  6.8609  6.8610  6.8838  6.8850  6.9051  6.9054  6.9247  6.9251
  6.9578  6.9585  6.9635  6.9638  7.0929  7.0930  7.1493  7.1493  7.1902  7.1904
  7.2324  7.2328  7.3384  7.3392  7.3671  7.3677  7.4512  7.4517  7.4741  7.4744
  7.4911  7.4923  7.5703  7.5709  7.7156  7.7159  7.7491  7.7495  7.7658  7.7660
  7.8381  7.8387  7.9497  7.9498  8.0267  8.0270  8.1571  8.1575  8.3051  8.3056
  8.3206  8.3221  8.4046  8.4051  8.4480  8.4495  8.5298  8.5299  8.8708  8.8710
  8.9341  8.9344
   25
   0.00000   0.00000   0.53944
 -1.5714 -1.5714 -1.5356 -1.5356 -1.5310 -1.5310 -1.5305 -1.5305 -1.1613 -1.1613
 -1.1611 -1.1611 -1.1524 -1.1524 -1.1480 -1.1480 -1.1455 -1.1455 -1.1436 -1.1436
 -1.1417 -1.1417 -1.1266 -1.1266 -1.1075 -1.1075 -1.1037 -1.1037 -0.6241 -0.6241
 -0.5209 -0.5209 -0.4374 -0.4374 -0.4122 -0.4122 -0.3601 -0.3601 -0.3548 -0.3548
 -0.3045 -0.3045 -0.2842 -0.2842 -0.2513 -0.2513 -0.2401 -0.2401 -0.2191 -0.2191
 -0.2142 -0.2142  0.5289  0.5289  0.6478  0.6478  0.7211  0.7211  0.7299  0.7299
  0.8984  0.8984  0.9139  0.9139  0.9501  0.9501  1.0059  1.0059  1.0426  1.0426
  1.1621  1.1622  1.1699  1.1700  1.2141  1.2142  1.2700  1.2701  1.3244  1.3244
  1.3667  1.3669  1.3699  1.3700  1.5160  1.5161  1.5265  1.5265  1.5840  1.5840
  1.7483  1.7484  1.7645  1.7647  1.8061  1.8062  1.8621  1.8621  1.9117  1.9119
  1.9435  1.9435  2.0174  2.0178  2.0681  2.0682  2.0747  2.0748  2.1979  2.1981
  2.2083  2.2084  2.2476  2.2477  2.2984  2.2985  2.3216  2.3217  2.3617  2.3622
  2.3664  2.3665  2.5062  2.5062  2.5068  2.5069  2.6561  2.6564  2.6898  2.6898
  2.7363  2.7365  2.7551  2.7553  2.8243  2.8246  2.8647  2.8653  2.8884  2.8894
  2.8900  2.8908  2.9281  2.9286  2.9501  2.9503  2.9972  2.9983  3.0055  3.0056
  3.1430  3.1436  3.2153  3.2155  3.2484  3.2489  3.2761  3.2770  3.2852  3.2858
  3.2973  3.2975  3.4498  3.4501  3.4792  3.4793  3.5283  3.5293  3.5654  3.5658
  3.5922  3.5923  3.6063  3.6066  3.6654  3.6664  3.7010  3.7014  3.7259  3.7267
  3.8227  3.8230  3.8750  3.8755  3.8891  3.8896  3.9247  3.9252  3.9761  3.9771
  4.0093  4.0093  4.0606  4.0610  4.0982  4.0983  4.1310  4.1315  4.1387  4.1390
  4.2251  4.2257  4.2321  4.2323  4.2625  4.2632  4.2950  4.2956  4.3196  4.3200
  4.4142  4.4143  4.4593  4.4604  4.4875  4.4880  4.5410  4.5416  4.5491  4.5494
  4.5994  4.5995  4.6658  4.6664  4.7698  4.7709  4.7960  4.7962  4.8027  4.8029
  4.8443  4.8453  4.8605  4.8620  4.8969  4.8974  4.9765  4.9775  5.0191  5.0196
  5.0739  5.0741  5.1389  5.1394  5.1769  5.1779  5.2187  5.2199  5.2636  5.2638
  5.3188  5.3196  5.3374  5.3387  5.4546  5.4552  5.4766  5.4779  5.5037  5.5050
  5.5655  5.5664  5.6450  5.6456  5.6627  5.6636  5.7406  5.7407  5.8140  5.8141
  5.8295  5.8299  5.8670  5.8672  5.8713  5.8719  6.0013  6.0021  6.0203  6.0208
  6.1083  6.1088  6.1276  6.1282  6.1836  6.1844  6.1966  6.1971  6.2465  6.2469
  6.3080  6.3088  6.3668  6.3670  6.3846  6.3856  6.4480  6.4485  6.4527  6.4533
  6.5158  6.5162  6.5600  6.5603  6.6337  6.6342  6.6937  6.6943  6.7435  6.7439
  6.7876  6.7880  6.8609  6.8610  6.8838  6.8850  6.9051  6.9054  6.9247  6.9251
  6.9578  6.9585  6.9635  6.9638  7.0929  7.0930  7.1493  7.1493  7.1902  7.1904
  7.2324  7.2328  7.3384  7.3392  7.3671  7.3677  7.4512  7.4517  7.4741  7.4744
  7.4911  7.4923  7.5703  7.5709  7.7156  7.7159  7.7491  7.7495  7.7658  7.7660
  7.8381  7.8387  7.9497  7.9498  8.0267  8.0270  8.1571  8.1575  8.3051  8.3056
  8.3206  8.3221  8.4046  8.4051  8.4480  8.4495  8.5298  8.5299  8.8708  8.8710
  8.9341  8.9344
   0.02083   0.00000   0.53944
 -1.5713 -1.5713 -1.5357 -1.5357 -1.5310 -1.5310 -1.5305 -1.5305 -1.1613 -1.1613
 -1.1611 -1.1611 -1.1523 -1.1523 -1.1480 -1.1480 -1.1455 -1.1455 -1.1436 -1.1436
 -1.1417 -1.1417 -1.1267 -1.1267 -1.1075 -1.1075 -1.1037 -1.1037 -0.6240 -0.6240
 -0.5211 -0.5211 -0.4374 -0.4374 -0.4121 -0.4121 -0.3599 -0.3599 -0.3547 -0.3547
 -0.3045 -0.3044 -0.2842 -0.2842 -0.2514 -0.2514 -0.2401 -0.2401 -0.2192 -0.2191
 -0.2144 -0.2144  0.5291  0.5291  0.6477  0.6477  0.7208  0.7208  0.7294  0.7295
  0.8984  0.8984  0.9142  0.9142  0.9503  0.9503  1.0059  1.0059  1.0427  1.0428
  1.1614  1.1614  1.1701  1.1701  1.2147  1.2147  1.2700  1.2701  1.3243  1.3244
  1.3665  1.3666  1.3697  1.3698  1.5161  1.5161  1.5267  1.5267  1.5839  1.5839
  1.7481  1.7482  1.7646  1.7647  1.8061  1.8062  1.8625  1.8625  1.9122  1.9124
  1.9436  1.9437  2.0169  2.0172  2.0677  2.0678  2.0745  2.0746  2.1962  2.1964
  2.2083  2.2084  2.2481  2.2482  2.2998  2.2999  2.3219  2.3220  2.3626  2.3630
  2.3661  2.3662  2.5061  2.5061  2.5072  2.5073  2.6560  2.6562  2.6894  2.6894
  2.7349  2.7350  2.7547  2.7549  2.8253  2.8256  2.8641  2.8647  2.8886  2.8894
  2.8906  2.8913  2.9287  2.9291  2.9503  2.9505  2.9974  2.9983  3.0058  3.0059
  3.1426  3.1431  3.2148  3.2150  3.2483  3.2488  3.2736  3.2745  3.2858  3.2864
  3.2980  3.2982  3.4489  3.4492  3.4793  3.4794  3.5280  3.5289  3.5608  3.5612
  3.5940  3.5942  3.6075  3.6079  3.6674  3.6685  3.7013  3.7017  3.7283  3.7290
  3.8218  3.8221  3.8746  3.8751  3.8879  3.8884  3.9244  3.9249  3.9766  3.9776
  4.0081  4.0082  4.0623  4.0626  4.0983  4.0985  4.1303  4.1308  4.1384  4.1387
  4.2244  4.2250  4.2301  4.2303  4.2616  4.2623  4.2963  4.2969  4.3205  4.3209
  4.4153  4.4154  4.4570  4.4580  4.4891  4.4895  4.5393  4.5399  4.5486  4.5489
  4.6024  4.6027  4.6659  4.6665  4.7681  4.7691  4.7978  4.7980  4.8021  4.8023
  4.8439  4.8449  4.8607  4.8621  4.8988  4.8993  4.9766  4.9775  5.0191  5.0195
  5.0733  5.0736  5.1384  5.1389  5.1747  5.1757  5.2200  5.2211  5.2641  5.2642
  5.3193  5.3201  5.3365  5.3378  5.4549  5.4555  5.4765  5.4777  5.5037  5.5050
  5.5684  5.5692  5.6453  5.6459  5.6623  5.6632  5.7400  5.7402  5.8133  5.8135
  5.8295  5.8299  5.8671  5.8673  5.8709  5.8715  6.0012  6.0019  6.0204  6.0209
  6.1081  6.1087  6.1268  6.1274  6.1846  6.1853  6.1962  6.1967  6.2473  6.2477
  6.3080  6.3087  6.3664  6.3666  6.3841  6.3851  6.4476  6.4481  6.4535  6.4540
  6.5171  6.5175  6.5604  6.5608  6.6329  6.6335  6.6933  6.6939  6.7442  6.7446
  6.7879  6.7882  6.8589  6.8591  6.8824  6.8836  6.9045  6.9047  6.9256  6.9260
  6.9598  6.9605  6.9647  6.9650  7.0927  7.0929  7.1492  7.1492  7.1903  7.1905
  7.2321  7.2325  7.3374  7.3382  7.3655  7.3662  7.4513  7.4518  7.4753  7.4757
  7.4927  7.4939  7.5709  7.5715  7.7146  7.7149  7.7489  7.7492  7.7666  7.7668
  7.8386  7.8391  7.9490  7.9491  8.0264  8.0267  8.1564  8.1568  8.3033  8.3038
  8.3223  8.3236  8.4050  8.4055  8.4485  8.4499  8.5300  8.5301  8.8704  8.8706
  8.9333  8.9335
   0.04167   0.00000   0.53944
 -1.5712 -1.5712 -1.5358 -1.5358 -1.5310 -1.5310 -1.5305 -1.5305 -1.1612 -1.1612
 -1.1611 -1.1611 -1.1523 -1.1523 -1.1480 -1.1480 -1.1455 -1.1455 -1.1437 -1.1437
 -1.1416 -1.1416 -1.1267 -1.1267 -1.1075 -1.1075 -1.1038 -1.1038 -0.6236 -0.6236
 -0.5218 -0.5218 -0.4373 -0.4373 -0.4117 -0.4117 -0.3594 -0.3593 -0.3543 -0.3543
 -0.3044 -0.3043 -0.2840 -0.2840 -0.2516 -0.2515 -0.2403 -0.2403 -0.2194 -0.2193
 -0.2150 -0.2149  0.5298  0.5298  0.6474  0.6475  0.7200  0.7201  0.7282  0.7282
  0.8986  0.8986  0.9152  0.9152  0.9510  0.9510  1.0059  1.0059  1.0432  1.0432
  1.1593  1.1593  1.1704  1.1704  1.2163  1.2164  1.2700  1.2701  1.3241  1.3241
  1.3658  1.3659  1.3691  1.3692  1.5163  1.5163  1.5273  1.5273  1.5836  1.5836
  1.7475  1.7475  1.7647  1.7648  1.8062  1.8063  1.8637  1.8637  1.9137  1.9139
  1.9441  1.9441  2.0153  2.0156  2.0665  2.0665  2.0739  2.0740  2.1917  2.1919
  2.2084  2.2085  2.2497  2.2497  2.3032  2.3033  2.3231  2.3232  2.3651  2.3652
  2.3654  2.3656  2.5059  2.5059  2.5086  2.5087  2.6554  2.6556  2.6882  2.6882
  2.7308  2.7309  2.7536  2.7537  2.8280  2.8281  2.8625  2.8631  2.8889  2.8896
  2.8918  2.8925  2.9303  2.9307  2.9508  2.9510  2.9976  2.9985  3.0067  3.0068
  3.1412  3.1416  3.2133  3.2135  3.2484  3.2488  3.2665  3.2674  3.2875  3.2880
  3.3001  3.3003  3.4462  3.4465  3.4795  3.4796  3.5272  3.5281  3.5500  3.5505
  3.5991  3.5993  3.6094  3.6099  3.6726  3.6739  3.7023  3.7027  3.7351  3.7357
  3.8191  3.8195  3.8734  3.8739  3.8843  3.8849  3.9236  3.9241  3.9783  3.9792
  4.0052  4.0055  4.0664  4.0668  4.0987  4.0989  4.1282  4.1286  4.1375  4.1379
  4.2225  4.2231  4.2242  4.2243  4.2599  4.2606  4.2999  4.3005  4.3230  4.3232
  4.4183  4.4185  4.4513  4.4522  4.4924  4.4929  4.5350  4.5356  4.5473  4.5476
  4.6108  4.6111  4.6663  4.6669  4.7639  4.7647  4.8003  4.8006  4.8022  4.8024
  4.8432  4.8443  4.8612  4.8626  4.9039  4.9044  4.9768  4.9777  5.0190  5.0194
  5.0718  5.0720  5.1369  5.1374  5.1689  5.1698  5.2232  5.2242  5.2652  5.2653
  5.3206  5.3214  5.3342  5.3354  5.4556  5.4562  5.4764  5.4774  5.5038  5.5051
  5.5765  5.5773  5.6461  5.6467  5.6612  5.6621  5.7385  5.7387  5.8116  5.8117
  5.8294  5.8299  5.8674  5.8676  5.8700  5.8705  6.0007  6.0014  6.0207  6.0212
  6.1078  6.1083  6.1243  6.1249  6.1872  6.1879  6.1952  6.1956  6.2494  6.2498
  6.3078  6.3085  6.3653  6.3655  6.3829  6.3838  6.4464  6.4470  6.4555  6.4561
  6.5208  6.5212  6.5619  6.5622  6.6307  6.6313  6.6919  6.6925  6.7460  6.7464
  6.7886  6.7889  6.8534  6.8537  6.8787  6.8800  6.9029  6.9031  6.9280  6.9284
  6.9652  6.9658  6.9680  6.9683  7.0923  7.0925  7.1488  7.1490  7.1907  7.1909
  7.2311  7.2315  7.3345  7.3353  7.3611  7.3618  7.4517  7.4523  7.4788  7.4791
  7.4973  7.4984  7.5727  7.5734  7.7119  7.7122  7.7482  7.7485  7.7688  7.7690
  7.8399  7.8404  7.9470  7.9471  8.0255  8.0258  8.1542  8.1547  8.2988  8.2994
  8.3262  8.3273  8.4060  8.4065  8.4499  8.4513  8.5307  8.5308  8.8694  8.8696
  8.9307  8.9310
   0.06250   0.00000   0.53944
 -1.5710 -1.5710 -1.5360 -1.5360 -1.5310 -1.5310 -1.5305 -1.5305 -1.1612 -1.1612
 -1.1610 -1.1610 -1.1522 -1.1522 -1.1481 -1.1481 -1.1454 -1.1454 -1.1438 -1.1438
 -1.1415 -1.1415 -1.1268 -1.1268 -1.1076 -1.1076 -1.1040 -1.1040 -0.6231 -0.6231
 -0.5229 -0.5229 -0.4372 -0.4372 -0.4113 -0.4113 -0.3584 -0.3584 -0.3537 -0.3536
 -0.3042 -0.3042 -0.2838 -0.2838 -0.2518 -0.2518 -0.2405 -0.2405 -0.2197 -0.2197
 -0.2159 -0.2159  0.5310  0.5310  0.6470  0.6470  0.7188  0.7188  0.7261  0.7261
  0.8988  0.8988  0.9168  0.9168  0.9521  0.9522  1.0058  1.0058  1.0439  1.0439
  1.1560  1.1561  1.1710  1.1710  1.2188  1.2188  1.2700  1.2700  1.3237  1.3237
  1.3646  1.3647  1.3681  1.3681  1.5166  1.5167  1.5282  1.5283  1.5831  1.5831
  1.7461  1.7461  1.7650  1.7650  1.8067  1.8067  1.8656  1.8656  1.9160  1.9161
  1.9448  1.9449  2.0126  2.0128  2.0646  2.0647  2.0728  2.0729  2.1852  2.1853
  2.2087  2.2088  2.2521  2.2522  2.3066  2.3067  2.3263  2.3264  2.3638  2.3639
  2.3697  2.3699  2.5053  2.5054  2.5107  2.5108  2.6544  2.6545  2.6861  2.6861
  2.7252  2.7253  2.7520  2.7521  2.8314  2.8316  2.8604  2.8609  2.8893  2.8898
  2.8932  2.8938  2.9328  2.9331  2.9513  2.9516  2.9983  2.9990  3.0084  3.0085
  3.1391  3.1395  3.2109  3.2111  3.2488  3.2492  3.2556  3.2564  3.2899  3.2904
  3.3034  3.3037  3.4420  3.4423  3.4791  3.4793  3.5266  3.5275  3.5374  3.5379
  3.6065  3.6067  3.6100  3.6105  3.6793  3.6808  3.7038  3.7042  3.7460  3.7464
  3.8150  3.8153  3.8716  3.8720  3.8788  3.8795  3.9224  3.9228  3.9808  3.9817
  4.0017  4.0020  4.0714  4.0717  4.0992  4.0993  4.1245  4.1248  4.1363  4.1367
  4.2145  4.2147  4.2199  4.2205  4.2590  4.2596  4.3048  4.3054  4.3262  4.3264
  4.4227  4.4228  4.4444  4.4451  4.4957  4.4961  4.5295  4.5301  4.5453  4.5456
  4.6225  4.6230  4.6673  4.6679  4.7588  4.7595  4.7976  4.7980  4.8071  4.8074
  4.8430  4.8440  4.8621  4.8635  4.9109  4.9114  4.9771  4.9780  5.0189  5.0192
  5.0692  5.0695  5.1348  5.1352  5.1609  5.1617  5.2274  5.2284  5.2666  5.2667
  5.3224  5.3232  5.3310  5.3321  5.4568  5.4574  5.4765  5.4773  5.5037  5.5050
  5.5889  5.5895  5.6475  5.6481  5.6597  5.6606  5.7359  5.7362  5.8088  5.8090
  5.8294  5.8298  5.8675  5.8677  5.8687  5.8692  5.9999  6.0007  6.0209  6.0213
  6.1075  6.1080  6.1204  6.1210  6.1910  6.1917  6.1939  6.1942  6.2521  6.2525
  6.3076  6.3083  6.3636  6.3638  6.3813  6.3822  6.4448  6.4454  6.4583  6.4589
  6.5264  6.5268  6.5643  6.5646  6.6276  6.6281  6.6898  6.6905  6.7484  6.7488
  6.7891  6.7895  6.8455  6.8458  6.8739  6.8752  6.9008  6.9010  6.9313  6.9317
  6.9724  6.9727  6.9734  6.9735  7.0917  7.0919  7.1483  7.1485  7.1913  7.1916
  7.2296  7.2301  7.3304  7.3312  7.3544  7.3553  7.4525  7.4532  7.4838  7.4841
  7.5040  7.5050  7.5760  7.5766  7.7080  7.7083  7.7472  7.7475  7.7719  7.7721
  7.8418  7.8423  7.9438  7.9439  8.0241  8.0243  8.1507  8.1511  8.2926  8.2933
  8.3310  8.3320  8.4076  8.4081  8.4525  8.4538  8.5318  8.5319  8.8677  8.8679
  8.9266  8.9268
   0.08333   0.00000   0.53944
 -1.5708 -1.5707 -1.5362 -1.5362 -1.5310 -1.5310 -1.5305 -1.5305 -1.1612 -1.1612
 -1.1610 -1.1610 -1.1521 -1.1521 -1.1481 -1.1481 -1.1454 -1.1454 -1.1439 -1.1439
 -1.1414 -1.1414 -1.1269 -1.1269 -1.1076 -1.1076 -1.1042 -1.1042 -0.6223 -0.6223
 -0.5244 -0.5244 -0.4371 -0.4371 -0.4106 -0.4106 -0.3571 -0.3571 -0.3528 -0.3528
 -0.3040 -0.3039 -0.2835 -0.2835 -0.2522 -0.2522 -0.2409 -0.2409 -0.2202 -0.2201
 -0.2172 -0.2172  0.5325  0.5326  0.6464  0.6464  0.7171  0.7171  0.7234  0.7234
  0.8991  0.8991  0.9188  0.9188  0.9537  0.9538  1.0057  1.0057  1.0448  1.0449
  1.1520  1.1520  1.1719  1.1719  1.2217  1.2218  1.2700  1.2700  1.3231  1.3231
  1.3630  1.3631  1.3667  1.3668  1.5171  1.5171  1.5295  1.5295  1.5826  1.5827
  1.7439  1.7439  1.7653  1.7653  1.8080  1.8080  1.8683  1.8684  1.9187  1.9188
  1.9458  1.9459  2.0088  2.0090  2.0626  2.0626  2.0714  2.0715  2.1774  2.1775
  2.2093  2.2093  2.2554  2.2555  2.3081  2.3081  2.3324  2.3325  2.3620  2.3621
  2.3759  2.3761  2.5043  2.5044  2.5134  2.5135  2.6527  2.6528  2.6828  2.6828
  2.7192  2.7193  2.7503  2.7504  2.8350  2.8351  2.8581  2.8585  2.8896  2.8900
  2.8942  2.8948  2.9356  2.9359  2.9515  2.9518  2.9996  3.0002  3.0110  3.0111
  3.1365  3.1368  3.2074  3.2076  3.2423  3.2430  3.2501  3.2505  3.2927  3.2932
  3.3079  3.3082  3.4367  3.4370  3.4773  3.4774  3.5261  3.5265  3.5269  3.5277
  3.6093  3.6098  3.6151  3.6153  3.6862  3.6878  3.7058  3.7062  3.7598  3.7601
  3.8098  3.8100  3.8693  3.8697  3.8721  3.8729  3.9208  3.9212  3.9840  3.9848
  3.9981  3.9985  4.0752  4.0755  4.0993  4.0995  4.1193  4.1195  4.1349  4.1354
  4.2032  4.2033  4.2172  4.2178  4.2593  4.2599  4.3097  4.3103  4.3299  4.3301
  4.4276  4.4278  4.4376  4.4383  4.4979  4.4984  4.5240  4.5245  4.5429  4.5432
  4.6361  4.6366  4.6693  4.6699  4.7539  4.7545  4.7941  4.7945  4.8116  4.8121
  4.8435  4.8447  4.8637  4.8650  4.9181  4.9186  4.9775  4.9784  5.0185  5.0187
  5.0659  5.0662  5.1326  5.1330  5.1521  5.1527  5.2322  5.2330  5.2678  5.2680
  5.3244  5.3252  5.3277  5.3287  5.4583  5.4590  5.4772  5.4778  5.5034  5.5045
  5.6041  5.6046  5.6496  5.6501  5.6583  5.6591  5.7323  5.7327  5.8052  5.8055
  5.8295  5.8298  5.8666  5.8670  5.8681  5.8683  5.9990  5.9998  6.0203  6.0207
  6.1078  6.1082  6.1154  6.1161  6.1923  6.1925  6.1958  6.1965  6.2547  6.2552
  6.3072  6.3079  6.3619  6.3621  6.3801  6.3809  6.4430  6.4436  6.4616  6.4622
  6.5334  6.5337  6.5674  6.5677  6.6240  6.6245  6.6873  6.6880  6.7510  6.7514
  6.7889  6.7894  6.8363  6.8367  6.8693  6.8706  6.8986  6.8988  6.9352  6.9357
  6.9791  6.9794  6.9809  6.9815  7.0909  7.0911  7.1475  7.1477  7.1921  7.1924
  7.2278  7.2282  7.3255  7.3263  7.3464  7.3473  7.4537  7.4545  7.4894  7.4898
  7.5119  7.5128  7.5808  7.5814  7.7035  7.7038  7.7462  7.7464  7.7754  7.7756
  7.8441  7.8445  7.9395  7.9396  8.0222  8.0223  8.1459  8.1463  8.2850  8.2857
  8.3362  8.3371  8.4098  8.4102  8.4564  8.4575  8.5334  8.5335  8.8654  8.8655
  8.9208  8.9211
   0.10417   0.00000   0.53944
 -1.5704 -1.5704 -1.5365 -1.5365 -1.5310 -1.5310 -1.5305 -1.5305 -1.1612 -1.1612
 -1.1610 -1.1609 -1.1520 -1.1520 -1.1481 -1.1481 -1.1453 -1.1453 -1.1441 -1.1441
 -1.1413 -1.1413 -1.1270 -1.1270 -1.1077 -1.1077 -1.1045 -1.1045 -0.6213 -0.6213
 -0.5262 -0.5262 -0.4369 -0.4369 -0.4098 -0.4098 -0.3555 -0.3555 -0.3517 -0.3517
 -0.3036 -0.3036 -0.2831 -0.2831 -0.2527 -0.2527 -0.2413 -0.2413 -0.2207 -0.2207
 -0.2188 -0.2188  0.5345  0.5346  0.6456  0.6456  0.7150  0.7150  0.7200  0.7200
  0.8994  0.8994  0.9212  0.9212  0.9558  0.9558  1.0057  1.0057  1.0460  1.0460
  1.1474  1.1475  1.1729  1.1729  1.2249  1.2249  1.2700  1.2701  1.3224  1.3224
  1.3612  1.3612  1.3650  1.3651  1.5175  1.5175  1.5310  1.5310  1.5822  1.5823
  1.7406  1.7406  1.7656  1.7657  1.8104  1.8104  1.8718  1.8718  1.9216  1.9217
  1.9471  1.9472  2.0041  2.0043  2.0606  2.0606  2.0695  2.0696  2.1691  2.1692
  2.2102  2.2102  2.2594  2.2595  2.3074  2.3075  2.3409  2.3409  2.3599  2.3600
  2.3838  2.3839  2.5027  2.5027  2.5165  2.5165  2.6502  2.6503  2.6782  2.6783
  2.7136  2.7137  2.7488  2.7488  2.8382  2.8383  2.8555  2.8559  2.8897  2.8900
  2.8948  2.8953  2.9383  2.9385  2.9507  2.9510  3.0017  3.0022  3.0146  3.0147
  3.1338  3.1340  3.2029  3.2031  3.2283  3.2288  3.2524  3.2528  3.2956  3.2961
  3.3135  3.3138  3.4309  3.4312  3.4724  3.4725  3.5187  3.5190  3.5279  3.5287
  3.6076  3.6081  3.6244  3.6246  3.6926  3.6941  3.7079  3.7083  3.7747  3.7750
  3.8040  3.8042  3.8652  3.8661  3.8666  3.8670  3.9190  3.9193  3.9877  3.9883
  3.9948  3.9952  4.0759  4.0761  4.0989  4.0991  4.1134  4.1135  4.1339  4.1345
  4.1921  4.1922  4.2145  4.2152  4.2607  4.2612  4.3133  4.3138  4.3341  4.3343
  4.4320  4.4324  4.4328  4.4331  4.4988  4.4992  4.5190  4.5195  4.5405  4.5408
  4.6501  4.6506  4.6726  4.6732  4.7498  4.7503  4.7900  4.7904  4.8151  4.8157
  4.8450  4.8461  4.8663  4.8675  4.9245  4.9249  4.9781  4.9790  5.0178  5.0180
  5.0619  5.0622  5.1307  5.1311  5.1433  5.1439  5.2372  5.2380  5.2682  5.2684
  5.3249  5.3257  5.3265  5.3274  5.4602  5.4609  5.4785  5.4791  5.5025  5.5036
  5.6206  5.6211  5.6527  5.6532  5.6573  5.6581  5.7279  5.7283  5.8011  5.8014
  5.8298  5.8301  5.8649  5.8654  5.8679  5.8682  5.9981  5.9988  6.0185  6.0189
  6.1087  6.1090  6.1100  6.1106  6.1908  6.1909  6.2004  6.2011  6.2569  6.2573
  6.3065  6.3071  6.3605  6.3608  6.3795  6.3803  6.4410  6.4417  6.4649  6.4656
  6.5410  6.5412  6.5711  6.5715  6.6208  6.6213  6.6846  6.6854  6.7528  6.7533
  6.7870  6.7875  6.8269  6.8274  6.8661  6.8673  6.8969  6.8971  6.9395  6.9400
  6.9863  6.9866  6.9890  6.9896  7.0900  7.0902  7.1463  7.1466  7.1929  7.1933
  7.2257  7.2262  7.3206  7.3213  7.3377  7.3386  7.4553  7.4561  7.4948  7.4953
  7.5203  7.5212  7.5872  7.5878  7.6988  7.6992  7.7454  7.7456  7.7789  7.7791
  7.8463  7.8468  7.9344  7.9346  8.0198  8.0200  8.1398  8.1403  8.2759  8.2766
  8.3418  8.3426  8.4122  8.4125  8.4618  8.4628  8.5356  8.5357  8.8623  8.8625
  8.9135  8.9138
   0.12500   0.00000   0.53944
 -1.5700 -1.5700 -1.5369 -1.5369 -1.5310 -1.5310 -1.5305 -1.5305 -1.1612 -1.1612
 -1.1609 -1.1609 -1.1519 -1.1519 -1.1482 -1.1481 -1.1452 -1.1452 -1.1443 -1.1443
 -1.1411 -1.1411 -1.1272 -1.1272 -1.1078 -1.1078 -1.1049 -1.1049 -0.6201 -0.6201
 -0.5283 -0.5283 -0.4365 -0.4365 -0.4090 -0.4090 -0.3535 -0.3535 -0.3505 -0.3505
 -0.3032 -0.3032 -0.2827 -0.2827 -0.2534 -0.2534 -0.2419 -0.2419 -0.2214 -0.2214
 -0.2207 -0.2207  0.5370  0.5370  0.6446  0.6446  0.7126  0.7126  0.7161  0.7161
  0.8998  0.8998  0.9239  0.9239  0.9583  0.9583  1.0057  1.0057  1.0474  1.0474
  1.1425  1.1426  1.1742  1.1742  1.2280  1.2280  1.2702  1.2702  1.3215  1.3215
  1.3591  1.3592  1.3631  1.3632  1.5179  1.5179  1.5326  1.5327  1.5820  1.5821
  1.7362  1.7362  1.7660  1.7660  1.8141  1.8141  1.8759  1.8760  1.9241  1.9242
  1.9486  1.9487  1.9988  1.9989  2.0589  2.0590  2.0673  2.0674  2.1607  2.1608
  2.2115  2.2115  2.2640  2.2641  2.3054  2.3055  2.3504  2.3505  2.3576  2.3577
  2.3931  2.3932  2.5001  2.5002  2.5196  2.5196  2.6471  2.6472  2.6726  2.6727
  2.7088  2.7089  2.7477  2.7478  2.8408  2.8409  2.8528  2.8531  2.8893  2.8895
  2.8952  2.8956  2.9403  2.9406  2.9487  2.9490  3.0046  3.0050  3.0190  3.0191
  3.1315  3.1316  3.1976  3.1978  3.2151  3.2156  3.2560  3.2564  3.2984  3.2988
  3.3199  3.3202  3.4253  3.4256  3.4643  3.4644  3.5158  3.5160  3.5296  3.5304
  3.6054  3.6059  3.6337  3.6340  3.6981  3.6996  3.7099  3.7102  3.7888  3.7892
  3.7983  3.7985  3.8595  3.8604  3.8636  3.8639  3.9172  3.9174  3.9916  3.9917
  3.9922  3.9922  4.0708  4.0710  4.0974  4.0977  4.1085  4.1085  4.1336  4.1342
  4.1827  4.1828  4.2122  4.2128  4.2628  4.2632  4.3140  4.3144  4.3389  4.3392
  4.4293  4.4299  4.4368  4.4371  4.4981  4.4986  4.5150  4.5154  4.5387  4.5390
  4.6631  4.6636  4.6771  4.6777  4.7473  4.7477  4.7854  4.7858  4.8169  4.8176
  4.8470  4.8482  4.8699  4.8710  4.9291  4.9295  4.9789  4.9798  5.0167  5.0169
  5.0577  5.0581  5.1295  5.1299  5.1355  5.1360  5.2425  5.2432  5.2675  5.2678
  5.3237  5.3243  5.3281  5.3290  5.4623  5.4630  5.4806  5.4811  5.5010  5.5020
  5.6362  5.6369  5.6569  5.6576  5.6580  5.6583  5.7227  5.7233  5.7966  5.7970
  5.8305  5.8307  5.8631  5.8636  5.8676  5.8679  5.9973  5.9980  6.0152  6.0155
  6.1039  6.1047  6.1107  6.1110  6.1891  6.1892  6.2046  6.2053  6.2583  6.2587
  6.3052  6.3057  6.3602  6.3605  6.3799  6.3805  6.4392  6.4399  6.4682  6.4689
  6.5482  6.5485  6.5751  6.5754  6.6188  6.6192  6.6821  6.6829  6.7531  6.7536
  6.7828  6.7832  6.8184  6.8190  6.8649  6.8661  6.8959  6.8961  6.9442  6.9446
  6.9939  6.9942  6.9965  6.9970  7.0894  7.0896  7.1449  7.1452  7.1936  7.1940
  7.2235  7.2241  7.3160  7.3167  7.3289  7.3299  7.4572  7.4580  7.4994  7.4999
  7.5288  7.5296  7.5953  7.5958  7.6943  7.6947  7.7451  7.7453  7.7822  7.7824
  7.8482  7.8487  7.9289  7.9291  8.0172  8.0174  8.1327  8.1331  8.2650  8.2657
  8.3475  8.3483  8.4147  8.4150  8.4687  8.4695  8.5384  8.5385  8.8587  8.8588
  8.9049  8.9051
   0.14583   0.00000   0.53944
 -1.5695 -1.5695 -1.5374 -1.5374 -1.5310 -1.5310 -1.5305 -1.5305 -1.1611 -1.1611
 -1.1609 -1.1608 -1.1517 -1.1517 -1.1482 -1.1482 -1.1451 -1.1451 -1.1445 -1.1444
 -1.1410 -1.1410 -1.1274 -1.1274 -1.1079 -1.1079 -1.1053 -1.1053 -0.6187 -0.6187
 -0.5307 -0.5307 -0.4361 -0.4361 -0.4081 -0.4081 -0.3513 -0.3513 -0.3492 -0.3492
 -0.3027 -0.3027 -0.2822 -0.2822 -0.2541 -0.2541 -0.2425 -0.2425 -0.2227 -0.2227
 -0.2222 -0.2222  0.5397  0.5397  0.6434  0.6434  0.7099  0.7099  0.7119  0.7119
  0.9001  0.9001  0.9266  0.9266  0.9612  0.9612  1.0057  1.0057  1.0489  1.0489
  1.1375  1.1375  1.1757  1.1757  1.2309  1.2309  1.2704  1.2704  1.3205  1.3205
  1.3569  1.3570  1.3610  1.3611  1.5182  1.5182  1.5344  1.5344  1.5821  1.5822
  1.7308  1.7308  1.7665  1.7665  1.8192  1.8192  1.8808  1.8809  1.9259  1.9260
  1.9503  1.9504  1.9930  1.9932  2.0579  2.0580  2.0647  2.0648  2.1527  2.1528
  2.2133  2.2133  2.2691  2.2691  2.3027  2.3027  2.3552  2.3553  2.3602  2.3603
  2.4034  2.4034  2.4965  2.4965  2.5224  2.5225  2.6436  2.6437  2.6663  2.6664
  2.7050  2.7051  2.7473  2.7474  2.8428  2.8429  2.8498  2.8501  2.8884  2.8886
  2.8953  2.8957  2.9416  2.9418  2.9453  2.9456  3.0077  3.0080  3.0239  3.0240
  3.1298  3.1300  3.1918  3.1919  3.2039  3.2043  3.2608  3.2611  3.3010  3.3014
  3.3269  3.3273  3.4205  3.4208  3.4545  3.4547  3.5161  3.5163  3.5317  3.5324
  3.6029  3.6033  3.6429  3.6431  3.7025  3.7038  3.7111  3.7114  3.7934  3.7936
  3.7998  3.8003  3.8566  3.8574  3.8605  3.8607  3.9156  3.9158  3.9887  3.9893
  3.9957  3.9961  4.0596  4.0599  4.0948  4.0951  4.1053  4.1054  4.1340  4.1347
  4.1758  4.1760  4.2101  4.2107  4.2652  4.2656  4.3111  4.3115  4.3444  4.3447
  4.4296  4.4301  4.4404  4.4406  4.4960  4.4964  4.5124  4.5127  4.5380  4.5383
  4.6736  4.6740  4.6826  4.6833  4.7474  4.7477  4.7808  4.7811  4.8169  4.8177
  4.8492  4.8504  4.8746  4.8756  4.9315  4.9318  4.9798  4.9807  5.0152  5.0156
  5.0538  5.0543  5.1288  5.1292  5.1295  5.1298  5.2479  5.2485  5.2657  5.2660
  5.3237  5.3242  5.3293  5.3304  5.4645  5.4652  5.4834  5.4840  5.4990  5.5000
  5.6472  5.6480  5.6574  5.6581  5.6677  5.6680  5.7173  5.7180  5.7920  5.7925
  5.8316  5.8318  5.8616  5.8622  5.8674  5.8678  5.9967  5.9973  6.0102  6.0103
  6.0983  6.0990  6.1130  6.1134  6.1869  6.1870  6.2082  6.2089  6.2591  6.2596
  6.3030  6.3036  6.3612  6.3616  6.3810  6.3816  6.4374  6.4382  6.4712  6.4719
  6.5542  6.5544  6.5789  6.5792  6.6188  6.6192  6.6799  6.6808  6.7512  6.7516
  6.7762  6.7766  6.8115  6.8121  6.8660  6.8670  6.8962  6.8964  6.9492  6.9495
  7.0016  7.0018  7.0029  7.0034  7.0893  7.0896  7.1430  7.1435  7.1940  7.1944
  7.2217  7.2223  7.3120  7.3128  7.3205  7.3215  7.4591  7.4599  7.5028  7.5034
  7.5371  7.5378  7.6049  7.6053  7.6902  7.6907  7.7454  7.7455  7.7851  7.7853
  7.8494  7.8498  7.9235  7.9238  8.0145  8.0146  8.1246  8.1250  8.2525  8.2532
  8.3534  8.3541  8.4171  8.4173  8.4771  8.4778  8.5419  8.5420  8.8543  8.8545
  8.8950  8.8952
   0.16667   0.00000   0.53944
 -1.5690 -1.5689 -1.5380 -1.5380 -1.5310 -1.5310 -1.5305 -1.5305 -1.1611 -1.1611
 -1.1608 -1.1608 -1.1515 -1.1515 -1.1482 -1.1482 -1.1450 -1.1450 -1.1446 -1.1446
 -1.1408 -1.1408 -1.1277 -1.1277 -1.1080 -1.1080 -1.1057 -1.1057 -0.6172 -0.6172
 -0.5333 -0.5333 -0.4355 -0.4355 -0.4072 -0.4072 -0.3488 -0.3488 -0.3477 -0.3477
 -0.3021 -0.3021 -0.2818 -0.2818 -0.2551 -0.2551 -0.2433 -0.2433 -0.2249 -0.2249
 -0.2230 -0.2230  0.5428  0.5428  0.6420  0.6420  0.7070  0.7070  0.7073  0.7073
  0.9004  0.9004  0.9292  0.9292  0.9645  0.9645  1.0059  1.0059  1.0506  1.0506
  1.1324  1.1324  1.1775  1.1775  1.2335  1.2335  1.2707  1.2708  1.3193  1.3194
  1.3547  1.3547  1.3589  1.3589  1.5184  1.5185  1.5361  1.5361  1.5825  1.5826
  1.7245  1.7246  1.7670  1.7670  1.8256  1.8256  1.8863  1.8863  1.9265  1.9266
  1.9522  1.9524  1.9875  1.9875  2.0576  2.0577  2.0620  2.0620  2.1453  2.1454
  2.2156  2.2156  2.2744  2.2745  2.2995  2.2996  2.3528  2.3529  2.3698  2.3699
  2.4142  2.4143  2.4917  2.4917  2.5248  2.5248  2.6400  2.6401  2.6598  2.6599
  2.7018  2.7019  2.7475  2.7476  2.8442  2.8443  2.8466  2.8469  2.8868  2.8869
  2.8955  2.8958  2.9409  2.9411  2.9421  2.9423  3.0101  3.0104  3.0287  3.0288
  3.1291  3.1293  3.1860  3.1861  3.1954  3.1957  3.2665  3.2668  3.3035  3.3038
  3.3343  3.3347  3.4169  3.4172  3.4447  3.4449  3.5181  3.5184  3.5339  3.5346
  3.6003  3.6006  3.6516  3.6518  3.7052  3.7064  3.7110  3.7113  3.7901  3.7902
  3.8058  3.8066  3.8572  3.8574  3.8577  3.8583  3.9148  3.9149  3.9857  3.9863
  3.9998  4.0000  4.0448  4.0451  4.0911  4.0915  4.1026  4.1028  4.1350  4.1358
  4.1714  4.1716  4.2082  4.2088  4.2674  4.2679  4.3048  4.3051  4.3504  4.3507
  4.4326  4.4330  4.4430  4.4433  4.4925  4.4929  4.5114  4.5117  4.5391  4.5394
  4.6803  4.6809  4.6888  4.6894  4.7507  4.7509  4.7760  4.7763  4.8151  4.8159
  4.8511  4.8522  4.8800  4.8810  4.9317  4.9319  4.9808  4.9818  5.0135  5.0139
  5.0508  5.0514  5.1239  5.1245  5.1300  5.1304  5.2532  5.2537  5.2630  5.2633
  5.3249  5.3253  5.3301  5.3313  5.4663  5.4669  5.4868  5.4874  5.4972  5.4982
  5.6534  5.6541  5.6582  5.6589  5.6814  5.6818  5.7122  5.7129  5.7874  5.7879
  5.8330  5.8331  5.8608  5.8613  5.8678  5.8681  5.9962  5.9968  6.0033  6.0035
  6.0931  6.0938  6.1156  6.1160  6.1841  6.1842  6.2109  6.2117  6.2595  6.2599
  6.3002  6.3007  6.3636  6.3639  6.3827  6.3833  6.4360  6.4368  6.4741  6.4748
  6.5579  6.5582  6.5821  6.5824  6.6217  6.6220  6.6783  6.6791  6.7469  6.7473
  6.7678  6.7682  6.8064  6.8070  6.8687  6.8695  6.8980  6.8982  6.9546  6.9549
  7.0072  7.0077  7.0097  7.0100  7.0901  7.0904  7.1408  7.1414  7.1941  7.1945
  7.2203  7.2209  7.3089  7.3096  7.3129  7.3137  7.4609  7.4618  7.5048  7.5056
  7.5448  7.5455  7.6155  7.6159  7.6868  7.6873  7.7463  7.7464  7.7876  7.7877
  7.8495  7.8499  7.9185  7.9189  8.0117  8.0118  8.1156  8.1161  8.2384  8.2390
  8.3593  8.3600  8.4191  8.4193  8.4869  8.4874  8.5461  8.5462  8.8494  8.8495
  8.8841  8.8843
   0.18750   0.00000   0.53944
 -1.5683 -1.5683 -1.5386 -1.5386 -1.5310 -1.5310 -1.5305 -1.5305 -1.1610 -1.1610
 -1.1607 -1.1607 -1.1512 -1.1512 -1.1483 -1.1482 -1.1449 -1.1449 -1.1448 -1.1448
 -1.1407 -1.1407 -1.1280 -1.1280 -1.1082 -1.1081 -1.1062 -1.1061 -0.6155 -0.6155
 -0.5361 -0.5361 -0.4348 -0.4348 -0.4064 -0.4064 -0.3463 -0.3463 -0.3460 -0.3460
 -0.3013 -0.3013 -0.2814 -0.2814 -0.2561 -0.2561 -0.2442 -0.2442 -0.2272 -0.2272
 -0.2240 -0.2240  0.5462  0.5462  0.6404  0.6404  0.7025  0.7026  0.7040  0.7040
  0.9007  0.9007  0.9316  0.9316  0.9680  0.9680  1.0063  1.0063  1.0523  1.0524
  1.1273  1.1274  1.1794  1.1794  1.2357  1.2357  1.2713  1.2713  1.3180  1.3181
  1.3525  1.3525  1.3566  1.3567  1.5186  1.5186  1.5377  1.5377  1.5833  1.5834
  1.7176  1.7176  1.7675  1.7676  1.8330  1.8330  1.8923  1.8924  1.9256  1.9257
  1.9543  1.9544  1.9825  1.9825  2.0582  2.0582  2.0591  2.0592  2.1388  2.1389
  2.2183  2.2183  2.2800  2.2800  2.2962  2.2962  2.3505  2.3505  2.3789  2.3789
  2.4252  2.4252  2.4858  2.4858  2.5263  2.5264  2.6368  2.6369  2.6533  2.6534
  2.6992  2.6993  2.7482  2.7483  2.8434  2.8437  2.8451  2.8452  2.8844  2.8845
  2.8958  2.8961  2.9358  2.9361  2.9419  2.9421  3.0113  3.0115  3.0327  3.0328
  3.1288  3.1290  3.1813  3.1814  3.1898  3.1901  3.2728  3.2731  3.3061  3.3063
  3.3419  3.3423  3.4150  3.4153  3.4359  3.4360  3.5207  3.5211  3.5359  3.5365
  3.5978  3.5981  3.6597  3.6599  3.7059  3.7070  3.7094  3.7097  3.7885  3.7886
  3.8071  3.8082  3.8540  3.8541  3.8611  3.8616  3.9153  3.9154  3.9820  3.9826
  4.0037  4.0038  4.0296  4.0298  4.0868  4.0873  4.0995  4.0997  4.1363  4.1371
  4.1691  4.1693  4.2063  4.2070  4.2694  4.2700  4.2964  4.2967  4.3566  4.3570
  4.4372  4.4376  4.4451  4.4453  4.4879  4.4883  4.5122  4.5124  4.5424  4.5426
  4.6836  4.6842  4.6950  4.6955  4.7564  4.7566  4.7714  4.7716  4.8116  4.8125
  4.8521  4.8532  4.8860  4.8869  4.9302  4.9304  4.9819  4.9829  5.0118  5.0122
  5.0494  5.0500  5.1202  5.1208  5.1317  5.1321  5.2579  5.2583  5.2600  5.2602
  5.3270  5.3273  5.3304  5.3317  5.4666  5.4670  5.4906  5.4913  5.4972  5.4982
  5.6577  5.6583  5.6591  5.6597  5.6947  5.6953  5.7080  5.7088  5.7829  5.7834
  5.8342  5.8343  5.8611  5.8617  5.8695  5.8698  5.9948  5.9950  5.9959  5.9964
  6.0887  6.0894  6.1180  6.1184  6.1806  6.1808  6.2128  6.2136  6.2597  6.2601
  6.2972  6.2977  6.3666  6.3669  6.3848  6.3853  6.4348  6.4357  6.4768  6.4776
  6.5592  6.5596  6.5842  6.5845  6.6275  6.6276  6.6770  6.6778  6.7410  6.7413
  6.7589  6.7591  6.8027  6.8032  6.8723  6.8730  6.9015  6.9018  6.9604  6.9606
  7.0106  7.0112  7.0169  7.0171  7.0919  7.0922  7.1384  7.1390  7.1938  7.1943
  7.2195  7.2201  7.3054  7.3061  7.3075  7.3081  7.4625  7.4633  7.5056  7.5065
  7.5521  7.5527  7.6267  7.6271  7.6840  7.6846  7.7477  7.7478  7.7896  7.7897
  7.8482  7.8486  7.9147  7.9152  8.0090  8.0091  8.1061  8.1065  8.2228  8.2234
  8.3652  8.3659  8.4207  8.4209  8.4977  8.4981  8.5510  8.5511  8.8437  8.8439
  8.8724  8.8725
   0.20833   0.00000   0.53944
 -1.5676 -1.5676 -1.5392 -1.5392 -1.5309 -1.5309 -1.5305 -1.5305 -1.1610 -1.1610
 -1.1607 -1.1606 -1.1510 -1.1509 -1.1483 -1.1483 -1.1450 -1.1450 -1.1448 -1.1448
 -1.1405 -1.1405 -1.1283 -1.1283 -1.1083 -1.1083 -1.1066 -1.1066 -0.6137 -0.6137
 -0.5390 -0.5390 -0.4339 -0.4339 -0.4056 -0.4056 -0.3448 -0.3448 -0.3431 -0.3430
 -0.3005 -0.3005 -0.2812 -0.2812 -0.2572 -0.2572 -0.2452 -0.2452 -0.2294 -0.2294
 -0.2250 -0.2250  0.5499  0.5499  0.6386  0.6386  0.6977  0.6977  0.7008  0.7008
  0.9010  0.9010  0.9336  0.9336  0.9718  0.9718  1.0069  1.0069  1.0541  1.0541
  1.1223  1.1224  1.1815  1.1816  1.2374  1.2374  1.2720  1.2720  1.3166  1.3166
  1.3504  1.3504  1.3545  1.3545  1.5186  1.5187  1.5392  1.5392  1.5844  1.5845
  1.7102  1.7102  1.7682  1.7683  1.8412  1.8413  1.8988  1.8989  1.9230  1.9230
  1.9563  1.9565  1.9784  1.9784  2.0564  2.0565  2.0595  2.0595  2.1335  2.1336
  2.2214  2.2214  2.2854  2.2855  2.2927  2.2928  2.3484  2.3484  2.3872  2.3872
  2.4356  2.4356  2.4788  2.4788  2.5271  2.5271  2.6345  2.6346  2.6468  2.6469
  2.6971  2.6972  2.7492  2.7493  2.8404  2.8406  2.8454  2.8455  2.8810  2.8811
  2.8963  2.8966  2.9307  2.9309  2.9414  2.9415  3.0108  3.0109  3.0354  3.0355
  3.1275  3.1277  3.1793  3.1795  3.1872  3.1875  3.2791  3.2794  3.3093  3.3094
  3.3495  3.3499  3.4149  3.4153  3.4285  3.4286  3.5233  3.5237  3.5375  3.5380
  3.5957  3.5960  3.6667  3.6670  3.7045  3.7053  3.7068  3.7072  3.7885  3.7886
  3.8058  3.8071  3.8510  3.8511  3.8642  3.8647  3.9171  3.9173  3.9762  3.9768
  4.0071  4.0073  4.0174  4.0176  4.0822  4.0827  4.0957  4.0960  4.1374  4.1382
  4.1683  4.1685  4.2042  4.2048  4.2711  4.2717  4.2875  4.2877  4.3624  4.3628
  4.4422  4.4425  4.4473  4.4475  4.4823  4.4828  4.5144  4.5146  4.5480  4.5482
  4.6845  4.6853  4.7008  4.7013  4.7629  4.7632  4.7669  4.7672  4.8069  4.8078
  4.8517  4.8527  4.8922  4.8930  4.9281  4.9284  4.9830  4.9840  5.0101  5.0106
  5.0500  5.0508  5.1175  5.1181  5.1341  5.1346  5.2568  5.2570  5.2622  5.2625
  5.3295  5.3298  5.3303  5.3314  5.4642  5.4645  5.4947  5.4954  5.5004  5.5014
  5.6581  5.6587  5.6623  5.6630  5.7049  5.7052  5.7065  5.7067  5.7786  5.7791
  5.8346  5.8348  5.8633  5.8639  5.8731  5.8733  5.9850  5.9854  5.9955  5.9960
  6.0852  6.0859  6.1197  6.1201  6.1767  6.1768  6.2141  6.2148  6.2598  6.2603
  6.2945  6.2950  6.3697  6.3699  6.3869  6.3874  6.4341  6.4352  6.4794  6.4802
  6.5581  6.5587  6.5849  6.5851  6.6355  6.6356  6.6754  6.6762  6.7343  6.7346
  6.7505  6.7507  6.7999  6.8003  6.8760  6.8766  6.9067  6.9070  6.9667  6.9669
  7.0127  7.0133  7.0233  7.0236  7.0945  7.0949  7.1359  7.1365  7.1934  7.1939
  7.2194  7.2200  7.3000  7.3008  7.3057  7.3063  7.4636  7.4644  7.5054  7.5062
  7.5590  7.5595  7.6381  7.6384  7.6819  7.6826  7.7494  7.7496  7.7912  7.7913
  7.8452  7.8456  7.9123  7.9129  8.0065  8.0066  8.0960  8.0964  8.2060  8.2066
  8.3711  8.3718  8.4216  8.4218  8.5093  8.5096  8.5565  8.5566  8.8374  8.8375
  8.8602  8.8603
   0.22917   0.00000   0.53944
 -1.5669 -1.5669 -1.5400 -1.5400 -1.5309 -1.5309 -1.5305 -1.5305 -1.1609 -1.1609
 -1.1606 -1.1606 -1.1507 -1.1506 -1.1483 -1.1483 -1.1452 -1.1452 -1.1447 -1.1447
 -1.1404 -1.1403 -1.1287 -1.1287 -1.1084 -1.1084 -1.1071 -1.1071 -0.6118 -0.6118
 -0.5420 -0.5420 -0.4328 -0.4328 -0.4048 -0.4048 -0.3433 -0.3433 -0.3400 -0.3400
 -0.2995 -0.2995 -0.2812 -0.2812 -0.2584 -0.2584 -0.2463 -0.2463 -0.2316 -0.2316
 -0.2260 -0.2260  0.5538  0.5538  0.6366  0.6367  0.6929  0.6929  0.6976  0.6976
  0.9014  0.9014  0.9352  0.9352  0.9758  0.9758  1.0077  1.0077  1.0559  1.0559
  1.1175  1.1175  1.1839  1.1839  1.2386  1.2386  1.2728  1.2729  1.3150  1.3151
  1.3484  1.3485  1.3524  1.3525  1.5187  1.5188  1.5405  1.5405  1.5858  1.5859
  1.7025  1.7026  1.7691  1.7692  1.8499  1.8499  1.9057  1.9057  1.9190  1.9190
  1.9584  1.9585  1.9753  1.9753  2.0541  2.0541  2.0612  2.0613  2.1297  2.1298
  2.2248  2.2248  2.2894  2.2894  2.2904  2.2904  2.3467  2.3468  2.3944  2.3945
  2.4447  2.4447  2.4711  2.4711  2.5274  2.5275  2.6336  2.6336  2.6401  2.6402
  2.6956  2.6956  2.7502  2.7503  2.8378  2.8380  2.8451  2.8452  2.8768  2.8769
  2.8972  2.8974  2.9259  2.9261  2.9405  2.9407  3.0086  3.0087  3.0365  3.0366
  3.1237  3.1239  3.1816  3.1817  3.1875  3.1876  3.2847  3.2851  3.3137  3.3138
  3.3568  3.3573  3.4169  3.4174  3.4226  3.4228  3.5253  3.5258  3.5385  3.5389
  3.5942  3.5944  3.6721  3.6724  3.7010  3.7016  3.7043  3.7048  3.7893  3.7894
  3.8028  3.8042  3.8484  3.8486  3.8655  3.8659  3.9196  3.9198  3.9671  3.9675
  4.0097  4.0100  4.0111  4.0116  4.0776  4.0782  4.0915  4.0920  4.1379  4.1387
  4.1684  4.1686  4.2015  4.2021  4.2727  4.2734  4.2795  4.2799  4.3672  4.3676
  4.4464  4.4467  4.4501  4.4504  4.4763  4.4768  4.5178  4.5181  4.5557  4.5560
  4.6844  4.6853  4.7056  4.7059  4.7626  4.7631  4.7685  4.7690  4.8016  4.8024
  4.8496  4.8504  4.8984  4.8992  4.9265  4.9268  4.9840  4.9851  5.0085  5.0089
  5.0531  5.0539  5.1154  5.1160  5.1370  5.1375  5.2543  5.2546  5.2653  5.2655
  5.3288  5.3302  5.3328  5.3330  5.4595  5.4597  5.4987  5.4995  5.5070  5.5081
  5.6563  5.6569  5.6662  5.6669  5.7044  5.7051  5.7130  5.7137  5.7748  5.7753
  5.8341  5.8343  5.8676  5.8682  5.8788  5.8790  5.9743  5.9747  5.9951  5.9955
  6.0826  6.0832  6.1203  6.1207  6.1724  6.1725  6.2147  6.2155  6.2600  6.2605
  6.2925  6.2930  6.3720  6.3722  6.3890  6.3895  6.4341  6.4352  6.4818  6.4826
  6.5553  6.5559  6.5839  6.5841  6.6448  6.6449  6.6727  6.6735  6.7280  6.7284
  6.7441  6.7443  6.7974  6.7977  6.8792  6.8798  6.9134  6.9137  6.9736  6.9737
  7.0140  7.0146  7.0289  7.0291  7.0979  7.0983  7.1334  7.1340  7.1932  7.1936
  7.2200  7.2206  7.2957  7.2964  7.3048  7.3054  7.4641  7.4649  7.5042  7.5051
  7.5657  7.5661  7.6491  7.6494  7.6802  7.6810  7.7513  7.7516  7.7924  7.7925
  7.8407  7.8410  7.9117  7.9124  8.0042  8.0043  8.0856  8.0860  8.1883  8.1889
  8.3770  8.3776  8.4220  8.4222  8.5214  8.5217  8.5626  8.5627  8.8300  8.8302
  8.8480  8.8481
   0.25000   0.00000   0.53944
 -1.5661 -1.5661 -1.5408 -1.5408 -1.5309 -1.5309 -1.5305 -1.5305 -1.1609 -1.1609
 -1.1605 -1.1605 -1.1503 -1.1503 -1.1483 -1.1483 -1.1454 -1.1454 -1.1446 -1.1446
 -1.1402 -1.1402 -1.1292 -1.1292 -1.1086 -1.1086 -1.1075 -1.1075 -0.6097 -0.6097
 -0.5450 -0.5450 -0.4315 -0.4315 -0.4041 -0.4041 -0.3418 -0.3418 -0.3368 -0.3368
 -0.2984 -0.2984 -0.2815 -0.2815 -0.2595 -0.2595 -0.2476 -0.2476 -0.2336 -0.2336
 -0.2271 -0.2271  0.5579  0.5579  0.6345  0.6345  0.6882  0.6882  0.6944  0.6944
  0.9019  0.9019  0.9362  0.9362  0.9799  0.9800  1.0088  1.0089  1.0577  1.0577
  1.1128  1.1128  1.1864  1.1864  1.2394  1.2394  1.2738  1.2739  1.3133  1.3134
  1.3466  1.3467  1.3505  1.3506  1.5189  1.5189  1.5415  1.5416  1.5875  1.5876
  1.6946  1.6947  1.7702  1.7702  1.8582  1.8582  1.9128  1.9128  1.9145  1.9146
  1.9603  1.9604  1.9730  1.9730  2.0523  2.0523  2.0631  2.0632  2.1278  2.1279
  2.2283  2.2283  2.2863  2.2864  2.2944  2.2945  2.3458  2.3458  2.4005  2.4005
  2.4516  2.4516  2.4630  2.4630  2.5282  2.5282  2.6331  2.6332  2.6339  2.6340
  2.6947  2.6947  2.7509  2.7510  2.8361  2.8362  2.8439  2.8439  2.8722  2.8722
  2.8986  2.8988  2.9220  2.9221  2.9396  2.9397  3.0050  3.0050  3.0359  3.0360
  3.1170  3.1172  3.1881  3.1882  3.1901  3.1902  3.2893  3.2897  3.3198  3.3199
  3.3636  3.3641  3.4185  3.4186  3.4209  3.4214  3.5265  3.5270  3.5388  3.5392
  3.5932  3.5934  3.6746  3.6750  3.6957  3.6961  3.7035  3.7041  3.7901  3.7903
  3.7983  3.7999  3.8467  3.8468  3.8649  3.8652  3.9209  3.9211  3.9567  3.9570
  4.0103  4.0108  4.0110  4.0115  4.0736  4.0743  4.0876  4.0882  4.1377  4.1385
  4.1689  4.1691  4.1980  4.1986  4.2739  4.2742  4.2745  4.2751  4.3703  4.3707
  4.4493  4.4495  4.4541  4.4544  4.4703  4.4708  4.5222  4.5225  4.5651  4.5655
  4.6842  4.6851  4.7087  4.7091  4.7587  4.7594  4.7713  4.7718  4.7968  4.7974
  4.8461  4.8467  4.9046  4.9053  4.9260  4.9264  4.9851  4.9862  5.0069  5.0073
  5.0583  5.0592  5.1137  5.1142  5.1401  5.1406  5.2529  5.2531  5.2672  5.2674
  5.3271  5.3284  5.3360  5.3361  5.4535  5.4537  5.5025  5.5034  5.5160  5.5171
  5.6535  5.6542  5.6697  5.6704  5.7046  5.7053  5.7167  5.7175  5.7722  5.7727
  5.8328  5.8331  5.8738  5.8743  5.8862  5.8864  5.9632  5.9637  5.9948  5.9951
  6.0807  6.0812  6.1196  6.1201  6.1684  6.1684  6.2150  6.2158  6.2603  6.2608
  6.2913  6.2918  6.3731  6.3733  6.3909  6.3914  6.4349  6.4361  6.4839  6.4848
  6.5510  6.5517  6.5811  6.5812  6.6543  6.6545  6.6683  6.6690  6.7231  6.7235
  6.7408  6.7411  6.7952  6.7955  6.8816  6.8821  6.9211  6.9215  6.9808  6.9809
  7.0149  7.0154  7.0334  7.0336  7.1019  7.1024  7.1310  7.1317  7.1932  7.1937
  7.2213  7.2219  7.2927  7.2934  7.3043  7.3047  7.4639  7.4648  7.5022  7.5032
  7.5724  7.5727  7.6592  7.6596  7.6790  7.6798  7.7532  7.7536  7.7935  7.7936
  7.8348  7.8352  7.9128  7.9136  8.0021  8.0022  8.0750  8.0755  8.1700  8.1705
  8.3827  8.3834  8.4219  8.4221  8.5338  8.5340  8.5690  8.5691  8.8214  8.8215
  8.8365  8.8366
   0.27083   0.00000   0.53944
 -1.5652 -1.5652 -1.5416 -1.5416 -1.5309 -1.5309 -1.5305 -1.5305 -1.1608 -1.1608
 -1.1605 -1.1604 -1.1500 -1.1500 -1.1483 -1.1483 -1.1456 -1.1455 -1.1446 -1.1445
 -1.1400 -1.1400 -1.1296 -1.1296 -1.1087 -1.1087 -1.1079 -1.1079 -0.6076 -0.6076
 -0.5481 -0.5481 -0.4301 -0.4301 -0.4036 -0.4035 -0.3404 -0.3404 -0.3336 -0.3336
 -0.2972 -0.2972 -0.2823 -0.2823 -0.2605 -0.2605 -0.2489 -0.2489 -0.2354 -0.2354
 -0.2282 -0.2282  0.5621  0.5621  0.6322  0.6322  0.6837  0.6837  0.6912  0.6912
  0.9024  0.9024  0.9366  0.9366  0.9841  0.9841  1.0102  1.0102  1.0594  1.0594
  1.1083  1.1083  1.1892  1.1892  1.2398  1.2398  1.2749  1.2750  1.3115  1.3116
  1.3451  1.3451  1.3488  1.3488  1.5191  1.5192  1.5424  1.5424  1.5893  1.5894
  1.6867  1.6868  1.7715  1.7715  1.8650  1.8651  1.9110  1.9111  1.9200  1.9200
  1.9619  1.9620  1.9713  1.9713  2.0513  2.0513  2.0647  2.0648  2.1280  2.1281
  2.2317  2.2317  2.2836  2.2836  2.2970  2.2970  2.3460  2.3461  2.4050  2.4050
  2.4548  2.4548  2.4556  2.4556  2.5303  2.5303  2.6257  2.6258  2.6355  2.6355
  2.6944  2.6945  2.7510  2.7510  2.8353  2.8354  2.8411  2.8412  2.8678  2.8678
  2.9007  2.9008  2.9190  2.9191  2.9385  2.9386  3.0003  3.0003  3.0338  3.0339
  3.1083  3.1085  3.1948  3.1949  3.1974  3.1974  3.2930  3.2934  3.3275  3.3277
  3.3696  3.3702  3.4160  3.4162  3.4267  3.4273  3.5269  3.5273  3.5385  3.5388
  3.5930  3.5932  3.6740  3.6743  3.6889  3.6893  3.7053  3.7059  3.7902  3.7904
  3.7922  3.7938  3.8459  3.8460  3.8622  3.8625  3.9191  3.9194  3.9497  3.9499
  4.0103  4.0109  4.0122  4.0128  4.0708  4.0715  4.0847  4.0853  4.1366  4.1374
  4.1695  4.1697  4.1940  4.1945  4.2710  4.2713  4.2765  4.2772  4.3717  4.3721
  4.4495  4.4497  4.4593  4.4597  4.4657  4.4662  4.5274  4.5278  4.5755  4.5760
  4.6843  4.6852  4.7098  4.7103  4.7552  4.7561  4.7695  4.7703  4.7942  4.7947
  4.8422  4.8426  4.9106  4.9113  4.9266  4.9271  4.9865  4.9875  5.0052  5.0055
  5.0653  5.0662  5.1122  5.1127  5.1431  5.1437  5.2529  5.2532  5.2677  5.2680
  5.3248  5.3259  5.3391  5.3393  5.4470  5.4472  5.5059  5.5068  5.5260  5.5272
  5.6506  5.6512  5.6725  5.6732  5.7051  5.7058  5.7173  5.7180  5.7714  5.7720
  5.8311  5.8314  5.8811  5.8814  5.8943  5.8945  5.9526  5.9531  5.9947  5.9950
  6.0792  6.0797  6.1177  6.1181  6.1648  6.1649  6.2150  6.2158  6.2607  6.2613
  6.2908  6.2913  6.3728  6.3730  6.3924  6.3929  6.4368  6.4380  6.4856  6.4866
  6.5454  6.5461  6.5764  6.5765  6.6621  6.6625  6.6631  6.6633  6.7206  6.7211
  6.7407  6.7410  6.7934  6.7937  6.8830  6.8835  6.9296  6.9300  6.9881  6.9882
  7.0155  7.0161  7.0371  7.0373  7.1066  7.1070  7.1287  7.1295  7.1938  7.1942
  7.2232  7.2238  7.2911  7.2917  7.3037  7.3042  7.4632  7.4639  7.4997  7.5007
  7.5793  7.5796  7.6680  7.6683  7.6780  7.6789  7.7550  7.7554  7.7945  7.7946
  7.8282  7.8285  7.9154  7.9163  8.0003  8.0004  8.0645  8.0650  8.1512  8.1519
  8.3883  8.3889  8.4213  8.4215  8.5460  8.5462  8.5755  8.5756  8.8110  8.8111
  8.8265  8.8267
   0.29167   0.00000   0.53944
 -1.5643 -1.5643 -1.5425 -1.5425 -1.5309 -1.5309 -1.5305 -1.5305 -1.1608 -1.1607
 -1.1604 -1.1604 -1.1496 -1.1496 -1.1483 -1.1483 -1.1457 -1.1457 -1.1445 -1.1445
 -1.1398 -1.1398 -1.1302 -1.1302 -1.1089 -1.1089 -1.1083 -1.1083 -0.6054 -0.6054
 -0.5513 -0.5513 -0.4284 -0.4284 -0.4031 -0.4031 -0.3391 -0.3391 -0.3304 -0.3304
 -0.2960 -0.2960 -0.2836 -0.2836 -0.2612 -0.2612 -0.2504 -0.2503 -0.2370 -0.2370
 -0.2294 -0.2293  0.5663  0.5664  0.6298  0.6298  0.6794  0.6794  0.6880  0.6880
  0.9031  0.9031  0.9365  0.9365  0.9883  0.9883  1.0118  1.0118  1.0610  1.0610
  1.1040  1.1040  1.1921  1.1921  1.2398  1.2398  1.2761  1.2761  1.3096  1.3096
  1.3437  1.3438  1.3473  1.3473  1.5195  1.5196  1.5429  1.5429  1.5914  1.5914
  1.6789  1.6790  1.7731  1.7731  1.8684  1.8684  1.9107  1.9107  1.9271  1.9271
  1.9632  1.9633  1.9700  1.9700  2.0514  2.0514  2.0657  2.0657  2.1305  2.1306
  2.2347  2.2348  2.2812  2.2813  2.2977  2.2977  2.3478  2.3479  2.4076  2.4076
  2.4470  2.4470  2.4565  2.4565  2.5343  2.5344  2.6179  2.6179  2.6379  2.6380
  2.6946  2.6947  2.7503  2.7504  2.8357  2.8358  2.8362  2.8363  2.8647  2.8647
  2.9034  2.9035  2.9170  2.9170  2.9374  2.9375  2.9949  2.9949  3.0303  3.0304
  3.0985  3.0986  3.2011  3.2012  3.2082  3.2082  3.2965  3.2969  3.3363  3.3365
  3.3747  3.3753  3.4151  3.4154  3.4343  3.4350  3.5264  3.5269  3.5375  3.5378
  3.5933  3.5934  3.6715  3.6718  3.6810  3.6814  3.7084  3.7091  3.7846  3.7862
  3.7894  3.7896  3.8460  3.8462  3.8570  3.8574  3.9141  3.9145  3.9479  3.9481
  4.0072  4.0080  4.0145  4.0150  4.0694  4.0702  4.0836  4.0843  4.1349  4.1356
  4.1699  4.1701  4.1898  4.1902  4.2708  4.2711  4.2790  4.2796  4.3715  4.3718
  4.4459  4.4464  4.4632  4.4636  4.4658  4.4661  4.5334  4.5338  4.5862  4.5868
  4.6848  4.6857  4.7087  4.7094  4.7518  4.7529  4.7636  4.7645  4.7938  4.7944
  4.8391  4.8393  4.9166  4.9171  4.9278  4.9283  4.9881  4.9890  5.0033  5.0037
  5.0732  5.0742  5.1109  5.1114  5.1459  5.1465  5.2549  5.2552  5.2668  5.2673
  5.3222  5.3233  5.3421  5.3423  5.4407  5.4409  5.5088  5.5097  5.5358  5.5371
  5.6486  5.6493  5.6739  5.6746  5.7051  5.7057  5.7160  5.7166  5.7730  5.7737
  5.8292  5.8295  5.8885  5.8887  5.9019  5.9021  5.9436  5.9442  5.9950  5.9952
  6.0780  6.0784  6.1147  6.1150  6.1621  6.1623  6.2147  6.2156  6.2613  6.2619
  6.2906  6.2911  6.3712  6.3715  6.3935  6.3940  6.4398  6.4410  6.4868  6.4879
  6.5387  6.5394  6.5698  6.5699  6.6554  6.6561  6.6685  6.6689  6.7216  6.7222
  6.7432  6.7435  6.7923  6.7926  6.8835  6.8839  6.9381  6.9386  6.9947  6.9948
  7.0163  7.0168  7.0407  7.0409  7.1120  7.1125  7.1265  7.1272  7.1950  7.1954
  7.2256  7.2262  7.2908  7.2913  7.3030  7.3034  7.4618  7.4625  7.4969  7.4979
  7.5866  7.5869  7.6743  7.6747  7.6777  7.6784  7.7566  7.7571  7.7955  7.7957
  7.8211  7.8215  7.9193  7.9202  7.9986  7.9986  8.0543  8.0548  8.1325  8.1332
  8.3937  8.3943  8.4205  8.4207  8.5580  8.5581  8.5820  8.5821  8.7995  8.7995
  8.8178  8.8180
   0.31250   0.00000   0.53944
 -1.5634 -1.5634 -1.5435 -1.5434 -1.5308 -1.5308 -1.5305 -1.5305 -1.1607 -1.1607
 -1.1604 -1.1603 -1.1492 -1.1492 -1.1483 -1.1483 -1.1459 -1.1459 -1.1444 -1.1444
 -1.1396 -1.1396 -1.1308 -1.1308 -1.1090 -1.1090 -1.1087 -1.1087 -0.6031 -0.6031
 -0.5544 -0.5544 -0.4266 -0.4266 -0.4028 -0.4027 -0.3378 -0.3378 -0.3273 -0.3273
 -0.2947 -0.2947 -0.2854 -0.2854 -0.2616 -0.2616 -0.2519 -0.2519 -0.2384 -0.2384
 -0.2305 -0.2305  0.5707  0.5707  0.6273  0.6273  0.6754  0.6754  0.6849  0.6849
  0.9039  0.9039  0.9358  0.9358  0.9925  0.9925  1.0135  1.0135  1.0625  1.0625
  1.0999  1.0999  1.1952  1.1952  1.2395  1.2395  1.2772  1.2773  1.3076  1.3076
  1.3426  1.3426  1.3460  1.3460  1.5201  1.5201  1.5431  1.5431  1.5935  1.5935
  1.6713  1.6713  1.7749  1.7750  1.8671  1.8671  1.9146  1.9146  1.9339  1.9339
  1.9642  1.9642  1.9693  1.9693  2.0527  2.0527  2.0661  2.0662  2.1349  2.1349
  2.2370  2.2370  2.2795  2.2795  2.2966  2.2966  2.3512  2.3512  2.4081  2.4081
  2.4396  2.4396  2.4551  2.4551  2.5402  2.5402  2.6098  2.6099  2.6409  2.6410
  2.6951  2.6951  2.7491  2.7491  2.8292  2.8292  2.8374  2.8374  2.8632  2.8632
  2.9070  2.9070  2.9158  2.9158  2.9363  2.9364  2.9890  2.9891  3.0258  3.0259
  3.0881  3.0882  3.2085  3.2086  3.2195  3.2196  3.3002  3.3006  3.3457  3.3459
  3.3786  3.3793  3.4156  3.4159  3.4432  3.4439  3.5255  3.5259  3.5361  3.5364
  3.5938  3.5939  3.6685  3.6688  3.6724  3.6729  3.7116  3.7123  3.7759  3.7774
  3.7876  3.7879  3.8470  3.8473  3.8493  3.8497  3.9084  3.9090  3.9495  3.9497
  4.0018  4.0026  4.0159  4.0165  4.0697  4.0705  4.0849  4.0855  4.1327  4.1333
  4.1702  4.1703  4.1858  4.1862  4.2726  4.2729  4.2818  4.2825  4.3701  4.3704
  4.4400  4.4406  4.4627  4.4633  4.4721  4.4724  4.5402  4.5405  4.5963  4.5970
  4.6855  4.6864  4.7059  4.7066  4.7483  4.7493  4.7558  4.7567  4.7942  4.7949
  4.8377  4.8380  4.9222  4.9227  4.9291  4.9296  4.9899  4.9908  5.0012  5.0016
  5.0812  5.0823  5.1097  5.1103  5.1487  5.1492  5.2589  5.2592  5.2644  5.2650
  5.3198  5.3207  5.3449  5.3451  5.4348  5.4350  5.5111  5.5120  5.5441  5.5455
  5.6485  5.6492  5.6732  5.6738  5.7040  5.7045  5.7142  5.7148  5.7769  5.7776
  5.8272  5.8274  5.8943  5.8947  5.9079  5.9081  5.9383  5.9387  5.9956  5.9959
  6.0770  6.0775  6.1108  6.1111  6.1607  6.1610  6.2144  6.2152  6.2622  6.2629
  6.2903  6.2907  6.3687  6.3690  6.3940  6.3946  6.4438  6.4450  6.4872  6.4883
  6.5313  6.5320  6.5617  6.5620  6.6488  6.6494  6.6706  6.6710  6.7267  6.7273
  6.7472  6.7475  6.7921  6.7925  6.8830  6.8835  6.9464  6.9468  6.9995  6.9996
  7.0172  7.0178  7.0452  7.0454  7.1183  7.1187  7.1242  7.1249  7.1967  7.1970
  7.2284  7.2289  7.2916  7.2921  7.3019  7.3022  7.4601  7.4608  7.4939  7.4950
  7.5942  7.5945  7.6754  7.6761  7.6802  7.6806  7.7583  7.7588  7.7967  7.7969
  7.8140  7.8145  7.9243  7.9251  7.9968  7.9969  8.0445  8.0450  8.1140  8.1147
  8.3987  8.3993  8.4196  8.4199  8.5693  8.5694  8.5882  8.5884  8.7877  8.7878
  8.8099  8.8101
   0.33333   0.00000   0.53944
 -1.5624 -1.5624 -1.5444 -1.5444 -1.5308 -1.5308 -1.5305 -1.5305 -1.1606 -1.1606
 -1.1603 -1.1603 -1.1489 -1.1488 -1.1483 -1.1482 -1.1460 -1.1460 -1.1444 -1.1444
 -1.1394 -1.1394 -1.1314 -1.1314 -1.1092 -1.1092 -1.1090 -1.1090 -0.6007 -0.6007
 -0.5574 -0.5574 -0.4246 -0.4246 -0.4026 -0.4026 -0.3365 -0.3365 -0.3244 -0.3244
 -0.2934 -0.2934 -0.2875 -0.2875 -0.2618 -0.2618 -0.2534 -0.2534 -0.2395 -0.2395
 -0.2316 -0.2316  0.5749  0.5750  0.6248  0.6248  0.6719  0.6719  0.6818  0.6818
  0.9048  0.9048  0.9346  0.9346  0.9965  0.9966  1.0153  1.0153  1.0638  1.0638
  1.0960  1.0960  1.1984  1.1984  1.2389  1.2389  1.2784  1.2784  1.3056  1.3056
  1.3417  1.3418  1.3449  1.3449  1.5208  1.5209  1.5430  1.5430  1.5957  1.5957
  1.6639  1.6639  1.7772  1.7772  1.8623  1.8623  1.9214  1.9214  1.9401  1.9402
  1.9648  1.9649  1.9691  1.9691  2.0552  2.0552  2.0663  2.0663  2.1407  2.1407
  2.2378  2.2378  2.2785  2.2785  2.2945  2.2945  2.3557  2.3557  2.4062  2.4062
  2.4329  2.4329  2.4525  2.4525  2.5470  2.5470  2.6019  2.6020  2.6442  2.6442
  2.6955  2.6956  2.7475  2.7476  2.8208  2.8208  2.8400  2.8401  2.8629  2.8630
  2.9112  2.9113  2.9154  2.9155  2.9353  2.9353  2.9829  2.9830  3.0205  3.0206
  3.0775  3.0776  3.2167  3.2168  3.2307  3.2308  3.3046  3.3049  3.3554  3.3556
  3.3812  3.3819  3.4172  3.4176  3.4531  3.4539  3.5244  3.5248  3.5346  3.5349
  3.5943  3.5944  3.6635  3.6640  3.6659  3.6661  3.7140  3.7147  3.7665  3.7678
  3.7851  3.7854  3.8397  3.8401  3.8484  3.8487  3.9035  3.9042  3.9521  3.9525
  3.9947  3.9954  4.0168  4.0173  4.0711  4.0719  4.0884  4.0890  4.1303  4.1309
  4.1702  4.1703  4.1825  4.1829  4.2756  4.2760  4.2848  4.2854  4.3682  4.3684
  4.4332  4.4338  4.4625  4.4630  4.4781  4.4785  4.5476  4.5480  4.6052  4.6060
  4.6861  4.6871  4.7017  4.7026  4.7446  4.7455  4.7477  4.7487  4.7950  4.7957
  4.8385  4.8389  4.9275  4.9279  4.9303  4.9307  4.9916  4.9924  4.9990  4.9994
  5.0886  5.0898  5.1089  5.1094  5.1517  5.1523  5.2605  5.2613  5.2652  5.2655
  5.3177  5.3187  5.3473  5.3475  5.4294  5.4297  5.5128  5.5136  5.5495  5.5510
  5.6507  5.6515  5.6701  5.6707  5.7018  5.7022  5.7133  5.7138  5.7826  5.7833
  5.8249  5.8252  5.8968  5.8974  5.9118  5.9120  5.9385  5.9389  5.9962  5.9966
  6.0764  6.0770  6.1063  6.1066  6.1604  6.1608  6.2138  6.2146  6.2636  6.2643
  6.2895  6.2899  6.3659  6.3663  6.3938  6.3944  6.4485  6.4497  6.4865  6.4876
  6.5237  6.5243  6.5531  6.5535  6.6429  6.6434  6.6693  6.6697  6.7347  6.7352
  6.7520  6.7523  6.7932  6.7936  6.8818  6.8822  6.9539  6.9543  7.0017  7.0019
  7.0185  7.0192  7.0514  7.0516  7.1211  7.1220  7.1261  7.1266  7.1988  7.1991
  7.2311  7.2316  7.2932  7.2936  7.3003  7.3006  7.4584  7.4590  7.4910  7.4921
  7.6022  7.6025  7.6748  7.6755  7.6818  7.6820  7.7602  7.7606  7.7981  7.7983
  7.8073  7.8079  7.9300  7.9308  7.9950  7.9951  8.0354  8.0360  8.0959  8.0968
  8.4034  8.4040  8.4188  8.4190  8.5797  8.5799  8.5941  8.5942  8.7766  8.7767
  8.8024  8.8025
   0.35417   0.00000   0.53944
 -1.5613 -1.5613 -1.5455 -1.5455 -1.5308 -1.5308 -1.5305 -1.5305 -1.1606 -1.1606
 -1.1603 -1.1603 -1.1485 -1.1485 -1.1482 -1.1482 -1.1461 -1.1461 -1.1443 -1.1443
 -1.1392 -1.1392 -1.1320 -1.1320 -1.1093 -1.1093 -1.1093 -1.1093 -0.5984 -0.5984
 -0.5605 -0.5605 -0.4226 -0.4226 -0.4025 -0.4025 -0.3351 -0.3351 -0.3219 -0.3219
 -0.2922 -0.2922 -0.2897 -0.2897 -0.2618 -0.2618 -0.2550 -0.2550 -0.2404 -0.2404
 -0.2327 -0.2327  0.5792  0.5792  0.6222  0.6222  0.6688  0.6688  0.6788  0.6788
  0.9059  0.9059  0.9331  0.9331  1.0005  1.0005  1.0170  1.0170  1.0651  1.0651
  1.0923  1.0923  1.2017  1.2017  1.2380  1.2380  1.2795  1.2795  1.3034  1.3034
  1.3411  1.3411  1.3439  1.3439  1.5218  1.5218  1.5426  1.5426  1.5979  1.5980
  1.6568  1.6568  1.7797  1.7797  1.8559  1.8559  1.9288  1.9288  1.9455  1.9455
  1.9655  1.9656  1.9697  1.9698  2.0587  2.0588  2.0665  2.0666  2.1471  2.1472
  2.2365  2.2365  2.2784  2.2784  2.2926  2.2926  2.3608  2.3608  2.4021  2.4021
  2.4269  2.4270  2.4496  2.4496  2.5541  2.5541  2.5946  2.5946  2.6473  2.6474
  2.6956  2.6957  2.7461  2.7461  2.8116  2.8116  2.8434  2.8435  2.8635  2.8635
  2.9156  2.9157  2.9161  2.9162  2.9346  2.9347  2.9768  2.9768  3.0148  3.0149
  3.0669  3.0670  3.2255  3.2256  3.2412  3.2414  3.3097  3.3100  3.3652  3.3654
  3.3827  3.3833  3.4193  3.4197  3.4633  3.4641  3.5232  3.5237  3.5334  3.5338
  3.5944  3.5946  3.6549  3.6555  3.6641  3.6642  3.7150  3.7157  3.7567  3.7579
  3.7820  3.7823  3.8293  3.8298  3.8499  3.8504  3.8991  3.8998  3.9543  3.9548
  3.9867  3.9874  4.0183  4.0188  4.0733  4.0741  4.0934  4.0940  4.1279  4.1284
  4.1702  4.1703  4.1800  4.1804  4.2793  4.2797  4.2877  4.2882  4.3663  4.3665
  4.4263  4.4269  4.4621  4.4627  4.4832  4.4836  4.5557  4.5561  4.6124  4.6133
  4.6863  4.6872  4.6967  4.6978  4.7403  4.7408  4.7413  4.7417  4.7962  4.7968
  4.8412  4.8417  4.9300  4.9304  4.9331  4.9335  4.9928  4.9935  4.9967  4.9972
  5.0949  5.0960  5.1083  5.1089  5.1554  5.1560  5.2555  5.2564  5.2733  5.2737
  5.3164  5.3173  5.3494  5.3496  5.4245  5.4248  5.5140  5.5148  5.5516  5.5531
  5.6547  5.6555  5.6651  5.6657  5.6993  5.6997  5.7137  5.7141  5.7896  5.7902
  5.8226  5.8228  5.8962  5.8971  5.9134  5.9137  5.9440  5.9445  5.9965  5.9970
  6.0765  6.0771  6.1015  6.1018  6.1613  6.1617  6.2129  6.2137  6.2656  6.2663
  6.2880  6.2884  6.3631  6.3636  6.3924  6.3931  6.4536  6.4547  6.4843  6.4853
  6.5165  6.5171  6.5452  6.5457  6.6378  6.6383  6.6658  6.6662  6.7438  6.7443
  6.7569  6.7573  6.7960  6.7963  6.8799  6.8804  6.9604  6.9608  7.0015  7.0017
  7.0204  7.0211  7.0589  7.0592  7.1188  7.1197  7.1343  7.1348  7.2012  7.2015
  7.2336  7.2341  7.2950  7.2953  7.2985  7.2987  7.4570  7.4574  7.4883  7.4894
  7.6101  7.6104  7.6743  7.6750  7.6806  7.6809  7.7618  7.7621  7.7995  7.7997
  7.8018  7.8024  7.9362  7.9370  7.9928  7.9930  8.0271  8.0278  8.0787  8.0796
  8.4076  8.4081  8.4182  8.4184  8.5890  8.5891  8.5994  8.5995  8.7666  8.7667
  8.7951  8.7953
   0.37500   0.00000   0.53944
 -1.5603 -1.5603 -1.5465 -1.5465 -1.5308 -1.5308 -1.5305 -1.5305 -1.1605 -1.1605
 -1.1603 -1.1602 -1.1482 -1.1482 -1.1482 -1.1482 -1.1461 -1.1461 -1.1443 -1.1443
 -1.1389 -1.1389 -1.1327 -1.1327 -1.1095 -1.1095 -1.1095 -1.1094 -0.5959 -0.5959
 -0.5635 -0.5635 -0.4204 -0.4204 -0.4027 -0.4027 -0.3338 -0.3338 -0.3198 -0.3198
 -0.2917 -0.2917 -0.2911 -0.2911 -0.2617 -0.2617 -0.2565 -0.2565 -0.2410 -0.2410
 -0.2338 -0.2338  0.5833  0.5833  0.6197  0.6197  0.6662  0.6662  0.6758  0.6758
  0.9071  0.9071  0.9313  0.9313  1.0042  1.0042  1.0186  1.0186  1.0663  1.0663
  1.0888  1.0888  1.2051  1.2051  1.2369  1.2369  1.2806  1.2806  1.3013  1.3013
  1.3406  1.3406  1.3432  1.3432  1.5229  1.5229  1.5419  1.5419  1.6003  1.6003
  1.6500  1.6501  1.7827  1.7827  1.8488  1.8488  1.9354  1.9354  1.9494  1.9495
  1.9667  1.9668  1.9714  1.9714  2.0632  2.0632  2.0673  2.0673  2.1537  2.1538
  2.2326  2.2327  2.2793  2.2794  2.2916  2.2917  2.3658  2.3658  2.3963  2.3963
  2.4218  2.4218  2.4467  2.4467  2.5608  2.5608  2.5881  2.5882  2.6504  2.6505
  2.6952  2.6952  2.7451  2.7452  2.8022  2.8023  2.8473  2.8474  2.8645  2.8646
  2.9166  2.9167  2.9205  2.9207  2.9348  2.9349  2.9707  2.9708  3.0090  3.0091
  3.0565  3.0566  3.2344  3.2346  3.2508  3.2510  3.3156  3.3159  3.3748  3.3750
  3.3830  3.3835  3.4214  3.4219  3.4730  3.4738  3.5221  3.5225  3.5333  3.5338
  3.5938  3.5941  3.6475  3.6482  3.6632  3.6633  3.7146  3.7153  3.7467  3.7477
  3.7786  3.7789  3.8191  3.8196  3.8516  3.8521  3.8948  3.8955  3.9550  3.9556
  3.9787  3.9794  4.0217  4.0221  4.0755  4.0763  4.0992  4.0997  4.1256  4.1261
  4.1702  4.1703  4.1782  4.1786  4.2830  4.2833  4.2901  4.2906  4.3650  4.3652
  4.4197  4.4202  4.4618  4.4623  4.4870  4.4874  4.5642  4.5647  4.6175  4.6185
  4.6856  4.6866  4.6918  4.6929  4.7344  4.7351  4.7373  4.7380  4.7982  4.7988
  4.8451  4.8456  4.9296  4.9301  4.9374  4.9378  4.9929  4.9934  4.9950  4.9955
  5.0996  5.1007  5.1080  5.1086  5.1601  5.1609  5.2495  5.2504  5.2830  5.2834
  5.3158  5.3167  5.3511  5.3513  5.4199  5.4203  5.5149  5.5157  5.5507  5.5522
  5.6578  5.6585  5.6593  5.6598  5.6985  5.6988  5.7151  5.7155  5.7972  5.7977
  5.8201  5.8203  5.8948  5.8957  5.9131  5.9135  5.9524  5.9529  5.9963  5.9968
  6.0772  6.0778  6.0967  6.0970  6.1631  6.1636  6.2115  6.2123  6.2683  6.2690
  6.2861  6.2864  6.3606  6.3611  6.3897  6.3904  6.4584  6.4594  6.4804  6.4814
  6.5106  6.5111  6.5390  6.5395  6.6335  6.6340  6.6609  6.6613  6.7523  6.7528
  6.7616  6.7620  6.8005  6.8008  6.8775  6.8779  6.9656  6.9659  6.9994  6.9996
  7.0230  7.0238  7.0665  7.0669  7.1171  7.1180  7.1430  7.1436  7.2038  7.2041
  7.2355  7.2359  7.2949  7.2951  7.2982  7.2984  7.4561  7.4565  7.4858  7.4869
  7.6175  7.6178  7.6738  7.6742  7.6780  7.6784  7.7620  7.7623  7.7973  7.7980
  7.8018  7.8021  7.9426  7.9435  7.9903  7.9906  8.0200  8.0206  8.0624  8.0635
  8.4111  8.4116  8.4179  8.4181  8.5969  8.5970  8.6041  8.6042  8.7581  8.7583
  8.7882  8.7884
   0.39583   0.00000   0.53944
 -1.5592 -1.5591 -1.5476 -1.5476 -1.5308 -1.5308 -1.5305 -1.5305 -1.1605 -1.1605
 -1.1602 -1.1602 -1.1481 -1.1481 -1.1479 -1.1479 -1.1461 -1.1461 -1.1444 -1.1443
 -1.1386 -1.1386 -1.1333 -1.1333 -1.1097 -1.1097 -1.1096 -1.1096 -0.5935 -0.5935
 -0.5665 -0.5665 -0.4182 -0.4182 -0.4031 -0.4030 -0.3324 -0.3323 -0.3185 -0.3185
 -0.2932 -0.2932 -0.2903 -0.2903 -0.2616 -0.2616 -0.2579 -0.2579 -0.2414 -0.2414
 -0.2349 -0.2349  0.5873  0.5873  0.6171  0.6171  0.6641  0.6641  0.6730  0.6730
  0.9085  0.9086  0.9292  0.9292  1.0077  1.0078  1.0199  1.0199  1.0674  1.0674
  1.0856  1.0856  1.2085  1.2085  1.2355  1.2356  1.2817  1.2817  1.2991  1.2991
  1.3403  1.3403  1.3425  1.3426  1.5243  1.5243  1.5409  1.5409  1.6028  1.6028
  1.6437  1.6437  1.7860  1.7860  1.8416  1.8416  1.9404  1.9404  1.9516  1.9517
  1.9689  1.9690  1.9741  1.9741  2.0680  2.0681  2.0688  2.0689  2.1597  2.1599
  2.2262  2.2263  2.2814  2.2815  2.2921  2.2921  2.3700  2.3700  2.3895  2.3896
  2.4176  2.4177  2.4437  2.4438  2.5666  2.5667  2.5830  2.5830  2.6534  2.6535
  2.6939  2.6940  2.7449  2.7450  2.7931  2.7932  2.8514  2.8516  2.8658  2.8660
  2.9181  2.9182  2.9234  2.9236  2.9370  2.9372  2.9649  2.9650  3.0034  3.0036
  3.0463  3.0465  3.2432  3.2434  3.2590  3.2592  3.3223  3.3226  3.3821  3.3826
  3.3842  3.3843  3.4232  3.4237  3.4812  3.4820  3.5208  3.5212  3.5352  3.5358
  3.5922  3.5925  3.6425  3.6433  3.6631  3.6632  3.7128  3.7135  3.7368  3.7376
  3.7749  3.7752  3.8093  3.8099  3.8533  3.8539  3.8902  3.8910  3.9544  3.9550
  3.9714  3.9720  4.0271  4.0274  4.0773  4.0782  4.1050  4.1054  4.1235  4.1240
  4.1703  4.1704  4.1770  4.1775  4.2863  4.2865  4.2917  4.2922  4.3647  4.3649
  4.4133  4.4138  4.4618  4.4623  4.4891  4.4895  4.5728  4.5732  4.6203  4.6213
  4.6843  4.6852  4.6874  4.6885  4.7301  4.7306  4.7340  4.7347  4.8015  4.8020
  4.8492  4.8498  4.9287  4.9292  4.9410  4.9414  4.9913  4.9917  4.9942  4.9949
  5.1028  5.1038  5.1080  5.1086  5.1659  5.1668  5.2427  5.2436  5.2935  5.2941
  5.3160  5.3168  5.3526  5.3528  5.4153  5.4157  5.5157  5.5164  5.5477  5.5491
  5.6528  5.6534  5.6578  5.6584  5.7014  5.7018  5.7172  5.7176  5.8046  5.8050
  5.8177  5.8179  5.8938  5.8947  5.9113  5.9117  5.9618  5.9623  5.9958  5.9962
  6.0782  6.0787  6.0920  6.0923  6.1657  6.1662  6.2095  6.2103  6.2717  6.2724
  6.2843  6.2847  6.3583  6.3589  6.3853  6.3861  6.4620  6.4630  6.4755  6.4763
  6.5070  6.5074  6.5348  6.5355  6.6301  6.6305  6.6552  6.6556  6.7594  6.7599
  6.7657  6.7661  6.8070  6.8073  6.8745  6.8749  6.9696  6.9698  6.9962  6.9965
  7.0266  7.0274  7.0722  7.0727  7.1177  7.1186  7.1515  7.1521  7.2066  7.2069
  7.2366  7.2369  7.2926  7.2928  7.2994  7.2997  7.4563  7.4566  7.4835  7.4846
  7.6238  7.6242  7.6699  7.6701  7.6786  7.6791  7.7594  7.7598  7.7961  7.7968
  7.8036  7.8040  7.9492  7.9500  7.9875  7.9879  8.0139  8.0146  8.0474  8.0486
  8.4140  8.4144  8.4181  8.4183  8.6031  8.6033  8.6083  8.6084  8.7515  8.7517
  8.7816  8.7818
   0.41667   0.00000   0.53944
 -1.5580 -1.5580 -1.5487 -1.5487 -1.5308 -1.5307 -1.5305 -1.5305 -1.1604 -1.1604
 -1.1602 -1.1602 -1.1481 -1.1481 -1.1478 -1.1478 -1.1459 -1.1459 -1.1444 -1.1444
 -1.1383 -1.1383 -1.1340 -1.1340 -1.1098 -1.1098 -1.1097 -1.1097 -0.5910 -0.5910
 -0.5694 -0.5694 -0.4160 -0.4160 -0.4036 -0.4036 -0.3308 -0.3308 -0.3180 -0.3180
 -0.2941 -0.2940 -0.2898 -0.2898 -0.2616 -0.2615 -0.2591 -0.2591 -0.2415 -0.2415
 -0.2360 -0.2360  0.5910  0.5910  0.6146  0.6146  0.6626  0.6626  0.6704  0.6704
  0.9101  0.9101  0.9270  0.9270  1.0110  1.0110  1.0208  1.0209  1.0684  1.0685
  1.0826  1.0826  1.2119  1.2120  1.2339  1.2339  1.2829  1.2829  1.2969  1.2970
  1.3402  1.3402  1.3420  1.3420  1.5258  1.5258  1.5396  1.5397  1.6054  1.6055
  1.6377  1.6379  1.7897  1.7898  1.8344  1.8345  1.9437  1.9438  1.9523  1.9523
  1.9719  1.9719  1.9772  1.9773  2.0712  2.0713  2.0730  2.0731  2.1651  2.1653
  2.2181  2.2182  2.2845  2.2846  2.2936  2.2936  2.3726  2.3727  2.3827  2.3828
  2.4151  2.4152  2.4405  2.4406  2.5712  2.5713  2.5793  2.5794  2.6565  2.6567
  2.6916  2.6918  2.7456  2.7457  2.7844  2.7845  2.8555  2.8558  2.8671  2.8673
  2.9198  2.9200  2.9243  2.9244  2.9413  2.9416  2.9597  2.9599  2.9986  2.9988
  3.0364  3.0366  3.2516  3.2518  3.2657  3.2659  3.3296  3.3298  3.3800  3.3804
  3.3930  3.3932  3.4243  3.4249  3.4873  3.4880  3.5187  3.5191  3.5395  3.5403
  3.5892  3.5897  3.6407  3.6416  3.6636  3.6638  3.7098  3.7105  3.7272  3.7278
  3.7713  3.7717  3.8002  3.8008  3.8553  3.8559  3.8855  3.8863  3.9530  3.9536
  3.9652  3.9658  4.0342  4.0345  4.0781  4.0790  4.1104  4.1107  4.1219  4.1223
  4.1704  4.1707  4.1762  4.1767  4.2887  4.2890  4.2926  4.2931  4.3658  4.3661
  4.4071  4.4076  4.4626  4.4629  4.4894  4.4898  4.5811  4.5815  4.6209  4.6218
  4.6825  4.6835  4.6841  4.6851  4.7271  4.7275  4.7311  4.7317  4.8063  4.8067
  4.8522  4.8528  4.9280  4.9284  4.9435  4.9439  4.9896  4.9899  4.9933  4.9939
  5.1049  5.1058  5.1081  5.1087  5.1726  5.1736  5.2355  5.2364  5.3041  5.3048
  5.3168  5.3176  5.3545  5.3546  5.4102  5.4107  5.5165  5.5172  5.5434  5.5447
  5.6472  5.6477  5.6539  5.6544  5.7077  5.7081  5.7198  5.7201  5.8110  5.8113
  5.8158  5.8160  5.8936  5.8945  5.9084  5.9088  5.9709  5.9714  5.9952  5.9955
  6.0789  6.0793  6.0877  6.0880  6.1690  6.1695  6.2065  6.2073  6.2755  6.2762
  6.2833  6.2837  6.3561  6.3568  6.3793  6.3802  6.4636  6.4645  6.4704  6.4711
  6.5064  6.5069  6.5322  6.5329  6.6275  6.6278  6.6492  6.6496  6.7647  6.7652
  6.7691  6.7695  6.8150  6.8153  6.8709  6.8713  6.9724  6.9725  6.9926  6.9928
  7.0312  7.0320  7.0742  7.0747  7.1219  7.1227  7.1586  7.1592  7.2097  7.2101
  7.2368  7.2369  7.2903  7.2906  7.2999  7.3002  7.4574  7.4578  7.4813  7.4825
  7.6286  7.6290  7.6636  7.6638  7.6826  7.6832  7.7538  7.7543  7.7975  7.7982
  7.8054  7.8058  7.9555  7.9563  7.9848  7.9852  8.0089  8.0097  8.0340  8.0353
  8.4159  8.4163  8.4187  8.4190  8.6077  8.6078  8.6119  8.6120  8.7470  8.7472
  8.7755  8.7757
   0.43750   0.00000   0.53944
 -1.5569 -1.5569 -1.5499 -1.5499 -1.5307 -1.5307 -1.5305 -1.5305 -1.1604 -1.1604
 -1.1602 -1.1602 -1.1480 -1.1480 -1.1477 -1.1477 -1.1457 -1.1457 -1.1445 -1.1445
 -1.1379 -1.1379 -1.1347 -1.1347 -1.1099 -1.1099 -1.1098 -1.1098 -0.5884 -0.5884
 -0.5723 -0.5723 -0.4139 -0.4139 -0.4044 -0.4044 -0.3292 -0.3292 -0.3186 -0.3186
 -0.2940 -0.2940 -0.2896 -0.2896 -0.2616 -0.2616 -0.2601 -0.2601 -0.2413 -0.2413
 -0.2370 -0.2370  0.5946  0.5946  0.6120  0.6120  0.6618  0.6618  0.6680  0.6680
  0.9119  0.9119  0.9247  0.9247  1.0139  1.0139  1.0214  1.0214  1.0695  1.0696
  1.0799  1.0800  1.2153  1.2153  1.2320  1.2320  1.2842  1.2843  1.2948  1.2948
  1.3402  1.3402  1.3415  1.3416  1.5274  1.5275  1.5382  1.5382  1.6083  1.6084
  1.6323  1.6324  1.7939  1.7940  1.8275  1.8276  1.9459  1.9459  1.9520  1.9521
  1.9751  1.9751  1.9800  1.9801  2.0743  2.0745  2.0774  2.0775  2.1699  2.1701
  2.2091  2.2092  2.2884  2.2885  2.2955  2.2956  2.3730  2.3731  2.3766  2.3767
  2.4148  2.4149  2.4370  2.4370  2.5743  2.5744  2.5770  2.5771  2.6601  2.6603
  2.6884  2.6886  2.7473  2.7475  2.7764  2.7766  2.8595  2.8598  2.8682  2.8685
  2.9215  2.9218  2.9242  2.9243  2.9460  2.9463  2.9555  2.9557  2.9953  2.9957
  3.0268  3.0272  3.2591  3.2593  3.2706  3.2708  3.3373  3.3375  3.3767  3.3770
  3.4012  3.4014  3.4246  3.4251  3.4915  3.4921  3.5156  3.5160  3.5461  3.5471
  3.5852  3.5859  3.6424  3.6433  3.6644  3.6648  3.7059  3.7066  3.7182  3.7187
  3.7686  3.7690  3.7916  3.7922  3.8576  3.8583  3.8807  3.8815  3.9518  3.9523
  3.9602  3.9608  4.0421  4.0425  4.0774  4.0783  4.1148  4.1151  4.1210  4.1214
  4.1708  4.1711  4.1755  4.1761  4.2904  4.2906  4.2929  4.2933  4.3683  4.3686
  4.4010  4.4014  4.4645  4.4647  4.4880  4.4884  4.5888  4.5893  4.6196  4.6204
  4.6809  4.6819  4.6820  4.6829  4.7251  4.7254  4.7285  4.7291  4.8127  4.8130
  4.8528  4.8534  4.9284  4.9288  4.9445  4.9450  4.9883  4.9885  4.9920  4.9926
  5.1063  5.1070  5.1084  5.1089  5.1799  5.1810  5.2279  5.2288  5.3131  5.3140
  5.3182  5.3190  5.3577  5.3578  5.4044  5.4049  5.5177  5.5183  5.5385  5.5396
  5.6425  5.6430  5.6485  5.6489  5.7149  5.7153  5.7225  5.7228  5.8146  5.8147
  5.8159  5.8161  5.8940  5.8948  5.9051  5.9055  5.9790  5.9795  5.9949  5.9952
  6.0792  6.0794  6.0840  6.0843  6.1729  6.1735  6.2027  6.2034  6.2794  6.2800
  6.2836  6.2840  6.3540  6.3549  6.3721  6.3730  6.4634  6.4641  6.4663  6.4667
  6.5088  6.5093  6.5303  6.5310  6.6259  6.6262  6.6432  6.6436  6.7685  6.7691
  6.7716  6.7721  6.8239  6.8241  6.8667  6.8671  6.9744  6.9745  6.9889  6.9891
  7.0366  7.0374  7.0723  7.0729  7.1293  7.1301  7.1630  7.1637  7.2134  7.2139
  7.2359  7.2360  7.2889  7.2892  7.2993  7.2996  7.4597  7.4602  7.4790  7.4802
  7.6320  7.6324  7.6570  7.6572  7.6891  7.6897  7.7461  7.7466  7.8002  7.8008
  7.8070  7.8074  7.9614  7.9622  7.9822  7.9827  8.0050  8.0059  8.0224  8.0237
  8.4172  8.4175  8.4197  8.4200  8.6108  8.6109  8.6147  8.6148  8.7444  8.7446
  8.7699  8.7701
   0.45833   0.00000   0.53944
 -1.5557 -1.5557 -1.5510 -1.5510 -1.5307 -1.5307 -1.5305 -1.5305 -1.1603 -1.1603
 -1.1602 -1.1602 -1.1480 -1.1480 -1.1477 -1.1477 -1.1455 -1.1455 -1.1446 -1.1446
 -1.1375 -1.1375 -1.1353 -1.1353 -1.1100 -1.1100 -1.1099 -1.1099 -0.5858 -0.5858
 -0.5751 -0.5751 -0.4119 -0.4118 -0.4055 -0.4055 -0.3274 -0.3274 -0.3198 -0.3198
 -0.2934 -0.2934 -0.2899 -0.2898 -0.2616 -0.2616 -0.2608 -0.2608 -0.2410 -0.2410
 -0.2380 -0.2380  0.5979  0.5979  0.6094  0.6094  0.6615  0.6615  0.6658  0.6659
  0.9137  0.9138  0.9224  0.9224  1.0164  1.0164  1.0214  1.0215  1.0707  1.0708
  1.0775  1.0776  1.2185  1.2186  1.2298  1.2298  1.2856  1.2857  1.2927  1.2928
  1.3402  1.3403  1.3412  1.3413  1.5292  1.5292  1.5365  1.5366  1.6114  1.6115
  1.6272  1.6274  1.7985  1.7986  1.8209  1.8210  1.9473  1.9474  1.9513  1.9514
  1.9780  1.9781  1.9818  1.9820  2.0778  2.0780  2.0808  2.0809  2.1743  2.1746
  2.2001  2.2002  2.2924  2.2925  2.2973  2.2974  2.3716  2.3717  2.3719  2.3720
  2.4167  2.4168  2.4330  2.4331  2.5759  2.5759  2.5762  2.5763  2.6642  2.6645
  2.6842  2.6845  2.7500  2.7501  2.7693  2.7695  2.8629  2.8634  2.8688  2.8692
  2.9229  2.9232  2.9239  2.9240  2.9494  2.9497  2.9526  2.9528  2.9946  2.9950
  3.0178  3.0182  3.2654  3.2657  3.2736  3.2738  3.3451  3.3454  3.3721  3.3725
  3.4085  3.4087  3.4239  3.4245  3.4948  3.4952  3.5114  3.5117  3.5538  3.5549
  3.5804  3.5813  3.6469  3.6477  3.6647  3.6651  3.7019  3.7026  3.7104  3.7108
  3.7675  3.7679  3.7838  3.7844  3.8604  3.8611  3.8759  3.8767  3.9510  3.9515
  3.9564  3.9570  4.0501  4.0507  4.0749  4.0758  4.1180  4.1183  4.1208  4.1211
  4.1713  4.1717  4.1749  4.1754  4.2912  4.2915  4.2927  4.2931  4.3721  4.3725
  4.3948  4.3952  4.4676  4.4677  4.4851  4.4854  4.5958  4.5964  4.6167  4.6174
  4.6799  4.6806  4.6810  4.6815  4.7239  4.7241  4.7263  4.7269  4.8204  4.8206
  4.8504  4.8508  4.9305  4.9308  4.9439  4.9444  4.9873  4.9875  4.9906  4.9912
  5.1071  5.1076  5.1087  5.1091  5.1877  5.1889  5.2201  5.2210  5.3189  5.3196
  5.3205  5.3212  5.3631  5.3633  5.3975  5.3979  5.5194  5.5200  5.5335  5.5345
  5.6391  5.6396  5.6434  5.6437  5.7209  5.7213  5.7250  5.7253  5.8148  5.8149
  5.8183  5.8185  5.8948  5.8955  5.9019  5.9024  5.9856  5.9861  5.9948  5.9951
  6.0790  6.0791  6.0812  6.0815  6.1774  6.1780  6.1980  6.1987  6.2826  6.2830
  6.2852  6.2856  6.3525  6.3535  6.3647  6.3657  6.4622  6.4627  6.4635  6.4638
  6.5130  6.5135  6.5283  6.5290  6.6255  6.6258  6.6376  6.6379  6.7712  6.7717
  6.7732  6.7738  6.8328  6.8331  6.8617  6.8621  6.9760  6.9762  6.9855  6.9857
  7.0427  7.0434  7.0679  7.0686  7.1384  7.1391  7.1639  7.1646  7.2178  7.2183
  7.2340  7.2342  7.2886  7.2889  7.2976  7.2979  7.4627  7.4634  7.4765  7.4776
  7.6345  7.6349  7.6508  7.6510  7.6974  7.6980  7.7370  7.7376  7.8031  7.8037
  7.8080  7.8085  7.9668  7.9675  7.9800  7.9805  8.0022  8.0031  8.0130  8.0144
  8.4180  8.4183  8.4205  8.4208  8.6127  8.6128  8.6167  8.6168  8.7434  8.7437
  8.7653  8.7655
   0.47917   0.00000   0.53944
 -1.5546 -1.5545 -1.5522 -1.5522 -1.5307 -1.5307 -1.5305 -1.5305 -1.1603 -1.1603
 -1.1602 -1.1602 -1.1479 -1.1479 -1.1478 -1.1478 -1.1452 -1.1452 -1.1448 -1.1448
 -1.1370 -1.1370 -1.1359 -1.1359 -1.1100 -1.1100 -1.1100 -1.1100 -0.5832 -0.5832
 -0.5779 -0.5778 -0.4100 -0.4099 -0.4067 -0.4067 -0.3255 -0.3255 -0.3216 -0.3216
 -0.2924 -0.2924 -0.2905 -0.2904 -0.2616 -0.2616 -0.2613 -0.2613 -0.2405 -0.2404
 -0.2389 -0.2389  0.6011  0.6011  0.6068  0.6068  0.6618  0.6619  0.6641  0.6641
  0.9158  0.9158  0.9201  0.9201  1.0184  1.0185  1.0210  1.0210  1.0721  1.0721
  1.0754  1.0755  1.2217  1.2217  1.2273  1.2274  1.2872  1.2873  1.2908  1.2908
  1.3404  1.3404  1.3408  1.3410  1.5310  1.5311  1.5348  1.5348  1.6148  1.6149
  1.6227  1.6229  1.8034  1.8036  1.8147  1.8148  1.9484  1.9485  1.9504  1.9505
  1.9804  1.9805  1.9825  1.9826  2.0808  2.0810  2.0826  2.0827  2.1791  2.1794
  2.1919  2.1920  2.2958  2.2959  2.2983  2.2984  2.3690  2.3691  2.3695  2.3696
  2.4201  2.4202  2.4287  2.4288  2.5759  2.5761  2.5766  2.5767  2.6690  2.6693
  2.6794  2.6797  2.7535  2.7537  2.7632  2.7633  2.8657  2.8663  2.8687  2.8691
  2.9236  2.9238  2.9239  2.9241  2.9509  2.9512  2.9513  2.9515  2.9970  2.9975
  3.0094  3.0099  3.2703  3.2706  3.2745  3.2747  3.3528  3.3530  3.3665  3.3668
  3.4145  3.4148  3.4222  3.4226  3.4981  3.4985  3.5067  3.5070  3.5615  3.5627
  3.5750  3.5760  3.6530  3.6537  3.6632  3.6637  3.6995  3.7001  3.7041  3.7045
  3.7685  3.7689  3.7770  3.7775  3.8636  3.8644  3.8715  3.8722  3.9510  3.9516
  3.9537  3.9542  4.0578  4.0585  4.0706  4.0715  4.1199  4.1201  4.1210  4.1213
  4.1721  4.1726  4.1741  4.1746  4.2916  4.2919  4.2925  4.2929  4.3770  4.3773
  4.3886  4.3890  4.4716  4.4717  4.4810  4.4813  4.6021  4.6027  4.6127  4.6133
  4.6794  4.6798  4.6805  4.6809  4.7233  4.7236  4.7247  4.7252  4.8289  4.8291
  4.8449  4.8453  4.9340  4.9344  4.9416  4.9421  4.9868  4.9869  4.9898  4.9901
  5.1076  5.1079  5.1090  5.1092  5.1957  5.1969  5.2121  5.2131  5.3209  5.3217
  5.3228  5.3237  5.3710  5.3713  5.3893  5.3898  5.5218  5.5224  5.5290  5.5297
  5.6373  5.6378  5.6396  5.6399  5.7247  5.7250  5.7269  5.7272  5.8159  5.8160
  5.8188  5.8189  5.8959  5.8965  5.8993  5.8999  5.9902  5.9907  5.9945  5.9948
  6.0784  6.0786  6.0795  6.0797  6.1823  6.1829  6.1929  6.1935  6.2846  6.2849
  6.2872  6.2876  6.3521  6.3532  6.3584  6.3594  6.4610  6.4613  6.4620  6.4623
  6.5177  6.5182  6.5257  6.5263  6.6265  6.6268  6.6328  6.6331  6.7729  6.7734
  6.7740  6.7745  6.8413  6.8416  6.8558  6.8563  6.9776  6.9777  6.9827  6.9829
  7.0491  7.0499  7.0622  7.0629  7.1475  7.1482  7.1612  7.1619  7.2226  7.2230
  7.2311  7.2314  7.2896  7.2899  7.2952  7.2955  7.4662  7.4670  7.4737  7.4747
  7.6369  7.6373  7.6456  7.6458  7.7068  7.7074  7.7273  7.7279  7.8055  7.8060
  7.8083  7.8089  7.9713  7.9719  7.9780  7.9784  8.0009  8.0020  8.0062  8.0075
  8.4186  8.4189  8.4209  8.4212  8.6138  8.6139  8.6177  8.6179  8.7434  8.7437
  8.7620  8.7622
   0.50000   0.00000   0.53944
 -1.5535 -1.5535 -1.5533 -1.5533 -1.5307 -1.5307 -1.5305 -1.5305 -1.1603 -1.1603
 -1.1602 -1.1602 -1.1478 -1.1478 -1.1478 -1.1478 -1.1450 -1.1450 -1.1450 -1.1450
 -1.1365 -1.1365 -1.1365 -1.1365 -1.1100 -1.1100 -1.1100 -1.1100 -0.5806 -0.5806
 -0.5805 -0.5805 -0.4084 -0.4084 -0.4081 -0.4081 -0.3235 -0.3235 -0.3235 -0.3235
 -0.2915 -0.2915 -0.2912 -0.2912 -0.2616 -0.2616 -0.2615 -0.2614 -0.2399 -0.2399
 -0.2396 -0.2395  0.6039  0.6039  0.6041  0.6041  0.6627  0.6627  0.6628  0.6628
  0.9178  0.9179  0.9179  0.9180  1.0199  1.0200  1.0200  1.0200  1.0736  1.0736
  1.0736  1.0737  1.2246  1.2246  1.2247  1.2247  1.2888  1.2889  1.2890  1.2891
  1.3406  1.3406  1.3407  1.3407  1.5328  1.5329  1.5330  1.5331  1.6185  1.6185
  1.6187  1.6188  1.8088  1.8089  1.8090  1.8090  1.9493  1.9494  1.9495  1.9497
  1.9819  1.9819  1.9821  1.9821  2.0824  2.0826  2.0827  2.0829  2.1849  2.1849
  2.1850  2.1851  2.2978  2.2979  2.2980  2.2980  2.3682  2.3683  2.3684  2.3685
  2.4243  2.4244  2.4244  2.4245  2.5761  2.5762  2.5765  2.5766  2.6740  2.6742
  2.6745  2.6746  2.7576  2.7578  2.7582  2.7584  2.8676  2.8677  2.8682  2.8683
  2.9237  2.9239  2.9240  2.9242  2.9510  2.9512  2.9513  2.9514  3.0021  3.0024
  3.0027  3.0029  3.2732  3.2734  3.2736  3.2738  3.3600  3.3601  3.3602  3.3603
  3.4190  3.4191  3.4193  3.4195  3.5020  3.5021  3.5024  3.5025  3.5687  3.5687
  3.5698  3.5698  3.6589  3.6591  3.6595  3.6597  3.7001  3.7004  3.7006  3.7009
  3.7716  3.7718  3.7722  3.7724  3.8673  3.8674  3.8680  3.8681  3.9519  3.9519
  3.9524  3.9525  4.0645  4.0649  4.0655  4.0659  4.1205  4.1207  4.1212  4.1214
  4.1728  4.1731  4.1736  4.1739  4.2917  4.2920  4.2924  4.2928  4.3820  4.3823
  4.3832  4.3835  4.4753  4.4756  4.4772  4.4775  4.6076  4.6077  4.6085  4.6085
  4.6793  4.6796  4.6803  4.6807  4.7233  4.7236  4.7241  4.7244  4.8370  4.8373
  4.8377  4.8380  4.9376  4.9380  4.9385  4.9389  4.9866  4.9867  4.9895  4.9897
  5.1078  5.1080  5.1091  5.1093  5.2034  5.2043  5.2046  5.2055  5.3216  5.3224
  5.3235  5.3243  5.3794  5.3797  5.3811  5.3815  5.5247  5.5252  5.5254  5.5260
  5.6371  5.6376  5.6378  5.6382  5.7259  5.7262  5.7277  5.7280  5.8172  5.8173
  5.8180  5.8181  5.8970  5.8972  5.8980  5.8982  5.9926  5.9929  5.9937  5.9940
  6.0781  6.0783  6.0790  6.0791  6.1874  6.1876  6.1881  6.1883  6.2853  6.2856
  6.2880  6.2884  6.3531  6.3541  6.3550  6.3559  6.4605  6.4608  6.4615  6.4619
  6.5218  6.5222  6.5225  6.5229  6.6286  6.6288  6.6295  6.6296  6.7737  6.7740
  6.7743  6.7746  6.8489  6.8490  6.8494  6.8495  6.9786  6.9788  6.9812  6.9813
  7.0555  7.0559  7.0563  7.0567  7.1547  7.1553  7.1562  7.1569  7.2264  7.2268
  7.2279  7.2283  7.2909  7.2911  7.2936  7.2937  7.4690  7.4695  7.4716  7.4721
  7.6387  7.6390  7.6428  7.6430  7.7152  7.7153  7.7192  7.7193  7.8066  7.8070
  7.8082  7.8087  7.9741  7.9745  7.9762  7.9766  8.0015  8.0023  8.0031  8.0039
  8.4188  8.4192  8.4210  8.4213  8.6141  8.6143  8.6180  8.6182  8.7436  8.7438
  8.7607  8.7609
   25
   0.50000   0.00000   0.53944
 -1.5535 -1.5535 -1.5533 -1.5533 -1.5307 -1.5307 -1.5305 -1.5305 -1.1603 -1.1603
 -1.1602 -1.1602 -1.1478 -1.1478 -1.1478 -1.1478 -1.1450 -1.1450 -1.1450 -1.1450
 -1.1365 -1.1365 -1.1365 -1.1365 -1.1100 -1.1100 -1.1100 -1.1100 -0.5806 -0.5806
 -0.5805 -0.5805 -0.4084 -0.4084 -0.4081 -0.4081 -0.3235 -0.3235 -0.3235 -0.3235
 -0.2915 -0.2915 -0.2912 -0.2912 -0.2616 -0.2616 -0.2615 -0.2614 -0.2399 -0.2399
 -0.2396 -0.2395  0.6039  0.6039  0.6041  0.6041  0.6627  0.6627  0.6628  0.6628
  0.9178  0.9179  0.9179  0.9180  1.0199  1.0200  1.0200  1.0200  1.0736  1.0736
  1.0736  1.0737  1.2246  1.2246  1.2247  1.2247  1.2888  1.2889  1.2890  1.2891
  1.3406  1.3406  1.3407  1.3407  1.5328  1.5329  1.5330  1.5331  1.6185  1.6185
  1.6187  1.6188  1.8088  1.8089  1.8090  1.8090  1.9493  1.9494  1.9495  1.9497
  1.9819  1.9819  1.9821  1.9821  2.0824  2.0826  2.0827  2.0829  2.1849  2.1849
  2.1850  2.1851  2.2978  2.2979  2.2980  2.2980  2.3682  2.3683  2.3684  2.3685
  2.4243  2.4244  2.4244  2.4245  2.5761  2.5762  2.5765  2.5766  2.6740  2.6742
  2.6745  2.6746  2.7576  2.7578  2.7582  2.7584  2.8676  2.8677  2.8682  2.8683
  2.9237  2.9239  2.9240  2.9242  2.9510  2.9512  2.9513  2.9514  3.0021  3.0024
  3.0027  3.0029  3.2732  3.2734  3.2736  3.2738  3.3600  3.3601  3.3602  3.3603
  3.4190  3.4191  3.4193  3.4195  3.5020  3.5021  3.5024  3.5025  3.5687  3.5687
  3.5698  3.5698  3.6589  3.6591  3.6595  3.6597  3.7001  3.7004  3.7006  3.7009
  3.7716  3.7718  3.7722  3.7724  3.8673  3.8674  3.8680  3.8681  3.9519  3.9519
  3.9524  3.9525  4.0645  4.0649  4.0655  4.0659  4.1205  4.1207  4.1212  4.1214
  4.1728  4.1731  4.1736  4.1739  4.2917  4.2920  4.2924  4.2928  4.3820  4.3823
  4.3832  4.3835  4.4753  4.4756  4.4772  4.4775  4.6076  4.6077  4.6085  4.6085
  4.6793  4.6796  4.6803  4.6807  4.7233  4.7236  4.7241  4.7244  4.8370  4.8373
  4.8377  4.8380  4.9376  4.9380  4.9385  4.9389  4.9866  4.9867  4.9895  4.9897
  5.1078  5.1080  5.1091  5.1093  5.2034  5.2043  5.2046  5.2055  5.3216  5.3224
  5.3235  5.3243  5.3794  5.3797  5.3811  5.3815  5.5247  5.5252  5.5254  5.5260
  5.6371  5.6376  5.6378  5.6382  5.7259  5.7262  5.7277  5.7280  5.8172  5.8173
  5.8180  5.8181  5.8970  5.8972  5.8980  5.8982  5.9926  5.9929  5.9937  5.9940
  6.0781  6.0783  6.0790  6.0791  6.1874  6.1876  6.1881  6.1883  6.2853  6.2856
  6.2880  6.2884  6.3531  6.3541  6.3550  6.3559  6.4605  6.4608  6.4615  6.4619
  6.5218  6.5222  6.5225  6.5229  6.6286  6.6288  6.6295  6.6296  6.7737  6.7740
  6.7743  6.7746  6.8489  6.8490  6.8494  6.8495  6.9786  6.9788  6.9812  6.9813
  7.0555  7.0559  7.0563  7.0567  7.1547  7.1553  7.1562  7.1569  7.2264  7.2268
  7.2279  7.2283  7.2909  7.2911  7.2936  7.2937  7.4690  7.4695  7.4716  7.4721
  7.6387  7.6390  7.6428  7.6430  7.7152  7.7153  7.7192  7.7193  7.8066  7.8070
  7.8082  7.8087  7.9741  7.9745  7.9762  7.9766  8.0015  8.0023  8.0031  8.0039
  8.4188  8.4192  8.4210  8.4213  8.6141  8.6143  8.6180  8.6182  8.7436  8.7438
  8.7607  8.7609
   0.50000   0.01766   0.53944
 -1.5535 -1.5535 -1.5533 -1.5533 -1.5307 -1.5307 -1.5305 -1.5305 -1.1604 -1.1604
 -1.1601 -1.1601 -1.1479 -1.1479 -1.1478 -1.1478 -1.1451 -1.1451 -1.1449 -1.1449
 -1.1365 -1.1365 -1.1365 -1.1365 -1.1101 -1.1101 -1.1099 -1.1099 -0.5812 -0.5812
 -0.5798 -0.5798 -0.4088 -0.4088 -0.4076 -0.4076 -0.3242 -0.3242 -0.3229 -0.3229
 -0.2924 -0.2924 -0.2904 -0.2904 -0.2634 -0.2634 -0.2598 -0.2598 -0.2402 -0.2401
 -0.2393 -0.2393  0.6036  0.6036  0.6046  0.6046  0.6624  0.6624  0.6632  0.6632
  0.9174  0.9175  0.9182  0.9182  1.0198  1.0199  1.0201  1.0201  1.0728  1.0729
  1.0742  1.0742  1.2244  1.2244  1.2249  1.2249  1.2874  1.2875  1.2905  1.2905
  1.3404  1.3404  1.3410  1.3410  1.5328  1.5328  1.5332  1.5332  1.6181  1.6182
  1.6190  1.6190  1.8077  1.8078  1.8092  1.8092  1.9480  1.9481  1.9512  1.9512
  1.9801  1.9802  1.9838  1.9838  2.0813  2.0813  2.0840  2.0840  2.1830  2.1830
  2.1881  2.1882  2.2977  2.2977  2.2987  2.2987  2.3683  2.3683  2.3685  2.3686
  2.4240  2.4241  2.4245  2.4246  2.5756  2.5756  2.5770  2.5770  2.6739  2.6740
  2.6744  2.6745  2.7557  2.7558  2.7594  2.7595  2.8672  2.8673  2.8687  2.8688
  2.9226  2.9227  2.9248  2.9250  2.9493  2.9494  2.9538  2.9539  3.0017  3.0019
  3.0040  3.0042  3.2695  3.2698  3.2745  3.2748  3.3560  3.3560  3.3621  3.3621
  3.4175  3.4175  3.4236  3.4236  3.4991  3.4991  3.5046  3.5046  3.5684  3.5684
  3.5695  3.5696  3.6574  3.6574  3.6600  3.6601  3.6977  3.6977  3.7058  3.7058
  3.7691  3.7691  3.7757  3.7757  3.8633  3.8633  3.8715  3.8715  3.9509  3.9509
  3.9535  3.9535  4.0641  4.0642  4.0671  4.0672  4.1191  4.1192  4.1216  4.1217
  4.1720  4.1721  4.1754  4.1755  4.2892  4.2893  4.2959  4.2959  4.3795  4.3795
  4.3864  4.3864  4.4741  4.4742  4.4788  4.4789  4.6062  4.6062  4.6092  4.6093
  4.6783  4.6785  4.6806  4.6808  4.7224  4.7225  4.7254  4.7255  4.8339  4.8339
  4.8415  4.8415  4.9316  4.9316  4.9442  4.9443  4.9869  4.9870  4.9898  4.9900
  5.1034  5.1034  5.1138  5.1138  5.2021  5.2023  5.2065  5.2068  5.3196  5.3198
  5.3262  5.3264  5.3767  5.3768  5.3845  5.3846  5.5159  5.5159  5.5340  5.5340
  5.6364  5.6365  5.6385  5.6386  5.7215  5.7216  5.7316  5.7317  5.8173  5.8174
  5.8186  5.8186  5.8936  5.8936  5.9010  5.9010  5.9889  5.9889  5.9976  5.9977
  6.0782  6.0784  6.0791  6.0792  6.1852  6.1852  6.1901  6.1901  6.2799  6.2800
  6.2945  6.2946  6.3498  6.3500  6.3588  6.3589  6.4536  6.4536  6.4682  6.4682
  6.5222  6.5224  6.5231  6.5233  6.6238  6.6238  6.6343  6.6343  6.7659  6.7659
  6.7826  6.7827  6.8477  6.8477  6.8515  6.8515  6.9781  6.9782  6.9815  6.9815
  7.0542  7.0543  7.0575  7.0576  7.1534  7.1537  7.1571  7.1573  7.2243  7.2245
  7.2305  7.2306  7.2898  7.2899  7.2954  7.2955  7.4675  7.4677  7.4733  7.4736
  7.6362  7.6363  7.6452  7.6453  7.7151  7.7153  7.7192  7.7193  7.8056  7.8059
  7.8092  7.8095  7.9691  7.9692  7.9797  7.9798  7.9989  7.9991  8.0085  8.0087
  8.4176  8.4178  8.4220  8.4221  8.6136  8.6139  8.6183  8.6185  8.7434  8.7436
  8.7607  8.7609
   0.50000   0.03532   0.53944
 -1.5535 -1.5535 -1.5533 -1.5532 -1.5308 -1.5308 -1.5305 -1.5305 -1.1605 -1.1605
 -1.1600 -1.1600 -1.1479 -1.1479 -1.1478 -1.1478 -1.1452 -1.1452 -1.1447 -1.1447
 -1.1366 -1.1366 -1.1365 -1.1365 -1.1102 -1.1102 -1.1099 -1.1098 -0.5817 -0.5817
 -0.5789 -0.5789 -0.4094 -0.4094 -0.4070 -0.4070 -0.3249 -0.3249 -0.3224 -0.3224
 -0.2935 -0.2934 -0.2896 -0.2896 -0.2652 -0.2652 -0.2582 -0.2582 -0.2404 -0.2404
 -0.2389 -0.2389  0.6035  0.6035  0.6054  0.6055  0.6622  0.6622  0.6637  0.6637
  0.9168  0.9168  0.9183  0.9183  1.0198  1.0198  1.0202  1.0202  1.0719  1.0719
  1.0746  1.0746  1.2243  1.2243  1.2252  1.2253  1.2860  1.2860  1.2920  1.2920
  1.3402  1.3403  1.3414  1.3414  1.5329  1.5329  1.5334  1.5335  1.6175  1.6176
  1.6192  1.6193  1.8057  1.8057  1.8086  1.8086  1.9469  1.9470  1.9530  1.9530
  1.9781  1.9782  1.9856  1.9856  2.0798  2.0799  2.0855  2.0855  2.1822  2.1822
  2.1923  2.1924  2.2981  2.2981  2.3000  2.3000  2.3684  2.3685  2.3686  2.3687
  2.4235  2.4235  2.4247  2.4247  2.5747  2.5747  2.5774  2.5775  2.6735  2.6736
  2.6741  2.6743  2.7530  2.7531  2.7600  2.7601  2.8669  2.8670  2.8694  2.8695
  2.9209  2.9210  2.9256  2.9258  2.9482  2.9484  2.9567  2.9568  3.0019  3.0020
  3.0065  3.0067  3.2631  3.2634  3.2729  3.2732  3.3505  3.3505  3.3616  3.3616
  3.4182  3.4182  3.4299  3.4299  3.4954  3.4954  3.5059  3.5059  3.5674  3.5674
  3.5688  3.5688  3.6550  3.6550  3.6596  3.6596  3.6972  3.6972  3.7130  3.7130
  3.7672  3.7672  3.7804  3.7804  3.8586  3.8586  3.8742  3.8742  3.9500  3.9500
  3.9545  3.9545  4.0640  4.0641  4.0698  4.0699  4.1164  4.1165  4.1211  4.1211
  4.1720  4.1720  4.1780  4.1781  4.2872  4.2873  4.2999  4.2999  4.3768  4.3768
  4.3902  4.3903  4.4725  4.4725  4.4812  4.4813  4.6040  4.6040  4.6095  4.6095
  4.6762  4.6763  4.6803  4.6804  4.7217  4.7218  4.7270  4.7270  4.8309  4.8309
  4.8457  4.8457  4.9250  4.9251  4.9488  4.9488  4.9876  4.9877  4.9909  4.9910
  5.0988  5.0988  5.1190  5.1190  5.2001  5.2003  5.2085  5.2086  5.3171  5.3172
  5.3292  5.3293  5.3740  5.3741  5.3888  5.3888  5.5063  5.5063  5.5414  5.5415
  5.6350  5.6351  5.6388  5.6389  5.7162  5.7163  5.7350  5.7351  5.8176  5.8176
  5.8202  5.8202  5.8894  5.8894  5.9033  5.9034  5.9849  5.9849  6.0017  6.0017
  6.0784  6.0786  6.0793  6.0795  6.1821  6.1821  6.1919  6.1919  6.2745  6.2745
  6.3022  6.3023  6.3450  6.3451  6.3629  6.3630  6.4460  6.4461  6.4740  6.4740
  6.5228  6.5229  6.5251  6.5251  6.6185  6.6185  6.6391  6.6391  6.7580  6.7581
  6.7913  6.7913  6.8473  6.8473  6.8542  6.8543  6.9768  6.9769  6.9820  6.9821
  7.0522  7.0522  7.0584  7.0585  7.1508  7.1510  7.1573  7.1575  7.2218  7.2219
  7.2338  7.2339  7.2889  7.2889  7.2987  7.2988  7.4651  7.4652  7.4758  7.4759
  7.6322  7.6323  7.6486  7.6486  7.7148  7.7150  7.7191  7.7193  7.8040  7.8042
  7.8104  7.8106  7.9627  7.9627  7.9793  7.9794  8.0002  8.0004  8.0150  8.0151
  8.4152  8.4154  8.4231  8.4232  8.6126  8.6129  8.6190  8.6193  8.7427  8.7429
  8.7607  8.7608
   0.50000   0.05299   0.53944
 -1.5535 -1.5534 -1.5532 -1.5532 -1.5308 -1.5308 -1.5305 -1.5305 -1.1606 -1.1606
 -1.1599 -1.1599 -1.1480 -1.1480 -1.1478 -1.1478 -1.1453 -1.1453 -1.1445 -1.1445
 -1.1366 -1.1366 -1.1364 -1.1364 -1.1103 -1.1103 -1.1098 -1.1098 -0.5821 -0.5821
 -0.5779 -0.5779 -0.4100 -0.4100 -0.4064 -0.4064 -0.3257 -0.3257 -0.3220 -0.3220
 -0.2946 -0.2946 -0.2889 -0.2889 -0.2671 -0.2671 -0.2567 -0.2567 -0.2406 -0.2406
 -0.2385 -0.2385  0.6036  0.6036  0.6065  0.6065  0.6622  0.6622  0.6644  0.6645
  0.9160  0.9160  0.9183  0.9183  1.0197  1.0197  1.0202  1.0202  1.0707  1.0707
  1.0748  1.0748  1.2242  1.2243  1.2256  1.2256  1.2846  1.2846  1.2934  1.2934
  1.3402  1.3402  1.3419  1.3420  1.5330  1.5330  1.5339  1.5339  1.6169  1.6169
  1.6193  1.6194  1.8028  1.8029  1.8072  1.8073  1.9462  1.9463  1.9548  1.9548
  1.9759  1.9760  1.9873  1.9874  2.0783  2.0784  2.0873  2.0874  2.1826  2.1826
  2.1975  2.1975  2.2991  2.2991  2.3015  2.3015  2.3685  2.3686  2.3690  2.3691
  2.4227  2.4227  2.4249  2.4249  2.5736  2.5736  2.5776  2.5777  2.6729  2.6730
  2.6738  2.6739  2.7498  2.7499  2.7597  2.7597  2.8670  2.8671  2.8698  2.8699
  2.9191  2.9192  2.9266  2.9267  2.9479  2.9481  2.9596  2.9597  3.0027  3.0029
  3.0102  3.0104  3.2545  3.2548  3.2687  3.2689  3.3443  3.3443  3.3590  3.3590
  3.4205  3.4205  3.4374  3.4374  3.4918  3.4918  3.5062  3.5062  3.5647  3.5647
  3.5685  3.5685  3.6528  3.6528  3.6584  3.6584  3.6980  3.6980  3.7209  3.7209
  3.7665  3.7665  3.7860  3.7860  3.8540  3.8540  3.8756  3.8756  3.9500  3.9500
  3.9554  3.9554  4.0646  4.0647  4.0732  4.0732  4.1128  4.1128  4.1193  4.1193
  4.1731  4.1731  4.1812  4.1812  4.2864  4.2864  4.3039  4.3039  4.3747  4.3748
  4.3943  4.3943  4.4710  4.4711  4.4837  4.4838  4.6014  4.6014  4.6087  4.6087
  4.6731  4.6732  4.6789  4.6790  4.7218  4.7219  4.7285  4.7285  4.8285  4.8286
  4.8499  4.8499  4.9190  4.9190  4.9511  4.9511  4.9885  4.9886  4.9934  4.9935
  5.0947  5.0947  5.1238  5.1239  5.1983  5.1984  5.2104  5.2105  5.3151  5.3151
  5.3316  5.3317  5.3722  5.3723  5.3932  5.3933  5.4970  5.4971  5.5471  5.5471
  5.6335  5.6336  5.6386  5.6387  5.7114  5.7114  5.7371  5.7371  5.8175  5.8176
  5.8223  5.8223  5.8855  5.8855  5.9047  5.9047  5.9818  5.9819  6.0053  6.0053
  6.0788  6.0790  6.0796  6.0799  6.1784  6.1784  6.1933  6.1934  6.2703  6.2704
  6.3095  6.3096  6.3400  6.3401  6.3670  6.3671  6.4389  6.4390  6.4780  6.4781
  6.5235  6.5235  6.5286  6.5286  6.6135  6.6135  6.6434  6.6435  6.7506  6.7507
  6.8000  6.8000  6.8482  6.8482  6.8571  6.8572  6.9749  6.9750  6.9827  6.9827
  7.0499  7.0500  7.0589  7.0589  7.1478  7.1479  7.1568  7.1569  7.2193  7.2194
  7.2372  7.2373  7.2889  7.2889  7.3023  7.3024  7.4628  7.4629  7.4782  7.4783
  7.6279  7.6280  7.6517  7.6517  7.7143  7.7144  7.7191  7.7193  7.8023  7.8025
  7.8113  7.8115  7.9561  7.9562  7.9750  7.9751  8.0058  8.0059  8.0219  8.0220
  8.4123  8.4125  8.4239  8.4240  8.6112  8.6115  8.6199  8.6202  8.7417  8.7419
  8.7606  8.7608
   0.50000   0.07065   0.53944
 -1.5534 -1.5534 -1.5532 -1.5532 -1.5309 -1.5309 -1.5305 -1.5305 -1.1607 -1.1607
 -1.1597 -1.1597 -1.1481 -1.1481 -1.1479 -1.1478 -1.1453 -1.1453 -1.1444 -1.1444
 -1.1366 -1.1366 -1.1364 -1.1364 -1.1104 -1.1104 -1.1097 -1.1097 -0.5824 -0.5824
 -0.5767 -0.5767 -0.4106 -0.4106 -0.4058 -0.4058 -0.3266 -0.3266 -0.3217 -0.3217
 -0.2957 -0.2957 -0.2884 -0.2884 -0.2690 -0.2690 -0.2555 -0.2555 -0.2407 -0.2407
 -0.2380 -0.2380  0.6039  0.6039  0.6078  0.6078  0.6623  0.6623  0.6653  0.6653
  0.9151  0.9151  0.9181  0.9181  1.0196  1.0196  1.0203  1.0203  1.0694  1.0694
  1.0747  1.0747  1.2243  1.2243  1.2259  1.2259  1.2833  1.2833  1.2948  1.2948
  1.3403  1.3403  1.3426  1.3426  1.5332  1.5332  1.5344  1.5344  1.6161  1.6161
  1.6193  1.6193  1.7993  1.7993  1.8052  1.8053  1.9460  1.9460  1.9562  1.9563
  1.9736  1.9737  1.9890  1.9891  2.0768  2.0768  2.0898  2.0898  2.1842  2.1843
  2.2034  2.2035  2.3006  2.3007  2.3032  2.3032  2.3683  2.3684  2.3699  2.3700
  2.4216  2.4217  2.4254  2.4255  2.5722  2.5722  2.5776  2.5776  2.6721  2.6721
  2.6734  2.6735  2.7464  2.7465  2.7584  2.7585  2.8673  2.8674  2.8697  2.8698
  2.9175  2.9176  2.9276  2.9278  2.9482  2.9483  2.9622  2.9623  3.0042  3.0044
  3.0151  3.0152  3.2441  3.2445  3.2620  3.2622  3.3381  3.3382  3.3552  3.3552
  3.4231  3.4232  3.4457  3.4457  3.4890  3.4890  3.5054  3.5054  3.5604  3.5604
  3.5685  3.5686  3.6512  3.6512  3.6569  3.6569  3.6995  3.6995  3.7280  3.7280
  3.7676  3.7676  3.7925  3.7925  3.8499  3.8500  3.8755  3.8755  3.9513  3.9513
  3.9561  3.9561  4.0657  4.0657  4.0769  4.0769  4.1084  4.1084  4.1167  4.1167
  4.1754  4.1755  4.1849  4.1849  4.2867  4.2867  4.3074  4.3074  4.3735  4.3735
  4.3985  4.3985  4.4697  4.4697  4.4862  4.4863  4.5988  4.5988  4.6070  4.6070
  4.6692  4.6693  4.6765  4.6766  4.7231  4.7232  4.7300  4.7301  4.8268  4.8268
  4.8537  4.8537  4.9140  4.9140  4.9509  4.9509  4.9893  4.9893  4.9975  4.9975
  5.0912  5.0912  5.1282  5.1282  5.1968  5.1969  5.2123  5.2123  5.3137  5.3137
  5.3329  5.3330  5.3716  5.3716  5.3977  5.3977  5.4886  5.4886  5.5504  5.5504
  5.6322  5.6323  5.6379  5.6380  5.7075  5.7075  5.7378  5.7379  5.8166  5.8167
  5.8240  5.8241  5.8825  5.8825  5.9051  5.9051  5.9801  5.9801  6.0086  6.0087
  6.0793  6.0795  6.0801  6.0804  6.1741  6.1741  6.1942  6.1942  6.2673  6.2673
  6.3159  6.3159  6.3351  6.3351  6.3711  6.3711  6.4328  6.4328  6.4803  6.4803
  6.5243  6.5243  6.5335  6.5335  6.6091  6.6091  6.6474  6.6474  6.7437  6.7438
  6.8084  6.8084  6.8506  6.8506  6.8599  6.8599  6.9725  6.9725  6.9834  6.9834
  7.0475  7.0476  7.0588  7.0588  7.1446  7.1447  7.1556  7.1557  7.2167  7.2168
  7.2406  7.2406  7.2902  7.2902  7.3060  7.3060  7.4607  7.4608  7.4804  7.4805
  7.6236  7.6236  7.6543  7.6543  7.7134  7.7135  7.7193  7.7195  7.8006  7.8008
  7.8119  7.8120  7.9497  7.9498  7.9692  7.9693  8.0131  8.0132  8.0290  8.0291
  8.4090  8.4091  8.4243  8.4244  8.6096  8.6098  8.6209  8.6211  8.7403  8.7405
  8.7606  8.7607
   0.50000   0.08831   0.53944
 -1.5534 -1.5534 -1.5531 -1.5531 -1.5310 -1.5310 -1.5306 -1.5306 -1.1608 -1.1608
 -1.1596 -1.1596 -1.1482 -1.1482 -1.1479 -1.1479 -1.1453 -1.1453 -1.1442 -1.1442
 -1.1367 -1.1367 -1.1364 -1.1364 -1.1105 -1.1105 -1.1097 -1.1097 -0.5826 -0.5826
 -0.5755 -0.5755 -0.4111 -0.4111 -0.4051 -0.4051 -0.3276 -0.3276 -0.3214 -0.3214
 -0.2969 -0.2969 -0.2881 -0.2881 -0.2707 -0.2707 -0.2545 -0.2545 -0.2406 -0.2406
 -0.2376 -0.2376  0.6044  0.6044  0.6092  0.6092  0.6625  0.6626  0.6662  0.6662
  0.9140  0.9140  0.9177  0.9177  1.0195  1.0196  1.0202  1.0203  1.0680  1.0680
  1.0745  1.0745  1.2245  1.2245  1.2262  1.2262  1.2821  1.2821  1.2960  1.2961
  1.3406  1.3406  1.3433  1.3433  1.5334  1.5335  1.5350  1.5350  1.6152  1.6153
  1.6190  1.6191  1.7952  1.7953  1.8028  1.8028  1.9461  1.9462  1.9569  1.9570
  1.9714  1.9715  1.9905  1.9905  2.0754  2.0754  2.0928  2.0929  2.1870  2.1871
  2.2100  2.2100  2.3026  2.3027  2.3046  2.3046  2.3680  2.3680  2.3714  2.3715
  2.4204  2.4204  2.4264  2.4264  2.5705  2.5706  2.5771  2.5772  2.6711  2.6712
  2.6731  2.6731  2.7428  2.7429  2.7564  2.7565  2.8673  2.8674  2.8691  2.8692
  2.9165  2.9166  2.9289  2.9290  2.9487  2.9489  2.9644  2.9646  3.0063  3.0064
  3.0211  3.0213  3.2325  3.2328  3.2532  3.2534  3.3322  3.3322  3.3507  3.3507
  3.4251  3.4251  3.4541  3.4541  3.4877  3.4877  3.5036  3.5036  3.5552  3.5552
  3.5687  3.5687  3.6500  3.6500  3.6554  3.6554  3.7009  3.7009  3.7331  3.7331
  3.7710  3.7710  3.7998  3.7998  3.8469  3.8469  3.8741  3.8741  3.9541  3.9541
  3.9569  3.9569  4.0670  4.0671  4.0803  4.0803  4.1034  4.1034  4.1139  4.1139
  4.1788  4.1788  4.1890  4.1890  4.2881  4.2881  4.3102  4.3102  4.3732  4.3732
  4.4028  4.4028  4.4684  4.4684  4.4886  4.4886  4.5963  4.5963  4.6045  4.6045
  4.6644  4.6645  4.6733  4.6733  4.7255  4.7255  4.7316  4.7316  4.8255  4.8255
  4.8570  4.8570  4.9103  4.9103  4.9485  4.9485  4.9898  4.9899  5.0028  5.0028
  5.0883  5.0884  5.1317  5.1317  5.1958  5.1958  5.2143  5.2143  5.3130  5.3130
  5.3329  5.3330  5.3721  5.3721  5.4019  5.4020  5.4815  5.4815  5.5513  5.5513
  5.6313  5.6313  5.6366  5.6366  5.7047  5.7047  5.7377  5.7377  5.8145  5.8145
  5.8245  5.8245  5.8811  5.8811  5.9052  5.9052  5.9797  5.9797  6.0116  6.0116
  6.0798  6.0801  6.0808  6.0811  6.1693  6.1693  6.1944  6.1944  6.2646  6.2646
  6.3212  6.3213  6.3308  6.3309  6.3744  6.3744  6.4281  6.4281  6.4810  6.4810
  6.5253  6.5254  6.5388  6.5388  6.6060  6.6060  6.6508  6.6508  6.7375  6.7375
  6.8163  6.8163  6.8544  6.8544  6.8625  6.8625  6.9697  6.9697  6.9842  6.9842
  7.0451  7.0452  7.0582  7.0583  7.1416  7.1417  7.1537  7.1539  7.2139  7.2139
  7.2438  7.2439  7.2928  7.2928  7.3094  7.3095  7.4591  7.4592  7.4825  7.4826
  7.6193  7.6194  7.6565  7.6565  7.7121  7.7123  7.7198  7.7199  7.7990  7.7991
  7.8120  7.8122  7.9436  7.9437  7.9629  7.9629  8.0210  8.0212  8.0361  8.0362
  8.4053  8.4054  8.4242  8.4243  8.6077  8.6080  8.6219  8.6221  8.7386  8.7387
  8.7605  8.7606
   0.50000   0.10597   0.53944
 -1.5534 -1.5534 -1.5530 -1.5530 -1.5311 -1.5311 -1.5306 -1.5306 -1.1609 -1.1609
 -1.1594 -1.1594 -1.1483 -1.1483 -1.1480 -1.1480 -1.1453 -1.1453 -1.1440 -1.1440
 -1.1367 -1.1367 -1.1364 -1.1364 -1.1106 -1.1106 -1.1096 -1.1096 -0.5826 -0.5826
 -0.5741 -0.5741 -0.4117 -0.4117 -0.4044 -0.4044 -0.3287 -0.3287 -0.3212 -0.3212
 -0.2981 -0.2981 -0.2882 -0.2881 -0.2722 -0.2722 -0.2538 -0.2538 -0.2403 -0.2403
 -0.2372 -0.2372  0.6052  0.6052  0.6108  0.6108  0.6629  0.6629  0.6672  0.6672
  0.9128  0.9128  0.9172  0.9172  1.0195  1.0195  1.0202  1.0202  1.0665  1.0666
  1.0741  1.0741  1.2248  1.2248  1.2264  1.2264  1.2810  1.2810  1.2972  1.2972
  1.3410  1.3410  1.3441  1.3442  1.5337  1.5337  1.5356  1.5357  1.6143  1.6143
  1.6186  1.6187  1.7908  1.7909  1.8000  1.8000  1.9467  1.9467  1.9558  1.9559
  1.9704  1.9705  1.9916  1.9917  2.0743  2.0743  2.0966  2.0967  2.1910  2.1910
  2.2170  2.2171  2.3049  2.3049  2.3057  2.3057  2.3675  2.3676  2.3736  2.3736
  2.4190  2.4190  2.4279  2.4279  2.5686  2.5686  2.5763  2.5764  2.6701  2.6702
  2.6728  2.6729  2.7391  2.7391  2.7539  2.7539  2.8666  2.8668  2.8679  2.8680
  2.9165  2.9166  2.9300  2.9301  2.9495  2.9496  2.9662  2.9664  3.0090  3.0091
  3.0282  3.0284  3.2202  3.2205  3.2427  3.2429  3.3267  3.3267  3.3457  3.3457
  3.4259  3.4259  3.4621  3.4621  3.4881  3.4881  3.5008  3.5008  3.5501  3.5501
  3.5686  3.5686  3.6488  3.6488  3.6541  3.6541  3.7019  3.7019  3.7359  3.7359
  3.7765  3.7765  3.8070  3.8070  3.8456  3.8456  3.8719  3.8719  3.9577  3.9577
  3.9584  3.9584  4.0683  4.0683  4.0827  4.0827  4.0984  4.0984  4.1118  4.1118
  4.1828  4.1829  4.1934  4.1934  4.2905  4.2905  4.3122  4.3122  4.3738  4.3739
  4.4070  4.4070  4.4667  4.4668  4.4906  4.4907  4.5940  4.5940  4.6011  4.6012
  4.6590  4.6590  4.6696  4.6696  4.7287  4.7288  4.7331  4.7332  4.8246  4.8247
  4.8595  4.8595  4.9082  4.9082  4.9446  4.9446  4.9901  4.9901  5.0086  5.0086
  5.0859  5.0859  5.1343  5.1344  5.1954  5.1954  5.2164  5.2165  5.3129  5.3129
  5.3316  5.3317  5.3734  5.3734  5.4059  5.4059  5.4763  5.4763  5.5497  5.5498
  5.6305  5.6305  5.6346  5.6347  5.7032  5.7032  5.7369  5.7369  5.8108  5.8108
  5.8229  5.8230  5.8815  5.8816  5.9053  5.9053  5.9807  5.9807  6.0141  6.0141
  6.0805  6.0807  6.0820  6.0823  6.1642  6.1643  6.1940  6.1941  6.2613  6.2614
  6.3254  6.3256  6.3280  6.3282  6.3758  6.3758  6.4255  6.4256  6.4808  6.4808
  6.5269  6.5269  6.5432  6.5433  6.6050  6.6050  6.6536  6.6537  6.7319  6.7320
  6.8234  6.8234  6.8594  6.8594  6.8649  6.8649  6.9666  6.9667  6.9851  6.9851
  7.0428  7.0429  7.0572  7.0573  7.1391  7.1391  7.1515  7.1516  7.2106  7.2106
  7.2468  7.2468  7.2966  7.2967  7.3124  7.3125  7.4582  7.4583  7.4844  7.4844
  7.6152  7.6153  7.6580  7.6580  7.7105  7.7106  7.7205  7.7206  7.7974  7.7975
  7.8117  7.8118  7.9378  7.9379  7.9562  7.9563  8.0295  8.0296  8.0431  8.0432
  8.4011  8.4012  8.4237  8.4238  8.6056  8.6058  8.6229  8.6231  8.7366  8.7367
  8.7603  8.7604
   0.50000   0.12363   0.53944
 -1.5533 -1.5533 -1.5529 -1.5529 -1.5312 -1.5312 -1.5306 -1.5306 -1.1610 -1.1610
 -1.1593 -1.1593 -1.1484 -1.1484 -1.1481 -1.1481 -1.1453 -1.1453 -1.1439 -1.1439
 -1.1367 -1.1367 -1.1364 -1.1364 -1.1107 -1.1107 -1.1096 -1.1096 -0.5826 -0.5826
 -0.5727 -0.5727 -0.4123 -0.4123 -0.4037 -0.4037 -0.3298 -0.3298 -0.3211 -0.3211
 -0.2993 -0.2993 -0.2885 -0.2885 -0.2734 -0.2734 -0.2534 -0.2534 -0.2399 -0.2399
 -0.2369 -0.2369  0.6061  0.6061  0.6125  0.6125  0.6634  0.6634  0.6683  0.6683
  0.9114  0.9114  0.9166  0.9166  1.0195  1.0195  1.0201  1.0201  1.0650  1.0650
  1.0735  1.0735  1.2252  1.2252  1.2265  1.2265  1.2800  1.2800  1.2982  1.2982
  1.3415  1.3416  1.3451  1.3451  1.5340  1.5340  1.5363  1.5363  1.6132  1.6132
  1.6180  1.6180  1.7863  1.7864  1.7970  1.7970  1.9475  1.9476  1.9524  1.9525
  1.9710  1.9711  1.9923  1.9924  2.0736  2.0737  2.1008  2.1009  2.1961  2.1961
  2.2242  2.2243  2.3062  2.3062  2.3073  2.3074  2.3670  2.3671  2.3764  2.3764
  2.4176  2.4176  2.4299  2.4300  2.5662  2.5663  2.5750  2.5751  2.6691  2.6692
  2.6727  2.6728  2.7352  2.7353  2.7509  2.7510  2.8650  2.8652  2.8663  2.8664
  2.9176  2.9177  2.9307  2.9308  2.9502  2.9504  2.9678  2.9679  3.0122  3.0123
  3.0362  3.0364  3.2076  3.2079  3.2311  3.2312  3.3215  3.3215  3.3403  3.3403
  3.4258  3.4258  3.4690  3.4690  3.4900  3.4900  3.4973  3.4973  3.5458  3.5458
  3.5680  3.5680  3.6474  3.6474  3.6529  3.6529  3.7024  3.7024  3.7373  3.7373
  3.7830  3.7830  3.8129  3.8129  3.8473  3.8473  3.8694  3.8694  3.9591  3.9591
  3.9633  3.9633  4.0686  4.0686  4.0832  4.0832  4.0945  4.0945  4.1116  4.1117
  4.1874  4.1874  4.1981  4.1981  4.2938  4.2938  4.3132  4.3132  4.3754  4.3755
  4.4111  4.4111  4.4646  4.4646  4.4923  4.4924  4.5920  4.5920  4.5972  4.5972
  4.6531  4.6531  4.6659  4.6659  4.7324  4.7326  4.7347  4.7348  4.8240  4.8240
  4.8614  4.8614  4.9077  4.9077  4.9399  4.9399  4.9900  4.9900  5.0145  5.0145
  5.0837  5.0837  5.1358  5.1359  5.1955  5.1956  5.2189  5.2189  5.3135  5.3135
  5.3292  5.3293  5.3753  5.3753  5.4093  5.4094  5.4732  5.4732  5.5464  5.5464
  5.6296  5.6297  5.6320  5.6320  5.7028  5.7028  5.7359  5.7360  5.8058  5.8059
  5.8196  5.8196  5.8833  5.8833  5.9060  5.9060  5.9826  5.9827  6.0159  6.0159
  6.0812  6.0813  6.0837  6.0839  6.1592  6.1592  6.1932  6.1933  6.2567  6.2567
  6.3267  6.3269  6.3294  6.3296  6.3747  6.3747  6.4250  6.4250  6.4800  6.4801
  6.5292  6.5292  6.5455  6.5455  6.6069  6.6069  6.6559  6.6559  6.7274  6.7274
  6.8290  6.8290  6.8654  6.8654  6.8674  6.8675  6.9637  6.9637  6.9859  6.9860
  7.0408  7.0408  7.0559  7.0559  7.1373  7.1373  7.1488  7.1489  7.2070  7.2071
  7.2494  7.2495  7.3017  7.3017  7.3148  7.3149  7.4581  7.4581  7.4859  7.4860
  7.6114  7.6115  7.6589  7.6589  7.7087  7.7088  7.7214  7.7215  7.7959  7.7960
  7.8109  7.8111  7.9325  7.9326  7.9493  7.9493  8.0382  8.0383  8.0500  8.0501
  8.3965  8.3966  8.4228  8.4229  8.6033  8.6035  8.6239  8.6241  8.7344  8.7345
  8.7602  8.7603
   0.50000   0.14130   0.53944
 -1.5533 -1.5533 -1.5528 -1.5528 -1.5313 -1.5313 -1.5307 -1.5307 -1.1611 -1.1611
 -1.1591 -1.1591 -1.1485 -1.1485 -1.1483 -1.1483 -1.1452 -1.1452 -1.1437 -1.1437
 -1.1368 -1.1368 -1.1364 -1.1364 -1.1109 -1.1109 -1.1096 -1.1096 -0.5825 -0.5825
 -0.5712 -0.5712 -0.4129 -0.4129 -0.4030 -0.4030 -0.3310 -0.3310 -0.3211 -0.3211
 -0.3005 -0.3005 -0.2893 -0.2893 -0.2743 -0.2743 -0.2531 -0.2531 -0.2392 -0.2392
 -0.2365 -0.2365  0.6072  0.6072  0.6144  0.6144  0.6641  0.6641  0.6695  0.6695
  0.9098  0.9099  0.9158  0.9158  1.0196  1.0196  1.0199  1.0199  1.0635  1.0635
  1.0727  1.0728  1.2258  1.2258  1.2266  1.2266  1.2792  1.2792  1.2990  1.2991
  1.3423  1.3423  1.3462  1.3462  1.5342  1.5342  1.5369  1.5370  1.6120  1.6120
  1.6171  1.6171  1.7818  1.7819  1.7941  1.7941  1.9474  1.9474  1.9486  1.9486
  1.9728  1.9729  1.9926  1.9927  2.0735  2.0736  2.1054  2.1055  2.2023  2.2024
  2.2316  2.2317  2.3061  2.3062  2.3098  2.3098  2.3667  2.3667  2.3797  2.3798
  2.4162  2.4163  2.4326  2.4326  2.5636  2.5637  2.5733  2.5734  2.6682  2.6683
  2.6727  2.6728  2.7314  2.7315  2.7478  2.7479  2.8623  2.8625  2.8643  2.8644
  2.9197  2.9198  2.9308  2.9309  2.9511  2.9512  2.9693  2.9695  3.0158  3.0159
  3.0448  3.0449  3.1952  3.1955  3.2187  3.2188  3.3167  3.3167  3.3346  3.3346
  3.4252  3.4252  3.4728  3.4728  3.4930  3.4930  3.4943  3.4943  3.5430  3.5431
  3.5668  3.5668  3.6456  3.6456  3.6517  3.6517  3.7024  3.7024  3.7381  3.7381
  3.7895  3.7895  3.8164  3.8164  3.8526  3.8526  3.8672  3.8672  3.9607  3.9607
  3.9687  3.9687  4.0670  4.0670  4.0815  4.0816  4.0931  4.0931  4.1138  4.1138
  4.1922  4.1922  4.2029  4.2029  4.2978  4.2978  4.3135  4.3135  4.3778  4.3778
  4.4150  4.4150  4.4616  4.4616  4.4937  4.4937  4.5901  4.5902  4.5927  4.5927
  4.6470  4.6470  4.6627  4.6627  4.7355  4.7356  4.7370  4.7372  4.8236  4.8236
  4.8628  4.8628  4.9086  4.9086  4.9349  4.9349  4.9894  4.9895  5.0200  5.0201
  5.0816  5.0816  5.1362  5.1362  5.1963  5.1963  5.2217  5.2217  5.3145  5.3146
  5.3259  5.3260  5.3775  5.3775  5.4122  5.4122  5.4723  5.4723  5.5418  5.5419
  5.6279  5.6281  5.6288  5.6290  5.7034  5.7034  5.7349  5.7350  5.8000  5.8000
  5.8149  5.8149  5.8857  5.8858  5.9073  5.9074  5.9853  5.9853  6.0168  6.0169
  6.0821  6.0822  6.0858  6.0859  6.1543  6.1544  6.1923  6.1923  6.2504  6.2505
  6.3275  6.3276  6.3326  6.3327  6.3713  6.3713  6.4256  6.4256  6.4792  6.4792
  6.5324  6.5325  6.5451  6.5452  6.6119  6.6119  6.6574  6.6575  6.7241  6.7241
  6.8327  6.8327  6.8705  6.8706  6.8719  6.8720  6.9611  6.9612  6.9866  6.9867
  7.0390  7.0391  7.0542  7.0542  7.1363  7.1364  7.1457  7.1458  7.2032  7.2032
  7.2517  7.2517  7.3077  7.3078  7.3164  7.3166  7.4589  7.4590  7.4870  7.4871
  7.6080  7.6080  7.6591  7.6591  7.7067  7.7068  7.7224  7.7225  7.7945  7.7946
  7.8098  7.8099  7.9276  7.9277  7.9421  7.9422  8.0471  8.0472  8.0567  8.0568
  8.3915  8.3916  8.4215  8.4216  8.6007  8.6009  8.6250  8.6252  8.7321  8.7322
  8.7601  8.7602
   0.50000   0.15896   0.53944
 -1.5532 -1.5532 -1.5528 -1.5527 -1.5314 -1.5314 -1.5307 -1.5307 -1.1611 -1.1611
 -1.1590 -1.1590 -1.1485 -1.1485 -1.1484 -1.1484 -1.1451 -1.1451 -1.1435 -1.1435
 -1.1368 -1.1368 -1.1364 -1.1364 -1.1110 -1.1110 -1.1096 -1.1096 -0.5823 -0.5822
 -0.5696 -0.5696 -0.4135 -0.4135 -0.4023 -0.4023 -0.3322 -0.3322 -0.3211 -0.3211
 -0.3016 -0.3016 -0.2905 -0.2905 -0.2749 -0.2749 -0.2531 -0.2531 -0.2385 -0.2385
 -0.2362 -0.2362  0.6085  0.6085  0.6163  0.6163  0.6648  0.6648  0.6708  0.6708
  0.9082  0.9082  0.9149  0.9149  1.0196  1.0197  1.0197  1.0197  1.0619  1.0620
  1.0719  1.0719  1.2264  1.2264  1.2265  1.2266  1.2784  1.2785  1.2997  1.2997
  1.3432  1.3433  1.3473  1.3474  1.5343  1.5344  1.5376  1.5376  1.6107  1.6107
  1.6159  1.6160  1.7775  1.7776  1.7912  1.7913  1.9413  1.9414  1.9497  1.9497
  1.9753  1.9754  1.9926  1.9926  2.0740  2.0741  2.1101  2.1102  2.2097  2.2097
  2.2388  2.2389  2.3055  2.3055  2.3121  2.3122  2.3667  2.3668  2.3833  2.3834
  2.4151  2.4152  2.4356  2.4357  2.5608  2.5609  2.5711  2.5712  2.6674  2.6675
  2.6728  2.6729  2.7276  2.7277  2.7447  2.7448  2.8586  2.8587  2.8620  2.8621
  2.9223  2.9224  2.9299  2.9299  2.9521  2.9522  2.9710  2.9712  3.0198  3.0200
  3.0537  3.0538  3.1835  3.1838  3.2061  3.2062  3.3122  3.3122  3.3286  3.3286
  3.4245  3.4245  3.4710  3.4711  3.4940  3.4940  3.4965  3.4965  3.5423  3.5423
  3.5649  3.5649  3.6434  3.6434  3.6502  3.6502  3.7021  3.7021  3.7389  3.7390
  3.7954  3.7954  3.8176  3.8176  3.8610  3.8610  3.8657  3.8657  3.9626  3.9626
  3.9741  3.9741  4.0631  4.0631  4.0786  4.0786  4.0952  4.0952  4.1177  4.1177
  4.1972  4.1972  4.2075  4.2075  4.3023  4.3024  4.3132  4.3132  4.3806  4.3806
  4.4186  4.4186  4.4578  4.4578  4.4947  4.4947  4.5876  4.5877  4.5885  4.5886
  4.6411  4.6411  4.6603  4.6603  4.7367  4.7368  4.7409  4.7410  4.8234  4.8234
  4.8640  4.8641  4.9106  4.9106  4.9302  4.9302  4.9884  4.9884  5.0251  5.0251
  5.0796  5.0797  5.1353  5.1353  5.1973  5.1973  5.2246  5.2246  5.3159  5.3160
  5.3219  5.3221  5.3804  5.3804  5.4143  5.4143  5.4735  5.4735  5.5368  5.5368
  5.6243  5.6244  5.6265  5.6266  5.7048  5.7048  5.7340  5.7340  5.7938  5.7938
  5.8096  5.8097  5.8880  5.8881  5.9092  5.9092  5.9883  5.9883  6.0167  6.0167
  6.0832  6.0833  6.0881  6.0883  6.1499  6.1500  6.1916  6.1917  6.2428  6.2429
  6.3293  6.3294  6.3355  6.3356  6.3665  6.3665  6.4263  6.4263  6.4784  6.4784
  6.5366  6.5367  6.5426  6.5427  6.6193  6.6194  6.6581  6.6581  6.7224  6.7224
  6.8342  6.8342  6.8746  6.8747  6.8782  6.8783  6.9596  6.9596  6.9871  6.9871
  7.0377  7.0377  7.0522  7.0522  7.1363  7.1364  7.1421  7.1422  7.1993  7.1993
  7.2534  7.2535  7.3143  7.3146  7.3177  7.3180  7.4607  7.4608  7.4877  7.4877
  7.6050  7.6051  7.6587  7.6587  7.7046  7.7047  7.7234  7.7234  7.7931  7.7932
  7.8082  7.8084  7.9233  7.9234  7.9347  7.9348  8.0561  8.0562  8.0630  8.0631
  8.3861  8.3862  8.4198  8.4199  8.5979  8.5981  8.6261  8.6263  8.7296  8.7297
  8.7601  8.7601
   0.50000   0.17662   0.53944
 -1.5532 -1.5532 -1.5527 -1.5526 -1.5315 -1.5315 -1.5308 -1.5308 -1.1612 -1.1612
 -1.1588 -1.1588 -1.1486 -1.1486 -1.1486 -1.1486 -1.1451 -1.1451 -1.1434 -1.1434
 -1.1369 -1.1369 -1.1364 -1.1364 -1.1111 -1.1111 -1.1095 -1.1095 -0.5820 -0.5820
 -0.5679 -0.5679 -0.4142 -0.4142 -0.4016 -0.4016 -0.3335 -0.3335 -0.3212 -0.3212
 -0.3028 -0.3028 -0.2919 -0.2919 -0.2752 -0.2752 -0.2532 -0.2532 -0.2377 -0.2377
 -0.2359 -0.2359  0.6099  0.6099  0.6183  0.6183  0.6657  0.6657  0.6721  0.6721
  0.9065  0.9065  0.9139  0.9139  1.0194  1.0194  1.0198  1.0198  1.0605  1.0605
  1.0709  1.0709  1.2264  1.2264  1.2271  1.2271  1.2778  1.2779  1.3002  1.3003
  1.3443  1.3444  1.3486  1.3486  1.5344  1.5344  1.5381  1.5382  1.6093  1.6093
  1.6146  1.6146  1.7736  1.7736  1.7887  1.7887  1.9346  1.9346  1.9506  1.9506
  1.9782  1.9783  1.9923  1.9924  2.0750  2.0751  2.1147  2.1148  2.2180  2.2180
  2.2456  2.2457  2.3044  2.3044  2.3143  2.3143  2.3674  2.3674  2.3868  2.3868
  2.4146  2.4147  2.4389  2.4390  2.5578  2.5579  2.5688  2.5689  2.6668  2.6669
  2.6729  2.6730  2.7238  2.7239  2.7417  2.7417  2.8540  2.8541  2.8593  2.8594
  2.9248  2.9249  2.9279  2.9280  2.9534  2.9535  2.9730  2.9732  3.0241  3.0242
  3.0627  3.0628  3.1730  3.1732  3.1938  3.1938  3.3080  3.3080  3.3222  3.3222
  3.4241  3.4241  3.4645  3.4645  3.4958  3.4958  3.5000  3.5000  3.5437  3.5437
  3.5627  3.5627  3.6409  3.6409  3.6482  3.6483  3.7016  3.7016  3.7402  3.7402
  3.8004  3.8004  3.8176  3.8176  3.8651  3.8651  3.8711  3.8711  3.9645  3.9645
  3.9787  3.9787  4.0580  4.0581  4.0752  4.0752  4.1002  4.1002  4.1226  4.1226
  4.2022  4.2022  4.2118  4.2119  4.3073  4.3074  4.3126  4.3126  4.3836  4.3836
  4.4216  4.4217  4.4530  4.4530  4.4953  4.4953  4.5823  4.5823  4.5866  4.5866
  4.6356  4.6356  4.6589  4.6590  4.7371  4.7371  4.7447  4.7447  4.8235  4.8235
  4.8655  4.8655  4.9134  4.9134  4.9262  4.9262  4.9869  4.9869  5.0295  5.0295
  5.0779  5.0779  5.1333  5.1334  5.1985  5.1985  5.2275  5.2275  5.3164  5.3168
  5.3183  5.3187  5.3840  5.3841  5.4156  5.4156  5.4762  5.4763  5.5319  5.5319
  5.6197  5.6197  5.6239  5.6240  5.7064  5.7064  5.7332  5.7332  5.7878  5.7878
  5.8043  5.8043  5.8898  5.8898  5.9113  5.9113  5.9916  5.9916  6.0155  6.0155
  6.0844  6.0845  6.0904  6.0905  6.1462  6.1462  6.1916  6.1916  6.2344  6.2344
  6.3315  6.3316  6.3379  6.3379  6.3612  6.3612  6.4263  6.4263  6.4777  6.4777
  6.5385  6.5386  6.5419  6.5420  6.6283  6.6283  6.6578  6.6578  6.7224  6.7224
  6.8335  6.8335  6.8795  6.8795  6.8838  6.8839  6.9597  6.9597  6.9873  6.9873
  7.0368  7.0368  7.0499  7.0500  7.1367  7.1371  7.1381  7.1385  7.1954  7.1954
  7.2545  7.2545  7.3173  7.3174  7.3231  7.3233  7.4634  7.4635  7.4877  7.4878
  7.6026  7.6027  7.6577  7.6577  7.7026  7.7026  7.7241  7.7242  7.7917  7.7918
  7.8065  7.8066  7.9195  7.9196  7.9271  7.9272  8.0651  8.0653  8.0689  8.0690
  8.3803  8.3804  8.4178  8.4179  8.5948  8.5950  8.6273  8.6274  8.7271  8.7272
  8.7600  8.7601
   0.50000   0.19428   0.53944
 -1.5531 -1.5531 -1.5525 -1.5525 -1.5316 -1.5316 -1.5308 -1.5308 -1.1613 -1.1613
 -1.1587 -1.1587 -1.1488 -1.1488 -1.1487 -1.1487 -1.1450 -1.1450 -1.1432 -1.1432
 -1.1369 -1.1369 -1.1364 -1.1364 -1.1112 -1.1112 -1.1095 -1.1095 -0.5816 -0.5816
 -0.5662 -0.5662 -0.4148 -0.4148 -0.4009 -0.4008 -0.3348 -0.3348 -0.3213 -0.3213
 -0.3038 -0.3038 -0.2936 -0.2936 -0.2754 -0.2753 -0.2534 -0.2534 -0.2368 -0.2368
 -0.2357 -0.2356  0.6114  0.6114  0.6203  0.6203  0.6666  0.6666  0.6734  0.6734
  0.9047  0.9047  0.9128  0.9128  1.0190  1.0190  1.0200  1.0200  1.0591  1.0591
  1.0698  1.0698  1.2261  1.2262  1.2278  1.2279  1.2773  1.2774  1.3006  1.3006
  1.3456  1.3456  1.3500  1.3500  1.5343  1.5343  1.5386  1.5387  1.6078  1.6078
  1.6129  1.6129  1.7701  1.7701  1.7865  1.7865  1.9275  1.9275  1.9513  1.9513
  1.9813  1.9814  1.9921  1.9922  2.0764  2.0764  2.1192  2.1192  2.2271  2.2271
  2.2519  2.2520  2.3030  2.3031  2.3162  2.3163  2.3689  2.3690  2.3895  2.3896
  2.4150  2.4150  2.4422  2.4423  2.5548  2.5549  2.5664  2.5665  2.6662  2.6663
  2.6729  2.6730  2.7202  2.7203  2.7388  2.7389  2.8486  2.8487  2.8560  2.8561
  2.9249  2.9250  2.9266  2.9267  2.9554  2.9555  2.9754  2.9755  3.0285  3.0286
  3.0714  3.0715  3.1639  3.1642  3.1822  3.1823  3.3041  3.3041  3.3157  3.3157
  3.4239  3.4239  3.4556  3.4556  3.4974  3.4974  3.5031  3.5031  3.5468  3.5468
  3.5602  3.5602  3.6384  3.6385  3.6456  3.6456  3.7011  3.7011  3.7416  3.7416
  3.8048  3.8048  3.8170  3.8170  3.8654  3.8654  3.8817  3.8817  3.9663  3.9663
  3.9823  3.9823  4.0529  4.0529  4.0720  4.0721  4.1073  4.1073  4.1280  4.1280
  4.2074  4.2074  4.2159  4.2159  4.3117  4.3118  4.3127  4.3128  4.3864  4.3865
  4.4241  4.4242  4.4474  4.4474  4.4956  4.4956  4.5765  4.5765  4.5844  4.5844
  4.6310  4.6310  4.6587  4.6588  4.7367  4.7367  4.7480  4.7480  4.8239  4.8239
  4.8674  4.8674  4.9167  4.9167  4.9232  4.9232  4.9851  4.9851  5.0329  5.0329
  5.0764  5.0764  5.1305  5.1305  5.1996  5.1996  5.2299  5.2300  5.3127  5.3128
  5.3192  5.3194  5.3888  5.3888  5.4162  5.4163  5.4801  5.4802  5.5275  5.5275
  5.6146  5.6146  5.6210  5.6210  5.7079  5.7080  5.7323  5.7323  5.7825  5.7825
  5.7993  5.7993  5.8906  5.8906  5.9135  5.9135  5.9951  5.9951  6.0134  6.0134
  6.0856  6.0856  6.0920  6.0921  6.1433  6.1433  6.1926  6.1926  6.2257  6.2258
  6.3334  6.3334  6.3394  6.3395  6.3564  6.3564  6.4254  6.4254  6.4770  6.4770
  6.5344  6.5345  6.5472  6.5473  6.6379  6.6379  6.6566  6.6566  6.7242  6.7242
  6.8311  6.8311  6.8848  6.8848  6.8881  6.8882  6.9620  6.9620  6.9874  6.9874
  7.0363  7.0364  7.0475  7.0475  7.1330  7.1331  7.1392  7.1393  7.1916  7.1916
  7.2547  7.2547  7.3178  7.3179  7.3313  7.3314  7.4668  7.4669  7.4872  7.4872
  7.6008  7.6009  7.6562  7.6563  7.7006  7.7007  7.7245  7.7245  7.7904  7.7905
  7.8046  7.8047  7.9163  7.9165  7.9194  7.9195  8.0734  8.0737  8.0748  8.0751
  8.3743  8.3743  8.4156  8.4157  8.5915  8.5918  8.6284  8.6285  8.7246  8.7247
  8.7601  8.7601
   0.50000   0.21194   0.53944
 -1.5530 -1.5530 -1.5524 -1.5524 -1.5318 -1.5318 -1.5309 -1.5309 -1.1613 -1.1613
 -1.1585 -1.1585 -1.1489 -1.1489 -1.1488 -1.1488 -1.1449 -1.1449 -1.1431 -1.1431
 -1.1370 -1.1370 -1.1364 -1.1364 -1.1113 -1.1113 -1.1095 -1.1095 -0.5812 -0.5812
 -0.5645 -0.5645 -0.4155 -0.4155 -0.4001 -0.4001 -0.3361 -0.3361 -0.3215 -0.3215
 -0.3049 -0.3049 -0.2953 -0.2953 -0.2753 -0.2753 -0.2537 -0.2537 -0.2360 -0.2360
 -0.2354 -0.2354  0.6130  0.6130  0.6224  0.6224  0.6676  0.6676  0.6747  0.6748
  0.9028  0.9028  0.9116  0.9117  1.0185  1.0185  1.0202  1.0202  1.0578  1.0579
  1.0686  1.0687  1.2258  1.2258  1.2286  1.2287  1.2769  1.2770  1.3008  1.3009
  1.3469  1.3470  1.3514  1.3515  1.5341  1.5341  1.5389  1.5390  1.6061  1.6062
  1.6111  1.6111  1.7671  1.7671  1.7848  1.7848  1.9201  1.9201  1.9514  1.9515
  1.9847  1.9848  1.9923  1.9923  2.0780  2.0781  2.1232  2.1233  2.2369  2.2369
  2.2574  2.2575  2.3017  2.3017  2.3179  2.3180  2.3715  2.3715  2.3911  2.3911
  2.4166  2.4166  2.4453  2.4453  2.5518  2.5519  2.5642  2.5643  2.6658  2.6659
  2.6727  2.6728  2.7168  2.7169  2.7362  2.7363  2.8425  2.8426  2.8521  2.8522
  2.9214  2.9214  2.9272  2.9273  2.9582  2.9583  2.9780  2.9782  3.0329  3.0330
  3.0795  3.0796  3.1567  3.1569  3.1719  3.1719  3.3003  3.3003  3.3091  3.3091
  3.4242  3.4242  3.4457  3.4458  3.4981  3.4981  3.5054  3.5054  3.5508  3.5509
  3.5580  3.5581  3.6363  3.6363  3.6422  3.6422  3.7006  3.7006  3.7431  3.7431
  3.8089  3.8090  3.8161  3.8161  3.8664  3.8664  3.8922  3.8922  3.9679  3.9679
  3.9843  3.9843  4.0483  4.0483  4.0695  4.0695  4.1160  4.1160  4.1336  4.1337
  4.2129  4.2129  4.2196  4.2196  4.3109  4.3110  4.3181  4.3181  4.3887  4.3887
  4.4259  4.4260  4.4415  4.4415  4.4957  4.4957  4.5704  4.5704  4.5819  4.5819
  4.6275  4.6275  4.6596  4.6596  4.7354  4.7354  4.7508  4.7508  4.8247  4.8247
  4.8696  4.8696  4.9200  4.9202  4.9215  4.9217  4.9830  4.9830  5.0353  5.0353
  5.0753  5.0753  5.1269  5.1269  5.2003  5.2003  5.2316  5.2317  5.3087  5.3088
  5.3200  5.3201  5.3947  5.3948  5.4165  5.4165  5.4847  5.4848  5.5239  5.5239
  5.6093  5.6094  5.6181  5.6181  5.7089  5.7089  5.7312  5.7312  5.7780  5.7780
  5.7949  5.7949  5.8903  5.8904  5.9156  5.9156  5.9988  5.9988  6.0106  6.0107
  6.0863  6.0864  6.0925  6.0927  6.1415  6.1415  6.1946  6.1946  6.2173  6.2173
  6.3345  6.3346  6.3390  6.3391  6.3535  6.3535  6.4239  6.4239  6.4758  6.4759
  6.5307  6.5308  6.5525  6.5526  6.6476  6.6477  6.6546  6.6547  6.7276  6.7276
  6.8275  6.8275  6.8900  6.8901  6.8910  6.8911  6.9665  6.9665  6.9875  6.9876
  7.0363  7.0363  7.0449  7.0450  7.1279  7.1279  7.1418  7.1418  7.1879  7.1880
  7.2539  7.2540  7.3184  7.3184  7.3399  7.3400  7.4708  7.4708  7.4860  7.4861
  7.5996  7.5997  7.6544  7.6545  7.6989  7.6990  7.7243  7.7243  7.7891  7.7892
  7.8028  7.8029  7.9112  7.9113  7.9141  7.9143  8.0787  8.0788  8.0834  8.0835
  8.3679  8.3680  8.4132  8.4134  8.5881  8.5883  8.6294  8.6296  8.7222  8.7222
  8.7602  8.7603
   0.50000   0.22960   0.53944
 -1.5530 -1.5530 -1.5523 -1.5523 -1.5319 -1.5319 -1.5309 -1.5309 -1.1614 -1.1614
 -1.1584 -1.1584 -1.1491 -1.1491 -1.1489 -1.1489 -1.1448 -1.1448 -1.1429 -1.1429
 -1.1370 -1.1370 -1.1364 -1.1364 -1.1114 -1.1114 -1.1095 -1.1095 -0.5808 -0.5808
 -0.5628 -0.5628 -0.4162 -0.4162 -0.3994 -0.3994 -0.3374 -0.3373 -0.3218 -0.3218
 -0.3059 -0.3059 -0.2971 -0.2971 -0.2752 -0.2752 -0.2540 -0.2540 -0.2353 -0.2353
 -0.2350 -0.2350  0.6146  0.6146  0.6243  0.6243  0.6687  0.6687  0.6761  0.6761
  0.9009  0.9009  0.9104  0.9104  1.0180  1.0180  1.0205  1.0205  1.0567  1.0567
  1.0674  1.0675  1.2254  1.2255  1.2295  1.2295  1.2766  1.2766  1.3010  1.3010
  1.3484  1.3484  1.3530  1.3530  1.5337  1.5337  1.5391  1.5392  1.6044  1.6044
  1.6090  1.6091  1.7646  1.7647  1.7836  1.7836  1.9127  1.9127  1.9510  1.9510
  1.9882  1.9882  1.9929  1.9930  2.0797  2.0798  2.1269  2.1270  2.2469  2.2469
  2.2620  2.2621  2.3006  2.3007  2.3195  2.3196  2.3750  2.3750  2.3912  2.3913
  2.4193  2.4194  2.4479  2.4480  2.5489  2.5489  2.5625  2.5626  2.6656  2.6657
  2.6724  2.6725  2.7136  2.7137  2.7339  2.7340  2.8359  2.8360  2.8473  2.8474
  2.9175  2.9176  2.9265  2.9267  2.9616  2.9618  2.9809  2.9811  3.0372  3.0372
  3.0866  3.0867  3.1516  3.1519  3.1630  3.1631  3.2966  3.2966  3.3024  3.3024
  3.4248  3.4248  3.4354  3.4354  3.4980  3.4980  3.5067  3.5067  3.5551  3.5551
  3.5565  3.5566  3.6347  3.6347  3.6383  3.6383  3.7002  3.7002  3.7442  3.7442
  3.8132  3.8132  3.8151  3.8151  3.8679  3.8679  3.9022  3.9022  3.9692  3.9692
  3.9847  3.9847  4.0447  4.0447  4.0677  4.0677  4.1259  4.1259  4.1391  4.1391
  4.2187  4.2187  4.2231  4.2231  4.3100  4.3101  4.3234  4.3234  4.3900  4.3901
  4.4269  4.4270  4.4358  4.4358  4.4955  4.4955  4.5642  4.5642  4.5790  4.5790
  4.6250  4.6251  4.6612  4.6612  4.7333  4.7333  4.7530  4.7530  4.8260  4.8260
  4.8719  4.8719  4.9205  4.9205  4.9243  4.9243  4.9810  4.9810  5.0367  5.0367
  5.0747  5.0747  5.1228  5.1228  5.2005  5.2005  5.2324  5.2324  5.3053  5.3053
  5.3198  5.3198  5.4018  5.4019  5.4167  5.4167  5.4896  5.4897  5.5212  5.5212
  5.6041  5.6042  5.6155  5.6156  5.7090  5.7090  5.7297  5.7297  5.7746  5.7747
  5.7912  5.7913  5.8890  5.8890  5.9175  5.9175  6.0027  6.0028  6.0076  6.0076
  6.0863  6.0864  6.0918  6.0919  6.1409  6.1409  6.1975  6.1976  6.2096  6.2096
  6.3344  6.3346  6.3362  6.3364  6.3534  6.3534  6.4220  6.4220  6.4737  6.4737
  6.5283  6.5283  6.5572  6.5573  6.6516  6.6518  6.6574  6.6575  6.7325  6.7325
  6.8233  6.8233  6.8923  6.8923  6.8952  6.8953  6.9730  6.9730  6.9879  6.9879
  7.0365  7.0366  7.0424  7.0425  7.1223  7.1223  7.1448  7.1449  7.1845  7.1845
  7.2521  7.2521  7.3194  7.3194  7.3488  7.3489  7.4749  7.4750  7.4844  7.4845
  7.5990  7.5991  7.6523  7.6524  7.6974  7.6974  7.7234  7.7234  7.7878  7.7879
  7.8012  7.8013  7.9034  7.9035  7.9123  7.9124  8.0828  8.0829  8.0921  8.0922
  8.3614  8.3615  8.4108  8.4110  8.5844  8.5846  8.6304  8.6306  8.7198  8.7199
  8.7604  8.7605
   0.50000   0.24727   0.53944
 -1.5529 -1.5529 -1.5522 -1.5522 -1.5320 -1.5320 -1.5310 -1.5310 -1.1614 -1.1614
 -1.1583 -1.1583 -1.1492 -1.1492 -1.1489 -1.1489 -1.1447 -1.1447 -1.1428 -1.1428
 -1.1371 -1.1371 -1.1364 -1.1364 -1.1116 -1.1116 -1.1095 -1.1095 -0.5803 -0.5803
 -0.5611 -0.5611 -0.4169 -0.4169 -0.3987 -0.3987 -0.3386 -0.3386 -0.3221 -0.3221
 -0.3068 -0.3068 -0.2989 -0.2988 -0.2751 -0.2751 -0.2543 -0.2543 -0.2350 -0.2350
 -0.2343 -0.2343  0.6162  0.6162  0.6262  0.6262  0.6698  0.6698  0.6774  0.6774
  0.8990  0.8990  0.9092  0.9092  1.0174  1.0174  1.0207  1.0208  1.0557  1.0557
  1.0662  1.0663  1.2250  1.2250  1.2303  1.2303  1.2763  1.2764  1.3010  1.3010
  1.3499  1.3500  1.3545  1.3545  1.5332  1.5332  1.5392  1.5393  1.6026  1.6027
  1.6069  1.6069  1.7627  1.7628  1.7830  1.7830  1.9053  1.9053  1.9499  1.9500
  1.9917  1.9918  1.9942  1.9942  2.0814  2.0814  2.1302  2.1302  2.2566  2.2566
  2.2656  2.2657  2.3004  2.3004  2.3210  2.3211  2.3794  2.3795  2.3904  2.3904
  2.4228  2.4228  2.4499  2.4500  2.5461  2.5462  2.5615  2.5616  2.6654  2.6655
  2.6719  2.6720  2.7108  2.7109  2.7318  2.7319  2.8287  2.8288  2.8414  2.8415
  2.9139  2.9140  2.9247  2.9249  2.9656  2.9657  2.9839  2.9841  3.0412  3.0413
  3.0923  3.0924  3.1490  3.1492  3.1559  3.1560  3.2930  3.2930  3.2958  3.2958
  3.4248  3.4250  3.4256  3.4257  3.4975  3.4975  3.5068  3.5068  3.5559  3.5559
  3.5589  3.5589  3.6337  3.6339  3.6342  3.6343  3.7000  3.7000  3.7447  3.7447
  3.8139  3.8139  3.8178  3.8178  3.8699  3.8699  3.9114  3.9114  3.9702  3.9702
  3.9838  3.9838  4.0420  4.0420  4.0668  4.0668  4.1367  4.1367  4.1441  4.1441
  4.2250  4.2252  4.2264  4.2266  4.3091  4.3091  4.3285  4.3285  4.3899  4.3899
  4.4270  4.4271  4.4309  4.4310  4.4950  4.4950  4.5581  4.5581  4.5760  4.5760
  4.6235  4.6235  4.6634  4.6634  4.7305  4.7305  4.7547  4.7547  4.8277  4.8277
  4.8741  4.8741  4.9210  4.9211  4.9281  4.9281  4.9794  4.9795  5.0370  5.0370
  5.0746  5.0746  5.1183  5.1183  5.2002  5.2002  5.2320  5.2320  5.3027  5.3028
  5.3182  5.3183  5.4098  5.4099  5.4173  5.4174  5.4945  5.4945  5.5194  5.5194
  5.5994  5.5994  5.6135  5.6135  5.7079  5.7079  5.7275  5.7275  5.7723  5.7723
  5.7884  5.7884  5.8868  5.8868  5.9193  5.9194  6.0044  6.0044  6.0069  6.0069
  6.0856  6.0856  6.0897  6.0898  6.1412  6.1412  6.2006  6.2009  6.2031  6.2033
  6.3318  6.3319  6.3339  6.3340  6.3551  6.3551  6.4201  6.4201  6.4702  6.4702
  6.5277  6.5277  6.5610  6.5610  6.6489  6.6490  6.6663  6.6663  6.7383  6.7383
  6.8188  6.8188  6.8929  6.8930  6.8997  6.8997  6.9807  6.9808  6.9886  6.9887
  7.0369  7.0371  7.0400  7.0402  7.1164  7.1164  7.1482  7.1483  7.1810  7.1811
  7.2492  7.2492  7.3211  7.3211  7.3577  7.3577  7.4788  7.4792  7.4825  7.4829
  7.5989  7.5990  7.6501  7.6501  7.6961  7.6961  7.7218  7.7218  7.7865  7.7866
  7.7998  7.7998  7.8956  7.8956  7.9113  7.9113  8.0862  8.0863  8.1006  8.1006
  8.3548  8.3548  8.4085  8.4086  8.5806  8.5808  8.6314  8.6315  8.7176  8.7177
  8.7607  8.7607
   0.50000   0.26493   0.53944
 -1.5528 -1.5528 -1.5521 -1.5521 -1.5321 -1.5321 -1.5311 -1.5311 -1.1615 -1.1615
 -1.1581 -1.1581 -1.1494 -1.1494 -1.1490 -1.1490 -1.1446 -1.1446 -1.1427 -1.1427
 -1.1371 -1.1371 -1.1364 -1.1364 -1.1117 -1.1117 -1.1095 -1.1095 -0.5799 -0.5799
 -0.5595 -0.5595 -0.4176 -0.4176 -0.3980 -0.3980 -0.3398 -0.3398 -0.3225 -0.3225
 -0.3076 -0.3076 -0.3005 -0.3005 -0.2749 -0.2749 -0.2546 -0.2546 -0.2348 -0.2348
 -0.2336 -0.2336  0.6178  0.6178  0.6280  0.6280  0.6710  0.6710  0.6786  0.6786
  0.8972  0.8972  0.9080  0.9080  1.0168  1.0168  1.0211  1.0211  1.0549  1.0549
  1.0650  1.0650  1.2246  1.2246  1.2311  1.2311  1.2761  1.2762  1.3010  1.3010
  1.3515  1.3515  1.3561  1.3561  1.5325  1.5325  1.5391  1.5392  1.6008  1.6009
  1.6047  1.6048  1.7613  1.7614  1.7829  1.7830  1.8980  1.8980  1.9483  1.9483
  1.9953  1.9954  1.9961  1.9961  2.0828  2.0829  2.1330  2.1330  2.2651  2.2651
  2.2685  2.2686  2.3017  2.3018  2.3223  2.3224  2.3845  2.3846  2.3888  2.3888
  2.4265  2.4265  2.4513  2.4514  2.5436  2.5436  2.5613  2.5615  2.6654  2.6655
  2.6712  2.6714  2.7084  2.7085  2.7299  2.7300  2.8211  2.8212  2.8344  2.8345
  2.9107  2.9109  2.9221  2.9223  2.9697  2.9698  2.9869  2.9871  3.0449  3.0450
  3.0964  3.0966  3.1488  3.1490  3.1507  3.1508  3.2893  3.2893  3.2897  3.2897
  3.4147  3.4147  3.4265  3.4265  3.4966  3.4966  3.5058  3.5058  3.5564  3.5564
  3.5616  3.5616  3.6293  3.6293  3.6348  3.6348  3.6998  3.6998  3.7444  3.7444
  3.8128  3.8128  3.8226  3.8226  3.8723  3.8723  3.9193  3.9193  3.9714  3.9714
  3.9819  3.9819  4.0401  4.0401  4.0666  4.0666  4.1477  4.1478  4.1484  4.1484
  4.2297  4.2298  4.2323  4.2323  4.3082  4.3082  4.3331  4.3331  4.3881  4.3881
  4.4262  4.4263  4.4274  4.4276  4.4944  4.4944  4.5523  4.5523  4.5733  4.5733
  4.6226  4.6226  4.6657  4.6657  4.7273  4.7273  4.7560  4.7560  4.8297  4.8297
  4.8757  4.8758  4.9226  4.9226  4.9319  4.9319  4.9787  4.9787  5.0366  5.0366
  5.0746  5.0746  5.1137  5.1137  5.1992  5.1993  5.2306  5.2306  5.3011  5.3011
  5.3152  5.3152  5.4177  5.4183  5.4189  5.4195  5.4990  5.4990  5.5185  5.5185
  5.5954  5.5954  5.6121  5.6121  5.7056  5.7056  5.7247  5.7248  5.7709  5.7710
  5.7862  5.7863  5.8840  5.8840  5.9212  5.9212  6.0015  6.0015  6.0108  6.0108
  6.0841  6.0842  6.0864  6.0865  6.1421  6.1421  6.1979  6.1980  6.2044  6.2045
  6.3278  6.3279  6.3318  6.3319  6.3574  6.3574  6.4187  6.4187  6.4651  6.4651
  6.5289  6.5289  6.5636  6.5637  6.6460  6.6461  6.6743  6.6743  6.7449  6.7449
  6.8144  6.8144  6.8932  6.8932  6.9035  6.9036  6.9885  6.9889  6.9898  6.9902
  7.0372  7.0376  7.0383  7.0388  7.1105  7.1105  7.1518  7.1519  7.1776  7.1777
  7.2454  7.2454  7.3235  7.3235  7.3662  7.3663  7.4796  7.4799  7.4836  7.4840
  7.5993  7.5994  7.6478  7.6478  7.6950  7.6950  7.7196  7.7196  7.7852  7.7852
  7.7986  7.7987  7.8879  7.8880  7.9109  7.9109  8.0889  8.0890  8.1087  8.1087
  8.3481  8.3482  8.4062  8.4063  8.5768  8.5770  8.6322  8.6323  8.7156  8.7156
  8.7610  8.7610
   0.50000   0.28259   0.53944
 -1.5528 -1.5528 -1.5520 -1.5520 -1.5322 -1.5322 -1.5311 -1.5311 -1.1615 -1.1615
 -1.1580 -1.1580 -1.1495 -1.1495 -1.1490 -1.1490 -1.1445 -1.1445 -1.1425 -1.1425
 -1.1372 -1.1372 -1.1364 -1.1364 -1.1118 -1.1118 -1.1096 -1.1096 -0.5794 -0.5794
 -0.5580 -0.5580 -0.4182 -0.4182 -0.3973 -0.3973 -0.3409 -0.3409 -0.3230 -0.3230
 -0.3084 -0.3084 -0.3020 -0.3020 -0.2748 -0.2748 -0.2548 -0.2548 -0.2347 -0.2347
 -0.2329 -0.2329  0.6193  0.6193  0.6297  0.6297  0.6721  0.6721  0.6798  0.6798
  0.8954  0.8954  0.9068  0.9068  1.0162  1.0162  1.0214  1.0214  1.0541  1.0542
  1.0639  1.0639  1.2241  1.2241  1.2319  1.2319  1.2760  1.2760  1.3009  1.3010
  1.3530  1.3530  1.3576  1.3576  1.5316  1.5317  1.5389  1.5390  1.5991  1.5991
  1.6026  1.6026  1.7604  1.7605  1.7835  1.7835  1.8909  1.8909  1.9463  1.9463
  1.9985  1.9985  1.9988  1.9989  2.0840  2.0840  2.1353  2.1354  2.2707  2.2708
  2.2712  2.2713  2.3057  2.3057  2.3234  2.3235  2.3868  2.3868  2.3899  2.3899
  2.4299  2.4300  2.4523  2.4523  2.5413  2.5413  2.5620  2.5621  2.6656  2.6657
  2.6704  2.6705  2.7065  2.7066  2.7282  2.7283  2.8131  2.8132  2.8265  2.8266
  2.9083  2.9084  2.9190  2.9191  2.9738  2.9739  2.9898  2.9900  3.0483  3.0483
  3.0991  3.0993  3.1473  3.1474  3.1507  3.1508  3.2832  3.2832  3.2863  3.2863
  3.4049  3.4049  3.4273  3.4274  3.4956  3.4957  3.5041  3.5041  3.5576  3.5576
  3.5632  3.5632  3.6246  3.6246  3.6367  3.6367  3.6998  3.6998  3.7433  3.7433
  3.8116  3.8116  3.8273  3.8273  3.8751  3.8751  3.9255  3.9255  3.9731  3.9731
  3.9795  3.9796  4.0385  4.0385  4.0670  4.0670  4.1515  4.1515  4.1587  4.1587
  4.2332  4.2332  4.2400  4.2401  4.3072  4.3072  4.3369  4.3369  4.3848  4.3848
  4.4244  4.4245  4.4254  4.4256  4.4935  4.4936  4.5469  4.5469  4.5713  4.5713
  4.6220  4.6220  4.6680  4.6680  4.7240  4.7240  4.7570  4.7570  4.8320  4.8320
  4.8765  4.8765  4.9250  4.9250  4.9354  4.9354  4.9792  4.9792  5.0356  5.0356
  5.0747  5.0747  5.1090  5.1090  5.1977  5.1977  5.2285  5.2285  5.3002  5.3003
  5.3108  5.3109  5.4210  5.4211  5.4271  5.4272  5.5031  5.5031  5.5184  5.5185
  5.5925  5.5925  5.6113  5.6114  5.7022  5.7022  5.7214  5.7214  5.7702  5.7703
  5.7843  5.7843  5.8811  5.8812  5.9232  5.9232  5.9987  5.9987  6.0143  6.0143
  6.0816  6.0819  6.0828  6.0831  6.1429  6.1429  6.1949  6.1949  6.2074  6.2075
  6.3243  6.3244  6.3290  6.3290  6.3598  6.3598  6.4181  6.4181  6.4588  6.4589
  6.5314  6.5314  6.5650  6.5651  6.6431  6.6432  6.6812  6.6813  6.7517  6.7517
  6.8105  6.8105  6.8935  6.8935  6.9066  6.9067  6.9913  6.9914  6.9963  6.9965
  7.0371  7.0374  7.0388  7.0391  7.1048  7.1048  7.1554  7.1555  7.1741  7.1742
  7.2409  7.2409  7.3265  7.3266  7.3742  7.3742  7.4777  7.4778  7.4871  7.4873
  7.6000  7.6001  7.6455  7.6455  7.6941  7.6942  7.7169  7.7169  7.7838  7.7839
  7.7976  7.7977  7.8806  7.8807  7.9111  7.9111  8.0909  8.0909  8.1163  8.1163
  8.3416  8.3417  8.4042  8.4043  8.5730  8.5732  8.6328  8.6329  8.7138  8.7138
  8.7614  8.7614
   0.50000   0.30025   0.53944
 -1.5527 -1.5527 -1.5519 -1.5519 -1.5324 -1.5323 -1.5312 -1.5312 -1.1615 -1.1615
 -1.1579 -1.1579 -1.1497 -1.1497 -1.1491 -1.1491 -1.1444 -1.1444 -1.1424 -1.1424
 -1.1372 -1.1372 -1.1364 -1.1364 -1.1118 -1.1118 -1.1096 -1.1096 -0.5790 -0.5790
 -0.5565 -0.5565 -0.4189 -0.4189 -0.3967 -0.3967 -0.3419 -0.3419 -0.3235 -0.3235
 -0.3091 -0.3091 -0.3033 -0.3033 -0.2746 -0.2746 -0.2551 -0.2551 -0.2345 -0.2345
 -0.2323 -0.2323  0.6207  0.6207  0.6313  0.6313  0.6732  0.6732  0.6810  0.6810
  0.8937  0.8937  0.9056  0.9056  1.0156  1.0156  1.0217  1.0217  1.0535  1.0536
  1.0627  1.0628  1.2236  1.2237  1.2326  1.2326  1.2759  1.2759  1.3008  1.3009
  1.3545  1.3545  1.3591  1.3591  1.5307  1.5308  1.5386  1.5387  1.5973  1.5974
  1.6006  1.6006  1.7599  1.7600  1.7845  1.7845  1.8840  1.8841  1.9441  1.9441
  2.0013  2.0013  2.0022  2.0023  2.0848  2.0848  2.1372  2.1373  2.2725  2.2726
  2.2747  2.2747  2.3124  2.3125  2.3243  2.3243  2.3846  2.3846  2.3950  2.3951
  2.4330  2.4330  2.4530  2.4531  2.5392  2.5393  2.5634  2.5635  2.6660  2.6661
  2.6694  2.6696  2.7051  2.7051  2.7265  2.7266  2.8049  2.8050  2.8180  2.8180
  2.9065  2.9067  2.9156  2.9157  2.9776  2.9777  2.9926  2.9928  3.0513  3.0514
  3.1009  3.1011  3.1455  3.1456  3.1538  3.1539  3.2774  3.2774  3.2831  3.2831
  3.3957  3.3957  3.4281  3.4281  3.4946  3.4947  3.5021  3.5021  3.5593  3.5593
  3.5636  3.5636  3.6202  3.6202  3.6395  3.6395  3.6999  3.6999  3.7417  3.7417
  3.8104  3.8104  3.8316  3.8316  3.8784  3.8784  3.9298  3.9298  3.9756  3.9758
  3.9772  3.9774  4.0372  4.0372  4.0680  4.0680  4.1533  4.1533  4.1692  4.1692
  4.2369  4.2369  4.2482  4.2482  4.3064  4.3064  4.3399  4.3399  4.3807  4.3807
  4.4226  4.4228  4.4236  4.4237  4.4926  4.4926  4.5421  4.5422  4.5699  4.5699
  4.6213  4.6214  4.6700  4.6700  4.7209  4.7209  4.7579  4.7579  4.8343  4.8343
  4.8762  4.8762  4.9281  4.9281  4.9385  4.9386  4.9811  4.9811  5.0342  5.0342
  5.0747  5.0748  5.1043  5.1043  5.1957  5.1957  5.2260  5.2260  5.2999  5.3001
  5.3057  5.3058  5.4242  5.4242  5.4353  5.4353  5.5067  5.5068  5.5191  5.5191
  5.5909  5.5910  5.6110  5.6111  5.6981  5.6981  5.7175  5.7175  5.7700  5.7700
  5.7822  5.7823  5.8787  5.8788  5.9254  5.9254  5.9961  5.9961  6.0169  6.0170
  6.0769  6.0770  6.0814  6.0815  6.1434  6.1434  6.1938  6.1938  6.2098  6.2098
  6.3215  6.3216  6.3255  6.3256  6.3617  6.3617  6.4187  6.4188  6.4519  6.4520
  6.5348  6.5348  6.5652  6.5652  6.6405  6.6405  6.6869  6.6870  6.7585  6.7586
  6.8073  6.8074  6.8940  6.8940  6.9090  6.9090  6.9933  6.9934  7.0017  7.0018
  7.0383  7.0386  7.0399  7.0402  7.0995  7.0995  7.1588  7.1589  7.1704  7.1705
  7.2360  7.2360  7.3301  7.3301  7.3814  7.3814  7.4759  7.4760  7.4902  7.4904
  7.6010  7.6011  7.6433  7.6434  7.6934  7.6934  7.7139  7.7139  7.7824  7.7825
  7.7968  7.7969  7.8738  7.8739  7.9118  7.9119  8.0922  8.0922  8.1233  8.1234
  8.3354  8.3355  8.4024  8.4025  8.5693  8.5695  8.6333  8.6334  8.7122  8.7123
  8.7617  8.7618
   0.50000   0.31791   0.53944
 -1.5527 -1.5526 -1.5519 -1.5518 -1.5324 -1.5324 -1.5312 -1.5312 -1.1616 -1.1616
 -1.1578 -1.1578 -1.1498 -1.1498 -1.1491 -1.1491 -1.1444 -1.1444 -1.1423 -1.1423
 -1.1372 -1.1372 -1.1364 -1.1364 -1.1119 -1.1119 -1.1096 -1.1096 -0.5786 -0.5786
 -0.5552 -0.5552 -0.4195 -0.4195 -0.3961 -0.3961 -0.3428 -0.3428 -0.3240 -0.3240
 -0.3097 -0.3097 -0.3045 -0.3045 -0.2745 -0.2745 -0.2553 -0.2553 -0.2344 -0.2344
 -0.2318 -0.2317  0.6221  0.6221  0.6326  0.6326  0.6742  0.6742  0.6820  0.6820
  0.8921  0.8921  0.9045  0.9046  1.0150  1.0150  1.0220  1.0220  1.0531  1.0531
  1.0617  1.0617  1.2232  1.2232  1.2333  1.2333  1.2758  1.2758  1.3007  1.3007
  1.3558  1.3559  1.3605  1.3605  1.5298  1.5298  1.5383  1.5383  1.5957  1.5957
  1.5987  1.5988  1.7597  1.7597  1.7859  1.7860  1.8776  1.8777  1.9418  1.9418
  2.0042  2.0042  2.0054  2.0055  2.0853  2.0853  2.1387  2.1388  2.2741  2.2741
  2.2762  2.2762  2.3209  2.3210  2.3248  2.3249  2.3823  2.3824  2.3996  2.3996
  2.4354  2.4354  2.4539  2.4540  2.5374  2.5374  2.5653  2.5654  2.6667  2.6668
  2.6685  2.6686  2.7041  2.7042  2.7249  2.7250  2.7967  2.7968  2.8091  2.8092
  2.9054  2.9056  2.9122  2.9123  2.9811  2.9812  2.9951  2.9953  3.0539  3.0540
  3.1022  3.1024  3.1450  3.1450  3.1575  3.1576  3.2721  3.2721  3.2801  3.2801
  3.3873  3.3873  3.4286  3.4286  3.4937  3.4937  3.5002  3.5002  3.5611  3.5611
  3.5631  3.5631  3.6161  3.6161  3.6430  3.6430  3.7001  3.7001  3.7397  3.7397
  3.8093  3.8093  3.8350  3.8351  3.8821  3.8821  3.9320  3.9320  3.9751  3.9752
  3.9795  3.9796  4.0358  4.0358  4.0696  4.0696  4.1538  4.1538  4.1787  4.1787
  4.2408  4.2408  4.2563  4.2563  4.3059  4.3059  4.3418  4.3418  4.3765  4.3766
  4.4207  4.4209  4.4219  4.4220  4.4917  4.4917  4.5382  4.5382  4.5693  4.5693
  4.6205  4.6206  4.6715  4.6715  4.7182  4.7182  4.7588  4.7588  4.8366  4.8366
  4.8749  4.8749  4.9315  4.9315  4.9411  4.9412  4.9844  4.9844  5.0326  5.0326
  5.0746  5.0746  5.0996  5.0996  5.1932  5.1932  5.2233  5.2233  5.2991  5.2996
  5.3008  5.3013  5.4278  5.4278  5.4425  5.4425  5.5100  5.5101  5.5204  5.5205
  5.5909  5.5910  5.6110  5.6110  5.6934  5.6935  5.7132  5.7133  5.7700  5.7700
  5.7797  5.7798  5.8773  5.8774  5.9279  5.9279  5.9935  5.9935  6.0184  6.0184
  6.0717  6.0717  6.0807  6.0808  6.1433  6.1433  6.1944  6.1944  6.2113  6.2113
  6.3195  6.3197  6.3216  6.3217  6.3629  6.3629  6.4209  6.4209  6.4449  6.4449
  6.5385  6.5386  6.5642  6.5642  6.6381  6.6381  6.6913  6.6913  6.7651  6.7651
  6.8051  6.8052  6.8948  6.8948  6.9107  6.9107  6.9955  6.9956  7.0041  7.0042
  7.0406  7.0407  7.0428  7.0429  7.0949  7.0950  7.1619  7.1621  7.1666  7.1668
  7.2310  7.2310  7.3339  7.3339  7.3875  7.3875  7.4745  7.4746  7.4927  7.4928
  7.6022  7.6023  7.6413  7.6414  7.6928  7.6928  7.7108  7.7108  7.7809  7.7810
  7.7961  7.7962  7.8677  7.8678  7.9130  7.9131  8.0929  8.0930  8.1297  8.1298
  8.3295  8.3296  8.4008  8.4010  8.5658  8.5660  8.6337  8.6338  8.7109  8.7109
  8.7621  8.7622
   0.50000   0.33558   0.53944
 -1.5526 -1.5526 -1.5518 -1.5518 -1.5325 -1.5325 -1.5313 -1.5313 -1.1616 -1.1616
 -1.1577 -1.1577 -1.1499 -1.1499 -1.1492 -1.1492 -1.1443 -1.1443 -1.1423 -1.1423
 -1.1373 -1.1373 -1.1364 -1.1364 -1.1120 -1.1120 -1.1096 -1.1096 -0.5783 -0.5782
 -0.5540 -0.5540 -0.4201 -0.4201 -0.3956 -0.3956 -0.3436 -0.3435 -0.3245 -0.3245
 -0.3102 -0.3102 -0.3055 -0.3055 -0.2744 -0.2744 -0.2555 -0.2555 -0.2343 -0.2343
 -0.2313 -0.2313  0.6232  0.6232  0.6338  0.6338  0.6751  0.6751  0.6829  0.6829
  0.8907  0.8907  0.9036  0.9036  1.0144  1.0144  1.0223  1.0223  1.0527  1.0527
  1.0608  1.0608  1.2228  1.2229  1.2339  1.2339  1.2757  1.2758  1.3006  1.3006
  1.3571  1.3571  1.3617  1.3617  1.5288  1.5288  1.5379  1.5379  1.5943  1.5943
  1.5971  1.5971  1.7597  1.7597  1.7877  1.7877  1.8717  1.8717  1.9396  1.9396
  2.0071  2.0071  2.0083  2.0083  2.0854  2.0854  2.1399  2.1399  2.2755  2.2755
  2.2767  2.2767  2.3251  2.3251  2.3301  2.3301  2.3801  2.3802  2.4031  2.4031
  2.4371  2.4372  2.4553  2.4554  2.5358  2.5359  2.5674  2.5675  2.6674  2.6675
  2.6679  2.6680  2.7037  2.7038  2.7233  2.7234  2.7888  2.7889  2.8005  2.8006
  2.9047  2.9049  2.9091  2.9092  2.9842  2.9843  2.9973  2.9975  3.0563  3.0564
  3.1034  3.1035  3.1454  3.1455  3.1612  3.1612  3.2673  3.2674  3.2773  3.2773
  3.3798  3.3798  3.4288  3.4288  3.4928  3.4929  3.4987  3.4987  3.5621  3.5621
  3.5628  3.5629  3.6126  3.6126  3.6466  3.6466  3.7002  3.7002  3.7376  3.7376
  3.8084  3.8084  3.8377  3.8377  3.8860  3.8860  3.9327  3.9328  3.9737  3.9737
  3.9838  3.9839  4.0343  4.0343  4.0717  4.0717  4.1530  4.1530  4.1871  4.1872
  4.2449  4.2449  4.2636  4.2636  4.3062  4.3062  4.3426  4.3426  4.3727  4.3727
  4.4187  4.4188  4.4202  4.4203  4.4908  4.4908  4.5350  4.5350  4.5694  4.5694
  4.6195  4.6195  4.6724  4.6724  4.7161  4.7161  4.7598  4.7598  4.8388  4.8388
  4.8728  4.8728  4.9350  4.9351  4.9432  4.9433  4.9888  4.9888  5.0309  5.0310
  5.0742  5.0742  5.0952  5.0952  5.1906  5.1906  5.2206  5.2207  5.2944  5.2946
  5.3010  5.3012  5.4314  5.4314  5.4481  5.4482  5.5132  5.5133  5.5223  5.5223
  5.5923  5.5924  5.6111  5.6111  5.6887  5.6887  5.7088  5.7088  5.7701  5.7702
  5.7766  5.7767  5.8772  5.8772  5.9306  5.9306  5.9907  5.9907  6.0185  6.0186
  6.0666  6.0666  6.0808  6.0808  6.1431  6.1431  6.1962  6.1962  6.2121  6.2121
  6.3171  6.3173  6.3189  6.3190  6.3631  6.3631  6.4244  6.4244  6.4382  6.4382
  6.5421  6.5422  6.5622  6.5623  6.6360  6.6361  6.6943  6.6944  6.7710  6.7710
  6.8039  6.8039  6.8960  6.8960  6.9117  6.9118  6.9977  6.9978  7.0041  7.0042
  7.0420  7.0421  7.0482  7.0483  7.0914  7.0914  7.1620  7.1623  7.1652  7.1656
  7.2261  7.2262  7.3377  7.3377  7.3924  7.3924  7.4737  7.4738  7.4945  7.4946
  7.6036  7.6037  7.6396  7.6397  7.6922  7.6922  7.7079  7.7079  7.7794  7.7795
  7.7955  7.7955  7.8624  7.8625  7.9144  7.9145  8.0931  8.0932  8.1354  8.1354
  8.3242  8.3243  8.3996  8.3998  8.5626  8.5627  8.6339  8.6340  8.7098  8.7099
  8.7625  8.7625
   0.50000   0.35324   0.53944
 -1.5526 -1.5526 -1.5517 -1.5517 -1.5326 -1.5326 -1.5313 -1.5313 -1.1616 -1.1616
 -1.1576 -1.1576 -1.1500 -1.1500 -1.1492 -1.1492 -1.1442 -1.1442 -1.1422 -1.1422
 -1.1373 -1.1373 -1.1364 -1.1364 -1.1120 -1.1120 -1.1096 -1.1096 -0.5779 -0.5779
 -0.5530 -0.5530 -0.4205 -0.4205 -0.3951 -0.3951 -0.3442 -0.3442 -0.3249 -0.3249
 -0.3107 -0.3107 -0.3062 -0.3062 -0.2743 -0.2743 -0.2557 -0.2557 -0.2342 -0.2342
 -0.2309 -0.2309  0.6242  0.6242  0.6348  0.6348  0.6759  0.6759  0.6836  0.6836
  0.8895  0.8895  0.9028  0.9028  1.0140  1.0140  1.0226  1.0226  1.0524  1.0524
  1.0600  1.0600  1.2225  1.2225  1.2344  1.2344  1.2757  1.2757  1.3005  1.3005
  1.3582  1.3582  1.3628  1.3628  1.5279  1.5279  1.5375  1.5375  1.5930  1.5930
  1.5957  1.5957  1.7598  1.7599  1.7896  1.7896  1.8664  1.8664  1.9377  1.9377
  2.0098  2.0098  2.0108  2.0109  2.0853  2.0853  2.1407  2.1407  2.2766  2.2767
  2.2769  2.2769  2.3251  2.3251  2.3388  2.3389  2.3781  2.3781  2.4054  2.4055
  2.4382  2.4382  2.4572  2.4573  2.5345  2.5345  2.5696  2.5697  2.6665  2.6666
  2.6690  2.6692  2.7038  2.7038  2.7217  2.7218  2.7815  2.7816  2.7925  2.7925
  2.9044  2.9046  2.9063  2.9064  2.9867  2.9868  2.9992  2.9993  3.0583  3.0584
  3.1045  3.1046  3.1464  3.1465  3.1644  3.1645  3.2633  3.2633  3.2748  3.2748
  3.3735  3.3735  3.4288  3.4288  3.4921  3.4921  3.4977  3.4977  3.5609  3.5610
  3.5640  3.5641  3.6097  3.6097  3.6501  3.6501  3.7004  3.7004  3.7355  3.7355
  3.8075  3.8075  3.8395  3.8395  3.8897  3.8897  3.9325  3.9325  3.9728  3.9728
  3.9882  3.9882  4.0328  4.0328  4.0742  4.0742  4.1512  4.1512  4.1943  4.1943
  4.2489  4.2489  4.2694  4.2694  4.3078  4.3078  4.3425  4.3425  4.3693  4.3693
  4.4167  4.4168  4.4184  4.4185  4.4901  4.4901  4.5327  4.5327  4.5698  4.5698
  4.6183  4.6183  4.6729  4.6729  4.7146  4.7146  4.7609  4.7609  4.8408  4.8409
  4.8703  4.8703  4.9384  4.9384  4.9449  4.9449  4.9937  4.9937  5.0293  5.0293
  5.0736  5.0736  5.0910  5.0910  5.1881  5.1881  5.2183  5.2183  5.2897  5.2898
  5.3017  5.3018  5.4348  5.4348  5.4521  5.4522  5.5163  5.5164  5.5245  5.5245
  5.5949  5.5949  5.6110  5.6111  5.6841  5.6842  5.7043  5.7043  5.7702  5.7703
  5.7731  5.7733  5.8783  5.8783  5.9334  5.9334  5.9877  5.9878  6.0176  6.0176
  6.0619  6.0620  6.0815  6.0815  6.1430  6.1430  6.1985  6.1985  6.2123  6.2124
  6.3133  6.3134  6.3184  6.3185  6.3625  6.3625  6.4287  6.4288  6.4321  6.4322
  6.5454  6.5454  6.5597  6.5597  6.6344  6.6344  6.6962  6.6963  6.7761  6.7762
  6.8035  6.8035  6.8973  6.8974  6.9123  6.9124  6.9997  6.9998  7.0028  7.0029
  7.0433  7.0434  7.0539  7.0540  7.0893  7.0894  7.1581  7.1582  7.1677  7.1678
  7.2217  7.2217  7.3414  7.3414  7.3960  7.3961  7.4734  7.4735  7.4956  7.4958
  7.6049  7.6050  7.6381  7.6382  7.6917  7.6917  7.7053  7.7054  7.7779  7.7780
  7.7949  7.7950  7.8581  7.8582  7.9160  7.9161  8.0930  8.0931  8.1401  8.1402
  8.3196  8.3197  8.3987  8.3988  8.5597  8.5599  8.6340  8.6341  8.7089  8.7090
  8.7628  8.7628
   0.50000   0.37090   0.53944
 -1.5525 -1.5525 -1.5517 -1.5517 -1.5327 -1.5326 -1.5314 -1.5314 -1.1616 -1.1616
 -1.1575 -1.1575 -1.1501 -1.1501 -1.1492 -1.1492 -1.1442 -1.1442 -1.1422 -1.1422
 -1.1373 -1.1373 -1.1364 -1.1364 -1.1121 -1.1121 -1.1096 -1.1096 -0.5777 -0.5777
 -0.5522 -0.5522 -0.4209 -0.4209 -0.3948 -0.3948 -0.3447 -0.3447 -0.3253 -0.3253
 -0.3110 -0.3110 -0.3068 -0.3068 -0.2742 -0.2742 -0.2558 -0.2558 -0.2342 -0.2342
 -0.2306 -0.2306  0.6250  0.6250  0.6356  0.6356  0.6765  0.6765  0.6842  0.6842
  0.8886  0.8886  0.9021  0.9021  1.0136  1.0136  1.0228  1.0228  1.0522  1.0522
  1.0594  1.0594  1.2222  1.2222  1.2348  1.2348  1.2757  1.2757  1.3004  1.3004
  1.3590  1.3590  1.3637  1.3637  1.5271  1.5271  1.5371  1.5372  1.5920  1.5920
  1.5946  1.5947  1.7600  1.7601  1.7915  1.7915  1.8619  1.8620  1.9361  1.9361
  2.0122  2.0122  2.0128  2.0129  2.0850  2.0850  2.1412  2.1412  2.2768  2.2768
  2.2779  2.2779  2.3249  2.3250  2.3464  2.3465  2.3763  2.3764  2.4067  2.4068
  2.4386  2.4387  2.4593  2.4594  2.5334  2.5334  2.5716  2.5717  2.6657  2.6658
  2.6705  2.6706  2.7042  2.7042  2.7200  2.7202  2.7753  2.7754  2.7855  2.7856
  2.9039  2.9041  2.9044  2.9046  2.9887  2.9888  3.0006  3.0007  3.0599  3.0600
  3.1056  3.1057  3.1476  3.1477  3.1671  3.1671  3.2600  3.2600  3.2727  3.2727
  3.3684  3.3685  3.4286  3.4286  3.4916  3.4916  3.4972  3.4972  3.5598  3.5598
  3.5648  3.5649  3.6076  3.6076  3.6531  3.6531  3.7006  3.7006  3.7337  3.7337
  3.8068  3.8068  3.8407  3.8407  3.8930  3.8930  3.9319  3.9319  3.9725  3.9725
  3.9920  3.9920  4.0313  4.0313  4.0769  4.0769  4.1487  4.1487  4.1999  4.1999
  4.2525  4.2525  4.2731  4.2731  4.3107  4.3107  4.3418  4.3418  4.3666  4.3666
  4.4151  4.4152  4.4165  4.4166  4.4896  4.4896  4.5311  4.5311  4.5705  4.5705
  4.6170  4.6170  4.6730  4.6730  4.7136  4.7136  4.7619  4.7619  4.8425  4.8426
  4.8678  4.8678  4.9413  4.9413  4.9461  4.9461  4.9985  4.9985  5.0278  5.0278
  5.0730  5.0730  5.0873  5.0873  5.1858  5.1858  5.2163  5.2163  5.2857  5.2858
  5.3024  5.3025  5.4377  5.4378  5.4546  5.4546  5.5192  5.5192  5.5268  5.5268
  5.5981  5.5981  5.6109  5.6109  5.6802  5.6802  5.7000  5.7001  5.7692  5.7695
  5.7705  5.7709  5.8802  5.8802  5.9361  5.9362  5.9847  5.9847  6.0159  6.0160
  6.0582  6.0582  6.0824  6.0824  6.1431  6.1431  6.2007  6.2008  6.2122  6.2122
  6.3098  6.3099  6.3186  6.3186  6.3615  6.3615  6.4270  6.4270  6.4335  6.4335
  6.5480  6.5481  6.5569  6.5569  6.6331  6.6331  6.6973  6.6973  6.7803  6.7803
  6.8037  6.8037  6.8988  6.8988  6.9126  6.9126  7.0003  7.0004  7.0019  7.0020
  7.0445  7.0446  7.0585  7.0585  7.0890  7.0890  7.1541  7.1542  7.1698  7.1699
  7.2179  7.2179  7.3446  7.3446  7.3985  7.3986  7.4736  7.4737  7.4963  7.4964
  7.6062  7.6063  7.6370  7.6371  7.6912  7.6912  7.7032  7.7032  7.7765  7.7766
  7.7945  7.7945  7.8547  7.8548  7.9174  7.9175  8.0927  8.0928  8.1440  8.1440
  8.3158  8.3159  8.3980  8.3982  8.5574  8.5576  8.6340  8.6342  8.7083  8.7084
  8.7631  8.7631
   0.50000   0.38856   0.53944
 -1.5525 -1.5525 -1.5516 -1.5516 -1.5327 -1.5327 -1.5314 -1.5314 -1.1616 -1.1616
 -1.1575 -1.1575 -1.1501 -1.1501 -1.1492 -1.1492 -1.1442 -1.1442 -1.1421 -1.1421
 -1.1374 -1.1374 -1.1364 -1.1364 -1.1121 -1.1121 -1.1096 -1.1096 -0.5775 -0.5775
 -0.5517 -0.5516 -0.4212 -0.4212 -0.3945 -0.3945 -0.3451 -0.3451 -0.3256 -0.3256
 -0.3113 -0.3113 -0.3072 -0.3072 -0.2742 -0.2742 -0.2559 -0.2559 -0.2341 -0.2341
 -0.2304 -0.2304  0.6256  0.6256  0.6362  0.6362  0.6770  0.6770  0.6847  0.6847
  0.8879  0.8879  0.9016  0.9016  1.0133  1.0133  1.0230  1.0230  1.0520  1.0520
  1.0589  1.0589  1.2220  1.2220  1.2351  1.2351  1.2756  1.2757  1.3003  1.3004
  1.3597  1.3597  1.3643  1.3643  1.5265  1.5265  1.5369  1.5369  1.5912  1.5913
  1.5939  1.5939  1.7602  1.7603  1.7931  1.7931  1.8585  1.8585  1.9349  1.9349
  2.0140  2.0140  2.0144  2.0145  2.0847  2.0847  2.1416  2.1416  2.2767  2.2768
  2.2788  2.2788  2.3247  2.3247  2.3525  2.3526  2.3750  2.3750  2.4073  2.4074
  2.4387  2.4388  2.4612  2.4614  2.5326  2.5326  2.5732  2.5732  2.6651  2.6652
  2.6719  2.6720  2.7047  2.7048  2.7186  2.7187  2.7705  2.7706  2.7801  2.7802
  2.9024  2.9025  2.9043  2.9045  2.9902  2.9903  3.0017  3.0017  3.0611  3.0612
  3.1065  3.1066  3.1488  3.1488  3.1690  3.1690  3.2576  3.2576  3.2711  3.2711
  3.3648  3.3648  3.4283  3.4283  3.4911  3.4912  3.4969  3.4970  3.5589  3.5589
  3.5653  3.5653  3.6062  3.6062  3.6554  3.6554  3.7007  3.7007  3.7322  3.7322
  3.8063  3.8063  3.8414  3.8414  3.8955  3.8955  3.9312  3.9312  3.9725  3.9725
  3.9949  3.9949  4.0300  4.0300  4.0795  4.0795  4.1462  4.1462  4.2041  4.2041
  4.2554  4.2554  4.2751  4.2751  4.3142  4.3142  4.3408  4.3408  4.3644  4.3644
  4.4139  4.4140  4.4148  4.4149  4.4893  4.4893  4.5301  4.5301  4.5712  4.5712
  4.6159  4.6159  4.6729  4.6730  4.7130  4.7130  4.7628  4.7628  4.8439  4.8439
  4.8656  4.8657  4.9435  4.9436  4.9470  4.9470  5.0025  5.0026  5.0266  5.0266
  5.0725  5.0725  5.0843  5.0843  5.1840  5.1840  5.2148  5.2149  5.2828  5.2828
  5.3030  5.3031  5.4400  5.4400  5.4559  5.4559  5.5215  5.5216  5.5288  5.5289
  5.6012  5.6013  5.6106  5.6107  5.6771  5.6772  5.6963  5.6964  5.7665  5.7667
  5.7706  5.7708  5.8823  5.8823  5.9384  5.9385  5.9819  5.9820  6.0142  6.0142
  6.0554  6.0554  6.0833  6.0833  6.1434  6.1434  6.2025  6.2026  6.2119  6.2119
  6.3071  6.3071  6.3190  6.3190  6.3603  6.3603  6.4232  6.4232  6.4375  6.4376
  6.5500  6.5501  6.5544  6.5544  6.6321  6.6322  6.6978  6.6978  6.7833  6.7834
  6.8041  6.8042  6.9000  6.9001  6.9127  6.9127  6.9987  6.9988  7.0030  7.0030
  7.0455  7.0456  7.0613  7.0613  7.0902  7.0902  7.1506  7.1506  7.1713  7.1714
  7.2150  7.2150  7.3470  7.3471  7.4000  7.4001  7.4740  7.4741  7.4966  7.4967
  7.6073  7.6074  7.6361  7.6363  7.6908  7.6908  7.7016  7.7017  7.7754  7.7755
  7.7941  7.7941  7.8523  7.8524  7.9186  7.9187  8.0924  8.0925  8.1468  8.1468
  8.3130  8.3131  8.3976  8.3977  8.5557  8.5559  8.6340  8.6342  8.7078  8.7079
  8.7633  8.7633
   0.50000   0.40622   0.53944
 -1.5525 -1.5525 -1.5516 -1.5516 -1.5327 -1.5327 -1.5314 -1.5314 -1.1616 -1.1616
 -1.1575 -1.1575 -1.1502 -1.1502 -1.1492 -1.1492 -1.1441 -1.1441 -1.1421 -1.1421
 -1.1374 -1.1374 -1.1364 -1.1364 -1.1121 -1.1121 -1.1096 -1.1096 -0.5774 -0.5774
 -0.5513 -0.5513 -0.4214 -0.4214 -0.3944 -0.3944 -0.3453 -0.3453 -0.3258 -0.3258
 -0.3114 -0.3114 -0.3075 -0.3075 -0.2742 -0.2742 -0.2560 -0.2560 -0.2341 -0.2341
 -0.2303 -0.2303  0.6259  0.6260  0.6365  0.6365  0.6773  0.6773  0.6849  0.6849
  0.8874  0.8875  0.9013  0.9013  1.0131  1.0131  1.0231  1.0231  1.0519  1.0519
  1.0586  1.0586  1.2219  1.2219  1.2353  1.2353  1.2756  1.2756  1.3003  1.3003
  1.3601  1.3601  1.3647  1.3647  1.5261  1.5261  1.5367  1.5367  1.5908  1.5908
  1.5934  1.5934  1.7604  1.7604  1.7942  1.7942  1.8563  1.8563  1.9341  1.9341
  2.0151  2.0152  2.0153  2.0154  2.0844  2.0845  2.1417  2.1417  2.2767  2.2767
  2.2794  2.2794  2.3245  2.3245  2.3564  2.3565  2.3741  2.3741  2.4076  2.4076
  2.4386  2.4387  2.4626  2.4627  2.5321  2.5322  2.5742  2.5742  2.6647  2.6648
  2.6729  2.6731  2.7052  2.7052  2.7175  2.7176  2.7674  2.7676  2.7767  2.7768
  2.9014  2.9015  2.9043  2.9045  2.9911  2.9912  3.0023  3.0024  3.0618  3.0620
  3.1071  3.1072  3.1495  3.1495  3.1701  3.1702  3.2561  3.2561  3.2702  3.2702
  3.3625  3.3625  3.4281  3.4281  3.4909  3.4909  3.4969  3.4969  3.5582  3.5582
  3.5654  3.5654  3.6055  3.6055  3.6568  3.6568  3.7008  3.7008  3.7313  3.7313
  3.8060  3.8060  3.8418  3.8418  3.8970  3.8970  3.9307  3.9307  3.9727  3.9727
  3.9967  3.9967  4.0291  4.0291  4.0814  4.0814  4.1443  4.1443  4.2066  4.2066
  4.2573  4.2573  4.2759  4.2760  4.3170  4.3170  4.3400  4.3400  4.3629  4.3629
  4.4131  4.4132  4.4136  4.4138  4.4891  4.4891  4.5295  4.5295  4.5717  4.5717
  4.6151  4.6151  4.6728  4.6728  4.7127  4.7127  4.7634  4.7634  4.8447  4.8447
  4.8642  4.8643  4.9450  4.9450  4.9475  4.9475  5.0053  5.0053  5.0258  5.0258
  5.0721  5.0721  5.0823  5.0823  5.1829  5.1829  5.2139  5.2139  5.2810  5.2810
  5.3035  5.3035  5.4413  5.4414  5.4565  5.4565  5.5231  5.5232  5.5302  5.5303
  5.6035  5.6037  5.6103  5.6104  5.6752  5.6753  5.6938  5.6938  5.7646  5.7647
  5.7707  5.7708  5.8839  5.8839  5.9400  5.9400  5.9799  5.9800  6.0129  6.0129
  6.0537  6.0538  6.0838  6.0838  6.1438  6.1438  6.2037  6.2038  6.2117  6.2117
  6.3053  6.3053  6.3194  6.3194  6.3595  6.3595  6.4208  6.4208  6.4403  6.4404
  6.5512  6.5513  6.5526  6.5526  6.6316  6.6316  6.6980  6.6980  6.7852  6.7852
  6.8045  6.8046  6.9009  6.9010  6.9127  6.9128  6.9975  6.9975  7.0037  7.0038
  7.0461  7.0462  7.0625  7.0625  7.0918  7.0919  7.1480  7.1481  7.1723  7.1723
  7.2131  7.2132  7.3486  7.3486  7.4008  7.4009  7.4744  7.4745  7.4967  7.4968
  7.6080  7.6081  7.6356  7.6358  7.6905  7.6905  7.7007  7.7007  7.7747  7.7748
  7.7939  7.7939  7.8509  7.8510  7.9194  7.9195  8.0922  8.0922  8.1484  8.1486
  8.3113  8.3114  8.3973  8.3974  8.5546  8.5548  8.6340  8.6342  8.7076  8.7077
  8.7634  8.7634
   0.50000   0.42389   0.53944
 -1.5525 -1.5525 -1.5516 -1.5516 -1.5327 -1.5327 -1.5314 -1.5314 -1.1616 -1.1616
 -1.1575 -1.1575 -1.1502 -1.1502 -1.1492 -1.1492 -1.1441 -1.1441 -1.1421 -1.1421
 -1.1374 -1.1374 -1.1364 -1.1364 -1.1121 -1.1121 -1.1096 -1.1096 -0.5774 -0.5774
 -0.5512 -0.5512 -0.4215 -0.4215 -0.3943 -0.3943 -0.3454 -0.3454 -0.3259 -0.3259
 -0.3115 -0.3115 -0.3076 -0.3076 -0.2741 -0.2741 -0.2560 -0.2560 -0.2341 -0.2341
 -0.2302 -0.2302  0.6261  0.6261  0.6366  0.6366  0.6774  0.6774  0.6850  0.6850
  0.8873  0.8873  0.9012  0.9012  1.0131  1.0131  1.0231  1.0231  1.0519  1.0519
  1.0585  1.0585  1.2219  1.2219  1.2353  1.2353  1.2756  1.2756  1.3003  1.3003
  1.3602  1.3602  1.3649  1.3649  1.5260  1.5260  1.5366  1.5366  1.5906  1.5907
  1.5932  1.5932  1.7604  1.7604  1.7946  1.7946  1.8555  1.8556  1.9339  1.9339
  2.0155  2.0156  2.0157  2.0157  2.0843  2.0844  2.1418  2.1418  2.2767  2.2767
  2.2796  2.2796  2.3244  2.3244  2.3578  2.3578  2.3738  2.3738  2.4076  2.4077
  2.4386  2.4386  2.4630  2.4632  2.5320  2.5320  2.5745  2.5746  2.6645  2.6647
  2.6733  2.6734  2.7054  2.7054  2.7171  2.7172  2.7664  2.7665  2.7755  2.7756
  2.9011  2.9011  2.9043  2.9045  2.9914  2.9915  3.0025  3.0026  3.0621  3.0622
  3.1073  3.1074  3.1498  3.1498  3.1705  3.1706  3.2556  3.2556  3.2698  3.2698
  3.3618  3.3618  3.4280  3.4280  3.4908  3.4908  3.4969  3.4969  3.5580  3.5580
  3.5654  3.5655  3.6052  3.6052  3.6573  3.6573  3.7008  3.7008  3.7310  3.7310
  3.8059  3.8059  3.8419  3.8419  3.8975  3.8975  3.9305  3.9305  3.9727  3.9727
  3.9973  3.9973  4.0287  4.0287  4.0822  4.0822  4.1435  4.1435  4.2075  4.2075
  4.2579  4.2580  4.2762  4.2762  4.3181  4.3181  4.3397  4.3397  4.3624  4.3624
  4.4127  4.4129  4.4132  4.4134  4.4890  4.4890  4.5293  4.5294  4.5718  4.5718
  4.6148  4.6148  4.6727  4.6728  4.7126  4.7126  4.7636  4.7636  4.8450  4.8450
  4.8637  4.8638  4.9454  4.9455  4.9477  4.9477  5.0063  5.0063  5.0255  5.0256
  5.0720  5.0720  5.0816  5.0816  5.1825  5.1825  5.2136  5.2136  5.2804  5.2804
  5.3036  5.3036  5.4418  5.4418  5.4566  5.4566  5.5237  5.5238  5.5307  5.5308
  5.6044  5.6046  5.6102  5.6103  5.6745  5.6746  5.6929  5.6929  5.7640  5.7640
  5.7707  5.7708  5.8845  5.8845  5.9405  5.9406  5.9792  5.9792  6.0124  6.0124
  6.0532  6.0532  6.0840  6.0840  6.1439  6.1439  6.2041  6.2042  6.2116  6.2116
  6.3046  6.3046  6.3196  6.3196  6.3591  6.3592  6.4200  6.4200  6.4413  6.4414
  6.5515  6.5517  6.5520  6.5521  6.6314  6.6315  6.6980  6.6981  6.7858  6.7859
  6.8046  6.8047  6.9012  6.9013  6.9127  6.9127  6.9970  6.9971  7.0040  7.0041
  7.0464  7.0464  7.0628  7.0629  7.0925  7.0926  7.1471  7.1471  7.1726  7.1726
  7.2125  7.2126  7.3492  7.3492  7.4011  7.4012  7.4745  7.4746  7.4967  7.4968
  7.6082  7.6084  7.6354  7.6356  7.6904  7.6904  7.7003  7.7004  7.7745  7.7745
  7.7938  7.7938  7.8504  7.8505  7.9196  7.9197  8.0921  8.0921  8.1490  8.1491
  8.3107  8.3108  8.3972  8.3974  8.5542  8.5544  8.6340  8.6342  8.7075  8.7076
  8.7634  8.7635
   25
   0.50000   0.42389   0.53944
 -1.5525 -1.5525 -1.5516 -1.5516 -1.5327 -1.5327 -1.5314 -1.5314 -1.1616 -1.1616
 -1.1575 -1.1575 -1.1502 -1.1502 -1.1492 -1.1492 -1.1441 -1.1441 -1.1421 -1.1421
 -1.1374 -1.1374 -1.1364 -1.1364 -1.1121 -1.1121 -1.1096 -1.1096 -0.5774 -0.5774
 -0.5512 -0.5512 -0.4215 -0.4215 -0.3943 -0.3943 -0.3454 -0.3454 -0.3259 -0.3259
 -0.3115 -0.3115 -0.3076 -0.3076 -0.2741 -0.2741 -0.2560 -0.2560 -0.2341 -0.2341
 -0.2302 -0.2302  0.6261  0.6261  0.6366  0.6366  0.6774  0.6774  0.6850  0.6850
  0.8873  0.8873  0.9012  0.9012  1.0131  1.0131  1.0231  1.0231  1.0519  1.0519
  1.0585  1.0585  1.2219  1.2219  1.2353  1.2353  1.2756  1.2756  1.3003  1.3003
  1.3602  1.3602  1.3649  1.3649  1.5260  1.5260  1.5366  1.5366  1.5906  1.5907
  1.5932  1.5932  1.7604  1.7604  1.7946  1.7946  1.8555  1.8556  1.9339  1.9339
  2.0155  2.0156  2.0157  2.0157  2.0843  2.0844  2.1418  2.1418  2.2767  2.2767
  2.2796  2.2796  2.3244  2.3244  2.3578  2.3578  2.3738  2.3738  2.4076  2.4077
  2.4386  2.4386  2.4630  2.4632  2.5320  2.5320  2.5745  2.5746  2.6645  2.6647
  2.6733  2.6734  2.7054  2.7054  2.7171  2.7172  2.7664  2.7665  2.7755  2.7756
  2.9011  2.9011  2.9043  2.9045  2.9914  2.9915  3.0025  3.0026  3.0621  3.0622
  3.1073  3.1074  3.1498  3.1498  3.1705  3.1706  3.2556  3.2556  3.2698  3.2698
  3.3618  3.3618  3.4280  3.4280  3.4908  3.4908  3.4969  3.4969  3.5580  3.5580
  3.5654  3.5655  3.6052  3.6052  3.6573  3.6573  3.7008  3.7008  3.7310  3.7310
  3.8059  3.8059  3.8419  3.8419  3.8975  3.8975  3.9305  3.9305  3.9727  3.9727
  3.9973  3.9973  4.0287  4.0287  4.0822  4.0822  4.1435  4.1435  4.2075  4.2075
  4.2579  4.2580  4.2762  4.2762  4.3181  4.3181  4.3397  4.3397  4.3624  4.3624
  4.4127  4.4129  4.4132  4.4134  4.4890  4.4890  4.5293  4.5294  4.5718  4.5718
  4.6148  4.6148  4.6727  4.6728  4.7126  4.7126  4.7636  4.7636  4.8450  4.8450
  4.8637  4.8638  4.9454  4.9455  4.9477  4.9477  5.0063  5.0063  5.0255  5.0256
  5.0720  5.0720  5.0816  5.0816  5.1825  5.1825  5.2136  5.2136  5.2804  5.2804
  5.3036  5.3036  5.4418  5.4418  5.4566  5.4566  5.5237  5.5238  5.5307  5.5308
  5.6044  5.6046  5.6102  5.6103  5.6745  5.6746  5.6929  5.6929  5.7640  5.7640
  5.7707  5.7708  5.8845  5.8845  5.9405  5.9406  5.9792  5.9792  6.0124  6.0124
  6.0532  6.0532  6.0840  6.0840  6.1439  6.1439  6.2041  6.2042  6.2116  6.2116
  6.3046  6.3046  6.3196  6.3196  6.3591  6.3592  6.4200  6.4200  6.4413  6.4414
  6.5515  6.5517  6.5520  6.5521  6.6314  6.6315  6.6980  6.6981  6.7858  6.7859
  6.8046  6.8047  6.9012  6.9013  6.9127  6.9127  6.9970  6.9971  7.0040  7.0041
  7.0464  7.0464  7.0628  7.0629  7.0925  7.0926  7.1471  7.1471  7.1726  7.1726
  7.2125  7.2126  7.3492  7.3492  7.4011  7.4012  7.4745  7.4746  7.4967  7.4968
  7.6082  7.6084  7.6354  7.6356  7.6904  7.6904  7.7003  7.7004  7.7745  7.7745
  7.7938  7.7938  7.8504  7.8505  7.9196  7.9197  8.0921  8.0921  8.1490  8.1491
  8.3107  8.3108  8.3972  8.3974  8.5542  8.5544  8.6340  8.6342  8.7075  8.7076
  8.7634  8.7635
   0.47917   0.42389   0.53944
 -1.5531 -1.5531 -1.5510 -1.5510 -1.5328 -1.5328 -1.5313 -1.5313 -1.1616 -1.1616
 -1.1575 -1.1575 -1.1503 -1.1503 -1.1492 -1.1492 -1.1442 -1.1442 -1.1421 -1.1421
 -1.1376 -1.1376 -1.1361 -1.1361 -1.1122 -1.1122 -1.1095 -1.1095 -0.5777 -0.5777
 -0.5508 -0.5508 -0.4215 -0.4215 -0.3942 -0.3942 -0.3465 -0.3465 -0.3255 -0.3255
 -0.3116 -0.3115 -0.3068 -0.3068 -0.2745 -0.2745 -0.2558 -0.2558 -0.2341 -0.2341
 -0.2302 -0.2302  0.6240  0.6240  0.6385  0.6386  0.6769  0.6769  0.6860  0.6860
  0.8873  0.8873  0.9012  0.9012  1.0101  1.0101  1.0254  1.0254  1.0509  1.0509
  1.0597  1.0597  1.2219  1.2220  1.2355  1.2355  1.2754  1.2754  1.3007  1.3007
  1.3594  1.3595  1.3656  1.3656  1.5252  1.5252  1.5373  1.5373  1.5894  1.5895
  1.5942  1.5942  1.7603  1.7604  1.7952  1.7952  1.8557  1.8558  1.9339  1.9339
  2.0121  2.0121  2.0184  2.0185  2.0843  2.0843  2.1411  2.1411  2.2745  2.2746
  2.2804  2.2805  2.3247  2.3247  2.3558  2.3558  2.3722  2.3723  2.4105  2.4106
  2.4385  2.4386  2.4643  2.4644  2.5317  2.5317  2.5747  2.5748  2.6645  2.6648
  2.6742  2.6746  2.7051  2.7052  2.7181  2.7182  2.7659  2.7659  2.7768  2.7768
  2.9006  2.9008  2.9048  2.9051  2.9905  2.9907  3.0021  3.0021  3.0608  3.0608
  3.1065  3.1067  3.1435  3.1437  3.1780  3.1781  3.2527  3.2528  3.2733  3.2733
  3.3608  3.3608  3.4295  3.4295  3.4891  3.4892  3.4968  3.4969  3.5568  3.5569
  3.5660  3.5661  3.6049  3.6050  3.6572  3.6573  3.7004  3.7004  3.7319  3.7320
  3.8063  3.8063  3.8434  3.8434  3.8947  3.8947  3.9329  3.9329  3.9712  3.9715
  3.9982  3.9984  4.0284  4.0285  4.0816  4.0816  4.1435  4.1435  4.2081  4.2081
  4.2566  4.2567  4.2765  4.2767  4.3183  4.3184  4.3384  4.3387  4.3631  4.3633
  4.4113  4.4114  4.4157  4.4160  4.4890  4.4891  4.5295  4.5296  4.5723  4.5725
  4.6141  4.6141  4.6723  4.6724  4.7135  4.7135  4.7641  4.7642  4.8444  4.8447
  4.8640  4.8642  4.9385  4.9386  4.9543  4.9545  5.0046  5.0049  5.0262  5.0264
  5.0683  5.0690  5.0856  5.0862  5.1827  5.1828  5.2137  5.2138  5.2747  5.2748
  5.3092  5.3093  5.4403  5.4405  5.4552  5.4553  5.5154  5.5158  5.5385  5.5388
  5.6026  5.6028  5.6131  5.6134  5.6686  5.6687  5.6963  5.6966  5.7595  5.7598
  5.7774  5.7778  5.8839  5.8840  5.9411  5.9413  5.9779  5.9780  6.0120  6.0121
  6.0535  6.0536  6.0848  6.0849  6.1438  6.1438  6.2017  6.2017  6.2146  6.2148
  6.3026  6.3027  6.3216  6.3217  6.3593  6.3594  6.4205  6.4205  6.4418  6.4419
  6.5487  6.5489  6.5555  6.5555  6.6311  6.6311  6.6980  6.6981  6.7846  6.7849
  6.8053  6.8054  6.8991  6.8993  6.9129  6.9130  6.9900  6.9901  7.0103  7.0104
  7.0438  7.0440  7.0637  7.0638  7.0926  7.0928  7.1476  7.1477  7.1734  7.1735
  7.2136  7.2137  7.3487  7.3488  7.4006  7.4008  7.4739  7.4740  7.4963  7.4965
  7.6066  7.6067  7.6353  7.6355  7.6868  7.6870  7.7043  7.7045  7.7737  7.7738
  7.7957  7.7958  7.8507  7.8508  7.9203  7.9203  8.0918  8.0919  8.1492  8.1493
  8.3107  8.3108  8.3972  8.3973  8.5541  8.5543  8.6335  8.6337  8.7082  8.7083
  8.7642  8.7643
   0.45833   0.42389   0.53944
 -1.5541 -1.5541 -1.5501 -1.5501 -1.5329 -1.5329 -1.5311 -1.5311 -1.1617 -1.1617
 -1.1575 -1.1575 -1.1505 -1.1505 -1.1490 -1.1490 -1.1442 -1.1442 -1.1421 -1.1421
 -1.1380 -1.1380 -1.1357 -1.1356 -1.1122 -1.1122 -1.1094 -1.1094 -0.5786 -0.5786
 -0.5499 -0.5499 -0.4218 -0.4218 -0.3939 -0.3939 -0.3494 -0.3494 -0.3249 -0.3249
 -0.3115 -0.3115 -0.3049 -0.3048 -0.2754 -0.2754 -0.2551 -0.2551 -0.2340 -0.2340
 -0.2301 -0.2301  0.6199  0.6199  0.6423  0.6423  0.6760  0.6760  0.6884  0.6885
  0.8873  0.8873  0.9013  0.9013  1.0044  1.0044  1.0290  1.0290  1.0492  1.0492
  1.0622  1.0623  1.2222  1.2222  1.2360  1.2360  1.2747  1.2748  1.3019  1.3019
  1.3577  1.3578  1.3671  1.3671  1.5232  1.5233  1.5390  1.5391  1.5874  1.5874
  1.5956  1.5956  1.7602  1.7602  1.7968  1.7969  1.8564  1.8565  1.9337  1.9338
  2.0079  2.0080  2.0206  2.0207  2.0842  2.0842  2.1390  2.1390  2.2703  2.2704
  2.2807  2.2808  2.3249  2.3249  2.3498  2.3498  2.3716  2.3717  2.4142  2.4143
  2.4401  2.4402  2.4675  2.4676  2.5310  2.5310  2.5753  2.5754  2.6652  2.6655
  2.6769  2.6772  2.7048  2.7049  2.7208  2.7209  2.7648  2.7649  2.7799  2.7800
  2.8999  2.9000  2.9061  2.9063  2.9880  2.9881  3.0007  3.0008  3.0571  3.0571
  3.1033  3.1035  3.1350  3.1352  3.1909  3.1911  3.2476  3.2477  3.2801  3.2801
  3.3584  3.3585  3.4336  3.4336  3.4849  3.4850  3.4959  3.4960  3.5544  3.5545
  3.5667  3.5669  3.6043  3.6044  3.6568  3.6569  3.7000  3.7002  3.7339  3.7341
  3.8077  3.8077  3.8473  3.8474  3.8883  3.8884  3.9378  3.9380  3.9676  3.9683
  3.9998  4.0002  4.0287  4.0288  4.0800  4.0800  4.1434  4.1434  4.2096  4.2096
  4.2528  4.2529  4.2775  4.2777  4.3190  4.3192  4.3360  4.3363  4.3647  4.3651
  4.4106  4.4107  4.4193  4.4197  4.4890  4.4892  4.5299  4.5301  4.5736  4.5739
  4.6126  4.6127  4.6712  4.6712  4.7159  4.7159  4.7653  4.7655  4.8433  4.8436
  4.8645  4.8648  4.9311  4.9312  4.9610  4.9612  5.0014  5.0018  5.0268  5.0270
  5.0644  5.0651  5.0928  5.0936  5.1835  5.1836  5.2139  5.2141  5.2644  5.2645
  5.3194  5.3197  5.4362  5.4366  5.4512  5.4514  5.5052  5.5058  5.5476  5.5478
  5.6008  5.6010  5.6168  5.6172  5.6591  5.6593  5.7008  5.7011  5.7557  5.7560
  5.7882  5.7886  5.8822  5.8823  5.9432  5.9435  5.9741  5.9742  6.0113  6.0115
  6.0540  6.0542  6.0873  6.0874  6.1432  6.1433  6.1982  6.1982  6.2202  6.2204
  6.2988  6.2989  6.3256  6.3258  6.3598  6.3600  6.4216  6.4217  6.4431  6.4433
  6.5463  6.5465  6.5598  6.5599  6.6302  6.6303  6.6981  6.6982  6.7814  6.7819
  6.8071  6.8073  6.8940  6.8942  6.9124  6.9125  6.9805  6.9806  7.0176  7.0178
  7.0385  7.0389  7.0646  7.0647  7.0930  7.0932  7.1493  7.1495  7.1755  7.1757
  7.2170  7.2171  7.3475  7.3477  7.3993  7.3996  7.4719  7.4723  7.4952  7.4955
  7.6022  7.6023  7.6348  7.6349  7.6814  7.6817  7.7108  7.7111  7.7721  7.7723
  7.8007  7.8008  7.8517  7.8518  7.9220  7.9221  8.0909  8.0910  8.1497  8.1498
  8.3108  8.3110  8.3970  8.3971  8.5537  8.5538  8.6320  8.6322  8.7102  8.7103
  8.7665  8.7666
   0.43750   0.42389   0.53944
 -1.5550 -1.5550 -1.5492 -1.5492 -1.5331 -1.5331 -1.5309 -1.5309 -1.1617 -1.1617
 -1.1575 -1.1575 -1.1508 -1.1508 -1.1488 -1.1488 -1.1443 -1.1443 -1.1421 -1.1421
 -1.1384 -1.1384 -1.1351 -1.1351 -1.1123 -1.1123 -1.1091 -1.1091 -0.5800 -0.5800
 -0.5484 -0.5484 -0.4221 -0.4221 -0.3934 -0.3934 -0.3534 -0.3534 -0.3245 -0.3245
 -0.3110 -0.3110 -0.3021 -0.3021 -0.2767 -0.2767 -0.2542 -0.2542 -0.2339 -0.2339
 -0.2299 -0.2299  0.6153  0.6153  0.6462  0.6462  0.6754  0.6755  0.6917  0.6917
  0.8872  0.8872  0.9013  0.9013  0.9979  0.9979  1.0312  1.0312  1.0480  1.0480
  1.0653  1.0653  1.2226  1.2227  1.2369  1.2369  1.2738  1.2739  1.3038  1.3038
  1.3558  1.3558  1.3688  1.3688  1.5208  1.5209  1.5411  1.5411  1.5850  1.5850
  1.5970  1.5970  1.7600  1.7601  1.7995  1.7995  1.8575  1.8576  1.9335  1.9335
  2.0033  2.0033  2.0221  2.0222  2.0840  2.0840  2.1355  2.1355  2.2645  2.2646
  2.2799  2.2799  2.3228  2.3228  2.3449  2.3449  2.3732  2.3733  2.4133  2.4134
  2.4452  2.4453  2.4722  2.4723  2.5303  2.5303  2.5762  2.5763  2.6669  2.6671
  2.6799  2.6802  2.7053  2.7054  2.7246  2.7247  2.7641  2.7641  2.7841  2.7842
  2.8993  2.8994  2.9077  2.9079  2.9838  2.9839  2.9987  2.9988  3.0517  3.0518
  3.0966  3.0968  3.1298  3.1300  3.2042  3.2043  3.2429  3.2431  3.2876  3.2877
  3.3556  3.3557  3.4392  3.4393  3.4790  3.4791  3.4938  3.4939  3.5513  3.5514
  3.5664  3.5667  3.6039  3.6041  3.6558  3.6559  3.7012  3.7013  3.7358  3.7361
  3.8098  3.8098  3.8525  3.8526  3.8818  3.8820  3.9424  3.9427  3.9634  3.9642
  4.0000  4.0004  4.0318  4.0319  4.0773  4.0773  4.1432  4.1432  4.2108  4.2109
  4.2473  4.2473  4.2783  4.2785  4.3203  4.3206  4.3340  4.3344  4.3666  4.3670
  4.4109  4.4110  4.4238  4.4242  4.4892  4.4895  4.5305  4.5307  4.5749  4.5751
  4.6119  4.6120  4.6694  4.6694  4.7191  4.7192  4.7669  4.7672  4.8421  4.8425
  4.8644  4.8647  4.9250  4.9250  4.9659  4.9661  4.9982  4.9987  5.0249  5.0250
  5.0636  5.0644  5.1010  5.1018  5.1849  5.1850  5.2136  5.2139  5.2543  5.2545
  5.3298  5.3302  5.4298  5.4302  5.4452  5.4455  5.4962  5.4969  5.5541  5.5543
  5.5993  5.5994  5.6162  5.6167  5.6552  5.6556  5.7029  5.7032  5.7546  5.7550
  5.7995  5.7999  5.8791  5.8792  5.9468  5.9471  5.9685  5.9687  6.0106  6.0109
  6.0540  6.0543  6.0910  6.0911  6.1420  6.1422  6.1958  6.1959  6.2267  6.2269
  6.2954  6.2955  6.3297  6.3298  6.3610  6.3613  6.4229  6.4229  6.4451  6.4455
  6.5443  6.5447  6.5648  6.5649  6.6290  6.6290  6.6983  6.6985  6.7764  6.7771
  6.8096  6.8098  6.8870  6.8872  6.9100  6.9101  6.9717  6.9717  7.0210  7.0211
  7.0351  7.0356  7.0642  7.0643  7.0935  7.0939  7.1520  7.1522  7.1779  7.1783
  7.2228  7.2230  7.3459  7.3461  7.3972  7.3976  7.4688  7.4692  7.4932  7.4935
  7.5958  7.5959  7.6339  7.6340  7.6765  7.6767  7.7169  7.7171  7.7705  7.7707
  7.8076  7.8077  7.8538  7.8539  7.9246  7.9246  8.0895  8.0896  8.1504  8.1505
  8.3110  8.3111  8.3968  8.3969  8.5527  8.5528  8.6297  8.6298  8.7134  8.7135
  8.7701  8.7702
   0.41667   0.42389   0.53944
 -1.5560 -1.5560 -1.5484 -1.5484 -1.5333 -1.5333 -1.5306 -1.5306 -1.1617 -1.1617
 -1.1575 -1.1575 -1.1511 -1.1511 -1.1485 -1.1485 -1.1445 -1.1445 -1.1420 -1.1420
 -1.1388 -1.1388 -1.1345 -1.1345 -1.1123 -1.1123 -1.1088 -1.1088 -0.5818 -0.5818
 -0.5465 -0.5465 -0.4226 -0.4226 -0.3927 -0.3927 -0.3579 -0.3579 -0.3247 -0.3247
 -0.3100 -0.3100 -0.2989 -0.2989 -0.2782 -0.2782 -0.2532 -0.2532 -0.2338 -0.2338
 -0.2297 -0.2297  0.6107  0.6107  0.6495  0.6495  0.6757  0.6757  0.6954  0.6954
  0.8871  0.8872  0.9014  0.9014  0.9912  0.9912  1.0312  1.0312  1.0482  1.0482
  1.0688  1.0688  1.2232  1.2232  1.2380  1.2381  1.2727  1.2728  1.3062  1.3062
  1.3537  1.3538  1.3705  1.3706  1.5182  1.5183  1.5431  1.5431  1.5826  1.5826
  1.5983  1.5983  1.7599  1.7599  1.8030  1.8030  1.8590  1.8590  1.9328  1.9329
  1.9983  1.9984  2.0233  2.0233  2.0838  2.0838  2.1309  2.1309  2.2571  2.2572
  2.2778  2.2779  2.3171  2.3171  2.3454  2.3454  2.3754  2.3754  2.4090  2.4091
  2.4512  2.4512  2.4780  2.4780  2.5299  2.5300  2.5774  2.5775  2.6695  2.6696
  2.6827  2.6828  2.7073  2.7073  2.7292  2.7293  2.7641  2.7641  2.7888  2.7888
  2.8992  2.8993  2.9096  2.9098  2.9782  2.9783  2.9961  2.9961  3.0455  3.0456
  3.0875  3.0877  3.1273  3.1275  3.2160  3.2161  3.2396  3.2398  3.2950  3.2951
  3.3536  3.3537  3.4452  3.4452  3.4719  3.4720  3.4911  3.4912  3.5475  3.5476
  3.5647  3.5649  3.6043  3.6046  3.6546  3.6547  3.7036  3.7038  3.7375  3.7378
  3.8118  3.8118  3.8567  3.8568  3.8783  3.8785  3.9447  3.9451  3.9599  3.9607
  3.9983  3.9986  4.0387  4.0387  4.0739  4.0739  4.1428  4.1429  4.2100  4.2100
  4.2413  4.2414  4.2781  4.2783  4.3219  4.3222  4.3339  4.3342  4.3687  4.3690
  4.4120  4.4123  4.4286  4.4291  4.4896  4.4898  4.5310  4.5313  4.5754  4.5757
  4.6136  4.6138  4.6671  4.6671  4.7227  4.7228  4.7680  4.7684  4.8410  4.8413
  4.8632  4.8635  4.9207  4.9207  4.9677  4.9680  4.9961  4.9965  5.0209  5.0209
  5.0659  5.0667  5.1098  5.1107  5.1866  5.1868  5.2114  5.2118  5.2468  5.2471
  5.3389  5.3392  5.4214  5.4220  5.4385  5.4388  5.4883  5.4891  5.5566  5.5568
  5.5938  5.5940  5.6145  5.6147  5.6597  5.6601  5.7034  5.7037  5.7559  5.7561
  5.8102  5.8106  5.8747  5.8747  5.9504  5.9506  5.9632  5.9635  6.0102  6.0106
  6.0530  6.0533  6.0955  6.0956  6.1404  6.1407  6.1947  6.1948  6.2338  6.2339
  6.2935  6.2935  6.3331  6.3331  6.3630  6.3633  6.4233  6.4234  6.4480  6.4486
  6.5426  6.5431  6.5705  6.5706  6.6280  6.6280  6.6988  6.6989  6.7701  6.7708
  6.8121  6.8122  6.8787  6.8789  6.9054  6.9056  6.9643  6.9643  7.0169  7.0171
  7.0375  7.0380  7.0622  7.0624  7.0942  7.0947  7.1555  7.1557  7.1798  7.1803
  7.2310  7.2311  7.3443  7.3446  7.3944  7.3948  7.4642  7.4646  7.4905  7.4907
  7.5884  7.5885  7.6329  7.6331  7.6718  7.6720  7.7218  7.7220  7.7692  7.7693
  7.8155  7.8156  7.8575  7.8576  7.9276  7.9277  8.0876  8.0878  8.1512  8.1513
  8.3112  8.3114  8.3969  8.3970  8.5513  8.5514  8.6267  8.6268  8.7179  8.7180
  8.7749  8.7750
   0.39583   0.42389   0.53944
 -1.5570 -1.5570 -1.5476 -1.5476 -1.5334 -1.5334 -1.5303 -1.5303 -1.1618 -1.1618
 -1.1576 -1.1576 -1.1514 -1.1514 -1.1483 -1.1483 -1.1446 -1.1446 -1.1420 -1.1420
 -1.1391 -1.1391 -1.1340 -1.1340 -1.1123 -1.1123 -1.1084 -1.1084 -0.5838 -0.5838
 -0.5444 -0.5444 -0.4232 -0.4232 -0.3920 -0.3920 -0.3627 -0.3627 -0.3254 -0.3254
 -0.3088 -0.3088 -0.2955 -0.2955 -0.2797 -0.2797 -0.2521 -0.2521 -0.2337 -0.2337
 -0.2294 -0.2294  0.6061  0.6061  0.6521  0.6521  0.6770  0.6770  0.6996  0.6996
  0.8870  0.8870  0.9013  0.9013  0.9844  0.9844  1.0291  1.0291  1.0493  1.0493
  1.0725  1.0726  1.2238  1.2238  1.2395  1.2395  1.2716  1.2716  1.3090  1.3090
  1.3517  1.3518  1.3723  1.3724  1.5156  1.5157  1.5448  1.5449  1.5801  1.5801
  1.5995  1.5995  1.7598  1.7598  1.8071  1.8071  1.8605  1.8605  1.9317  1.9317
  1.9934  1.9935  2.0241  2.0241  2.0834  2.0834  2.1252  2.1253  2.2480  2.2481
  2.2744  2.2744  2.3111  2.3111  2.3495  2.3495  2.3769  2.3769  2.4039  2.4039
  2.4558  2.4558  2.4838  2.4839  2.5302  2.5302  2.5789  2.5790  2.6724  2.6725
  2.6848  2.6848  2.7109  2.7109  2.7344  2.7345  2.7648  2.7648  2.7936  2.7936
  2.9000  2.9001  2.9117  2.9118  2.9718  2.9719  2.9928  2.9928  3.0390  3.0390
  3.0779  3.0780  3.1258  3.1260  3.2243  3.2244  3.2816  3.2818  3.3015  3.3016
  3.3532  3.3533  3.4498  3.4499  3.4642  3.4643  3.4889  3.4890  3.5425  3.5427
  3.5615  3.5617  3.6057  3.6060  3.6542  3.6544  3.7063  3.7065  3.7393  3.7397
  3.8120  3.8120  3.8582  3.8583  3.8797  3.8799  3.9442  3.9445  3.9586  3.9591
  3.9961  3.9964  4.0470  4.0471  4.0711  4.0712  4.1420  4.1421  4.2049  4.2049
  4.2372  4.2375  4.2764  4.2766  4.3237  4.3240  4.3358  4.3360  4.3713  4.3716
  4.4139  4.4142  4.4337  4.4341  4.4898  4.4900  4.5315  4.5317  4.5760  4.5762
  4.6179  4.6181  4.6644  4.6644  4.7263  4.7264  4.7681  4.7685  4.8394  4.8396
  4.8614  4.8616  4.9179  4.9180  4.9665  4.9667  4.9940  4.9943  5.0176  5.0176
  5.0695  5.0703  5.1196  5.1206  5.1885  5.1887  5.2062  5.2066  5.2438  5.2442
  5.3452  5.3456  5.4122  5.4128  5.4324  5.4329  5.4812  5.4820  5.5521  5.5522
  5.5864  5.5866  5.6166  5.6167  5.6666  5.6668  5.7045  5.7048  5.7586  5.7587
  5.8196  5.8199  5.8694  5.8695  5.9482  5.9482  5.9639  5.9643  6.0099  6.0103
  6.0509  6.0513  6.1002  6.1004  6.1391  6.1394  6.1945  6.1946  6.2412  6.2412
  6.2938  6.2938  6.3360  6.3360  6.3657  6.3660  6.4223  6.4224  6.4517  6.4524
  6.5406  6.5413  6.5767  6.5767  6.6280  6.6280  6.6993  6.6994  6.7628  6.7635
  6.8140  6.8141  6.8694  6.8695  6.8996  6.8997  6.9584  6.9585  7.0100  7.0103
  7.0410  7.0414  7.0597  7.0599  7.0954  7.0959  7.1592  7.1594  7.1811  7.1816
  7.2407  7.2408  7.3430  7.3433  7.3909  7.3913  7.4578  7.4580  7.4876  7.4877
  7.5807  7.5808  7.6319  7.6321  7.6669  7.6672  7.7255  7.7256  7.7680  7.7681
  7.8236  7.8237  7.8631  7.8633  7.9308  7.9309  8.0855  8.0857  8.1519  8.1519
  8.3115  8.3118  8.3974  8.3975  8.5492  8.5493  8.6233  8.6234  8.7233  8.7235
  8.7806  8.7808
   0.37500   0.42389   0.53944
 -1.5580 -1.5580 -1.5468 -1.5468 -1.5336 -1.5335 -1.5300 -1.5300 -1.1618 -1.1618
 -1.1576 -1.1576 -1.1517 -1.1517 -1.1481 -1.1481 -1.1448 -1.1448 -1.1420 -1.1420
 -1.1394 -1.1394 -1.1335 -1.1335 -1.1123 -1.1123 -1.1080 -1.1080 -0.5859 -0.5859
 -0.5420 -0.5420 -0.4239 -0.4239 -0.3911 -0.3911 -0.3675 -0.3675 -0.3264 -0.3264
 -0.3074 -0.3074 -0.2923 -0.2923 -0.2808 -0.2808 -0.2511 -0.2511 -0.2334 -0.2334
 -0.2290 -0.2290  0.6017  0.6017  0.6537  0.6537  0.6794  0.6794  0.7041  0.7041
  0.8869  0.8869  0.9012  0.9012  0.9777  0.9777  1.0259  1.0259  1.0507  1.0507
  1.0766  1.0766  1.2244  1.2244  1.2412  1.2412  1.2706  1.2706  1.3120  1.3120
  1.3499  1.3499  1.3742  1.3742  1.5132  1.5132  1.5463  1.5463  1.5777  1.5778
  1.6008  1.6009  1.7598  1.7598  1.8116  1.8116  1.8620  1.8620  1.9298  1.9298
  1.9889  1.9889  2.0248  2.0248  2.0830  2.0830  2.1190  2.1190  2.2378  2.2379
  2.2693  2.2694  2.3074  2.3074  2.3547  2.3547  2.3768  2.3768  2.3997  2.3997
  2.4589  2.4589  2.4892  2.4892  2.5312  2.5312  2.5810  2.5810  2.6753  2.6753
  2.6865  2.6865  2.7161  2.7162  2.7402  2.7403  2.7671  2.7671  2.7984  2.7984
  2.9020  2.9021  2.9140  2.9141  2.9654  2.9655  2.9895  2.9895  3.0326  3.0326
  3.0693  3.0693  3.1244  3.1246  3.2312  3.2312  3.2398  3.2401  3.3065  3.3066
  3.3552  3.3553  3.4496  3.4496  3.4585  3.4586  3.4887  3.4888  3.5361  3.5363
  3.5572  3.5574  3.6079  3.6084  3.6553  3.6554  3.7082  3.7082  3.7421  3.7424
  3.8088  3.8088  3.8589  3.8591  3.8838  3.8838  3.9426  3.9427  3.9589  3.9589
  3.9945  3.9947  4.0516  4.0516  4.0733  4.0734  4.1403  4.1405  4.1955  4.1956
  4.2361  4.2366  4.2735  4.2736  4.3255  4.3258  4.3390  4.3390  4.3751  4.3754
  4.4164  4.4168  4.4385  4.4389  4.4894  4.4897  4.5318  4.5320  4.5778  4.5779
  4.6237  4.6240  4.6615  4.6615  4.7299  4.7301  4.7669  4.7673  4.8359  4.8361
  4.8604  4.8605  4.9158  4.9160  4.9630  4.9631  4.9906  4.9908  5.0172  5.0172
  5.0731  5.0738  5.1305  5.1315  5.1888  5.1889  5.2002  5.2007  5.2450  5.2452
  5.3476  5.3479  5.4033  5.4039  5.4281  5.4287  5.4745  5.4753  5.5390  5.5390
  5.5836  5.5837  5.6207  5.6207  5.6701  5.6701  5.7096  5.7098  5.7618  5.7619
  5.8273  5.8276  5.8640  5.8642  5.9415  5.9415  5.9683  5.9686  6.0096  6.0100
  6.0487  6.0491  6.1049  6.1050  6.1385  6.1388  6.1947  6.1948  6.2484  6.2484
  6.2963  6.2964  6.3391  6.3391  6.3688  6.3690  6.4199  6.4201  6.4559  6.4567
  6.5378  6.5385  6.5823  6.5824  6.6302  6.6303  6.6991  6.6992  6.7554  6.7561
  6.8146  6.8147  6.8591  6.8592  6.8939  6.8940  6.9538  6.9539  7.0027  7.0030
  7.0420  7.0423  7.0582  7.0584  7.0971  7.0977  7.1626  7.1628  7.1822  7.1828
  7.2509  7.2510  7.3422  7.3425  7.3867  7.3870  7.4496  7.4496  7.4850  7.4851
  7.5731  7.5733  7.6309  7.6312  7.6617  7.6619  7.7280  7.7281  7.7669  7.7672
  7.8311  7.8313  7.8708  7.8711  7.9339  7.9339  8.0834  8.0836  8.1522  8.1523
  8.3120  8.3123  8.3987  8.3987  8.5464  8.5465  8.6198  8.6199  8.7297  8.7299
  8.7871  8.7873
   0.35417   0.42389   0.53944
 -1.5589 -1.5589 -1.5461 -1.5461 -1.5336 -1.5336 -1.5297 -1.5297 -1.1619 -1.1619
 -1.1577 -1.1577 -1.1520 -1.1520 -1.1479 -1.1479 -1.1450 -1.1450 -1.1420 -1.1420
 -1.1397 -1.1397 -1.1330 -1.1330 -1.1121 -1.1121 -1.1076 -1.1076 -0.5882 -0.5882
 -0.5396 -0.5396 -0.4247 -0.4247 -0.3902 -0.3902 -0.3721 -0.3721 -0.3277 -0.3277
 -0.3060 -0.3060 -0.2903 -0.2903 -0.2809 -0.2809 -0.2502 -0.2502 -0.2332 -0.2332
 -0.2286 -0.2286  0.5975  0.5975  0.6546  0.6546  0.6827  0.6827  0.7089  0.7089
  0.8867  0.8867  0.9009  0.9009  0.9713  0.9713  1.0219  1.0219  1.0518  1.0518
  1.0807  1.0807  1.2249  1.2249  1.2430  1.2430  1.2697  1.2697  1.3152  1.3152
  1.3483  1.3483  1.3761  1.3761  1.5108  1.5108  1.5473  1.5473  1.5755  1.5755
  1.6024  1.6024  1.7598  1.7598  1.8163  1.8163  1.8633  1.8633  1.9270  1.9270
  1.9851  1.9851  2.0255  2.0255  2.0824  2.0824  2.1123  2.1123  2.2269  2.2269
  2.2631  2.2632  2.3061  2.3062  2.3595  2.3596  2.3748  2.3748  2.3975  2.3976
  2.4606  2.4606  2.4932  2.4932  2.5325  2.5325  2.5834  2.5834  2.6773  2.6773
  2.6879  2.6880  2.7222  2.7222  2.7462  2.7463  2.7704  2.7704  2.8028  2.8028
  2.9056  2.9056  2.9159  2.9159  2.9599  2.9599  2.9862  2.9862  3.0265  3.0265
  3.0616  3.0616  3.1227  3.1229  3.2331  3.2331  3.2432  3.2435  3.3096  3.3098
  3.3596  3.3596  3.4428  3.4428  3.4560  3.4561  3.4915  3.4915  3.5283  3.5285
  3.5523  3.5525  3.6107  3.6113  3.6577  3.6579  3.7088  3.7088  3.7457  3.7459
  3.8022  3.8023  3.8604  3.8605  3.8872  3.8872  3.9419  3.9421  3.9600  3.9602
  3.9938  3.9939  4.0491  4.0491  4.0830  4.0831  4.1370  4.1372  4.1848  4.1849
  4.2370  4.2375  4.2698  4.2700  4.3273  4.3276  4.3425  4.3426  4.3799  4.3801
  4.4196  4.4200  4.4427  4.4430  4.4889  4.4890  4.5323  4.5324  4.5811  4.5812
  4.6300  4.6304  4.6589  4.6589  4.7333  4.7336  4.7645  4.7649  4.8303  4.8304
  4.8609  4.8609  4.9133  4.9136  4.9584  4.9584  4.9868  4.9871  5.0189  5.0189
  5.0759  5.0765  5.1422  5.1432  5.1832  5.1834  5.1993  5.1998  5.2486  5.2488
  5.3453  5.3454  5.3954  5.3960  5.4263  5.4271  5.4683  5.4691  5.5217  5.5217
  5.5835  5.5835  5.6256  5.6256  5.6683  5.6686  5.7188  5.7189  5.7650  5.7654
  5.8329  5.8332  5.8595  5.8599  5.9343  5.9343  5.9715  5.9717  6.0082  6.0087
  6.0484  6.0487  6.1089  6.1090  6.1386  6.1388  6.1954  6.1955  6.2553  6.2553
  6.3002  6.3003  6.3434  6.3435  6.3720  6.3721  6.4167  6.4170  6.4603  6.4610
  6.5337  6.5344  6.5867  6.5869  6.6356  6.6357  6.6972  6.6973  6.7489  6.7497
  6.8135  6.8136  6.8484  6.8485  6.8894  6.8894  6.9499  6.9499  6.9956  6.9959
  7.0394  7.0396  7.0586  7.0589  7.0997  7.1001  7.1649  7.1651  7.1839  7.1844
  7.2608  7.2609  7.3417  7.3420  7.3818  7.3821  7.4400  7.4401  7.4830  7.4832
  7.5660  7.5662  7.6297  7.6299  7.6563  7.6565  7.7294  7.7294  7.7665  7.7668
  7.8376  7.8378  7.8801  7.8804  7.9367  7.9368  8.0814  8.0818  8.1521  8.1522
  8.3126  8.3129  8.4008  8.4009  8.5429  8.5431  8.6162  8.6163  8.7368  8.7370
  8.7942  8.7944
   0.33333   0.42389   0.53944
 -1.5598 -1.5598 -1.5455 -1.5455 -1.5336 -1.5336 -1.5294 -1.5294 -1.1619 -1.1619
 -1.1578 -1.1578 -1.1523 -1.1523 -1.1477 -1.1477 -1.1451 -1.1451 -1.1420 -1.1420
 -1.1400 -1.1399 -1.1325 -1.1325 -1.1120 -1.1119 -1.1072 -1.1072 -0.5904 -0.5904
 -0.5372 -0.5372 -0.4256 -0.4256 -0.3897 -0.3897 -0.3763 -0.3763 -0.3291 -0.3291
 -0.3045 -0.3045 -0.2899 -0.2899 -0.2793 -0.2793 -0.2495 -0.2495 -0.2330 -0.2329
 -0.2282 -0.2282  0.5936  0.5936  0.6550  0.6550  0.6866  0.6866  0.7140  0.7140
  0.8863  0.8863  0.9003  0.9003  0.9652  0.9652  1.0176  1.0176  1.0525  1.0525
  1.0848  1.0848  1.2252  1.2252  1.2450  1.2450  1.2690  1.2690  1.3182  1.3182
  1.3472  1.3472  1.3780  1.3780  1.5085  1.5085  1.5479  1.5479  1.5733  1.5733
  1.6043  1.6043  1.7597  1.7597  1.8210  1.8210  1.8639  1.8639  1.9234  1.9234
  1.9823  1.9823  2.0263  2.0263  2.0816  2.0816  2.1054  2.1054  2.2160  2.2160
  2.2564  2.2564  2.3064  2.3064  2.3614  2.3614  2.3740  2.3740  2.3969  2.3969
  2.4614  2.4614  2.4960  2.4960  2.5338  2.5338  2.5859  2.5859  2.6786  2.6786
  2.6892  2.6893  2.7284  2.7284  2.7525  2.7525  2.7747  2.7747  2.8071  2.8071
  2.9107  2.9107  2.9168  2.9168  2.9561  2.9561  2.9838  2.9838  3.0207  3.0208
  3.0552  3.0552  3.1210  3.1211  3.2319  3.2319  3.2474  3.2477  3.3112  3.3114
  3.3654  3.3654  3.4348  3.4348  3.4525  3.4525  3.4966  3.4966  3.5195  3.5197
  3.5472  3.5473  3.6138  3.6144  3.6611  3.6612  3.7086  3.7087  3.7497  3.7498
  3.7935  3.7936  3.8616  3.8617  3.8893  3.8894  3.9423  3.9426  3.9626  3.9630
  3.9937  3.9938  4.0437  4.0438  4.0951  4.0953  4.1310  4.1313  4.1762  4.1763
  4.2390  4.2396  4.2661  4.2663  4.3290  4.3293  4.3457  4.3459  4.3849  4.3851
  4.4237  4.4241  4.4459  4.4461  4.4889  4.4890  4.5330  4.5330  4.5853  4.5854
  4.6358  4.6362  4.6572  4.6573  4.7364  4.7368  4.7615  4.7617  4.8232  4.8232
  4.8621  4.8621  4.9093  4.9098  4.9538  4.9538  4.9840  4.9843  5.0212  5.0212
  5.0776  5.0781  5.1536  5.1546  5.1748  5.1751  5.2020  5.2025  5.2536  5.2538
  5.3393  5.3393  5.3881  5.3887  5.4267  5.4278  5.4627  5.4633  5.5041  5.5042
  5.5836  5.5836  5.6309  5.6311  5.6634  5.6639  5.7288  5.7289  5.7686  5.7692
  5.8363  5.8365  5.8568  5.8574  5.9279  5.9279  5.9725  5.9726  6.0044  6.0050
  6.0511  6.0513  6.1121  6.1122  6.1394  6.1395  6.1972  6.1972  6.2617  6.2618
  6.3033  6.3034  6.3504  6.3506  6.3752  6.3753  6.4133  6.4136  6.4644  6.4651
  6.5280  6.5287  6.5895  6.5897  6.6441  6.6442  6.6928  6.6929  6.7443  6.7450
  6.8106  6.8108  6.8382  6.8382  6.8866  6.8867  6.9462  6.9462  6.9887  6.9890
  7.0347  7.0349  7.0599  7.0602  7.1029  7.1033  7.1661  7.1662  7.1864  7.1869
  7.2695  7.2695  7.3413  7.3416  7.3759  7.3762  7.4305  7.4307  7.4815  7.4818
  7.5595  7.5597  7.6274  7.6276  7.6517  7.6518  7.7293  7.7294  7.7669  7.7673
  7.8428  7.8429  7.8902  7.8905  7.9391  7.9393  8.0799  8.0804  8.1514  8.1515
  8.3134  8.3137  8.4039  8.4040  8.5388  8.5390  8.6128  8.6128  8.7445  8.7447
  8.8018  8.8019
   0.31250   0.42389   0.53944
 -1.5607 -1.5607 -1.5450 -1.5450 -1.5336 -1.5336 -1.5291 -1.5291 -1.1620 -1.1620
 -1.1579 -1.1579 -1.1526 -1.1526 -1.1475 -1.1475 -1.1452 -1.1452 -1.1420 -1.1420
 -1.1402 -1.1401 -1.1322 -1.1322 -1.1117 -1.1117 -1.1068 -1.1068 -0.5926 -0.5926
 -0.5346 -0.5346 -0.4265 -0.4265 -0.3899 -0.3899 -0.3794 -0.3794 -0.3307 -0.3307
 -0.3031 -0.3031 -0.2905 -0.2905 -0.2766 -0.2766 -0.2488 -0.2488 -0.2327 -0.2327
 -0.2278 -0.2278  0.5900  0.5900  0.6552  0.6552  0.6910  0.6910  0.7192  0.7192
  0.8858  0.8858  0.8995  0.8995  0.9596  0.9596  1.0129  1.0129  1.0529  1.0529
  1.0888  1.0888  1.2253  1.2253  1.2470  1.2470  1.2685  1.2685  1.3208  1.3208
  1.3471  1.3471  1.3800  1.3800  1.5065  1.5065  1.5481  1.5481  1.5712  1.5712
  1.6066  1.6066  1.7596  1.7596  1.8253  1.8253  1.8636  1.8636  1.9191  1.9192
  1.9807  1.9807  2.0274  2.0274  2.0807  2.0807  2.0989  2.0989  2.2057  2.2057
  2.2496  2.2497  2.3074  2.3074  2.3589  2.3589  2.3763  2.3764  2.3968  2.3968
  2.4615  2.4615  2.4980  2.4980  2.5348  2.5348  2.5882  2.5882  2.6792  2.6792
  2.6903  2.6903  2.7339  2.7339  2.7586  2.7586  2.7799  2.7799  2.8115  2.8115
  2.9138  2.9138  2.9198  2.9199  2.9543  2.9543  2.9832  2.9832  3.0155  3.0155
  3.0503  3.0503  3.1192  3.1192  3.2290  3.2290  3.2515  3.2519  3.3115  3.3118
  3.3713  3.3714  3.4279  3.4279  3.4479  3.4479  3.5021  3.5022  3.5106  3.5107
  3.5423  3.5424  3.6168  3.6174  3.6647  3.6648  3.7082  3.7084  3.7531  3.7532
  3.7842  3.7843  3.8612  3.8612  3.8909  3.8910  3.9428  3.9431  3.9671  3.9675
  3.9939  3.9940  4.0379  4.0379  4.1050  4.1051  4.1238  4.1243  4.1720  4.1721
  4.2420  4.2426  4.2626  4.2629  4.3309  4.3310  4.3483  4.3487  4.3891  4.3893
  4.4286  4.4291  4.4481  4.4483  4.4904  4.4905  4.5339  4.5339  4.5889  4.5889
  4.6405  4.6409  4.6573  4.6574  4.7386  4.7391  4.7589  4.7590  4.8155  4.8155
  4.8633  4.8633  4.9037  4.9043  4.9498  4.9499  4.9825  4.9828  5.0233  5.0234
  5.0781  5.0786  5.1594  5.1598  5.1717  5.1718  5.2059  5.2063  5.2593  5.2595
  5.3317  5.3319  5.3808  5.3814  5.4271  5.4283  5.4586  5.4591  5.4886  5.4886
  5.5830  5.5830  5.6361  5.6364  5.6575  5.6582  5.7359  5.7364  5.7731  5.7740
  5.8378  5.8380  5.8563  5.8568  5.9226  5.9228  5.9716  5.9716  5.9985  5.9991
  6.0557  6.0559  6.1139  6.1140  6.1412  6.1413  6.2003  6.2003  6.2673  6.2674
  6.3045  6.3048  6.3602  6.3604  6.3789  6.3789  6.4103  6.4105  6.4679  6.4685
  6.5212  6.5217  6.5913  6.5916  6.6541  6.6542  6.6865  6.6866  6.7414  6.7421
  6.8062  6.8063  6.8297  6.8297  6.8854  6.8855  6.9424  6.9424  6.9822  6.9825
  7.0293  7.0295  7.0611  7.0613  7.1069  7.1072  7.1663  7.1664  7.1895  7.1899
  7.2761  7.2762  7.3405  7.3408  7.3689  7.3692  7.4225  7.4227  7.4806  7.4809
  7.5537  7.5539  7.6231  7.6232  7.6490  7.6491  7.7276  7.7278  7.7686  7.7690
  7.8466  7.8467  7.9001  7.9004  7.9415  7.9417  8.0792  8.0797  8.1500  8.1501
  8.3144  8.3147  8.4078  8.4079  8.5344  8.5346  8.6094  8.6095  8.7526  8.7528
  8.8096  8.8097
   0.29167   0.42389   0.53944
 -1.5616 -1.5616 -1.5445 -1.5445 -1.5335 -1.5335 -1.5288 -1.5288 -1.1620 -1.1620
 -1.1580 -1.1580 -1.1528 -1.1528 -1.1474 -1.1474 -1.1453 -1.1453 -1.1420 -1.1420
 -1.1404 -1.1403 -1.1318 -1.1318 -1.1114 -1.1113 -1.1064 -1.1064 -0.5948 -0.5948
 -0.5321 -0.5321 -0.4276 -0.4276 -0.3916 -0.3916 -0.3807 -0.3807 -0.3323 -0.3323
 -0.3019 -0.3019 -0.2914 -0.2914 -0.2737 -0.2737 -0.2482 -0.2482 -0.2325 -0.2325
 -0.2273 -0.2273  0.5866  0.5866  0.6552  0.6552  0.6955  0.6955  0.7245  0.7245
  0.8850  0.8850  0.8985  0.8985  0.9547  0.9547  1.0081  1.0081  1.0530  1.0530
  1.0927  1.0927  1.2252  1.2252  1.2491  1.2491  1.2683  1.2683  1.3226  1.3226
  1.3481  1.3481  1.3820  1.3820  1.5046  1.5046  1.5480  1.5480  1.5693  1.5693
  1.6095  1.6095  1.7593  1.7593  1.8288  1.8288  1.8620  1.8620  1.9148  1.9148
  1.9801  1.9801  2.0288  2.0288  2.0795  2.0795  2.0930  2.0930  2.1965  2.1965
  2.2431  2.2431  2.3083  2.3084  2.3552  2.3552  2.3789  2.3789  2.3971  2.3971
  2.4614  2.4614  2.4996  2.4996  2.5354  2.5354  2.5900  2.5900  2.6792  2.6792
  2.6911  2.6911  2.7387  2.7387  2.7628  2.7628  2.7866  2.7867  2.8163  2.8164
  2.9117  2.9117  2.9278  2.9278  2.9539  2.9540  2.9855  2.9855  3.0110  3.0110
  3.0471  3.0471  3.1175  3.1176  3.2252  3.2252  3.2552  3.2555  3.3111  3.3114
  3.3756  3.3757  3.4231  3.4233  3.4434  3.4434  3.4989  3.4990  3.5094  3.5095
  3.5385  3.5387  3.6192  3.6198  3.6679  3.6680  3.7082  3.7083  3.7541  3.7542
  3.7768  3.7769  3.8586  3.8587  3.8923  3.8925  3.9424  3.9426  3.9728  3.9731
  3.9938  3.9939  4.0329  4.0329  4.1019  4.1022  4.1265  4.1271  4.1719  4.1722
  4.2461  4.2468  4.2599  4.2602  4.3329  4.3330  4.3501  4.3506  4.3917  4.3920
  4.4344  4.4348  4.4498  4.4502  4.4937  4.4938  4.5351  4.5352  4.5904  4.5904
  4.6442  4.6444  4.6591  4.6591  4.7384  4.7390  4.7581  4.7582  4.8083  4.8083
  4.8640  4.8640  4.8975  4.8982  4.9466  4.9467  4.9818  4.9821  5.0250  5.0251
  5.0775  5.0778  5.1532  5.1533  5.1787  5.1790  5.2111  5.2113  5.2648  5.2651
  5.3250  5.3252  5.3734  5.3740  5.4247  5.4257  5.4573  5.4579  5.4768  5.4769
  5.5816  5.5817  5.6389  5.6391  5.6536  5.6543  5.7387  5.7394  5.7790  5.7800
  5.8387  5.8389  5.8571  5.8574  5.9192  5.9193  5.9692  5.9692  5.9919  5.9925
  6.0598  6.0599  6.1144  6.1146  6.1447  6.1448  6.2047  6.2047  6.2711  6.2711
  6.3049  6.3052  6.3701  6.3703  6.3847  6.3847  6.4082  6.4084  6.4703  6.4707
  6.5136  6.5141  6.5927  6.5930  6.6613  6.6614  6.6823  6.6823  6.7390  6.7396
  6.8007  6.8008  6.8239  6.8241  6.8853  6.8854  6.9381  6.9381  6.9763  6.9765
  7.0240  7.0242  7.0618  7.0620  7.1113  7.1115  7.1663  7.1664  7.1925  7.1929
  7.2803  7.2805  7.3389  7.3391  7.3607  7.3609  7.4171  7.4174  7.4801  7.4804
  7.5488  7.5490  7.6166  7.6166  7.6484  7.6486  7.7248  7.7250  7.7712  7.7716
  7.8490  7.8491  7.9087  7.9090  7.9444  7.9446  8.0792  8.0798  8.1480  8.1482
  8.3155  8.3159  8.4123  8.4125  8.5300  8.5303  8.6061  8.6062  8.7609  8.7611
  8.8175  8.8176
   0.27083   0.42389   0.53944
 -1.5624 -1.5624 -1.5441 -1.5441 -1.5334 -1.5334 -1.5286 -1.5286 -1.1621 -1.1621
 -1.1581 -1.1581 -1.1530 -1.1530 -1.1473 -1.1473 -1.1454 -1.1454 -1.1420 -1.1420
 -1.1405 -1.1405 -1.1316 -1.1316 -1.1110 -1.1110 -1.1060 -1.1060 -0.5969 -0.5969
 -0.5297 -0.5297 -0.4287 -0.4287 -0.3947 -0.3947 -0.3805 -0.3805 -0.3340 -0.3340
 -0.3009 -0.3009 -0.2920 -0.2920 -0.2708 -0.2708 -0.2477 -0.2477 -0.2323 -0.2323
 -0.2268 -0.2268  0.5835  0.5835  0.6553  0.6553  0.7001  0.7002  0.7298  0.7298
  0.8836  0.8836  0.8974  0.8974  0.9506  0.9506  1.0031  1.0031  1.0528  1.0528
  1.0962  1.0963  1.2247  1.2247  1.2510  1.2510  1.2684  1.2684  1.3236  1.3236
  1.3504  1.3504  1.3841  1.3841  1.5030  1.5030  1.5476  1.5476  1.5676  1.5676
  1.6129  1.6129  1.7588  1.7588  1.8311  1.8311  1.8592  1.8592  1.9107  1.9107
  1.9806  1.9806  2.0303  2.0303  2.0781  2.0781  2.0881  2.0881  2.1888  2.1888
  2.2370  2.2371  2.3089  2.3090  2.3520  2.3520  2.3794  2.3794  2.3983  2.3983
  2.4611  2.4612  2.5010  2.5010  2.5355  2.5356  2.5912  2.5912  2.6785  2.6785
  2.6920  2.6920  2.7429  2.7430  2.7639  2.7639  2.7951  2.7952  2.8216  2.8217
  2.9084  2.9084  2.9353  2.9353  2.9553  2.9554  2.9904  2.9904  3.0079  3.0079
  3.0458  3.0458  3.1162  3.1162  3.2210  3.2211  3.2583  3.2586  3.3102  3.3104
  3.3766  3.3767  3.4204  3.4206  3.4409  3.4410  3.4894  3.4895  3.5114  3.5116
  3.5377  3.5380  3.6208  3.6214  3.6700  3.6701  3.7086  3.7086  3.7499  3.7501
  3.7748  3.7748  3.8542  3.8543  3.8933  3.8934  3.9406  3.9408  3.9792  3.9794
  3.9921  3.9921  4.0302  4.0302  4.0914  4.0917  4.1357  4.1362  4.1751  4.1753
  4.2512  4.2519  4.2584  4.2588  4.3350  4.3351  4.3510  4.3515  4.3931  4.3934
  4.4402  4.4405  4.4521  4.4526  4.4983  4.4985  4.5367  4.5368  4.5893  4.5894
  4.6473  4.6475  4.6614  4.6614  4.7355  4.7360  4.7589  4.7590  4.8032  4.8033
  4.8637  4.8637  4.8917  4.8923  4.9438  4.9438  4.9815  4.9817  5.0262  5.0263
  5.0759  5.0761  5.1451  5.1454  5.1849  5.1850  5.2171  5.2172  5.2694  5.2697
  5.3213  5.3215  5.3656  5.3662  5.4188  5.4195  5.4576  5.4583  5.4710  5.4713
  5.5796  5.5797  5.6349  5.6352  5.6562  5.6563  5.7378  5.7385  5.7850  5.7858
  5.8398  5.8399  5.8582  5.8583  5.9178  5.9180  5.9651  5.9652  5.9859  5.9867
  6.0617  6.0618  6.1141  6.1144  6.1502  6.1503  6.2094  6.2096  6.2720  6.2721
  6.3065  6.3068  6.3755  6.3756  6.3933  6.3933  6.4093  6.4095  6.4711  6.4712
  6.5066  6.5069  6.5940  6.5943  6.6589  6.6590  6.6870  6.6870  6.7361  6.7367
  6.7950  6.7951  6.8213  6.8215  6.8859  6.8860  6.9332  6.9333  6.9710  6.9712
  7.0190  7.0193  7.0622  7.0623  7.1161  7.1162  7.1664  7.1665  7.1950  7.1954
  7.2818  7.2819  7.3355  7.3356  7.3528  7.3529  7.4146  7.4148  7.4797  7.4801
  7.5449  7.5450  7.6086  7.6087  7.6496  7.6499  7.7211  7.7213  7.7743  7.7748
  7.8500  7.8501  7.9149  7.9151  7.9487  7.9488  8.0801  8.0807  8.1456  8.1458
  8.3168  8.3171  8.4170  8.4173  8.5262  8.5265  8.6028  8.6029  8.7693  8.7695
  8.8255  8.8255
   0.25000   0.42389   0.53944
 -1.5632 -1.5632 -1.5439 -1.5439 -1.5332 -1.5332 -1.5283 -1.5283 -1.1621 -1.1621
 -1.1583 -1.1583 -1.1532 -1.1532 -1.1472 -1.1472 -1.1454 -1.1454 -1.1420 -1.1420
 -1.1407 -1.1407 -1.1313 -1.1313 -1.1105 -1.1105 -1.1056 -1.1056 -0.5989 -0.5989
 -0.5273 -0.5272 -0.4298 -0.4298 -0.3981 -0.3981 -0.3795 -0.3795 -0.3358 -0.3358
 -0.3006 -0.3006 -0.2920 -0.2920 -0.2682 -0.2682 -0.2473 -0.2473 -0.2323 -0.2323
 -0.2263 -0.2263  0.5807  0.5807  0.6553  0.6553  0.7048  0.7049  0.7352  0.7352
  0.8816  0.8816  0.8964  0.8964  0.9472  0.9472  0.9981  0.9981  1.0524  1.0524
  1.0995  1.0995  1.2239  1.2239  1.2529  1.2529  1.2687  1.2688  1.3238  1.3238
  1.3539  1.3539  1.3862  1.3863  1.5016  1.5016  1.5469  1.5469  1.5663  1.5663
  1.6168  1.6168  1.7579  1.7580  1.8313  1.8313  1.8554  1.8554  1.9074  1.9074
  1.9821  1.9821  2.0319  2.0319  2.0766  2.0766  2.0845  2.0845  2.1826  2.1826
  2.2315  2.2316  2.3091  2.3091  2.3496  2.3496  2.3773  2.3774  2.4004  2.4004
  2.4610  2.4610  2.5025  2.5025  2.5353  2.5353  2.5917  2.5918  2.6768  2.6769
  2.6935  2.6936  2.7469  2.7469  2.7624  2.7625  2.8046  2.8047  2.8269  2.8270
  2.9051  2.9051  2.9390  2.9390  2.9593  2.9594  2.9965  2.9966  3.0085  3.0085
  3.0469  3.0469  3.1154  3.1154  3.2169  3.2170  3.2608  3.2611  3.3089  3.3090
  3.3748  3.3748  3.4174  3.4177  3.4429  3.4429  3.4798  3.4799  3.5096  3.5098
  3.5411  3.5414  3.6212  3.6217  3.6707  3.6708  3.7093  3.7094  3.7424  3.7426
  3.7769  3.7769  3.8484  3.8484  3.8933  3.8933  3.9368  3.9370  3.9856  3.9859
  3.9879  3.9882  4.0305  4.0306  4.0820  4.0824  4.1443  4.1446  4.1803  4.1805
  4.2540  4.2546  4.2617  4.2622  4.3362  4.3363  4.3517  4.3521  4.3941  4.3944
  4.4451  4.4454  4.4553  4.4559  4.5037  4.5040  4.5388  4.5388  4.5864  4.5864
  4.6497  4.6499  4.6633  4.6634  4.7310  4.7314  4.7583  4.7584  4.8026  4.8028
  4.8622  4.8622  4.8873  4.8878  4.9411  4.9412  4.9810  4.9812  5.0271  5.0272
  5.0735  5.0736  5.1373  5.1377  5.1877  5.1879  5.2224  5.2225  5.2726  5.2731
  5.3219  5.3221  5.3575  5.3581  5.4122  5.4127  5.4553  5.4559  5.4730  5.4736
  5.5771  5.5773  5.6271  5.6277  5.6616  5.6617  5.7347  5.7354  5.7897  5.7903
  5.8405  5.8407  5.8595  5.8597  5.9186  5.9188  5.9593  5.9594  5.9815  5.9822
  6.0610  6.0611  6.1143  6.1147  6.1570  6.1572  6.2134  6.2137  6.2709  6.2711
  6.3099  6.3102  6.3769  6.3770  6.3966  6.3966  6.4196  6.4196  6.4698  6.4699
  6.5014  6.5015  6.5951  6.5953  6.6518  6.6519  6.6960  6.6961  6.7325  6.7331
  6.7900  6.7902  6.8216  6.8219  6.8866  6.8867  6.9278  6.9279  6.9667  6.9668
  7.0144  7.0148  7.0620  7.0621  7.1213  7.1213  7.1666  7.1667  7.1964  7.1967
  7.2808  7.2809  7.3286  7.3288  7.3476  7.3477  7.4143  7.4144  7.4794  7.4798
  7.5421  7.5421  7.6002  7.6004  7.6518  7.6521  7.7169  7.7171  7.7776  7.7781
  7.8496  7.8496  7.9183  7.9183  7.9546  7.9547  8.0816  8.0823  8.1430  8.1432
  8.3180  8.3183  8.4212  8.4215  8.5236  8.5239  8.5995  8.5996  8.7776  8.7777
  8.8333  8.8333
   0.22917   0.42389   0.53944
 -1.5639 -1.5639 -1.5436 -1.5436 -1.5329 -1.5329 -1.5281 -1.5281 -1.1621 -1.1621
 -1.1585 -1.1585 -1.1534 -1.1534 -1.1472 -1.1472 -1.1454 -1.1453 -1.1420 -1.1420
 -1.1408 -1.1408 -1.1312 -1.1312 -1.1100 -1.1100 -1.1052 -1.1052 -0.6009 -0.6008
 -0.5249 -0.5249 -0.4310 -0.4310 -0.4016 -0.4016 -0.3781 -0.3781 -0.3375 -0.3375
 -0.3008 -0.3008 -0.2912 -0.2912 -0.2658 -0.2658 -0.2469 -0.2469 -0.2323 -0.2323
 -0.2258 -0.2258  0.5782  0.5782  0.6554  0.6554  0.7096  0.7096  0.7404  0.7404
  0.8788  0.8788  0.8956  0.8956  0.9446  0.9446  0.9931  0.9931  1.0518  1.0518
  1.1025  1.1025  1.2229  1.2229  1.2545  1.2545  1.2692  1.2693  1.3237  1.3237
  1.3582  1.3583  1.3884  1.3885  1.5004  1.5004  1.5457  1.5457  1.5656  1.5656
  1.6212  1.6212  1.7568  1.7568  1.8288  1.8288  1.8512  1.8512  1.9050  1.9050
  1.9845  1.9846  2.0333  2.0333  2.0753  2.0753  2.0822  2.0822  2.1779  2.1779
  2.2268  2.2269  2.3088  2.3088  2.3475  2.3475  2.3734  2.3734  2.4026  2.4026
  2.4610  2.4611  2.5042  2.5042  2.5347  2.5348  2.5917  2.5917  2.6742  2.6742
  2.6959  2.6960  2.7499  2.7499  2.7600  2.7601  2.8143  2.8144  2.8319  2.8319
  2.9021  2.9021  2.9395  2.9395  2.9628  2.9629  3.0008  3.0008  3.0164  3.0164
  3.0505  3.0506  3.1151  3.1151  3.2131  3.2132  3.2628  3.2632  3.3072  3.3073
  3.3715  3.3715  3.4131  3.4133  3.4487  3.4487  3.4709  3.4710  3.5051  3.5053
  3.5468  3.5471  3.6202  3.6206  3.6697  3.6697  3.7094  3.7095  3.7357  3.7359
  3.7800  3.7800  3.8418  3.8418  3.8916  3.8917  3.9311  3.9314  3.9809  3.9810
  3.9934  3.9935  4.0332  4.0333  4.0761  4.0765  4.1516  4.1518  4.1866  4.1868
  4.2539  4.2545  4.2702  4.2706  4.3347  4.3349  4.3539  4.3541  4.3957  4.3961
  4.4490  4.4492  4.4590  4.4596  4.5093  4.5096  4.5412  4.5412  4.5827  4.5828
  4.6508  4.6510  4.6643  4.6643  4.7263  4.7266  4.7548  4.7550  4.8071  4.8074
  4.8595  4.8596  4.8844  4.8849  4.9386  4.9386  4.9802  4.9803  5.0276  5.0277
  5.0706  5.0707  5.1298  5.1302  5.1877  5.1880  5.2246  5.2249  5.2755  5.2762
  5.3267  5.3269  5.3498  5.3504  5.4072  5.4076  5.4523  5.4528  5.4788  5.4795
  5.5743  5.5746  5.6190  5.6198  5.6669  5.6672  5.7308  5.7315  5.7929  5.7933
  5.8401  5.8404  5.8613  5.8617  5.9205  5.9208  5.9528  5.9528  5.9781  5.9787
  6.0580  6.0581  6.1160  6.1165  6.1642  6.1644  6.2150  6.2154  6.2699  6.2703
  6.3143  6.3146  6.3758  6.3759  6.3949  6.3950  6.4350  6.4350  6.4672  6.4675
  6.4989  6.4989  6.5955  6.5955  6.6452  6.6454  6.7043  6.7044  6.7285  6.7291
  6.7862  6.7865  6.8244  6.8246  6.8867  6.8867  6.9225  6.9226  6.9634  6.9634
  7.0105  7.0109  7.0613  7.0613  7.1266  7.1267  7.1670  7.1671  7.1961  7.1965
  7.2780  7.2780  7.3192  7.3196  7.3452  7.3454  7.4151  7.4151  7.4789  7.4793
  7.5403  7.5404  7.5920  7.5922  7.6547  7.6550  7.7126  7.7129  7.7807  7.7813
  7.8479  7.8479  7.9195  7.9195  7.9615  7.9617  8.0836  8.0843  8.1406  8.1407
  8.3193  8.3196  8.4242  8.4245  8.5228  8.5231  8.5963  8.5964  8.7857  8.7858
  8.8408  8.8409
   0.20833   0.42389   0.53944
 -1.5646 -1.5646 -1.5435 -1.5435 -1.5327 -1.5327 -1.5279 -1.5279 -1.1622 -1.1622
 -1.1587 -1.1587 -1.1535 -1.1535 -1.1472 -1.1472 -1.1453 -1.1453 -1.1421 -1.1420
 -1.1409 -1.1409 -1.1311 -1.1311 -1.1095 -1.1095 -1.1049 -1.1049 -0.6027 -0.6027
 -0.5226 -0.5226 -0.4322 -0.4322 -0.4050 -0.4049 -0.3767 -0.3767 -0.3393 -0.3393
 -0.3015 -0.3015 -0.2900 -0.2900 -0.2638 -0.2638 -0.2464 -0.2464 -0.2324 -0.2323
 -0.2253 -0.2253  0.5760  0.5760  0.6555  0.6556  0.7142  0.7142  0.7455  0.7455
  0.8753  0.8753  0.8952  0.8952  0.9426  0.9426  0.9881  0.9881  1.0511  1.0511
  1.1052  1.1052  1.2217  1.2217  1.2559  1.2560  1.2699  1.2699  1.3234  1.3235
  1.3631  1.3631  1.3906  1.3907  1.4994  1.4995  1.5439  1.5440  1.5657  1.5658
  1.6259  1.6260  1.7552  1.7552  1.8236  1.8236  1.8467  1.8467  1.9036  1.9036
  1.9878  1.9878  2.0345  2.0345  2.0745  2.0745  2.0811  2.0811  2.1745  2.1745
  2.2231  2.2231  2.3084  2.3084  2.3452  2.3452  2.3685  2.3685  2.4044  2.4045
  2.4613  2.4614  2.5060  2.5061  2.5340  2.5340  2.5913  2.5914  2.6707  2.6708
  2.6991  2.6991  2.7498  2.7499  2.7595  2.7595  2.8235  2.8236  2.8360  2.8361
  2.8996  2.8997  2.9391  2.9391  2.9633  2.9634  3.0034  3.0035  3.0306  3.0307
  3.0567  3.0567  3.1155  3.1155  3.2097  3.2098  3.2645  3.2648  3.3053  3.3054
  3.3682  3.3683  3.4084  3.4087  3.4541  3.4542  3.4645  3.4647  3.4998  3.5000
  3.5531  3.5534  3.6177  3.6181  3.6670  3.6670  3.7070  3.7072  3.7326  3.7328
  3.7824  3.7824  3.8352  3.8353  3.8877  3.8878  3.9242  3.9246  3.9733  3.9734
  4.0009  4.0010  4.0372  4.0374  4.0744  4.0747  4.1579  4.1580  4.1933  4.1935
  4.2538  4.2544  4.2803  4.2807  4.3301  4.3304  4.3582  4.3583  4.3983  4.3987
  4.4517  4.4519  4.4624  4.4630  4.5144  4.5147  4.5439  4.5440  4.5797  4.5799
  4.6502  4.6505  4.6633  4.6634  4.7224  4.7227  4.7499  4.7502  4.8150  4.8154
  4.8561  4.8562  4.8828  4.8831  4.9362  4.9362  4.9788  4.9790  5.0277  5.0277
  5.0678  5.0679  5.1224  5.1229  5.1852  5.1855  5.2230  5.2236  5.2779  5.2787
  5.3343  5.3345  5.3439  5.3445  5.4048  5.4051  5.4502  5.4507  5.4854  5.4862
  5.5709  5.5714  5.6121  5.6128  5.6709  5.6712  5.7275  5.7282  5.7950  5.7951
  5.8382  5.8385  5.8638  5.8644  5.9210  5.9213  5.9479  5.9480  5.9751  5.9756
  6.0533  6.0534  6.1196  6.1201  6.1708  6.1710  6.2135  6.2140  6.2707  6.2711
  6.3189  6.3191  6.3736  6.3737  6.3906  6.3907  6.4505  6.4505  6.4654  6.4658
  6.4992  6.4992  6.5943  6.5944  6.6407  6.6409  6.7105  6.7106  6.7248  6.7255
  6.7839  6.7843  6.8292  6.8293  6.8851  6.8851  6.9183  6.9184  6.9610  6.9611
  7.0071  7.0076  7.0599  7.0599  7.1322  7.1323  7.1672  7.1673  7.1939  7.1943
  7.2740  7.2742  7.3103  7.3107  7.3440  7.3441  7.4162  7.4163  7.4782  7.4786
  7.5391  7.5394  7.5846  7.5848  7.6579  7.6581  7.7086  7.7088  7.7833  7.7838
  7.8453  7.8453  7.9196  7.9197  7.9684  7.9686  8.0858  8.0865  8.1385  8.1386
  8.3204  8.3207  8.4255  8.4257  8.5242  8.5244  8.5931  8.5932  8.7934  8.7935
  8.8480  8.8480
   0.18750   0.42389   0.53944
 -1.5652 -1.5652 -1.5434 -1.5434 -1.5324 -1.5324 -1.5277 -1.5277 -1.1622 -1.1622
 -1.1589 -1.1589 -1.1537 -1.1536 -1.1472 -1.1472 -1.1452 -1.1452 -1.1421 -1.1421
 -1.1411 -1.1410 -1.1310 -1.1310 -1.1090 -1.1090 -1.1046 -1.1046 -0.6043 -0.6043
 -0.5205 -0.5205 -0.4335 -0.4335 -0.4080 -0.4080 -0.3752 -0.3752 -0.3409 -0.3409
 -0.3024 -0.3024 -0.2884 -0.2884 -0.2622 -0.2622 -0.2460 -0.2460 -0.2325 -0.2325
 -0.2247 -0.2247  0.5741  0.5741  0.6557  0.6557  0.7188  0.7188  0.7503  0.7503
  0.8712  0.8712  0.8951  0.8951  0.9412  0.9412  0.9832  0.9832  1.0504  1.0504
  1.1075  1.1075  1.2204  1.2204  1.2571  1.2571  1.2706  1.2706  1.3232  1.3233
  1.3681  1.3681  1.3928  1.3928  1.4987  1.4988  1.5417  1.5417  1.5668  1.5668
  1.6310  1.6310  1.7532  1.7532  1.8166  1.8166  1.8414  1.8414  1.9032  1.9032
  1.9915  1.9916  2.0353  2.0354  2.0738  2.0739  2.0816  2.0816  2.1724  2.1724
  2.2205  2.2205  2.3081  2.3081  2.3417  2.3418  2.3635  2.3635  2.4056  2.4056
  2.4619  2.4620  2.5080  2.5081  2.5332  2.5332  2.5908  2.5909  2.6668  2.6669
  2.7027  2.7028  2.7462  2.7463  2.7617  2.7618  2.8320  2.8321  2.8394  2.8395
  2.8977  2.8977  2.9388  2.9388  2.9616  2.9618  3.0051  3.0053  3.0475  3.0475
  3.0649  3.0650  3.1165  3.1166  3.2068  3.2068  3.2657  3.2661  3.3032  3.3033
  3.3659  3.3660  3.4044  3.4046  3.4505  3.4506  3.4678  3.4679  3.4951  3.4953
  3.5588  3.5590  3.6138  3.6142  3.6631  3.6632  3.7019  3.7021  3.7331  3.7333
  3.7833  3.7833  3.8295  3.8296  3.8808  3.8809  3.9175  3.9179  3.9659  3.9660
  4.0084  4.0086  4.0417  4.0420  4.0764  4.0767  4.1635  4.1635  4.1999  4.2000
  4.2542  4.2549  4.2905  4.2907  4.3241  4.3243  4.3637  4.3637  4.4018  4.4021
  4.4528  4.4529  4.4659  4.4663  4.5185  4.5188  4.5465  4.5466  4.5786  4.5789
  4.6475  4.6477  4.6606  4.6607  4.7202  4.7204  4.7454  4.7457  4.8236  4.8240
  4.8524  4.8524  4.8817  4.8820  4.9341  4.9342  4.9773  4.9774  5.0272  5.0273
  5.0653  5.0654  5.1153  5.1157  5.1806  5.1809  5.2191  5.2198  5.2785  5.2793
  5.3404  5.3411  5.3442  5.3443  5.4048  5.4050  5.4496  5.4501  5.4915  5.4924
  5.5665  5.5671  5.6076  5.6084  5.6724  5.6728  5.7258  5.7264  5.7964  5.7965
  5.8346  5.8351  5.8667  5.8675  5.9173  5.9176  5.9471  5.9473  5.9722  5.9726
  6.0474  6.0475  6.1250  6.1256  6.1765  6.1767  6.2095  6.2100  6.2724  6.2728
  6.3230  6.3232  6.3718  6.3719  6.3835  6.3837  6.4619  6.4620  6.4677  6.4677
  6.5027  6.5027  6.5916  6.5918  6.6383  6.6384  6.7145  6.7146  6.7219  6.7225
  6.7829  6.7833  6.8353  6.8354  6.8811  6.8812  6.9161  6.9161  6.9597  6.9598
  7.0045  7.0050  7.0576  7.0578  7.1377  7.1378  7.1669  7.1670  7.1900  7.1904
  7.2689  7.2691  7.3038  7.3043  7.3430  7.3431  7.4170  7.4171  7.4773  7.4776
  7.5380  7.5383  7.5789  7.5790  7.6611  7.6613  7.7052  7.7053  7.7848  7.7854
  7.8422  7.8423  7.9194  7.9195  7.9746  7.9749  8.0879  8.0885  8.1370  8.1371
  8.3215  8.3217  8.4250  8.4251  8.5276  8.5277  8.5902  8.5903  8.8007  8.8008
  8.8547  8.8548
   0.16667   0.42389   0.53944
 -1.5658 -1.5658 -1.5433 -1.5433 -1.5321 -1.5321 -1.5275 -1.5275 -1.1622 -1.1622
 -1.1591 -1.1591 -1.1537 -1.1537 -1.1473 -1.1472 -1.1450 -1.1450 -1.1421 -1.1421
 -1.1412 -1.1412 -1.1309 -1.1309 -1.1084 -1.1084 -1.1043 -1.1043 -0.6058 -0.6058
 -0.5185 -0.5185 -0.4347 -0.4347 -0.4108 -0.4108 -0.3738 -0.3738 -0.3424 -0.3424
 -0.3033 -0.3033 -0.2868 -0.2868 -0.2610 -0.2610 -0.2456 -0.2456 -0.2327 -0.2327
 -0.2242 -0.2242  0.5725  0.5725  0.6560  0.6560  0.7233  0.7233  0.7549  0.7549
  0.8667  0.8667  0.8952  0.8952  0.9402  0.9402  0.9785  0.9785  1.0496  1.0496
  1.1095  1.1096  1.2190  1.2190  1.2579  1.2579  1.2714  1.2714  1.3231  1.3232
  1.3732  1.3732  1.3950  1.3950  1.4983  1.4983  1.5390  1.5390  1.5687  1.5687
  1.6363  1.6363  1.7508  1.7508  1.8088  1.8088  1.8352  1.8352  1.9037  1.9037
  1.9955  1.9956  2.0361  2.0362  2.0729  2.0729  2.0839  2.0839  2.1711  2.1711
  2.2192  2.2193  2.3079  2.3080  2.3366  2.3367  2.3589  2.3589  2.4060  2.4060
  2.4629  2.4629  2.5100  2.5101  2.5326  2.5326  2.5903  2.5904  2.6627  2.6628
  2.7066  2.7067  2.7417  2.7418  2.7644  2.7644  2.8387  2.8387  2.8431  2.8432
  2.8961  2.8962  2.9386  2.9387  2.9593  2.9596  3.0062  3.0064  3.0633  3.0634
  3.0754  3.0755  3.1183  3.1184  3.2044  3.2044  3.2667  3.2670  3.3010  3.3010
  3.3648  3.3649  3.4016  3.4018  3.4435  3.4436  3.4727  3.4727  3.4927  3.4930
  3.5630  3.5633  3.6092  3.6096  3.6582  3.6583  3.6960  3.6962  3.7348  3.7349
  3.7824  3.7825  3.8250  3.8252  3.8708  3.8708  3.9125  3.9128  3.9591  3.9592
  4.0156  4.0159  4.0465  4.0468  4.0816  4.0818  4.1685  4.1686  4.2060  4.2061
  4.2553  4.2560  4.2978  4.2978  4.3199  4.3202  4.3694  4.3694  4.4057  4.4059
  4.4521  4.4521  4.4699  4.4702  4.5213  4.5214  4.5484  4.5485  4.5800  4.5804
  4.6417  4.6419  4.6577  4.6580  4.7195  4.7197  4.7425  4.7428  4.8307  4.8312
  4.8489  4.8490  4.8809  4.8812  4.9328  4.9329  4.9759  4.9760  5.0261  5.0263
  5.0633  5.0635  5.1084  5.1088  5.1741  5.1744  5.2140  5.2149  5.2767  5.2774
  5.3411  5.3417  5.3540  5.3541  5.4064  5.4067  5.4506  5.4511  5.4966  5.4975
  5.5611  5.5617  5.6066  5.6073  5.6710  5.6712  5.7264  5.7269  5.7978  5.7978
  5.8298  5.8303  5.8698  5.8706  5.9105  5.9107  5.9486  5.9489  5.9698  5.9701
  6.0409  6.0411  6.1317  6.1323  6.1813  6.1814  6.2042  6.2046  6.2731  6.2735
  6.3262  6.3263  6.3708  6.3710  6.3759  6.3763  6.4650  6.4653  6.4758  6.4760
  6.5100  6.5100  6.5879  6.5881  6.6372  6.6374  6.7161  6.7167  6.7205  6.7208
  6.7829  6.7833  6.8421  6.8424  6.8752  6.8754  6.9156  6.9156  6.9593  6.9594
  7.0028  7.0033  7.0546  7.0547  7.1421  7.1422  7.1660  7.1660  7.1855  7.1860
  7.2622  7.2624  7.3011  7.3015  7.3420  7.3420  7.4170  7.4173  7.4763  7.4766
  7.5357  7.5361  7.5757  7.5758  7.6638  7.6639  7.7026  7.7028  7.7849  7.7855
  7.8396  7.8397  7.9193  7.9193  7.9798  7.9801  8.0897  8.0903  8.1363  8.1364
  8.3224  8.3227  8.4229  8.4230  8.5323  8.5324  8.5878  8.5878  8.8075  8.8075
  8.8609  8.8609
   0.14583   0.42389   0.53944
 -1.5663 -1.5663 -1.5432 -1.5432 -1.5318 -1.5318 -1.5274 -1.5274 -1.1622 -1.1622
 -1.1593 -1.1593 -1.1538 -1.1538 -1.1473 -1.1473 -1.1449 -1.1449 -1.1422 -1.1422
 -1.1413 -1.1412 -1.1309 -1.1309 -1.1079 -1.1079 -1.1041 -1.1040 -0.6072 -0.6072
 -0.5166 -0.5166 -0.4359 -0.4359 -0.4133 -0.4133 -0.3724 -0.3724 -0.3439 -0.3438
 -0.3042 -0.3042 -0.2851 -0.2851 -0.2600 -0.2600 -0.2451 -0.2451 -0.2329 -0.2329
 -0.2238 -0.2238  0.5711  0.5711  0.6562  0.6562  0.7276  0.7277  0.7591  0.7591
  0.8622  0.8622  0.8956  0.8956  0.9395  0.9395  0.9741  0.9741  1.0488  1.0488
  1.1113  1.1113  1.2176  1.2176  1.2585  1.2585  1.2722  1.2722  1.3232  1.3232
  1.3782  1.3782  1.3970  1.3970  1.4981  1.4981  1.5361  1.5361  1.5713  1.5714
  1.6417  1.6417  1.7480  1.7480  1.8009  1.8010  1.8280  1.8280  1.9046  1.9046
  1.9994  1.9995  2.0370  2.0371  2.0718  2.0718  2.0876  2.0876  2.1703  2.1703
  2.2194  2.2195  2.3078  2.3079  2.3302  2.3303  2.3546  2.3546  2.4058  2.4058
  2.4641  2.4641  2.5118  2.5118  2.5324  2.5324  2.5898  2.5899  2.6587  2.6588
  2.7102  2.7103  2.7375  2.7376  2.7665  2.7665  2.8415  2.8415  2.8490  2.8492
  2.8949  2.8950  2.9384  2.9385  2.9576  2.9580  3.0068  3.0072  3.0745  3.0747
  3.0894  3.0895  3.1209  3.1210  3.2026  3.2026  3.2674  3.2677  3.2987  3.2988
  3.3648  3.3649  3.4007  3.4008  3.4370  3.4371  3.4730  3.4730  3.4951  3.4955
  3.5647  3.5649  3.6051  3.6055  3.6524  3.6526  3.6905  3.6908  3.7357  3.7359
  3.7807  3.7807  3.8215  3.8218  3.8585  3.8586  3.9099  3.9101  3.9531  3.9531
  4.0220  4.0223  4.0518  4.0521  4.0891  4.0892  4.1730  4.1732  4.2114  4.2116
  4.2570  4.2577  4.2967  4.2968  4.3229  4.3232  4.3747  4.3748  4.4093  4.4093
  4.4504  4.4506  4.4744  4.4747  4.5226  4.5226  4.5494  4.5495  4.5835  4.5839
  4.6336  4.6336  4.6560  4.6563  4.7193  4.7194  4.7418  4.7420  4.8342  4.8348
  4.8462  4.8465  4.8801  4.8804  4.9326  4.9328  4.9747  4.9749  5.0245  5.0247
  5.0618  5.0621  5.1019  5.1022  5.1664  5.1667  5.2084  5.2094  5.2736  5.2743
  5.3436  5.3442  5.3641  5.3643  5.4088  5.4091  5.4534  5.4540  5.4998  5.5009
  5.5557  5.5562  5.6086  5.6094  5.6670  5.6672  5.7289  5.7293  5.7991  5.7991
  5.8241  5.8246  5.8726  5.8734  5.9032  5.9033  5.9489  5.9493  5.9685  5.9687
  6.0346  6.0348  6.1388  6.1394  6.1849  6.1850  6.1993  6.1995  6.2714  6.2718
  6.3274  6.3275  6.3643  6.3644  6.3779  6.3780  6.4669  6.4671  6.4820  6.4822
  6.5204  6.5204  6.5839  6.5841  6.6367  6.6369  6.7138  6.7147  6.7228  6.7229
  6.7838  6.7842  6.8486  6.8490  6.8685  6.8687  6.9164  6.9164  6.9597  6.9598
  7.0021  7.0025  7.0506  7.0508  7.1429  7.1430  7.1655  7.1656  7.1825  7.1829
  7.2540  7.2543  7.3019  7.3023  7.3410  7.3410  7.4163  7.4166  7.4754  7.4756
  7.5318  7.5323  7.5756  7.5757  7.6655  7.6656  7.7016  7.7016  7.7830  7.7836
  7.8380  7.8383  7.9192  7.9192  7.9838  7.9841  8.0913  8.0919  8.1362  8.1363
  8.3233  8.3236  8.4198  8.4199  8.5374  8.5375  8.5862  8.5863  8.8136  8.8136
  8.8664  8.8665
   0.12500   0.42389   0.53944
 -1.5667 -1.5667 -1.5432 -1.5432 -1.5315 -1.5315 -1.5272 -1.5272 -1.1622 -1.1622
 -1.1595 -1.1595 -1.1539 -1.1538 -1.1474 -1.1473 -1.1448 -1.1447 -1.1422 -1.1422
 -1.1413 -1.1413 -1.1309 -1.1309 -1.1075 -1.1075 -1.1039 -1.1038 -0.6084 -0.6084
 -0.5150 -0.5150 -0.4369 -0.4369 -0.4155 -0.4155 -0.3712 -0.3712 -0.3451 -0.3451
 -0.3050 -0.3050 -0.2834 -0.2834 -0.2594 -0.2594 -0.2447 -0.2447 -0.2332 -0.2332
 -0.2233 -0.2233  0.5699  0.5699  0.6564  0.6565  0.7317  0.7317  0.7628  0.7628
  0.8577  0.8577  0.8961  0.8961  0.9390  0.9391  0.9699  0.9699  1.0481  1.0481
  1.1127  1.1128  1.2162  1.2162  1.2588  1.2588  1.2729  1.2730  1.3234  1.3234
  1.3829  1.3829  1.3989  1.3989  1.4981  1.4981  1.5332  1.5332  1.5745  1.5745
  1.6470  1.6470  1.7447  1.7447  1.7936  1.7937  1.8203  1.8203  1.9058  1.9058
  2.0029  2.0029  2.0383  2.0383  2.0706  2.0706  2.0922  2.0922  2.1699  2.1699
  2.2210  2.2211  2.3073  2.3074  2.3236  2.3237  2.3503  2.3503  2.4051  2.4051
  2.4655  2.4656  2.5131  2.5131  2.5328  2.5328  2.5894  2.5895  2.6548  2.6549
  2.7131  2.7131  2.7346  2.7346  2.7677  2.7678  2.8428  2.8428  2.8550  2.8553
  2.8943  2.8944  2.9374  2.9375  2.9571  2.9575  3.0073  3.0077  3.0822  3.0823
  3.1037  3.1037  3.1245  3.1246  3.2012  3.2012  3.2682  3.2686  3.2965  3.2966
  3.3655  3.3656  3.4017  3.4018  3.4316  3.4317  3.4699  3.4699  3.5003  3.5008
  3.5623  3.5625  3.6031  3.6035  3.6458  3.6461  3.6862  3.6864  3.7351  3.7353
  3.7788  3.7788  3.8186  3.8189  3.8457  3.8459  3.9093  3.9094  3.9477  3.9477
  4.0270  4.0274  4.0578  4.0581  4.0981  4.0981  4.1769  4.1773  4.2161  4.2163
  4.2592  4.2599  4.2900  4.2902  4.3307  4.3309  4.3790  4.3791  4.4113  4.4114
  4.4495  4.4499  4.4792  4.4795  4.5225  4.5227  4.5496  4.5496  4.5876  4.5880
  4.6254  4.6254  4.6552  4.6556  4.7187  4.7188  4.7437  4.7439  4.8338  4.8344
  4.8442  4.8446  4.8792  4.8795  4.9341  4.9343  4.9740  4.9741  5.0225  5.0228
  5.0603  5.0607  5.0961  5.0962  5.1582  5.1585  5.2026  5.2036  5.2708  5.2714
  5.3468  5.3474  5.3734  5.3736  5.4113  5.4116  5.4578  5.4586  5.5010  5.5022
  5.5518  5.5520  5.6126  5.6134  5.6618  5.6619  5.7321  5.7323  5.7999  5.8000
  5.8186  5.8191  5.8744  5.8752  5.8973  5.8973  5.9468  5.9472  5.9681  5.9682
  6.0293  6.0295  6.1454  6.1459  6.1849  6.1853  6.1982  6.1983  6.2669  6.2673
  6.3245  6.3248  6.3589  6.3594  6.3852  6.3853  6.4683  6.4684  6.4860  6.4861
  6.5318  6.5319  6.5802  6.5805  6.6364  6.6365  6.7095  6.7104  6.7270  6.7271
  6.7853  6.7858  6.8532  6.8535  6.8626  6.8626  6.9183  6.9184  6.9609  6.9609
  7.0026  7.0029  7.0459  7.0461  7.1377  7.1377  7.1675  7.1677  7.1818  7.1822
  7.2453  7.2455  7.3048  7.3052  7.3402  7.3402  7.4148  7.4153  7.4744  7.4746
  7.5267  7.5271  7.5780  7.5781  7.6656  7.6659  7.7022  7.7023  7.7792  7.7797
  7.8381  7.8384  7.9192  7.9193  7.9865  7.9867  8.0927  8.0933  8.1366  8.1366
  8.3241  8.3243  8.4163  8.4164  8.5418  8.5418  8.5859  8.5859  8.8190  8.8191
  8.8712  8.8713
   0.10417   0.42389   0.53944
 -1.5671 -1.5671 -1.5432 -1.5432 -1.5313 -1.5313 -1.5271 -1.5271 -1.1622 -1.1621
 -1.1597 -1.1597 -1.1539 -1.1539 -1.1474 -1.1474 -1.1446 -1.1446 -1.1423 -1.1423
 -1.1414 -1.1414 -1.1309 -1.1309 -1.1070 -1.1070 -1.1037 -1.1037 -0.6094 -0.6094
 -0.5135 -0.5135 -0.4379 -0.4379 -0.4173 -0.4173 -0.3701 -0.3701 -0.3462 -0.3462
 -0.3058 -0.3058 -0.2819 -0.2819 -0.2590 -0.2590 -0.2444 -0.2444 -0.2334 -0.2334
 -0.2229 -0.2229  0.5689  0.5689  0.6567  0.6567  0.7355  0.7355  0.7661  0.7661
  0.8535  0.8536  0.8967  0.8967  0.9387  0.9387  0.9662  0.9662  1.0474  1.0474
  1.1139  1.1140  1.2150  1.2150  1.2589  1.2589  1.2737  1.2737  1.3236  1.3236
  1.3871  1.3871  1.4006  1.4006  1.4983  1.4983  1.5303  1.5304  1.5778  1.5778
  1.6522  1.6522  1.7412  1.7412  1.7873  1.7874  1.8124  1.8124  1.9070  1.9070
  2.0057  2.0057  2.0399  2.0399  2.0696  2.0696  2.0971  2.0971  2.1697  2.1697
  2.2238  2.2239  2.3053  2.3053  2.3185  2.3186  2.3457  2.3457  2.4042  2.4042
  2.4671  2.4671  2.5139  2.5140  2.5337  2.5337  2.5891  2.5891  2.6513  2.6514
  2.7143  2.7143  2.7336  2.7337  2.7681  2.7682  2.8438  2.8438  2.8600  2.8602
  2.8944  2.8945  2.9356  2.9357  2.9578  2.9582  3.0077  3.0082  3.0879  3.0881
  3.1146  3.1147  3.1299  3.1300  3.2003  3.2003  3.2696  3.2699  3.2944  3.2945
  3.3664  3.3666  3.4041  3.4043  3.4281  3.4282  3.4661  3.4662  3.5055  3.5060
  3.5562  3.5564  3.6027  3.6031  3.6392  3.6397  3.6832  3.6834  3.7331  3.7332
  3.7769  3.7769  3.8147  3.8150  3.8351  3.8354  3.9102  3.9103  3.9427  3.9427
  4.0306  4.0309  4.0645  4.0648  4.1080  4.1080  4.1799  4.1803  4.2201  4.2204
  4.2613  4.2619  4.2827  4.2829  4.3386  4.3389  4.3820  4.3822  4.4113  4.4115
  4.4509  4.4514  4.4840  4.4841  4.5215  4.5217  4.5491  4.5491  4.5896  4.5900
  4.6204  4.6204  4.6552  4.6556  4.7173  4.7174  4.7478  4.7479  4.8314  4.8319
  4.8412  4.8415  4.8777  4.8780  4.9375  4.9378  4.9735  4.9737  5.0204  5.0207
  5.0583  5.0589  5.0914  5.0915  5.1503  5.1506  5.1967  5.1977  5.2690  5.2697
  5.3501  5.3507  5.3814  5.3816  5.4136  5.4139  5.4627  5.4637  5.5007  5.5018
  5.5503  5.5504  5.6165  5.6175  5.6575  5.6575  5.7348  5.7350  5.7982  5.7983
  5.8158  5.8161  5.8746  5.8753  5.8939  5.8940  5.9431  5.9435  5.9669  5.9670
  6.0260  6.0262  6.1507  6.1512  6.1799  6.1804  6.2033  6.2034  6.2606  6.2610
  6.3167  6.3171  6.3582  6.3588  6.3953  6.3953  6.4691  6.4691  6.4881  6.4882
  6.5426  6.5426  6.5774  6.5777  6.6363  6.6365  6.7040  6.7050  6.7320  6.7321
  6.7875  6.7879  6.8522  6.8524  6.8606  6.8612  6.9212  6.9212  6.9628  6.9629
  7.0042  7.0044  7.0406  7.0408  7.1284  7.1284  7.1708  7.1710  7.1832  7.1836
  7.2368  7.2370  7.3085  7.3088  7.3400  7.3400  7.4131  7.4136  7.4731  7.4732
  7.5212  7.5215  7.5819  7.5822  7.6642  7.6646  7.7046  7.7048  7.7737  7.7742
  7.8395  7.8398  7.9193  7.9193  7.9880  7.9882  8.0940  8.0947  8.1371  8.1372
  8.3247  8.3250  8.4128  8.4129  8.5448  8.5448  8.5871  8.5871  8.8237  8.8237
  8.8754  8.8755
   0.08333   0.42389   0.53944
 -1.5674 -1.5674 -1.5432 -1.5432 -1.5311 -1.5311 -1.5271 -1.5271 -1.1621 -1.1621
 -1.1599 -1.1599 -1.1539 -1.1539 -1.1474 -1.1474 -1.1445 -1.1445 -1.1423 -1.1423
 -1.1415 -1.1415 -1.1309 -1.1309 -1.1066 -1.1066 -1.1035 -1.1035 -0.6103 -0.6103
 -0.5123 -0.5123 -0.4388 -0.4388 -0.4188 -0.4188 -0.3691 -0.3691 -0.3471 -0.3471
 -0.3064 -0.3064 -0.2805 -0.2805 -0.2588 -0.2588 -0.2441 -0.2441 -0.2336 -0.2336
 -0.2226 -0.2226  0.5682  0.5682  0.6569  0.6569  0.7388  0.7388  0.7689  0.7689
  0.8498  0.8498  0.8973  0.8973  0.9385  0.9385  0.9629  0.9629  1.0468  1.0468
  1.1149  1.1149  1.2140  1.2140  1.2589  1.2589  1.2743  1.2743  1.3239  1.3239
  1.3909  1.3909  1.4020  1.4020  1.4986  1.4986  1.5277  1.5278  1.5812  1.5812
  1.6569  1.6570  1.7375  1.7376  1.7824  1.7824  1.8047  1.8047  1.9081  1.9081
  2.0079  2.0079  2.0416  2.0417  2.0687  2.0687  2.1020  2.1020  2.1696  2.1696
  2.2274  2.2275  2.3007  2.3007  2.3164  2.3165  2.3409  2.3409  2.4032  2.4032
  2.4685  2.4686  2.5143  2.5143  2.5351  2.5351  2.5887  2.5888  2.6483  2.6484
  2.7138  2.7138  2.7349  2.7349  2.7675  2.7676  2.8446  2.8446  2.8636  2.8637
  2.8955  2.8955  2.9333  2.9334  2.9592  2.9595  3.0081  3.0088  3.0922  3.0924
  3.1209  3.1210  3.1373  3.1374  3.1998  3.1999  3.2718  3.2720  3.2926  3.2927
  3.3676  3.3679  3.4061  3.4063  3.4275  3.4275  3.4627  3.4627  3.5096  3.5102
  3.5488  3.5490  3.6003  3.6007  3.6353  3.6358  3.6815  3.6816  3.7303  3.7304
  3.7747  3.7748  3.8077  3.8079  3.8298  3.8301  3.9121  3.9122  3.9381  3.9381
  4.0328  4.0332  4.0712  4.0715  4.1183  4.1184  4.1814  4.1819  4.2238  4.2242
  4.2619  4.2622  4.2771  4.2772  4.3455  4.3457  4.3834  4.3836  4.4100  4.4102
  4.4547  4.4551  4.4881  4.4883  4.5195  4.5199  4.5480  4.5482  4.5879  4.5882
  4.6205  4.6206  4.6559  4.6562  4.7154  4.7155  4.7536  4.7536  4.8285  4.8289
  4.8366  4.8368  4.8753  4.8757  4.9425  4.9427  4.9732  4.9734  5.0182  5.0186
  5.0557  5.0562  5.0881  5.0882  5.1431  5.1435  5.1912  5.1922  5.2684  5.2691
  5.3530  5.3537  5.3879  5.3880  5.4158  5.4161  5.4660  5.4675  5.5008  5.5016
  5.5510  5.5512  5.6177  5.6186  5.6567  5.6568  5.7359  5.7359  5.7935  5.7937
  5.8168  5.8171  5.8732  5.8737  5.8934  5.8935  5.9389  5.9393  5.9638  5.9640
  6.0251  6.0253  6.1546  6.1551  6.1736  6.1741  6.2113  6.2114  6.2537  6.2540
  6.3062  6.3066  6.3601  6.3608  6.4071  6.4071  6.4693  6.4693  6.4883  6.4884
  6.5516  6.5517  6.5758  6.5761  6.6366  6.6368  6.6979  6.6988  6.7371  6.7373
  6.7900  6.7904  6.8476  6.8478  6.8612  6.8619  6.9244  6.9244  6.9657  6.9658
  7.0068  7.0069  7.0352  7.0354  7.1176  7.1177  7.1735  7.1737  7.1860  7.1862
  7.2292  7.2294  7.3115  7.3119  7.3406  7.3407  7.4115  7.4121  7.4713  7.4713
  7.5161  7.5164  7.5866  7.5870  7.6616  7.6621  7.7084  7.7087  7.7672  7.7677
  7.8418  7.8422  7.9193  7.9193  7.9886  7.9888  8.0954  8.0961  8.1376  8.1377
  8.3253  8.3255  8.4097  8.4098  8.5462  8.5463  8.5894  8.5895  8.8276  8.8276
  8.8788  8.8789
   0.06250   0.42389   0.53944
 -1.5676 -1.5676 -1.5432 -1.5432 -1.5309 -1.5309 -1.5270 -1.5270 -1.1621 -1.1621
 -1.1600 -1.1600 -1.1539 -1.1539 -1.1475 -1.1474 -1.1444 -1.1444 -1.1423 -1.1423
 -1.1415 -1.1415 -1.1309 -1.1309 -1.1063 -1.1063 -1.1034 -1.1034 -0.6110 -0.6110
 -0.5113 -0.5113 -0.4395 -0.4395 -0.4200 -0.4200 -0.3684 -0.3684 -0.3477 -0.3477
 -0.3069 -0.3069 -0.2793 -0.2793 -0.2588 -0.2588 -0.2439 -0.2439 -0.2338 -0.2338
 -0.2223 -0.2223  0.5676  0.5676  0.6571  0.6571  0.7416  0.7416  0.7710  0.7711
  0.8467  0.8467  0.8980  0.8980  0.9383  0.9383  0.9603  0.9603  1.0463  1.0463
  1.1156  1.1156  1.2132  1.2132  1.2587  1.2588  1.2748  1.2749  1.3241  1.3242
  1.3941  1.3941  1.4031  1.4031  1.4989  1.4989  1.5255  1.5256  1.5843  1.5843
  1.6611  1.6612  1.7340  1.7340  1.7790  1.7791  1.7976  1.7977  1.9090  1.9090
  2.0094  2.0094  2.0433  2.0434  2.0680  2.0680  2.1063  2.1064  2.1696  2.1697
  2.2313  2.2314  2.2951  2.2952  2.3161  2.3162  2.3363  2.3363  2.4023  2.4023
  2.4698  2.4699  2.5145  2.5145  2.5366  2.5366  2.5884  2.5884  2.6459  2.6460
  2.7124  2.7124  2.7374  2.7375  2.7663  2.7664  2.8454  2.8454  2.8658  2.8659
  2.8972  2.8972  2.9307  2.9310  2.9607  2.9610  3.0086  3.0093  3.0954  3.0956
  3.1243  3.1245  3.1445  3.1445  3.1996  3.1997  3.2745  3.2747  3.2911  3.2912
  3.3693  3.3696  3.4064  3.4066  3.4292  3.4293  3.4602  3.4602  3.5117  3.5123
  3.5433  3.5436  3.5931  3.5935  3.6360  3.6365  3.6806  3.6807  3.7273  3.7275
  3.7723  3.7724  3.7987  3.7989  3.8291  3.8293  3.9145  3.9145  3.9338  3.9339
  4.0342  4.0345  4.0774  4.0776  4.1286  4.1288  4.1811  4.1816  4.2273  4.2277
  4.2597  4.2599  4.2744  4.2749  4.3510  4.3513  4.3833  4.3835  4.4085  4.4087
  4.4599  4.4603  4.4913  4.4914  4.5167  4.5171  4.5467  4.5470  4.5843  4.5845
  4.6238  4.6239  4.6570  4.6573  4.7132  4.7133  4.7603  4.7603  4.8253  4.8256
  4.8312  4.8313  4.8725  4.8728  4.9482  4.9484  4.9728  4.9730  5.0161  5.0166
  5.0525  5.0529  5.0862  5.0864  5.1372  5.1376  5.1864  5.1874  5.2687  5.2695
  5.3554  5.3561  5.3926  5.3926  5.4179  5.4182  5.4662  5.4682  5.5032  5.5037
  5.5531  5.5534  5.6147  5.6156  5.6609  5.6609  5.7341  5.7342  5.7887  5.7888
  5.8196  5.8199  5.8709  5.8712  5.8949  5.8951  5.9349  5.9352  5.9592  5.9595
  6.0260  6.0263  6.1572  6.1576  6.1677  6.1682  6.2202  6.2203  6.2475  6.2479
  6.2949  6.2952  6.3627  6.3634  6.4195  6.4195  6.4690  6.4691  6.4867  6.4868
  6.5581  6.5582  6.5756  6.5758  6.6375  6.6377  6.6916  6.6925  6.7417  6.7419
  6.7927  6.7931  6.8436  6.8438  6.8609  6.8616  6.9272  6.9272  6.9697  6.9701
  7.0093  7.0094  7.0303  7.0305  7.1069  7.1070  7.1758  7.1760  7.1886  7.1887
  7.2233  7.2233  7.3135  7.3138  7.3421  7.3421  7.4106  7.4113  7.4687  7.4688
  7.5120  7.5123  7.5914  7.5920  7.6584  7.6591  7.7131  7.7134  7.7603  7.7608
  7.8444  7.8448  7.9192  7.9193  7.9885  7.9887  8.0968  8.0975  8.1380  8.1381
  8.3257  8.3259  8.4071  8.4072  8.5466  8.5467  8.5923  8.5923  8.8306  8.8306
  8.8814  8.8816
   0.04167   0.42389   0.53944
 -1.5678 -1.5678 -1.5432 -1.5432 -1.5308 -1.5308 -1.5269 -1.5269 -1.1621 -1.1621
 -1.1601 -1.1601 -1.1539 -1.1539 -1.1475 -1.1475 -1.1443 -1.1443 -1.1424 -1.1424
 -1.1415 -1.1415 -1.1309 -1.1309 -1.1061 -1.1061 -1.1034 -1.1034 -0.6114 -0.6114
 -0.5106 -0.5106 -0.4400 -0.4400 -0.4208 -0.4208 -0.3678 -0.3678 -0.3482 -0.3482
 -0.3073 -0.3073 -0.2784 -0.2784 -0.2588 -0.2588 -0.2438 -0.2437 -0.2339 -0.2339
 -0.2221 -0.2221  0.5672  0.5672  0.6572  0.6572  0.7436  0.7437  0.7726  0.7726
  0.8443  0.8443  0.8985  0.8985  0.9381  0.9381  0.9584  0.9584  1.0459  1.0459
  1.1161  1.1161  1.2125  1.2125  1.2586  1.2587  1.2752  1.2753  1.3243  1.3244
  1.3965  1.3965  1.4038  1.4038  1.4992  1.4992  1.5239  1.5240  1.5868  1.5868
  1.6643  1.6645  1.7310  1.7310  1.7772  1.7773  1.7916  1.7917  1.9096  1.9097
  2.0104  2.0105  2.0447  2.0448  2.0675  2.0676  2.1098  2.1099  2.1698  2.1699
  2.2348  2.2350  2.2902  2.2903  2.3163  2.3164  2.3323  2.3324  2.4015  2.4016
  2.4708  2.4709  2.5145  2.5145  2.5379  2.5379  2.5881  2.5881  2.6441  2.6442
  2.7110  2.7111  2.7401  2.7403  2.7648  2.7648  2.8460  2.8460  2.8670  2.8670
  2.8992  2.8993  2.9285  2.9288  2.9619  2.9623  3.0090  3.0098  3.0975  3.0977
  3.1264  3.1265  3.1497  3.1498  3.1997  3.1998  3.2773  3.2774  3.2902  3.2902
  3.3713  3.3716  3.4058  3.4058  3.4311  3.4313  3.4590  3.4591  3.5115  3.5122
  3.5423  3.5429  3.5824  3.5828  3.6394  3.6399  3.6803  3.6804  3.7247  3.7249
  3.7698  3.7699  3.7909  3.7911  3.8300  3.8302  3.9169  3.9169  3.9301  3.9302
  4.0349  4.0353  4.0823  4.0825  4.1383  4.1387  4.1788  4.1791  4.2307  4.2312
  4.2561  4.2565  4.2737  4.2743  4.3553  4.3556  4.3819  4.3822  4.4077  4.4078
  4.4656  4.4658  4.4930  4.4930  4.5135  4.5140  4.5457  4.5460  4.5811  4.5813
  4.6276  4.6277  4.6585  4.6588  4.7111  4.7112  4.7672  4.7672  4.8208  4.8210
  4.8272  4.8273  4.8698  4.8702  4.9538  4.9540  4.9722  4.9723  5.0143  5.0147
  5.0495  5.0498  5.0853  5.0855  5.1328  5.1332  5.1828  5.1838  5.2695  5.2702
  5.3571  5.3578  5.3957  5.3958  5.4200  5.4202  5.4641  5.4664  5.5073  5.5076
  5.5558  5.5561  5.6095  5.6104  5.6681  5.6681  5.7297  5.7297  5.7856  5.7856
  5.8227  5.8230  5.8685  5.8688  5.8976  5.8979  5.9310  5.9312  5.9544  5.9549
  6.0279  6.0281  6.1577  6.1579  6.1641  6.1647  6.2278  6.2278  6.2446  6.2450
  6.2835  6.2839  6.3650  6.3657  6.4314  6.4315  6.4680  6.4681  6.4836  6.4838
  6.5618  6.5621  6.5767  6.5769  6.6388  6.6390  6.6859  6.6869  6.7453  6.7455
  6.7951  6.7955  6.8407  6.8409  6.8599  6.8606  6.9290  6.9291  6.9747  6.9752
  7.0104  7.0104  7.0274  7.0277  7.0976  7.0977  7.1780  7.1781  7.1895  7.1897
  7.2196  7.2197  7.3144  7.3147  7.3437  7.3437  7.4105  7.4112  7.4658  7.4660
  7.5092  7.5094  7.5956  7.5964  7.6553  7.6561  7.7180  7.7184  7.7538  7.7542
  7.8468  7.8472  7.9191  7.9191  7.9881  7.9883  8.0980  8.0987  8.1382  8.1383
  8.3260  8.3262  8.4052  8.4054  8.5464  8.5465  8.5949  8.5949  8.8328  8.8328
  8.8833  8.8835
   0.02083   0.42389   0.53944
 -1.5679 -1.5679 -1.5432 -1.5432 -1.5307 -1.5307 -1.5269 -1.5269 -1.1621 -1.1621
 -1.1602 -1.1602 -1.1539 -1.1539 -1.1475 -1.1475 -1.1443 -1.1443 -1.1424 -1.1424
 -1.1416 -1.1416 -1.1309 -1.1309 -1.1060 -1.1060 -1.1033 -1.1033 -0.6117 -0.6117
 -0.5102 -0.5101 -0.4403 -0.4403 -0.4213 -0.4213 -0.3675 -0.3675 -0.3485 -0.3485
 -0.3076 -0.3075 -0.2778 -0.2778 -0.2588 -0.2588 -0.2437 -0.2436 -0.2339 -0.2339
 -0.2220 -0.2220  0.5670  0.5670  0.6573  0.6573  0.7450  0.7450  0.7736  0.7736
  0.8428  0.8429  0.8988  0.8989  0.9380  0.9380  0.9572  0.9572  1.0457  1.0457
  1.1164  1.1164  1.2122  1.2122  1.2585  1.2586  1.2755  1.2755  1.3245  1.3246
  1.3980  1.3980  1.4042  1.4042  1.4995  1.4995  1.5228  1.5230  1.5884  1.5884
  1.6664  1.6666  1.7289  1.7290  1.7769  1.7769  1.7872  1.7873  1.9100  1.9101
  2.0110  2.0111  2.0456  2.0457  2.0672  2.0673  2.1120  2.1121  2.1699  2.1700
  2.2373  2.2375  2.2870  2.2871  2.3164  2.3166  2.3297  2.3297  2.4010  2.4011
  2.4715  2.4715  2.5145  2.5145  2.5387  2.5388  2.5879  2.5879  2.6430  2.6430
  2.7101  2.7101  2.7422  2.7424  2.7634  2.7634  2.8464  2.8465  2.8674  2.8675
  2.9009  2.9010  2.9268  2.9272  2.9627  2.9631  3.0093  3.0102  3.0988  3.0989
  3.1275  3.1277  3.1528  3.1530  3.1998  3.1999  3.2792  3.2792  3.2898  3.2898
  3.3730  3.3734  3.4051  3.4053  3.4318  3.4321  3.4587  3.4589  3.5103  3.5110
  3.5458  3.5467  3.5714  3.5717  3.6427  3.6432  3.6803  3.6804  3.7228  3.7230
  3.7678  3.7680  3.7860  3.7862  3.8310  3.8312  3.9192  3.9193  3.9269  3.9272
  4.0353  4.0356  4.0855  4.0856  4.1463  4.1469  4.1753  4.1754  4.2334  4.2339
  4.2533  4.2538  4.2733  4.2740  4.3583  4.3587  4.3801  4.3805  4.4074  4.4074
  4.4705  4.4707  4.4929  4.4929  4.5111  4.5117  4.5450  4.5455  4.5791  4.5792
  4.6303  4.6303  4.6598  4.6600  4.7095  4.7096  4.7730  4.7731  4.8158  4.8160
  4.8253  4.8254  4.8680  4.8683  4.9582  4.9584  4.9713  4.9715  5.0129  5.0133
  5.0474  5.0476  5.0849  5.0852  5.1301  5.1305  5.1805  5.1815  5.2701  5.2709
  5.3581  5.3588  5.3975  5.3975  5.4216  5.4218  5.4617  5.4642  5.5108  5.5110
  5.5582  5.5585  5.6049  5.6057  5.6750  5.6751  5.7243  5.7244  5.7841  5.7842
  5.8249  5.8252  5.8668  5.8670  5.9005  5.9009  5.9277  5.9277  5.9509  5.9515
  6.0295  6.0297  6.1560  6.1561  6.1636  6.1643  6.2301  6.2302  6.2486  6.2489
  6.2728  6.2732  6.3665  6.3672  6.4414  6.4415  6.4659  6.4661  6.4806  6.4808
  6.5634  6.5638  6.5781  6.5782  6.6401  6.6404  6.6818  6.6828  6.7475  6.7478
  6.7968  6.7971  6.8391  6.8393  6.8589  6.8596  6.9299  6.9300  6.9792  6.9798
  7.0091  7.0092  7.0272  7.0275  7.0909  7.0911  7.1801  7.1801  7.1887  7.1891
  7.2179  7.2181  7.3147  7.3150  7.3448  7.3449  7.4110  7.4117  7.4634  7.4637
  7.5076  7.5078  7.5986  7.5995  7.6529  7.6538  7.7223  7.7227  7.7484  7.7489
  7.8485  7.8488  7.9190  7.9190  7.9877  7.9879  8.0988  8.0995  8.1383  8.1384
  8.3262  8.3264  8.4041  8.4042  8.5462  8.5462  8.5966  8.5967  8.8341  8.8341
  8.8844  8.8846
   0.00000   0.42389   0.53944
 -1.5680 -1.5680 -1.5432 -1.5432 -1.5307 -1.5307 -1.5269 -1.5269 -1.1621 -1.1621
 -1.1602 -1.1602 -1.1539 -1.1539 -1.1475 -1.1475 -1.1442 -1.1442 -1.1424 -1.1424
 -1.1416 -1.1416 -1.1309 -1.1309 -1.1059 -1.1059 -1.1033 -1.1033 -0.6118 -0.6118
 -0.5100 -0.5100 -0.4404 -0.4404 -0.4215 -0.4215 -0.3674 -0.3674 -0.3486 -0.3486
 -0.3077 -0.3076 -0.2776 -0.2776 -0.2588 -0.2588 -0.2436 -0.2436 -0.2340 -0.2340
 -0.2220 -0.2220  0.5669  0.5669  0.6573  0.6573  0.7454  0.7455  0.7739  0.7739
  0.8423  0.8424  0.8990  0.8990  0.9379  0.9379  0.9568  0.9568  1.0456  1.0456
  1.1165  1.1165  1.2120  1.2120  1.2585  1.2586  1.2756  1.2756  1.3245  1.3247
  1.3985  1.3986  1.4043  1.4043  1.4995  1.4996  1.5224  1.5226  1.5890  1.5890
  1.6671  1.6674  1.7282  1.7282  1.7770  1.7771  1.7854  1.7856  1.9101  1.9102
  2.0111  2.0113  2.0459  2.0460  2.0671  2.0672  2.1128  2.1129  2.1700  2.1701
  2.2382  2.2384  2.2858  2.2860  2.3165  2.3166  2.3287  2.3288  2.4008  2.4009
  2.4717  2.4718  2.5145  2.5145  2.5391  2.5391  2.5878  2.5879  2.6427  2.6427
  2.7098  2.7098  2.7430  2.7433  2.7628  2.7629  2.8466  2.8466  2.8675  2.8676
  2.9015  2.9017  2.9261  2.9266  2.9630  2.9634  3.0093  3.0104  3.0992  3.0993
  3.1279  3.1281  3.1539  3.1540  3.1999  3.2000  3.2799  3.2799  3.2897  3.2897
  3.3738  3.3741  3.4049  3.4051  3.4318  3.4321  3.4587  3.4590  3.5098  3.5104
  3.5494  3.5505  3.5654  3.5654  3.6440  3.6445  3.6804  3.6804  3.7221  3.7223
  3.7670  3.7672  3.7844  3.7845  3.8314  3.8316  3.9204  3.9206  3.9254  3.9257
  4.0354  4.0357  4.0865  4.0866  4.1497  4.1506  4.1732  4.1733  4.2345  4.2351
  4.2523  4.2528  4.2731  4.2738  4.3594  4.3599  4.3793  4.3798  4.4073  4.4074
  4.4726  4.4728  4.4924  4.4925  4.5102  4.5108  4.5448  4.5453  4.5784  4.5786
  4.6312  4.6313  4.6603  4.6605  4.7088  4.7090  4.7755  4.7755  4.8135  4.8137
  4.8248  4.8249  4.8673  4.8677  4.9600  4.9602  4.9708  4.9710  5.0124  5.0128
  5.0466  5.0468  5.0848  5.0852  5.1291  5.1296  5.1797  5.1807  5.2704  5.2712
  5.3584  5.3591  5.3981  5.3981  5.4223  5.4224  5.4608  5.4633  5.5122  5.5124
  5.5592  5.5595  5.6030  5.6039  5.6781  5.6782  5.7217  5.7218  5.7838  5.7838
  5.8257  5.8260  5.8661  5.8663  5.9019  5.9023  5.9262  5.9262  5.9496  5.9503
  6.0301  6.0304  6.1551  6.1552  6.1637  6.1645  6.2300  6.2302  6.2538  6.2539
  6.2663  6.2668  6.3670  6.3677  6.4460  6.4461  6.4642  6.4645  6.4794  6.4796
  6.5638  6.5642  6.5787  6.5788  6.6407  6.6410  6.6803  6.6812  6.7483  6.7485
  6.7974  6.7977  6.8386  6.8387  6.8585  6.8592  6.9302  6.9303  6.9811  6.9819
  7.0079  7.0081  7.0276  7.0279  7.0884  7.0887  7.1811  7.1812  7.1879  7.1884
  7.2176  7.2178  7.3148  7.3151  7.3453  7.3454  7.4112  7.4120  7.4624  7.4627
  7.5071  7.5073  7.5997  7.6006  7.6520  7.6530  7.7243  7.7247  7.7462  7.7466
  7.8491  7.8494  7.9189  7.9190  7.9876  7.9877  8.0991  8.0998  8.1383  8.1384
  8.3263  8.3265  8.4037  8.4039  8.5461  8.5461  8.5973  8.5973  8.8345  8.8346
  8.8848  8.8850
   25
   0.00000   0.42389   0.53944
 -1.5680 -1.5680 -1.5432 -1.5432 -1.5307 -1.5307 -1.5269 -1.5269 -1.1621 -1.1621
 -1.1602 -1.1602 -1.1539 -1.1539 -1.1475 -1.1475 -1.1442 -1.1442 -1.1424 -1.1424
 -1.1416 -1.1416 -1.1309 -1.1309 -1.1059 -1.1059 -1.1033 -1.1033 -0.6118 -0.6118
 -0.5100 -0.5100 -0.4404 -0.4404 -0.4215 -0.4215 -0.3674 -0.3674 -0.3486 -0.3486
 -0.3077 -0.3076 -0.2776 -0.2776 -0.2588 -0.2588 -0.2436 -0.2436 -0.2340 -0.2340
 -0.2220 -0.2220  0.5669  0.5669  0.6573  0.6573  0.7454  0.7455  0.7739  0.7739
  0.8423  0.8424  0.8990  0.8990  0.9379  0.9379  0.9568  0.9568  1.0456  1.0456
  1.1165  1.1165  1.2120  1.2120  1.2585  1.2586  1.2756  1.2756  1.3245  1.3247
  1.3985  1.3986  1.4043  1.4043  1.4995  1.4996  1.5224  1.5226  1.5890  1.5890
  1.6671  1.6674  1.7282  1.7282  1.7770  1.7771  1.7854  1.7856  1.9101  1.9102
  2.0111  2.0113  2.0459  2.0460  2.0671  2.0672  2.1128  2.1129  2.1700  2.1701
  2.2382  2.2384  2.2858  2.2860  2.3165  2.3166  2.3287  2.3288  2.4008  2.4009
  2.4717  2.4718  2.5145  2.5145  2.5391  2.5391  2.5878  2.5879  2.6427  2.6427
  2.7098  2.7098  2.7430  2.7433  2.7628  2.7629  2.8466  2.8466  2.8675  2.8676
  2.9015  2.9017  2.9261  2.9266  2.9630  2.9634  3.0093  3.0104  3.0992  3.0993
  3.1279  3.1281  3.1539  3.1540  3.1999  3.2000  3.2799  3.2799  3.2897  3.2897
  3.3738  3.3741  3.4049  3.4051  3.4318  3.4321  3.4587  3.4590  3.5098  3.5104
  3.5494  3.5505  3.5654  3.5654  3.6440  3.6445  3.6804  3.6804  3.7221  3.7223
  3.7670  3.7672  3.7844  3.7845  3.8314  3.8316  3.9204  3.9206  3.9254  3.9257
  4.0354  4.0357  4.0865  4.0866  4.1497  4.1506  4.1732  4.1733  4.2345  4.2351
  4.2523  4.2528  4.2731  4.2738  4.3594  4.3599  4.3793  4.3798  4.4073  4.4074
  4.4726  4.4728  4.4924  4.4925  4.5102  4.5108  4.5448  4.5453  4.5784  4.5786
  4.6312  4.6313  4.6603  4.6605  4.7088  4.7090  4.7755  4.7755  4.8135  4.8137
  4.8248  4.8249  4.8673  4.8677  4.9600  4.9602  4.9708  4.9710  5.0124  5.0128
  5.0466  5.0468  5.0848  5.0852  5.1291  5.1296  5.1797  5.1807  5.2704  5.2712
  5.3584  5.3591  5.3981  5.3981  5.4223  5.4224  5.4608  5.4633  5.5122  5.5124
  5.5592  5.5595  5.6030  5.6039  5.6781  5.6782  5.7217  5.7218  5.7838  5.7838
  5.8257  5.8260  5.8661  5.8663  5.9019  5.9023  5.9262  5.9262  5.9496  5.9503
  6.0301  6.0304  6.1551  6.1552  6.1637  6.1645  6.2300  6.2302  6.2538  6.2539
  6.2663  6.2668  6.3670  6.3677  6.4460  6.4461  6.4642  6.4645  6.4794  6.4796
  6.5638  6.5642  6.5787  6.5788  6.6407  6.6410  6.6803  6.6812  6.7483  6.7485
  6.7974  6.7977  6.8386  6.8387  6.8585  6.8592  6.9302  6.9303  6.9811  6.9819
  7.0079  7.0081  7.0276  7.0279  7.0884  7.0887  7.1811  7.1812  7.1879  7.1884
  7.2176  7.2178  7.3148  7.3151  7.3453  7.3454  7.4112  7.4120  7.4624  7.4627
  7.5071  7.5073  7.5997  7.6006  7.6520  7.6530  7.7243  7.7247  7.7462  7.7466
  7.8491  7.8494  7.9189  7.9190  7.9876  7.9877  8.0991  8.0998  8.1383  8.1384
  8.3263  8.3265  8.4037  8.4039  8.5461  8.5461  8.5973  8.5973  8.8345  8.8346
  8.8848  8.8850
   0.00000   0.40622   0.53944
 -1.5680 -1.5680 -1.5432 -1.5432 -1.5307 -1.5307 -1.5269 -1.5269 -1.1621 -1.1621
 -1.1602 -1.1602 -1.1539 -1.1539 -1.1475 -1.1475 -1.1442 -1.1442 -1.1424 -1.1424
 -1.1416 -1.1416 -1.1309 -1.1309 -1.1059 -1.1059 -1.1033 -1.1033 -0.6119 -0.6119
 -0.5100 -0.5100 -0.4403 -0.4403 -0.4215 -0.4215 -0.3674 -0.3674 -0.3485 -0.3485
 -0.3077 -0.3076 -0.2776 -0.2776 -0.2592 -0.2592 -0.2433 -0.2433 -0.2339 -0.2339
 -0.2220 -0.2220  0.5667  0.5667  0.6575  0.6575  0.7438  0.7439  0.7756  0.7756
  0.8416  0.8416  0.8994  0.8994  0.9379  0.9379  0.9573  0.9573  1.0455  1.0455
  1.1166  1.1166  1.2119  1.2119  1.2583  1.2584  1.2755  1.2755  1.3245  1.3247
  1.3958  1.3958  1.4073  1.4073  1.4984  1.4985  1.5232  1.5234  1.5891  1.5891
  1.6672  1.6675  1.7284  1.7284  1.7773  1.7774  1.7858  1.7859  1.9103  1.9104
  2.0108  2.0110  2.0448  2.0449  2.0672  2.0673  2.1127  2.1128  2.1697  2.1698
  2.2387  2.2389  2.2861  2.2863  2.3168  2.3169  2.3288  2.3289  2.4009  2.4009
  2.4714  2.4714  2.5145  2.5145  2.5381  2.5381  2.5874  2.5874  2.6433  2.6433
  2.7085  2.7086  2.7440  2.7442  2.7634  2.7634  2.8466  2.8466  2.8678  2.8680
  2.9014  2.9016  2.9262  2.9266  2.9628  2.9632  3.0102  3.0112  3.0984  3.0986
  3.1280  3.1281  3.1541  3.1543  3.2002  3.2004  3.2773  3.2775  3.2921  3.2922
  3.3725  3.3728  3.4045  3.4048  3.4317  3.4319  3.4605  3.4609  3.5099  3.5105
  3.5467  3.5477  3.5685  3.5688  3.6443  3.6448  3.6799  3.6800  3.7210  3.7212
  3.7677  3.7679  3.7855  3.7856  3.8318  3.8321  3.9199  3.9201  3.9261  3.9264
  4.0344  4.0347  4.0870  4.0871  4.1499  4.1508  4.1725  4.1727  4.2332  4.2339
  4.2509  4.2515  4.2750  4.2756  4.3592  4.3596  4.3785  4.3790  4.4079  4.4081
  4.4722  4.4724  4.4903  4.4905  4.5122  4.5128  4.5443  4.5448  4.5784  4.5786
  4.6302  4.6304  4.6607  4.6609  4.7096  4.7097  4.7757  4.7757  4.8125  4.8127
  4.8251  4.8254  4.8680  4.8684  4.9588  4.9590  4.9715  4.9717  5.0123  5.0128
  5.0458  5.0460  5.0857  5.0860  5.1300  5.1304  5.1794  5.1804  5.2704  5.2711
  5.3576  5.3583  5.3980  5.3981  5.4225  5.4226  5.4598  5.4623  5.5131  5.5134
  5.5589  5.5592  5.6041  5.6049  5.6769  5.6770  5.7222  5.7222  5.7844  5.7845
  5.8246  5.8249  5.8675  5.8677  5.9021  5.9025  5.9265  5.9265  5.9499  5.9506
  6.0300  6.0302  6.1548  6.1549  6.1632  6.1640  6.2300  6.2302  6.2542  6.2543
  6.2659  6.2664  6.3674  6.3680  6.4454  6.4456  6.4627  6.4630  6.4810  6.4812
  6.5623  6.5626  6.5806  6.5808  6.6412  6.6414  6.6801  6.6810  6.7479  6.7481
  6.7966  6.7969  6.8375  6.8378  6.8600  6.8606  6.9291  6.9293  6.9808  6.9816
  7.0078  7.0080  7.0288  7.0291  7.0887  7.0890  7.1793  7.1795  7.1890  7.1895
  7.2175  7.2177  7.3145  7.3148  7.3457  7.3458  7.4113  7.4120  7.4628  7.4631
  7.5071  7.5073  7.5993  7.6002  7.6524  7.6533  7.7248  7.7252  7.7462  7.7466
  7.8489  7.8492  7.9186  7.9186  7.9876  7.9877  8.0996  8.1004  8.1390  8.1391
  8.3263  8.3265  8.4037  8.4039  8.5460  8.5461  8.5965  8.5967  8.8350  8.8350
  8.8849  8.8850
   0.00000   0.38856   0.53944
 -1.5680 -1.5680 -1.5431 -1.5431 -1.5307 -1.5307 -1.5269 -1.5269 -1.1620 -1.1620
 -1.1602 -1.1602 -1.1539 -1.1539 -1.1475 -1.1475 -1.1442 -1.1442 -1.1424 -1.1424
 -1.1416 -1.1416 -1.1308 -1.1308 -1.1059 -1.1059 -1.1033 -1.1033 -0.6121 -0.6121
 -0.5101 -0.5101 -0.4402 -0.4402 -0.4217 -0.4216 -0.3675 -0.3675 -0.3482 -0.3482
 -0.3077 -0.3076 -0.2773 -0.2773 -0.2601 -0.2601 -0.2425 -0.2424 -0.2338 -0.2338
 -0.2220 -0.2220  0.5661  0.5661  0.6580  0.6580  0.7398  0.7398  0.7798  0.7798
  0.8395  0.8395  0.9006  0.9006  0.9378  0.9378  0.9587  0.9587  1.0452  1.0452
  1.1168  1.1168  1.2116  1.2116  1.2578  1.2579  1.2752  1.2752  1.3246  1.3248
  1.3915  1.3915  1.4122  1.4122  1.4954  1.4955  1.5252  1.5254  1.5893  1.5894
  1.6673  1.6676  1.7289  1.7289  1.7783  1.7783  1.7869  1.7870  1.9108  1.9109
  2.0100  2.0101  2.0416  2.0417  2.0674  2.0674  2.1126  2.1127  2.1689  2.1691
  2.2399  2.2401  2.2870  2.2871  2.3176  2.3177  2.3291  2.3292  2.4009  2.4010
  2.4704  2.4704  2.5145  2.5145  2.5354  2.5354  2.5862  2.5863  2.6450  2.6450
  2.7054  2.7055  2.7462  2.7464  2.7649  2.7650  2.8467  2.8467  2.8687  2.8689
  2.9013  2.9015  2.9262  2.9267  2.9623  2.9627  3.0129  3.0139  3.0962  3.0965
  3.1280  3.1281  3.1550  3.1552  3.2014  3.2016  3.2729  3.2731  3.2962  3.2964
  3.3690  3.3693  3.4034  3.4037  3.4314  3.4316  3.4655  3.4658  3.5103  3.5109
  3.5417  3.5426  3.5748  3.5751  3.6453  3.6459  3.6787  3.6787  3.7185  3.7187
  3.7692  3.7695  3.7884  3.7886  3.8335  3.8337  3.9188  3.9190  3.9277  3.9280
  4.0315  4.0319  4.0882  4.0883  4.1502  4.1510  4.1707  4.1709  4.2294  4.2302
  4.2487  4.2492  4.2788  4.2794  4.3584  4.3588  4.3763  4.3768  4.4098  4.4101
  4.4708  4.4710  4.4858  4.4860  4.5165  4.5170  4.5432  4.5437  4.5784  4.5786
  4.6277  4.6280  4.6615  4.6617  4.7116  4.7118  4.7762  4.7763  4.8099  4.8102
  4.8259  4.8264  4.8700  4.8704  4.9558  4.9560  4.9733  4.9735  5.0124  5.0131
  5.0438  5.0439  5.0877  5.0880  5.1325  5.1331  5.1786  5.1796  5.2702  5.2709
  5.3554  5.3561  5.3976  5.3978  5.4229  5.4232  5.4577  5.4599  5.5154  5.5159
  5.5580  5.5584  5.6071  5.6079  5.6741  5.6742  5.7232  5.7232  5.7864  5.7866
  5.8217  5.8221  5.8709  5.8711  5.9029  5.9033  5.9273  5.9274  5.9510  5.9516
  6.0295  6.0298  6.1540  6.1541  6.1620  6.1626  6.2300  6.2302  6.2554  6.2556
  6.2648  6.2652  6.3683  6.3689  6.4435  6.4436  6.4595  6.4599  6.4848  6.4849
  6.5591  6.5595  6.5848  6.5850  6.6425  6.6428  6.6794  6.6804  6.7467  6.7469
  6.7944  6.7947  6.8349  6.8353  6.8638  6.8643  6.9262  6.9263  6.9799  6.9807
  7.0075  7.0078  7.0321  7.0324  7.0897  7.0900  7.1754  7.1756  7.1909  7.1915
  7.2175  7.2177  7.3135  7.3138  7.3468  7.3470  7.4115  7.4123  7.4639  7.4642
  7.5071  7.5074  7.5979  7.5988  7.6533  7.6543  7.7263  7.7266  7.7463  7.7468
  7.8483  7.8486  7.9175  7.9175  7.9876  7.9877  8.1012  8.1018  8.1412  8.1414
  8.3265  8.3267  8.4039  8.4041  8.5458  8.5459  8.5944  8.5946  8.8363  8.8364
  8.8851  8.8852
   0.00000   0.37090   0.53944
 -1.5681 -1.5681 -1.5430 -1.5430 -1.5307 -1.5307 -1.5270 -1.5270 -1.1620 -1.1620
 -1.1602 -1.1602 -1.1539 -1.1539 -1.1475 -1.1475 -1.1442 -1.1442 -1.1425 -1.1425
 -1.1416 -1.1416 -1.1307 -1.1307 -1.1060 -1.1060 -1.1033 -1.1033 -0.6124 -0.6124
 -0.5103 -0.5103 -0.4400 -0.4400 -0.4218 -0.4218 -0.3676 -0.3676 -0.3477 -0.3476
 -0.3077 -0.3076 -0.2770 -0.2770 -0.2614 -0.2613 -0.2413 -0.2412 -0.2336 -0.2336
 -0.2220 -0.2220  0.5651  0.5651  0.6589  0.6589  0.7346  0.7346  0.7853  0.7853
  0.8362  0.8362  0.9022  0.9022  0.9379  0.9380  0.9610  0.9610  1.0446  1.0446
  1.1171  1.1171  1.2111  1.2111  1.2570  1.2571  1.2748  1.2748  1.3247  1.3249
  1.3872  1.3872  1.4175  1.4175  1.4912  1.4913  1.5277  1.5279  1.5897  1.5898
  1.6676  1.6678  1.7297  1.7298  1.7798  1.7799  1.7887  1.7888  1.9117  1.9118
  2.0086  2.0087  2.0367  2.0368  2.0674  2.0675  2.1124  2.1126  2.1679  2.1681
  2.2412  2.2414  2.2884  2.2886  2.3185  2.3186  2.3303  2.3304  2.4011  2.4013
  2.4688  2.4689  2.5141  2.5141  2.5313  2.5314  2.5845  2.5846  2.6474  2.6474
  2.7015  2.7017  2.7489  2.7490  2.7673  2.7673  2.8468  2.8468  2.8702  2.8703
  2.9014  2.9015  2.9263  2.9268  2.9616  2.9621  3.0171  3.0180  3.0930  3.0934
  3.1277  3.1279  3.1563  3.1565  3.2032  3.2034  3.2686  3.2688  3.2997  3.2998
  3.3647  3.3650  3.4016  3.4019  3.4312  3.4313  3.4724  3.4727  3.5110  3.5116
  3.5372  3.5380  3.5813  3.5817  3.6470  3.6476  3.6773  3.6773  3.7160  3.7163
  3.7709  3.7712  3.7921  3.7924  3.8366  3.8369  3.9175  3.9178  3.9297  3.9301
  4.0272  4.0276  4.0898  4.0900  4.1504  4.1512  4.1677  4.1679  4.2234  4.2244
  4.2477  4.2481  4.2827  4.2832  4.3568  4.3571  4.3731  4.3736  4.4126  4.4130
  4.4679  4.4681  4.4807  4.4810  4.5213  4.5218  4.5423  4.5428  4.5783  4.5784
  4.6246  4.6249  4.6619  4.6621  4.7147  4.7148  4.7770  4.7772  4.8065  4.8069
  4.8271  4.8277  4.8728  4.8732  4.9514  4.9517  4.9756  4.9758  5.0131  5.0138
  5.0410  5.0411  5.0895  5.0898  5.1372  5.1378  5.1774  5.1784  5.2699  5.2706
  5.3522  5.3528  5.3966  5.3968  5.4231  5.4236  5.4558  5.4578  5.5183  5.5191
  5.5564  5.5569  5.6117  5.6124  5.6706  5.6708  5.7239  5.7240  5.7890  5.7893
  5.8187  5.8191  5.8749  5.8751  5.9046  5.9050  5.9285  5.9287  5.9531  5.9537
  6.0288  6.0290  6.1523  6.1524  6.1602  6.1608  6.2300  6.2303  6.2569  6.2572
  6.2635  6.2637  6.3695  6.3701  6.4399  6.4401  6.4565  6.4569  6.4895  6.4896
  6.5560  6.5565  6.5895  6.5897  6.6445  6.6448  6.6785  6.6794  6.7448  6.7451
  6.7913  6.7916  6.8313  6.8319  6.8688  6.8692  6.9218  6.9219  6.9783  6.9791
  7.0078  7.0080  7.0365  7.0367  7.0911  7.0914  7.1704  7.1706  7.1927  7.1933
  7.2176  7.2178  7.3120  7.3124  7.3485  7.3488  7.4120  7.4127  7.4655  7.4659
  7.5073  7.5075  7.5957  7.5967  7.6547  7.6556  7.7284  7.7287  7.7470  7.7475
  7.8474  7.8477  7.9156  7.9157  7.9879  7.9880  8.1032  8.1037  8.1451  8.1454
  8.3267  8.3269  8.4041  8.4043  8.5455  8.5456  8.5910  8.5912  8.8384  8.8385
  8.8854  8.8856
   0.00000   0.35324   0.53944
 -1.5682 -1.5682 -1.5428 -1.5428 -1.5307 -1.5307 -1.5270 -1.5270 -1.1620 -1.1620
 -1.1602 -1.1602 -1.1539 -1.1539 -1.1475 -1.1475 -1.1442 -1.1442 -1.1425 -1.1425
 -1.1417 -1.1417 -1.1306 -1.1306 -1.1060 -1.1060 -1.1033 -1.1033 -0.6128 -0.6128
 -0.5105 -0.5105 -0.4396 -0.4396 -0.4220 -0.4220 -0.3678 -0.3678 -0.3469 -0.3469
 -0.3077 -0.3076 -0.2767 -0.2766 -0.2628 -0.2627 -0.2400 -0.2399 -0.2334 -0.2333
 -0.2220 -0.2220  0.5637  0.5637  0.6600  0.6600  0.7289  0.7289  0.7914  0.7914
  0.8321  0.8322  0.9040  0.9040  0.9384  0.9384  0.9639  0.9639  1.0438  1.0438
  1.1175  1.1175  1.2104  1.2104  1.2558  1.2560  1.2742  1.2742  1.3249  1.3251
  1.3831  1.3831  1.4230  1.4230  1.4863  1.4864  1.5304  1.5306  1.5902  1.5903
  1.6681  1.6684  1.7309  1.7309  1.7819  1.7820  1.7911  1.7912  1.9129  1.9130
  2.0066  2.0068  2.0306  2.0306  2.0673  2.0674  2.1122  2.1124  2.1669  2.1670
  2.2421  2.2423  2.2902  2.2903  2.3186  2.3187  2.3332  2.3333  2.4016  2.4017
  2.4669  2.4670  2.5125  2.5126  2.5267  2.5267  2.5827  2.5828  2.6500  2.6500
  2.6977  2.6980  2.7514  2.7515  2.7701  2.7701  2.8468  2.8468  2.8721  2.8722
  2.9016  2.9018  2.9266  2.9271  2.9607  2.9612  3.0225  3.0234  3.0892  3.0897
  3.1271  3.1273  3.1582  3.1584  3.2054  3.2056  3.2650  3.2652  3.3014  3.3015
  3.3606  3.3607  3.3999  3.4002  3.4305  3.4306  3.4802  3.4805  3.5117  3.5121
  3.5340  3.5346  3.5870  3.5875  3.6489  3.6496  3.6766  3.6767  3.7145  3.7148
  3.7725  3.7728  3.7952  3.7955  3.8417  3.8420  3.9161  3.9164  3.9320  3.9323
  4.0219  4.0223  4.0914  4.0916  4.1501  4.1508  4.1637  4.1640  4.2168  4.2177
  4.2477  4.2480  4.2856  4.2861  4.3540  4.3541  4.3695  4.3700  4.4161  4.4166
  4.4628  4.4630  4.4761  4.4765  4.5251  4.5255  4.5431  4.5435  4.5778  4.5780
  4.6216  4.6219  4.6615  4.6616  4.7180  4.7181  4.7779  4.7782  4.8033  4.8037
  4.8285  4.8292  4.8761  4.8765  4.9460  4.9463  4.9784  4.9785  5.0144  5.0152
  5.0380  5.0382  5.0904  5.0908  5.1435  5.1442  5.1761  5.1770  5.2694  5.2701
  5.3486  5.3491  5.3944  5.3946  5.4228  5.4236  5.4554  5.4572  5.5211  5.5221
  5.5543  5.5548  5.6171  5.6177  5.6677  5.6679  5.7241  5.7242  5.7909  5.7911
  5.8174  5.8177  5.8783  5.8785  5.9074  5.9077  5.9300  5.9303  5.9568  5.9573
  6.0277  6.0279  6.1492  6.1495  6.1585  6.1588  6.2302  6.2305  6.2569  6.2575
  6.2637  6.2638  6.3707  6.3712  6.4346  6.4348  6.4541  6.4544  6.4946  6.4946
  6.5537  6.5542  6.5940  6.5943  6.6469  6.6473  6.6774  6.6782  6.7425  6.7428
  6.7877  6.7881  6.8273  6.8279  6.8739  6.8743  6.9167  6.9168  6.9761  6.9769
  7.0086  7.0088  7.0415  7.0417  7.0925  7.0928  7.1646  7.1647  7.1941  7.1948
  7.2181  7.2183  7.3103  7.3107  7.3507  7.3511  7.4127  7.4134  7.4674  7.4678
  7.5078  7.5079  7.5928  7.5938  7.6562  7.6571  7.7304  7.7305  7.7491  7.7497
  7.8462  7.8465  7.9130  7.9131  7.9887  7.9888  8.1051  8.1056  8.1510  8.1514
  8.3270  8.3273  8.4043  8.4045  8.5451  8.5452  8.5864  8.5867  8.8411  8.8412
  8.8859  8.8861
   0.00000   0.33558   0.53944
 -1.5684 -1.5684 -1.5425 -1.5425 -1.5307 -1.5307 -1.5271 -1.5271 -1.1620 -1.1620
 -1.1603 -1.1603 -1.1538 -1.1538 -1.1475 -1.1475 -1.1442 -1.1442 -1.1426 -1.1426
 -1.1417 -1.1417 -1.1304 -1.1304 -1.1061 -1.1061 -1.1033 -1.1033 -0.6133 -0.6133
 -0.5108 -0.5108 -0.4392 -0.4392 -0.4223 -0.4223 -0.3680 -0.3680 -0.3461 -0.3461
 -0.3077 -0.3076 -0.2764 -0.2764 -0.2640 -0.2639 -0.2387 -0.2387 -0.2329 -0.2329
 -0.2220 -0.2219  0.5621  0.5621  0.6614  0.6614  0.7230  0.7231  0.7978  0.7978
  0.8275  0.8276  0.9056  0.9056  0.9393  0.9393  0.9673  0.9673  1.0427  1.0427
  1.1181  1.1181  1.2094  1.2095  1.2544  1.2545  1.2735  1.2735  1.3252  1.3253
  1.3791  1.3792  1.4285  1.4285  1.4810  1.4811  1.5330  1.5331  1.5906  1.5907
  1.6690  1.6693  1.7324  1.7324  1.7845  1.7846  1.7940  1.7941  1.9144  1.9145
  2.0042  2.0043  2.0236  2.0236  2.0670  2.0671  2.1120  2.1121  2.1660  2.1661
  2.2421  2.2423  2.2921  2.2922  2.3176  2.3176  2.3381  2.3382  2.4024  2.4026
  2.4648  2.4648  2.5088  2.5089  2.5225  2.5226  2.5812  2.5813  2.6524  2.6525
  2.6947  2.6949  2.7535  2.7536  2.7730  2.7731  2.8466  2.8467  2.8743  2.8744
  2.9023  2.9025  2.9271  2.9276  2.9598  2.9603  3.0289  3.0298  3.0853  3.0858
  3.1261  3.1263  3.1605  3.1607  3.2078  3.2080  3.2624  3.2625  3.3007  3.3007
  3.3570  3.3571  3.3991  3.3994  3.4291  3.4293  3.4882  3.4886  3.5110  3.5112
  3.5333  3.5336  3.5921  3.5926  3.6504  3.6510  3.6776  3.6777  3.7146  3.7149
  3.7743  3.7746  3.7973  3.7976  3.8485  3.8487  3.9146  3.9148  3.9344  3.9347
  4.0159  4.0163  4.0928  4.0930  4.1480  4.1485  4.1597  4.1602  4.2106  4.2115
  4.2484  4.2486  4.2874  4.2878  4.3494  4.3495  4.3662  4.3667  4.4197  4.4202
  4.4555  4.4557  4.4726  4.4728  4.5269  4.5273  4.5464  4.5468  4.5772  4.5774
  4.6191  4.6195  4.6601  4.6602  4.7209  4.7210  4.7782  4.7786  4.8011  4.8016
  4.8301  4.8308  4.8796  4.8800  4.9397  4.9401  4.9814  4.9815  5.0161  5.0167
  5.0357  5.0360  5.0904  5.0908  5.1501  5.1510  5.1755  5.1762  5.2688  5.2694
  5.3449  5.3454  5.3909  5.3912  5.4222  5.4230  5.4572  5.4587  5.5234  5.5245
  5.5517  5.5522  5.6221  5.6227  5.6664  5.6667  5.7238  5.7239  5.7899  5.7901
  5.8198  5.8200  5.8803  5.8805  5.9107  5.9110  5.9317  5.9322  5.9626  5.9629
  6.0264  6.0266  6.1448  6.1451  6.1569  6.1571  6.2303  6.2307  6.2548  6.2554
  6.2666  6.2667  6.3715  6.3719  6.4280  6.4282  6.4523  6.4526  6.4996  6.4997
  6.5527  6.5531  6.5980  6.5984  6.6491  6.6496  6.6765  6.6773  6.7400  6.7403
  6.7841  6.7844  6.8230  6.8237  6.8782  6.8786  6.9118  6.9118  6.9733  6.9741
  7.0097  7.0100  7.0466  7.0468  7.0937  7.0940  7.1584  7.1584  7.1950  7.1957
  7.2193  7.2195  7.3084  7.3089  7.3531  7.3535  7.4138  7.4145  7.4694  7.4699
  7.5085  7.5086  7.5895  7.5905  7.6576  7.6585  7.7314  7.7315  7.7533  7.7539
  7.8450  7.8453  7.9097  7.9098  7.9902  7.9902  8.1067  8.1070  8.1587  8.1592
  8.3275  8.3277  8.4044  8.4046  8.5445  8.5446  8.5808  8.5812  8.8442  8.8444
  8.8867  8.8868
   0.00000   0.31791   0.53944
 -1.5685 -1.5685 -1.5423 -1.5422 -1.5308 -1.5307 -1.5272 -1.5272 -1.1620 -1.1620
 -1.1603 -1.1603 -1.1537 -1.1537 -1.1476 -1.1476 -1.1443 -1.1443 -1.1427 -1.1427
 -1.1417 -1.1417 -1.1302 -1.1302 -1.1062 -1.1062 -1.1033 -1.1033 -0.6138 -0.6138
 -0.5112 -0.5112 -0.4388 -0.4388 -0.4226 -0.4226 -0.3682 -0.3682 -0.3451 -0.3451
 -0.3077 -0.3076 -0.2765 -0.2764 -0.2648 -0.2648 -0.2377 -0.2376 -0.2322 -0.2322
 -0.2219 -0.2219  0.5602  0.5602  0.6630  0.6630  0.7172  0.7172  0.8040  0.8040
  0.8228  0.8228  0.9069  0.9069  0.9406  0.9407  0.9712  0.9712  1.0415  1.0415
  1.1189  1.1189  1.2083  1.2084  1.2527  1.2529  1.2727  1.2727  1.3255  1.3256
  1.3754  1.3755  1.4339  1.4340  1.4755  1.4756  1.5353  1.5355  1.5908  1.5909
  1.6704  1.6707  1.7342  1.7342  1.7876  1.7876  1.7973  1.7974  1.9161  1.9162
  2.0012  2.0013  2.0162  2.0162  2.0666  2.0667  2.1117  2.1118  2.1653  2.1654
  2.2412  2.2414  2.2938  2.2939  2.3156  2.3156  2.3442  2.3444  2.4039  2.4041
  2.4624  2.4625  2.5026  2.5026  2.5193  2.5194  2.5802  2.5803  2.6546  2.6546
  2.6926  2.6928  2.7551  2.7552  2.7759  2.7759  2.8463  2.8464  2.8767  2.8768
  2.9034  2.9035  2.9277  2.9282  2.9589  2.9594  3.0357  3.0365  3.0817  3.0823
  3.1246  3.1248  3.1634  3.1636  3.2101  3.2103  3.2608  3.2610  3.2976  3.2977
  3.3538  3.3539  3.4001  3.4004  3.4270  3.4272  3.4959  3.4963  3.5079  3.5080
  3.5360  3.5361  3.5969  3.5975  3.6509  3.6514  3.6799  3.6801  3.7167  3.7170
  3.7764  3.7766  3.7986  3.7990  3.8563  3.8565  3.9128  3.9131  3.9368  3.9372
  4.0096  4.0101  4.0936  4.0938  4.1426  4.1430  4.1575  4.1580  4.2056  4.2064
  4.2496  4.2498  4.2878  4.2882  4.3430  4.3431  4.3633  4.3638  4.4230  4.4235
  4.4467  4.4468  4.4699  4.4701  4.5271  4.5275  4.5515  4.5517  4.5765  4.5768
  4.6174  4.6178  4.6579  4.6580  4.7227  4.7228  4.7773  4.7778  4.8007  4.8013
  4.8321  4.8328  4.8832  4.8836  4.9330  4.9334  4.9844  4.9846  5.0170  5.0175
  5.0356  5.0360  5.0896  5.0900  5.1543  5.1553  5.1777  5.1782  5.2679  5.2686
  5.3416  5.3420  5.3863  5.3866  5.4214  5.4223  5.4605  5.4618  5.5249  5.5260
  5.5487  5.5494  5.6258  5.6266  5.6671  5.6674  5.7235  5.7237  5.7863  5.7865
  5.8255  5.8256  5.8813  5.8814  5.9139  5.9142  5.9338  5.9344  5.9705  5.9709
  6.0251  6.0252  6.1392  6.1396  6.1554  6.1554  6.2301  6.2304  6.2523  6.2529
  6.2706  6.2707  6.3716  6.3718  6.4208  6.4209  6.4509  6.4512  6.5041  6.5043
  6.5532  6.5536  6.6014  6.6018  6.6504  6.6509  6.6762  6.6769  6.7378  6.7380
  6.7806  6.7809  6.8187  6.8194  6.8803  6.8808  6.9085  6.9086  6.9701  6.9709
  7.0109  7.0112  7.0517  7.0518  7.0940  7.0943  7.1519  7.1520  7.1954  7.1960
  7.2213  7.2216  7.3066  7.3071  7.3556  7.3560  7.4152  7.4158  7.4714  7.4719
  7.5097  7.5097  7.5860  7.5870  7.6586  7.6595  7.7315  7.7316  7.7595  7.7601
  7.8441  7.8443  7.9058  7.9059  7.9923  7.9924  8.1078  8.1081  8.1679  8.1685
  8.3280  8.3283  8.4044  8.4046  8.5437  8.5438  8.5745  8.5750  8.8477  8.8478
  8.8877  8.8879
   0.00000   0.30025   0.53944
 -1.5687 -1.5687 -1.5419 -1.5419 -1.5308 -1.5308 -1.5273 -1.5273 -1.1620 -1.1620
 -1.1603 -1.1603 -1.1537 -1.1537 -1.1476 -1.1476 -1.1443 -1.1443 -1.1428 -1.1428
 -1.1418 -1.1418 -1.1300 -1.1300 -1.1063 -1.1063 -1.1033 -1.1033 -0.6145 -0.6145
 -0.5116 -0.5116 -0.4382 -0.4382 -0.4228 -0.4228 -0.3684 -0.3684 -0.3441 -0.3441
 -0.3077 -0.3077 -0.2769 -0.2769 -0.2652 -0.2651 -0.2369 -0.2369 -0.2313 -0.2313
 -0.2218 -0.2218  0.5581  0.5581  0.6647  0.6648  0.7115  0.7116  0.8088  0.8089
  0.8193  0.8193  0.9078  0.9078  0.9424  0.9425  0.9755  0.9755  1.0400  1.0400
  1.1198  1.1198  1.2071  1.2071  1.2508  1.2509  1.2718  1.2719  1.3259  1.3260
  1.3719  1.3719  1.4391  1.4391  1.4701  1.4703  1.5374  1.5376  1.5909  1.5910
  1.6724  1.6726  1.7362  1.7362  1.7911  1.7911  1.8008  1.8009  1.9181  1.9182
  1.9978  1.9978  2.0088  2.0088  2.0661  2.0662  2.1113  2.1115  2.1648  2.1649
  2.2395  2.2397  2.2952  2.2953  2.3129  2.3129  2.3505  2.3507  2.4065  2.4067
  2.4599  2.4599  2.4947  2.4947  2.5165  2.5166  2.5801  2.5802  2.6564  2.6564
  2.6914  2.6916  2.7560  2.7562  2.7785  2.7785  2.8459  2.8461  2.8792  2.8793
  2.9048  2.9050  2.9287  2.9292  2.9580  2.9585  3.0419  3.0426  3.0794  3.0801
  3.1226  3.1228  3.1669  3.1670  3.2120  3.2121  3.2601  3.2603  3.2929  3.2931
  3.3503  3.3504  3.4030  3.4033  3.4245  3.4247  3.4997  3.5001  3.5061  3.5063
  3.5413  3.5415  3.6018  3.6025  3.6508  3.6511  3.6824  3.6826  3.7211  3.7214
  3.7788  3.7790  3.8000  3.8003  3.8644  3.8646  3.9110  3.9113  3.9392  3.9396
  4.0033  4.0038  4.0935  4.0938  4.1344  4.1348  4.1566  4.1570  4.2018  4.2024
  4.2512  4.2514  4.2871  4.2875  4.3352  4.3354  4.3607  4.3613  4.4253  4.4259
  4.4368  4.4369  4.4683  4.4685  4.5267  4.5271  4.5567  4.5568  4.5763  4.5765
  4.6169  4.6173  4.6551  4.6552  4.7230  4.7233  4.7754  4.7760  4.8018  4.8024
  4.8347  4.8354  4.8868  4.8872  4.9261  4.9265  4.9868  4.9871  5.0165  5.0168
  5.0385  5.0390  5.0885  5.0889  5.1539  5.1550  5.1840  5.1843  5.2669  5.2676
  5.3390  5.3394  5.3813  5.3816  5.4209  5.4218  5.4646  5.4658  5.5253  5.5262
  5.5458  5.5467  5.6281  5.6290  5.6693  5.6697  5.7240  5.7241  5.7818  5.7820
  5.8329  5.8330  5.8814  5.8815  5.9164  5.9167  5.9362  5.9369  5.9801  5.9805
  6.0242  6.0242  6.1329  6.1333  6.1537  6.1538  6.2290  6.2293  6.2506  6.2511
  6.2753  6.2755  6.3705  6.3706  6.4132  6.4132  6.4498  6.4501  6.5076  6.5078
  6.5556  6.5559  6.6042  6.6045  6.6502  6.6507  6.6769  6.6774  6.7362  6.7364
  6.7773  6.7775  6.8148  6.8154  6.8791  6.8796  6.9082  6.9082  6.9665  6.9674
  7.0119  7.0121  7.0564  7.0567  7.0930  7.0933  7.1459  7.1460  7.1951  7.1956
  7.2243  7.2246  7.3051  7.3056  7.3580  7.3584  7.4169  7.4175  7.4730  7.4736
  7.5111  7.5111  7.5826  7.5836  7.6590  7.6600  7.7311  7.7312  7.7668  7.7674
  7.8438  7.8440  7.9014  7.9015  7.9950  7.9952  8.1087  8.1089  8.1783  8.1789
  8.3286  8.3290  8.4041  8.4044  8.5425  8.5426  8.5677  8.5682  8.8511  8.8513
  8.8892  8.8894
   0.00000   0.28259   0.53944
 -1.5689 -1.5689 -1.5416 -1.5416 -1.5308 -1.5308 -1.5274 -1.5274 -1.1619 -1.1619
 -1.1603 -1.1603 -1.1536 -1.1536 -1.1476 -1.1476 -1.1443 -1.1443 -1.1429 -1.1429
 -1.1418 -1.1418 -1.1298 -1.1297 -1.1064 -1.1064 -1.1033 -1.1033 -0.6152 -0.6152
 -0.5122 -0.5122 -0.4376 -0.4376 -0.4230 -0.4230 -0.3686 -0.3686 -0.3431 -0.3431
 -0.3077 -0.3077 -0.2778 -0.2778 -0.2649 -0.2648 -0.2364 -0.2363 -0.2302 -0.2302
 -0.2216 -0.2216  0.5558  0.5558  0.6665  0.6665  0.7061  0.7061  0.8080  0.8080
  0.8214  0.8214  0.9083  0.9083  0.9445  0.9446  0.9800  0.9800  1.0384  1.0384
  1.1209  1.1209  1.2056  1.2056  1.2487  1.2488  1.2709  1.2710  1.3263  1.3265
  1.3685  1.3686  1.4433  1.4433  1.4655  1.4657  1.5392  1.5394  1.5906  1.5907
  1.6750  1.6752  1.7385  1.7385  1.7949  1.7949  1.8044  1.8045  1.9201  1.9203
  1.9935  1.9935  2.0022  2.0022  2.0656  2.0656  2.1109  2.1111  2.1646  2.1647
  2.2372  2.2374  2.2960  2.2961  2.3098  2.3098  2.3558  2.3560  2.4106  2.4108
  2.4569  2.4571  2.4860  2.4860  2.5136  2.5137  2.5811  2.5812  2.6581  2.6581
  2.6909  2.6911  2.7564  2.7565  2.7807  2.7808  2.8457  2.8459  2.8815  2.8816
  2.9064  2.9066  2.9299  2.9303  2.9573  2.9578  3.0459  3.0465  3.0798  3.0804
  3.1203  3.1205  3.1711  3.1712  3.2135  3.2136  3.2600  3.2603  3.2877  3.2880
  3.3463  3.3466  3.4072  3.4075  3.4222  3.4225  3.4944  3.4949  3.5121  3.5125
  3.5482  3.5484  3.6070  3.6077  3.6504  3.6506  3.6842  3.6844  3.7272  3.7274
  3.7814  3.7816  3.8024  3.8026  3.8720  3.8721  3.9094  3.9097  3.9417  3.9420
  3.9970  3.9976  4.0923  4.0927  4.1249  4.1252  4.1562  4.1566  4.1992  4.1996
  4.2530  4.2531  4.2852  4.2856  4.3267  4.3268  4.3579  4.3586  4.4239  4.4245
  4.4287  4.4290  4.4677  4.4680  4.5261  4.5264  4.5607  4.5608  4.5765  4.5768
  4.6177  4.6182  4.6520  4.6521  4.7218  4.7222  4.7732  4.7739  4.8033  4.8038
  4.8382  4.8387  4.8900  4.8904  4.9196  4.9200  4.9879  4.9883  5.0159  5.0162
  5.0440  5.0445  5.0872  5.0877  5.1505  5.1515  5.1923  5.1925  5.2657  5.2665
  5.3373  5.3377  5.3764  5.3767  5.4205  5.4215  5.4689  5.4699  5.5243  5.5247
  5.5437  5.5449  5.6293  5.6304  5.6717  5.6720  5.7255  5.7256  5.7776  5.7778
  5.8406  5.8407  5.8810  5.8810  5.9182  5.9185  5.9390  5.9396  5.9897  5.9902
  6.0249  6.0249  6.1261  6.1266  6.1520  6.1522  6.2266  6.2269  6.2502  6.2507
  6.2804  6.2806  6.3682  6.3683  6.4055  6.4056  6.4489  6.4492  6.5097  6.5099
  6.5595  6.5598  6.6064  6.6068  6.6486  6.6491  6.6781  6.6784  6.7358  6.7359
  6.7741  6.7743  6.8113  6.8120  6.8752  6.8757  6.9102  6.9102  6.9626  6.9635
  7.0124  7.0126  7.0608  7.0610  7.0905  7.0909  7.1408  7.1409  7.1942  7.1947
  7.2281  7.2283  7.3039  7.3045  7.3602  7.3607  7.4190  7.4195  7.4743  7.4750
  7.5126  7.5127  7.5795  7.5805  7.6590  7.6601  7.7307  7.7308  7.7743  7.7748
  7.8447  7.8450  7.8967  7.8969  7.9982  7.9984  8.1095  8.1097  8.1893  8.1900
  8.3294  8.3298  8.4036  8.4039  8.5408  8.5410  8.5609  8.5614  8.8544  8.8545
  8.8911  8.8913
   0.00000   0.26493   0.53944
 -1.5691 -1.5691 -1.5412 -1.5412 -1.5308 -1.5308 -1.5276 -1.5276 -1.1619 -1.1619
 -1.1604 -1.1604 -1.1535 -1.1535 -1.1476 -1.1476 -1.1443 -1.1443 -1.1430 -1.1430
 -1.1418 -1.1418 -1.1295 -1.1295 -1.1065 -1.1065 -1.1033 -1.1033 -0.6160 -0.6160
 -0.5127 -0.5127 -0.4371 -0.4371 -0.4231 -0.4231 -0.3688 -0.3688 -0.3421 -0.3421
 -0.3077 -0.3077 -0.2789 -0.2789 -0.2642 -0.2641 -0.2360 -0.2360 -0.2291 -0.2291
 -0.2214 -0.2213  0.5534  0.5534  0.6682  0.6682  0.7011  0.7011  0.8033  0.8033
  0.8272  0.8272  0.9085  0.9086  0.9468  0.9468  0.9847  0.9847  1.0366  1.0366
  1.1223  1.1223  1.2041  1.2041  1.2464  1.2465  1.2701  1.2701  1.3269  1.3270
  1.3654  1.3654  1.4450  1.4450  1.4633  1.4634  1.5407  1.5409  1.5901  1.5902
  1.6782  1.6784  1.7409  1.7410  1.7991  1.7991  1.8079  1.8080  1.9222  1.9223
  1.9881  1.9881  1.9970  1.9970  2.0650  2.0651  2.1103  2.1105  2.1647  2.1648
  2.2345  2.2347  2.2957  2.2958  2.3070  2.3070  2.3594  2.3596  2.4160  2.4161
  2.4533  2.4535  2.4773  2.4773  2.5108  2.5109  2.5834  2.5835  2.6599  2.6600
  2.6908  2.6909  2.7561  2.7563  2.7824  2.7825  2.8458  2.8461  2.8836  2.8837
  2.9082  2.9083  2.9312  2.9316  2.9567  2.9572  3.0465  3.0471  3.0838  3.0844
  3.1175  3.1178  3.1760  3.1761  3.2146  3.2147  3.2595  3.2598  3.2831  3.2834
  3.3421  3.3424  3.4099  3.4102  3.4225  3.4227  3.4885  3.4890  3.5187  3.5191
  3.5557  3.5559  3.6120  3.6128  3.6500  3.6502  3.6853  3.6855  3.7337  3.7340
  3.7840  3.7842  3.8066  3.8066  3.8785  3.8786  3.9083  3.9087  3.9441  3.9445
  3.9912  3.9917  4.0896  4.0901  4.1152  4.1155  4.1558  4.1563  4.1975  4.1978
  4.2544  4.2545  4.2823  4.2827  4.3180  4.3181  4.3548  4.3555  4.4135  4.4139
  4.4287  4.4291  4.4679  4.4682  4.5256  4.5259  4.5625  4.5625  4.5775  4.5778
  4.6198  4.6203  4.6490  4.6491  4.7191  4.7196  4.7715  4.7722  4.8042  4.8047
  4.8424  4.8430  4.8924  4.8927  4.9143  4.9147  4.9872  4.9877  5.0166  5.0168
  5.0508  5.0513  5.0861  5.0865  5.1458  5.1467  5.2005  5.2006  5.2646  5.2654
  5.3365  5.3369  5.3724  5.3728  5.4202  5.4211  5.4728  5.4739  5.5217  5.5218
  5.5428  5.5442  5.6302  5.6314  5.6728  5.6732  5.7280  5.7280  5.7751  5.7752
  5.8478  5.8480  5.8802  5.8803  5.9197  5.9200  5.9418  5.9425  5.9966  5.9970
  6.0296  6.0296  6.1193  6.1197  6.1503  6.1505  6.2231  6.2234  6.2512  6.2517
  6.2858  6.2860  6.3645  6.3648  6.3979  6.3983  6.4480  6.4484  6.5105  6.5108
  6.5641  6.5644  6.6081  6.6084  6.6466  6.6469  6.6792  6.6794  6.7363  6.7364
  6.7714  6.7716  6.8086  6.8092  6.8702  6.8707  6.9130  6.9131  6.9584  6.9592
  7.0123  7.0125  7.0643  7.0646  7.0867  7.0870  7.1368  7.1370  7.1929  7.1933
  7.2325  7.2326  7.3033  7.3038  7.3623  7.3628  7.4213  7.4218  7.4753  7.4760
  7.5141  7.5141  7.5770  7.5780  7.6587  7.6597  7.7304  7.7306  7.7808  7.7813
  7.8475  7.8478  7.8918  7.8920  8.0018  8.0020  8.1103  8.1105  8.2007  8.2015
  8.3302  8.3306  8.4028  8.4032  8.5381  8.5383  8.5546  8.5551  8.8574  8.8575
  8.8936  8.8938
   0.00000   0.24727   0.53944
 -1.5694 -1.5694 -1.5407 -1.5407 -1.5309 -1.5309 -1.5278 -1.5277 -1.1619 -1.1619
 -1.1604 -1.1604 -1.1534 -1.1534 -1.1477 -1.1477 -1.1444 -1.1444 -1.1431 -1.1431
 -1.1418 -1.1418 -1.1292 -1.1292 -1.1066 -1.1066 -1.1034 -1.1033 -0.6168 -0.6168
 -0.5134 -0.5134 -0.4365 -0.4365 -0.4231 -0.4231 -0.3689 -0.3689 -0.3413 -0.3413
 -0.3077 -0.3077 -0.2802 -0.2802 -0.2631 -0.2631 -0.2359 -0.2359 -0.2280 -0.2280
 -0.2210 -0.2210  0.5509  0.5510  0.6697  0.6697  0.6967  0.6968  0.7978  0.7978
  0.8337  0.8337  0.9086  0.9086  0.9490  0.9490  0.9895  0.9895  1.0347  1.0347
  1.1238  1.1238  1.2024  1.2024  1.2439  1.2440  1.2693  1.2694  1.3274  1.3276
  1.3624  1.3625  1.4428  1.4428  1.4648  1.4649  1.5419  1.5420  1.5894  1.5895
  1.6820  1.6821  1.7435  1.7436  1.8034  1.8035  1.8113  1.8114  1.9241  1.9242
  1.9821  1.9821  1.9933  1.9934  2.0644  2.0644  2.1096  2.1098  2.1652  2.1653
  2.2316  2.2318  2.2937  2.2938  2.3052  2.3053  2.3611  2.3614  2.4217  2.4218
  2.4482  2.4484  2.4701  2.4701  2.5084  2.5085  2.5870  2.5871  2.6620  2.6621
  2.6909  2.6910  2.7554  2.7556  2.7836  2.7837  2.8464  2.8467  2.8854  2.8855
  2.9099  2.9101  2.9324  2.9328  2.9564  2.9569  3.0441  3.0447  3.0905  3.0910
  3.1145  3.1148  3.1819  3.1819  3.2156  3.2157  3.2576  3.2580  3.2800  3.2803
  3.3380  3.3382  3.4086  3.4088  3.4274  3.4275  3.4838  3.4844  3.5250  3.5254
  3.5633  3.5635  3.6164  3.6171  3.6500  3.6501  3.6865  3.6867  3.7395  3.7397
  3.7865  3.7868  3.8128  3.8129  3.8830  3.8830  3.9086  3.9089  3.9465  3.9469
  3.9860  3.9866  4.0849  4.0857  4.1065  4.1066  4.1551  4.1558  4.1966  4.1969
  4.2550  4.2551  4.2787  4.2790  4.3099  4.3100  4.3512  4.3519  4.4018  4.4022
  4.4295  4.4298  4.4681  4.4685  4.5254  4.5257  4.5617  4.5617  4.5791  4.5794
  4.6225  4.6231  4.6468  4.6468  4.7152  4.7157  4.7709  4.7716  4.8042  4.8047
  4.8470  4.8475  4.8928  4.8931  4.9114  4.9117  4.9848  4.9853  5.0187  5.0189
  5.0584  5.0589  5.0852  5.0855  5.1406  5.1414  5.2074  5.2075  5.2638  5.2646
  5.3362  5.3366  5.3700  5.3704  5.4195  5.4205  5.4762  5.4772  5.5183  5.5184
  5.5428  5.5444  5.6311  5.6323  5.6722  5.6726  5.7305  5.7306  5.7749  5.7750
  5.8541  5.8543  5.8794  5.8795  5.9213  5.9215  5.9446  5.9452  5.9991  5.9994
  6.0394  6.0395  6.1128  6.1132  6.1485  6.1488  6.2190  6.2193  6.2532  6.2537
  6.2914  6.2916  6.3599  6.3603  6.3909  6.3914  6.4471  6.4475  6.5102  6.5105
  6.5681  6.5684  6.6090  6.6092  6.6451  6.6453  6.6801  6.6802  6.7373  6.7375
  6.7695  6.7698  6.8066  6.8072  6.8653  6.8658  6.9157  6.9159  6.9539  6.9547
  7.0115  7.0116  7.0664  7.0668  7.0824  7.0826  7.1343  7.1344  7.1911  7.1915
  7.2372  7.2373  7.3031  7.3037  7.3642  7.3647  7.4238  7.4242  7.4761  7.4768
  7.5151  7.5152  7.5750  7.5760  7.6582  7.6593  7.7306  7.7307  7.7857  7.7861
  7.8523  7.8527  7.8871  7.8874  8.0055  8.0058  8.1113  8.1115  8.2122  8.2130
  8.3311  8.3315  8.4018  8.4022  8.5335  8.5340  8.5498  8.5501  8.8599  8.8600
  8.8966  8.8968
   0.00000   0.22960   0.53944
 -1.5696 -1.5696 -1.5403 -1.5403 -1.5309 -1.5309 -1.5279 -1.5279 -1.1618 -1.1618
 -1.1605 -1.1605 -1.1533 -1.1533 -1.1477 -1.1477 -1.1444 -1.1444 -1.1432 -1.1432
 -1.1418 -1.1418 -1.1289 -1.1289 -1.1067 -1.1067 -1.1034 -1.1034 -0.6176 -0.6176
 -0.5141 -0.5141 -0.4361 -0.4361 -0.4229 -0.4229 -0.3690 -0.3689 -0.3406 -0.3406
 -0.3077 -0.3077 -0.2814 -0.2814 -0.2620 -0.2620 -0.2359 -0.2358 -0.2269 -0.2269
 -0.2205 -0.2205  0.5485  0.5485  0.6705  0.6705  0.6933  0.6933  0.7921  0.7921
  0.8404  0.8404  0.9085  0.9085  0.9511  0.9512  0.9943  0.9943  1.0327  1.0327
  1.1256  1.1256  1.2005  1.2005  1.2413  1.2414  1.2686  1.2687  1.3281  1.3282
  1.3597  1.3598  1.4380  1.4381  1.4687  1.4687  1.5426  1.5428  1.5885  1.5886
  1.6863  1.6864  1.7463  1.7463  1.8079  1.8080  1.8145  1.8146  1.9255  1.9256
  1.9761  1.9761  1.9909  1.9909  2.0637  2.0638  2.1085  2.1088  2.1661  2.1662
  2.2286  2.2288  2.2897  2.2897  2.3048  2.3049  2.3614  2.3617  2.4261  2.4261
  2.4406  2.4407  2.4663  2.4664  2.5065  2.5066  2.5921  2.5922  2.6645  2.6646
  2.6909  2.6910  2.7544  2.7546  2.7843  2.7844  2.8475  2.8478  2.8869  2.8870
  2.9115  2.9117  2.9334  2.9337  2.9564  2.9569  3.0399  3.0406  3.0974  3.0979
  3.1118  3.1122  3.1886  3.1887  3.2165  3.2167  3.2539  3.2543  3.2786  3.2788
  3.3343  3.3346  3.4056  3.4057  3.4342  3.4343  3.4813  3.4819  3.5308  3.5312
  3.5704  3.5707  3.6191  3.6198  3.6506  3.6507  3.6884  3.6887  3.7435  3.7437
  3.7893  3.7895  3.8209  3.8212  3.8850  3.8850  3.9105  3.9107  3.9491  3.9494
  3.9822  3.9828  4.0779  4.0789  4.0994  4.0996  4.1541  4.1548  4.1965  4.1969
  4.2537  4.2538  4.2744  4.2747  4.3031  4.3032  4.3471  4.3478  4.3899  4.3903
  4.4305  4.4308  4.4681  4.4685  4.5255  4.5258  4.5591  4.5592  4.5809  4.5812
  4.6243  4.6249  4.6463  4.6464  4.7104  4.7111  4.7717  4.7724  4.8036  4.8040
  4.8511  4.8518  4.8911  4.8914  4.9113  4.9117  4.9814  4.9819  5.0218  5.0220
  5.0659  5.0663  5.0849  5.0852  5.1357  5.1364  5.2126  5.2128  5.2634  5.2642
  5.3359  5.3363  5.3696  5.3701  5.4184  5.4194  5.4790  5.4800  5.5150  5.5152
  5.5434  5.5449  5.6319  5.6333  5.6701  5.6707  5.7325  5.7326  5.7773  5.7773
  5.8588  5.8590  5.8785  5.8786  5.9230  5.9233  5.9471  5.9478  5.9991  5.9992
  6.0522  6.0524  6.1072  6.1075  6.1468  6.1471  6.2147  6.2150  6.2557  6.2562
  6.2968  6.2970  6.3545  6.3551  6.3845  6.3852  6.4460  6.4464  6.5091  6.5094
  6.5705  6.5709  6.6086  6.6088  6.6452  6.6453  6.6809  6.6811  6.7375  6.7378
  6.7696  6.7700  6.8053  6.8058  6.8610  6.8615  6.9177  6.9179  6.9492  6.9500
  7.0098  7.0099  7.0651  7.0656  7.0798  7.0800  7.1329  7.1331  7.1891  7.1894
  7.2418  7.2419  7.3034  7.3040  7.3660  7.3663  7.4264  7.4268  7.4768  7.4775
  7.5157  7.5158  7.5736  7.5745  7.6580  7.6591  7.7311  7.7313  7.7886  7.7890
  7.8588  7.8592  7.8830  7.8833  8.0094  8.0096  8.1125  8.1127  8.2235  8.2243
  8.3319  8.3324  8.4007  8.4012  8.5271  8.5277  8.5465  8.5467  8.8620  8.8621
  8.9000  8.9002
   0.00000   0.21194   0.53944
 -1.5698 -1.5698 -1.5398 -1.5398 -1.5309 -1.5309 -1.5281 -1.5281 -1.1618 -1.1618
 -1.1605 -1.1605 -1.1532 -1.1532 -1.1477 -1.1477 -1.1445 -1.1445 -1.1433 -1.1433
 -1.1418 -1.1418 -1.1287 -1.1287 -1.1068 -1.1068 -1.1034 -1.1034 -0.6184 -0.6184
 -0.5148 -0.5148 -0.4358 -0.4358 -0.4224 -0.4224 -0.3689 -0.3689 -0.3403 -0.3403
 -0.3076 -0.3076 -0.2825 -0.2825 -0.2607 -0.2607 -0.2359 -0.2359 -0.2260 -0.2260
 -0.2199 -0.2198  0.5460  0.5460  0.6703  0.6704  0.6913  0.6913  0.7864  0.7864
  0.8470  0.8471  0.9084  0.9084  0.9531  0.9531  0.9989  0.9989  1.0309  1.0309
  1.1276  1.1276  1.1986  1.1986  1.2386  1.2387  1.2680  1.2681  1.3287  1.3288
  1.3572  1.3573  1.4323  1.4324  1.4733  1.4734  1.5430  1.5432  1.5875  1.5876
  1.6911  1.6912  1.7490  1.7491  1.8120  1.8121  1.8178  1.8178  1.9262  1.9263
  1.9707  1.9707  1.9895  1.9896  2.0630  2.0631  2.1072  2.1074  2.1675  2.1676
  2.2256  2.2258  2.2844  2.2845  2.3052  2.3052  2.3607  2.3610  2.4272  2.4272
  2.4307  2.4308  2.4669  2.4670  2.5054  2.5055  2.5987  2.5987  2.6675  2.6676
  2.6910  2.6910  2.7531  2.7533  2.7844  2.7846  2.8490  2.8493  2.8883  2.8885
  2.9129  2.9131  2.9340  2.9343  2.9568  2.9572  3.0347  3.0355  3.0999  3.1003
  3.1129  3.1133  3.1961  3.1963  3.2179  3.2182  3.2493  3.2497  3.2776  3.2777
  3.3314  3.3316  3.4027  3.4027  3.4409  3.4411  3.4815  3.4821  3.5362  3.5366
  3.5767  3.5771  3.6198  3.6205  3.6519  3.6521  3.6915  3.6919  3.7456  3.7457
  3.7925  3.7927  3.8302  3.8306  3.8849  3.8849  3.9133  3.9134  3.9518  3.9521
  3.9805  3.9811  4.0692  4.0703  4.0941  4.0944  4.1524  4.1530  4.1971  4.1975
  4.2498  4.2501  4.2699  4.2701  4.2981  4.2983  4.3425  4.3433  4.3781  4.3786
  4.4318  4.4320  4.4677  4.4682  4.5253  4.5256  4.5559  4.5561  4.5823  4.5827
  4.6239  4.6245  4.6477  4.6479  4.7057  4.7064  4.7741  4.7746  4.8024  4.8028
  4.8540  4.8548  4.8890  4.8893  4.9126  4.9130  4.9775  4.9781  5.0251  5.0253
  5.0716  5.0722  5.0864  5.0868  5.1316  5.1322  5.2161  5.2163  5.2633  5.2641
  5.3353  5.3356  5.3714  5.3720  5.4165  5.4174  5.4811  5.4822  5.5126  5.5129
  5.5441  5.5456  5.6327  5.6341  5.6674  5.6679  5.7338  5.7340  5.7814  5.7814
  5.8618  5.8619  5.8775  5.8777  5.9250  5.9252  5.9494  5.9499  5.9988  5.9989
  6.0651  6.0653  6.1034  6.1037  6.1450  6.1454  6.2107  6.2109  6.2584  6.2590
  6.3018  6.3020  6.3492  6.3498  6.3790  6.3797  6.4446  6.4450  6.5073  6.5075
  6.5709  6.5714  6.6067  6.6070  6.6469  6.6470  6.6823  6.6826  6.7359  6.7363
  6.7724  6.7729  6.8046  6.8049  6.8580  6.8585  6.9188  6.9189  6.9443  6.9452
  7.0072  7.0072  7.0600  7.0605  7.0799  7.0800  7.1327  7.1329  7.1870  7.1873
  7.2462  7.2463  7.3041  7.3047  7.3675  7.3678  7.4291  7.4294  7.4774  7.4782
  7.5156  7.5158  7.5725  7.5734  7.6585  7.6595  7.7321  7.7323  7.7897  7.7901
  7.8650  7.8652  7.8809  7.8813  8.0134  8.0136  8.1139  8.1142  8.2344  8.2353
  8.3326  8.3330  8.3997  8.4002  8.5194  8.5201  8.5443  8.5445  8.8637  8.8638
  8.9037  8.9039
   0.00000   0.19428   0.53944
 -1.5700 -1.5700 -1.5394 -1.5394 -1.5309 -1.5309 -1.5283 -1.5283 -1.1617 -1.1617
 -1.1606 -1.1606 -1.1531 -1.1531 -1.1478 -1.1478 -1.1446 -1.1446 -1.1434 -1.1434
 -1.1418 -1.1418 -1.1284 -1.1284 -1.1069 -1.1069 -1.1034 -1.1034 -0.6191 -0.6191
 -0.5156 -0.5156 -0.4356 -0.4356 -0.4217 -0.4217 -0.3688 -0.3688 -0.3402 -0.3402
 -0.3075 -0.3074 -0.2834 -0.2834 -0.2595 -0.2595 -0.2361 -0.2361 -0.2251 -0.2251
 -0.2192 -0.2192  0.5436  0.5437  0.6689  0.6690  0.6910  0.6910  0.7807  0.7808
  0.8536  0.8537  0.9083  0.9083  0.9547  0.9547  1.0031  1.0031  1.0293  1.0293
  1.1299  1.1299  1.1966  1.1966  1.2358  1.2359  1.2676  1.2677  1.3293  1.3294
  1.3550  1.3551  1.4263  1.4264  1.4782  1.4782  1.5430  1.5431  1.5866  1.5867
  1.6962  1.6963  1.7518  1.7518  1.8151  1.8153  1.8215  1.8216  1.9261  1.9262
  1.9659  1.9659  1.9895  1.9896  2.0622  2.0624  2.1056  2.1058  2.1694  2.1695
  2.2228  2.2230  2.2784  2.2785  2.3059  2.3060  2.3595  2.3598  2.4188  2.4189
  2.4255  2.4256  2.4706  2.4707  2.5051  2.5051  2.6066  2.6066  2.6709  2.6710
  2.6911  2.6911  2.7516  2.7518  2.7843  2.7844  2.8508  2.8512  2.8897  2.8899
  2.9140  2.9142  2.9341  2.9344  2.9576  2.9579  3.0290  3.0298  3.0961  3.0964
  3.1187  3.1192  3.2038  3.2040  3.2203  3.2207  3.2447  3.2450  3.2760  3.2761
  3.3291  3.3292  3.4011  3.4012  3.4467  3.4470  3.4847  3.4852  3.5412  3.5416
  3.5817  3.5821  3.6188  3.6194  3.6537  3.6539  3.6958  3.6963  3.7459  3.7459
  3.7960  3.7962  3.8398  3.8404  3.8837  3.8837  3.9158  3.9159  3.9546  3.9547
  3.9818  3.9822  4.0598  4.0609  4.0900  4.0903  4.1498  4.1505  4.1983  4.1988
  4.2436  4.2439  4.2648  4.2650  4.2953  4.2954  4.3377  4.3385  4.3667  4.3672
  4.4330  4.4332  4.4674  4.4679  4.5237  4.5240  4.5536  4.5539  4.5828  4.5831
  4.6220  4.6226  4.6492  4.6495  4.7024  4.7031  4.7779  4.7783  4.8010  4.8013
  4.8552  4.8561  4.8877  4.8880  4.9140  4.9143  4.9738  4.9743  5.0282  5.0285
  5.0739  5.0745  5.0912  5.0917  5.1287  5.1294  5.2183  5.2186  5.2634  5.2642
  5.3342  5.3345  5.3748  5.3756  5.4137  5.4145  5.4829  5.4840  5.5115  5.5119
  5.5448  5.5461  5.6331  5.6343  5.6648  5.6653  5.7349  5.7351  5.7862  5.7863
  5.8629  5.8631  5.8762  5.8763  5.9268  5.9269  5.9515  5.9520  5.9995  5.9997
  6.0751  6.0753  6.1036  6.1039  6.1434  6.1438  6.2070  6.2073  6.2612  6.2618
  6.3059  6.3060  6.3449  6.3454  6.3745  6.3752  6.4427  6.4431  6.5046  6.5049
  6.5692  6.5697  6.6037  6.6039  6.6495  6.6495  6.6849  6.6851  6.7326  6.7330
  6.7774  6.7779  6.8046  6.8048  6.8563  6.8568  6.9186  6.9188  6.9395  6.9404
  7.0036  7.0036  7.0531  7.0536  7.0811  7.0811  7.1334  7.1336  7.1848  7.1851
  7.2500  7.2502  7.3051  7.3057  7.3689  7.3692  7.4317  7.4320  7.4780  7.4788
  7.5148  7.5150  7.5715  7.5723  7.6599  7.6609  7.7337  7.7339  7.7896  7.7899
  7.8667  7.8669  7.8843  7.8848  8.0173  8.0174  8.1158  8.1161  8.2449  8.2457
  8.3328  8.3333  8.3989  8.3995  8.5112  8.5120  8.5425  8.5427  8.8651  8.8652
  8.9076  8.9078
   0.00000   0.17662   0.53944
 -1.5702 -1.5702 -1.5389 -1.5389 -1.5310 -1.5310 -1.5285 -1.5285 -1.1617 -1.1617
 -1.1606 -1.1606 -1.1530 -1.1530 -1.1478 -1.1478 -1.1447 -1.1447 -1.1435 -1.1435
 -1.1418 -1.1418 -1.1281 -1.1281 -1.1070 -1.1070 -1.1035 -1.1034 -0.6199 -0.6199
 -0.5163 -0.5163 -0.4356 -0.4356 -0.4208 -0.4208 -0.3686 -0.3686 -0.3405 -0.3405
 -0.3073 -0.3072 -0.2841 -0.2841 -0.2583 -0.2582 -0.2364 -0.2363 -0.2243 -0.2243
 -0.2185 -0.2184  0.5413  0.5414  0.6666  0.6666  0.6920  0.6920  0.7751  0.7751
  0.8601  0.8601  0.9082  0.9082  0.9559  0.9559  1.0066  1.0066  1.0282  1.0282
  1.1324  1.1324  1.1945  1.1945  1.2329  1.2330  1.2674  1.2675  1.3298  1.3299
  1.3532  1.3533  1.4202  1.4203  1.4830  1.4830  1.5426  1.5427  1.5858  1.5859
  1.7016  1.7017  1.7545  1.7545  1.8169  1.8171  1.8261  1.8261  1.9252  1.9253
  1.9617  1.9617  1.9907  1.9909  2.0615  2.0616  2.1035  2.1038  2.1719  2.1720
  2.2202  2.2204  2.2720  2.2721  2.3068  2.3069  2.3580  2.3584  2.4064  2.4065
  2.4213  2.4214  2.4755  2.4756  2.5054  2.5054  2.6155  2.6156  2.6747  2.6748
  2.6915  2.6916  2.7501  2.7503  2.7839  2.7840  2.8529  2.8534  2.8911  2.8914
  2.9147  2.9149  2.9337  2.9341  2.9586  2.9589  3.0227  3.0236  3.0897  3.0900
  3.1249  3.1254  3.2099  3.2102  3.2255  3.2260  3.2408  3.2411  3.2736  3.2737
  3.3270  3.3270  3.4014  3.4016  3.4515  3.4519  3.4904  3.4908  3.5457  3.5461
  3.5849  3.5855  3.6169  3.6174  3.6556  3.6558  3.7007  3.7014  3.7448  3.7449
  3.7996  3.7999  3.8490  3.8497  3.8820  3.8821  3.9175  3.9176  3.9572  3.9574
  3.9862  3.9865  4.0508  4.0519  4.0867  4.0869  4.1466  4.1470  4.1999  4.2003
  4.2359  4.2363  4.2590  4.2592  4.2938  4.2940  4.3328  4.3335  4.3559  4.3564
  4.4339  4.4340  4.4675  4.4680  4.5201  4.5204  4.5530  4.5533  4.5816  4.5820
  4.6202  4.6208  4.6485  4.6489  4.7022  4.7028  4.7829  4.7832  4.7996  4.7998
  4.8549  4.8558  4.8870  4.8873  4.9149  4.9153  4.9704  4.9710  5.0307  5.0310
  5.0738  5.0742  5.0981  5.0985  5.1278  5.1284  5.2198  5.2202  5.2635  5.2642
  5.3327  5.3328  5.3789  5.3798  5.4106  5.4112  5.4843  5.4854  5.5118  5.5123
  5.5453  5.5465  5.6328  5.6338  5.6630  5.6635  5.7361  5.7362  5.7910  5.7911
  5.8623  5.8625  5.8742  5.8743  5.9272  5.9273  5.9543  5.9548  6.0019  6.0022
  6.0792  6.0795  6.1101  6.1104  6.1420  6.1424  6.2040  6.2042  6.2636  6.2642
  6.3078  6.3079  6.3431  6.3435  6.3710  6.3718  6.4402  6.4407  6.5013  6.5015
  6.5658  6.5663  6.6001  6.6003  6.6514  6.6515  6.6887  6.6889  6.7284  6.7287
  6.7831  6.7837  6.8058  6.8059  6.8562  6.8567  6.9173  6.9175  6.9349  6.9358
  6.9991  6.9991  7.0456  7.0460  7.0824  7.0824  7.1350  7.1352  7.1827  7.1830
  7.2529  7.2532  7.3065  7.3072  7.3701  7.3704  7.4344  7.4346  7.4788  7.4796
  7.5132  7.5134  7.5705  7.5713  7.6624  7.6634  7.7357  7.7359  7.7883  7.7886
  7.8644  7.8647  7.8920  7.8925  8.0211  8.0212  8.1182  8.1184  8.2548  8.2557
  8.3325  8.3330  8.3986  8.3993  8.5027  8.5035  8.5409  8.5411  8.8662  8.8663
  8.9115  8.9117
   0.00000   0.15896   0.53944
 -1.5704 -1.5704 -1.5384 -1.5384 -1.5310 -1.5310 -1.5288 -1.5288 -1.1617 -1.1617
 -1.1607 -1.1607 -1.1529 -1.1529 -1.1478 -1.1478 -1.1448 -1.1448 -1.1435 -1.1435
 -1.1418 -1.1418 -1.1279 -1.1279 -1.1071 -1.1071 -1.1035 -1.1035 -0.6206 -0.6206
 -0.5171 -0.5170 -0.4358 -0.4357 -0.4198 -0.4197 -0.3683 -0.3683 -0.3412 -0.3412
 -0.3070 -0.3070 -0.2846 -0.2846 -0.2572 -0.2571 -0.2367 -0.2367 -0.2236 -0.2235
 -0.2177 -0.2177  0.5392  0.5392  0.6637  0.6638  0.6939  0.6939  0.7696  0.7696
  0.8663  0.8664  0.9081  0.9081  0.9567  0.9567  1.0089  1.0090  1.0280  1.0281
  1.1350  1.1351  1.1922  1.1923  1.2301  1.2302  1.2673  1.2674  1.3300  1.3301
  1.3519  1.3520  1.4141  1.4142  1.4877  1.4877  1.5417  1.5419  1.5851  1.5852
  1.7072  1.7073  1.7570  1.7570  1.8175  1.8177  1.8310  1.8311  1.9236  1.9238
  1.9581  1.9581  1.9930  1.9932  2.0607  2.0608  2.1011  2.1013  2.1750  2.1751
  2.2180  2.2182  2.2653  2.2654  2.3078  2.3079  2.3566  2.3570  2.3935  2.3935
  2.4159  2.4160  2.4804  2.4805  2.5059  2.5059  2.6247  2.6248  2.6784  2.6785
  2.6920  2.6921  2.7483  2.7485  2.7821  2.7821  2.8549  2.8554  2.8922  2.8925
  2.9147  2.9149  2.9329  2.9333  2.9596  2.9598  3.0159  3.0168  3.0817  3.0820
  3.1299  3.1304  3.2124  3.2126  3.2198  3.2204  3.2707  3.2709  3.3125  3.3138
  3.3246  3.3247  3.4039  3.4042  3.4556  3.4561  3.4977  3.4981  3.5499  3.5502
  3.5859  3.5866  3.6153  3.6157  3.6574  3.6576  3.7055  3.7062  3.7431  3.7434
  3.8030  3.8033  3.8570  3.8577  3.8805  3.8806  3.9185  3.9188  3.9600  3.9602
  3.9928  3.9930  4.0431  4.0442  4.0841  4.0843  4.1426  4.1429  4.2010  4.2013
  4.2282  4.2285  4.2528  4.2530  4.2929  4.2931  4.3277  4.3284  4.3461  4.3466
  4.4339  4.4340  4.4682  4.4687  4.5149  4.5151  4.5536  4.5538  4.5784  4.5788
  4.6195  4.6201  4.6451  4.6455  4.7055  4.7061  4.7883  4.7886  4.7987  4.7989
  4.8538  4.8548  4.8858  4.8861  4.9152  4.9156  4.9679  4.9684  5.0323  5.0326
  5.0729  5.0733  5.1051  5.1054  5.1292  5.1299  5.2208  5.2213  5.2635  5.2641
  5.3305  5.3307  5.3820  5.3831  5.4084  5.4088  5.4853  5.4864  5.5134  5.5138
  5.5458  5.5468  5.6318  5.6325  5.6624  5.6629  5.7373  5.7375  5.7954  5.7955
  5.8600  5.8601  5.8718  5.8719  5.9254  5.9255  5.9586  5.9591  6.0059  6.0063
  6.0797  6.0800  6.1198  6.1200  6.1414  6.1417  6.2017  6.2019  6.2653  6.2658
  6.3070  6.3073  6.3450  6.3453  6.3686  6.3693  6.4372  6.4377  6.4973  6.4975
  6.5610  6.5615  6.5963  6.5966  6.6521  6.6522  6.6934  6.6937  6.7241  6.7244
  6.7877  6.7882  6.8095  6.8098  6.8575  6.8580  6.9148  6.9150  6.9308  6.9317
  6.9937  6.9938  7.0377  7.0381  7.0837  7.0838  7.1371  7.1373  7.1809  7.1812
  7.2547  7.2550  7.3084  7.3092  7.3712  7.3714  7.4369  7.4372  7.4796  7.4804
  7.5107  7.5110  7.5697  7.5704  7.6661  7.6670  7.7382  7.7384  7.7862  7.7864
  7.8613  7.8616  7.9006  7.9011  8.0246  8.0246  8.1211  8.1213  8.2643  8.2652
  8.3314  8.3319  8.3990  8.3998  8.4942  8.4950  8.5394  8.5396  8.8671  8.8673
  8.9153  8.9155
   0.00000   0.14130   0.53944
 -1.5706 -1.5706 -1.5380 -1.5380 -1.5310 -1.5310 -1.5290 -1.5290 -1.1616 -1.1616
 -1.1607 -1.1607 -1.1528 -1.1528 -1.1479 -1.1479 -1.1449 -1.1449 -1.1435 -1.1435
 -1.1417 -1.1417 -1.1276 -1.1276 -1.1071 -1.1071 -1.1035 -1.1035 -0.6213 -0.6213
 -0.5178 -0.5178 -0.4360 -0.4359 -0.4186 -0.4186 -0.3679 -0.3679 -0.3423 -0.3423
 -0.3067 -0.3066 -0.2849 -0.2849 -0.2561 -0.2561 -0.2371 -0.2371 -0.2228 -0.2228
 -0.2170 -0.2170  0.5371  0.5371  0.6608  0.6608  0.6964  0.6964  0.7642  0.7642
  0.8724  0.8724  0.9081  0.9081  0.9571  0.9571  1.0100  1.0100  1.0291  1.0291
  1.1380  1.1380  1.1899  1.1900  1.2273  1.2274  1.2673  1.2675  1.3300  1.3301
  1.3513  1.3514  1.4082  1.4083  1.4921  1.4921  1.5406  1.5407  1.5846  1.5847
  1.7130  1.7131  1.7593  1.7594  1.8173  1.8175  1.8361  1.8362  1.9218  1.9219
  1.9549  1.9549  1.9964  1.9965  2.0601  2.0603  2.0984  2.0986  2.1785  2.1787
  2.2162  2.2163  2.2586  2.2587  2.3091  2.3092  2.3553  2.3557  2.3805  2.3806
  2.4098  2.4100  2.4849  2.4850  2.5069  2.5069  2.6337  2.6339  2.6818  2.6819
  2.6956  2.6958  2.7469  2.7471  2.7822  2.7822  2.8575  2.8581  2.8937  2.8941
  2.9143  2.9146  2.9319  2.9322  2.9608  2.9611  3.0091  3.0101  3.0726  3.0729
  3.1342  3.1346  3.2135  3.2136  3.2309  3.2317  3.2679  3.2681  3.3062  3.3074
  3.3218  3.3219  3.4083  3.4087  3.4594  3.4599  3.5057  3.5061  3.5538  3.5541
  3.5846  3.5853  3.6145  3.6149  3.6591  3.6593  3.7087  3.7096  3.7416  3.7420
  3.8060  3.8063  3.8631  3.8636  3.8800  3.8802  3.9194  3.9197  3.9630  3.9634
  3.9994  3.9998  4.0383  4.0392  4.0825  4.0825  4.1380  4.1383  4.2001  4.2003
  4.2223  4.2225  4.2465  4.2467  4.2918  4.2920  4.3220  4.3227  4.3380  4.3385
  4.4331  4.4332  4.4692  4.4698  4.5092  4.5094  4.5544  4.5545  4.5732  4.5736
  4.6202  4.6207  4.6403  4.6407  4.7116  4.7121  4.7919  4.7922  4.8003  4.8007
  4.8525  4.8534  4.8832  4.8834  4.9148  4.9152  4.9664  4.9669  5.0327  5.0331
  5.0720  5.0724  5.1112  5.1115  5.1331  5.1339  5.2215  5.2221  5.2638  5.2643
  5.3278  5.3279  5.3818  5.3829  5.4094  5.4095  5.4857  5.4867  5.5156  5.5161
  5.5464  5.5473  5.6307  5.6311  5.6627  5.6633  5.7387  5.7387  5.7995  5.7996
  5.8557  5.8559  5.8693  5.8694  5.9216  5.9217  5.9642  5.9647  6.0110  6.0114
  6.0797  6.0801  6.1271  6.1272  6.1439  6.1440  6.2003  6.2005  6.2654  6.2658
  6.3050  6.3054  6.3501  6.3505  6.3671  6.3678  6.4338  6.4343  6.4927  6.4929
  6.5553  6.5558  6.5926  6.5929  6.6511  6.6514  6.6982  6.6984  6.7206  6.7210
  6.7901  6.7906  6.8163  6.8167  6.8600  6.8605  6.9115  6.9116  6.9272  6.9281
  6.9878  6.9879  7.0297  7.0301  7.0851  7.0851  7.1395  7.1398  7.1795  7.1798
  7.2552  7.2556  7.3109  7.3118  7.3720  7.3723  7.4393  7.4396  7.4804  7.4812
  7.5076  7.5079  7.5690  7.5697  7.6709  7.6717  7.7412  7.7413  7.7833  7.7835
  7.8581  7.8584  7.9090  7.9095  8.0275  8.0275  8.1246  8.1249  8.2732  8.2741
  8.3294  8.3299  8.4001  8.4008  8.4858  8.4867  8.5379  8.5381  8.8679  8.8681
  8.9189  8.9192
   0.00000   0.12363   0.53944
 -1.5708 -1.5708 -1.5375 -1.5375 -1.5310 -1.5310 -1.5293 -1.5293 -1.1616 -1.1616
 -1.1608 -1.1608 -1.1527 -1.1527 -1.1479 -1.1479 -1.1451 -1.1451 -1.1436 -1.1436
 -1.1417 -1.1417 -1.1274 -1.1274 -1.1072 -1.1072 -1.1035 -1.1035 -0.6219 -0.6219
 -0.5184 -0.5184 -0.4362 -0.4362 -0.4174 -0.4174 -0.3673 -0.3673 -0.3436 -0.3436
 -0.3063 -0.3062 -0.2850 -0.2850 -0.2551 -0.2551 -0.2376 -0.2376 -0.2221 -0.2221
 -0.2164 -0.2163  0.5353  0.5353  0.6580  0.6580  0.6993  0.6993  0.7590  0.7590
  0.8781  0.8781  0.9083  0.9083  0.9570  0.9570  1.0100  1.0100  1.0311  1.0311
  1.1410  1.1411  1.1875  1.1876  1.2246  1.2247  1.2676  1.2677  1.3296  1.3296
  1.3514  1.3515  1.4024  1.4025  1.4963  1.4963  1.5390  1.5392  1.5842  1.5843
  1.7188  1.7189  1.7614  1.7615  1.8164  1.8165  1.8411  1.8412  1.9198  1.9199
  1.9522  1.9522  2.0002  2.0004  2.0597  2.0599  2.0955  2.0957  2.1824  2.1826
  2.2149  2.2150  2.2523  2.2523  2.3106  2.3107  2.3542  2.3546  2.3676  2.3677
  2.4035  2.4037  2.4889  2.4890  2.5079  2.5079  2.6414  2.6416  2.6840  2.6841
  2.7023  2.7025  2.7456  2.7458  2.7828  2.7829  2.8604  2.8610  2.8951  2.8955
  2.9131  2.9135  2.9306  2.9309  2.9618  2.9620  3.0023  3.0033  3.0627  3.0630
  3.1373  3.1378  3.2140  3.2141  3.2433  3.2441  3.2655  3.2658  3.3009  3.3020
  3.3187  3.3189  3.4142  3.4146  3.4632  3.4637  3.5135  3.5139  3.5574  3.5576
  3.5817  3.5823  3.6146  3.6149  3.6606  3.6610  3.7097  3.7106  3.7409  3.7413
  3.8086  3.8089  3.8666  3.8668  3.8813  3.8817  3.9204  3.9207  3.9663  3.9668
  4.0034  4.0040  4.0382  4.0389  4.0821  4.0822  4.1331  4.1333  4.1951  4.1954
  4.2202  4.2204  4.2406  4.2408  4.2900  4.2903  4.3158  4.3164  4.3321  4.3325
  4.4315  4.4315  4.4700  4.4706  4.5037  4.5039  4.5546  4.5547  4.5668  4.5672
  4.6204  4.6206  4.6374  4.6376  4.7192  4.7197  4.7923  4.7925  4.8058  4.8062
  4.8510  4.8519  4.8788  4.8791  4.9137  4.9141  4.9660  4.9666  5.0319  5.0324
  5.0716  5.0719  5.1163  5.1165  5.1392  5.1400  5.2217  5.2224  5.2645  5.2649
  5.3243  5.3245  5.3781  5.3791  5.4136  5.4140  5.4854  5.4864  5.5175  5.5180
  5.5478  5.5486  5.6300  5.6303  5.6634  5.6642  5.7398  5.7399  5.8035  5.8036
  5.8500  5.8501  5.8669  5.8669  5.9163  5.9164  5.9704  5.9710  6.0163  6.0167
  6.0809  6.0812  6.1288  6.1290  6.1508  6.1510  6.2002  6.2004  6.2633  6.2635
  6.3035  6.3039  6.3574  6.3578  6.3664  6.3671  6.4301  6.4307  6.4879  6.4880
  6.5489  6.5494  6.5888  6.5891  6.6489  6.6492  6.7013  6.7016  6.7195  6.7199
  6.7910  6.7914  6.8253  6.8257  6.8634  6.8639  6.9078  6.9078  6.9242  6.9251
  6.9814  6.9816  7.0214  7.0218  7.0864  7.0865  7.1421  7.1423  7.1787  7.1789
  7.2543  7.2547  7.3141  7.3150  7.3726  7.3728  7.4416  7.4419  7.4811  7.4819
  7.5038  7.5041  7.5686  7.5693  7.6765  7.6773  7.7446  7.7447  7.7796  7.7798
  7.8550  7.8553  7.9169  7.9173  8.0296  8.0297  8.1289  8.1293  8.2816  8.2826
  8.3266  8.3271  8.4016  8.4024  8.4776  8.4786  8.5365  8.5366  8.8686  8.8687
  8.9223  8.9225
   0.00000   0.10597   0.53944
 -1.5709 -1.5709 -1.5371 -1.5371 -1.5311 -1.5310 -1.5295 -1.5295 -1.1615 -1.1615
 -1.1608 -1.1608 -1.1526 -1.1526 -1.1479 -1.1479 -1.1452 -1.1452 -1.1436 -1.1436
 -1.1417 -1.1417 -1.1272 -1.1272 -1.1073 -1.1073 -1.1036 -1.1036 -0.6225 -0.6225
 -0.5191 -0.5190 -0.4365 -0.4364 -0.4162 -0.4162 -0.3664 -0.3664 -0.3452 -0.3452
 -0.3058 -0.3058 -0.2850 -0.2850 -0.2541 -0.2541 -0.2381 -0.2380 -0.2214 -0.2214
 -0.2158 -0.2157  0.5337  0.5337  0.6554  0.6554  0.7024  0.7024  0.7539  0.7539
  0.8834  0.8834  0.9086  0.9086  0.9565  0.9565  1.0094  1.0094  1.0335  1.0336
  1.1443  1.1443  1.1850  1.1850  1.2221  1.2222  1.2680  1.2681  1.3288  1.3289
  1.3522  1.3523  1.3968  1.3969  1.5002  1.5002  1.5373  1.5374  1.5840  1.5841
  1.7246  1.7246  1.7632  1.7632  1.8149  1.8150  1.8459  1.8460  1.9180  1.9182
  1.9498  1.9498  2.0043  2.0045  2.0597  2.0599  2.0923  2.0925  2.1863  2.1865
  2.2142  2.2143  2.2466  2.2467  2.3123  2.3124  2.3519  2.3522  2.3568  2.3569
  2.3971  2.3973  2.4925  2.4925  2.5087  2.5088  2.6473  2.6475  2.6857  2.6858
  2.7119  2.7121  2.7447  2.7449  2.7847  2.7847  2.8635  2.8642  2.8963  2.8968
  2.9110  2.9114  2.9294  2.9297  2.9624  2.9626  2.9963  2.9973  3.0525  3.0528
  3.1396  3.1401  3.2143  3.2145  3.2411  3.2416  3.2643  3.2646  3.2655  3.2659
  3.3155  3.3157  3.4210  3.4214  3.4669  3.4673  3.5203  3.5208  3.5611  3.5612
  3.5782  3.5788  3.6149  3.6151  3.6621  3.6625  3.7084  3.7092  3.7404  3.7408
  3.8111  3.8114  3.8680  3.8681  3.8840  3.8845  3.9215  3.9219  3.9693  3.9700
  4.0040  4.0046  4.0426  4.0432  4.0835  4.0838  4.1279  4.1281  4.1870  4.1874
  4.2212  4.2215  4.2355  4.2356  4.2870  4.2873  4.3096  4.3101  4.3280  4.3284
  4.4292  4.4292  4.4699  4.4706  4.4990  4.4993  4.5533  4.5535  4.5609  4.5612
  4.6175  4.6176  4.6390  4.6394  4.7275  4.7280  4.7916  4.7918  4.8124  4.8129
  4.8493  4.8500  4.8733  4.8735  4.9117  4.9121  4.9668  4.9674  5.0302  5.0307
  5.0717  5.0720  5.1209  5.1211  5.1465  5.1473  5.2214  5.2221  5.2660  5.2663
  5.3203  5.3204  5.3724  5.3734  5.4199  5.4205  5.4847  5.4857  5.5180  5.5185
  5.5502  5.5510  5.6304  5.6306  5.6642  5.6650  5.7407  5.7408  5.8076  5.8077
  5.8434  5.8435  5.8644  5.8646  5.9101  5.9103  5.9767  5.9772  6.0207  6.0211
  6.0838  6.0842  6.1277  6.1279  6.1586  6.1589  6.2016  6.2018  6.2589  6.2590
  6.3034  6.3038  6.3647  6.3651  6.3673  6.3677  6.4266  6.4272  6.4829  6.4831
  6.5423  6.5428  6.5847  6.5849  6.6457  6.6461  6.7016  6.7021  6.7217  6.7220
  6.7912  6.7916  6.8348  6.8352  6.8673  6.8679  6.9043  6.9043  6.9220  6.9228
  6.9749  6.9751  7.0129  7.0133  7.0878  7.0879  7.1446  7.1448  7.1787  7.1788
  7.2521  7.2525  7.3179  7.3187  7.3727  7.3731  7.4437  7.4441  7.4816  7.4823
  7.4999  7.5001  7.5686  7.5693  7.6829  7.6836  7.7484  7.7484  7.7753  7.7754
  7.8519  7.8522  7.9242  7.9245  8.0308  8.0310  8.1339  8.1342  8.2896  8.2906
  8.3232  8.3237  8.4034  8.4042  8.4700  8.4710  8.5350  8.5351  8.8692  8.8693
  8.9253  8.9256
   0.00000   0.08831   0.53944
 -1.5711 -1.5711 -1.5367 -1.5367 -1.5311 -1.5311 -1.5298 -1.5298 -1.1615 -1.1615
 -1.1609 -1.1609 -1.1526 -1.1526 -1.1480 -1.1480 -1.1453 -1.1453 -1.1436 -1.1436
 -1.1417 -1.1417 -1.1270 -1.1270 -1.1074 -1.1074 -1.1036 -1.1036 -0.6230 -0.6230
 -0.5196 -0.5196 -0.4367 -0.4367 -0.4151 -0.4150 -0.3655 -0.3655 -0.3470 -0.3470
 -0.3055 -0.3054 -0.2849 -0.2849 -0.2533 -0.2533 -0.2386 -0.2385 -0.2208 -0.2207
 -0.2153 -0.2153  0.5322  0.5323  0.6531  0.6532  0.7057  0.7057  0.7489  0.7489
  0.8881  0.8881  0.9092  0.9092  0.9555  0.9555  1.0085  1.0085  1.0360  1.0360
  1.1476  1.1477  1.1824  1.1824  1.2198  1.2199  1.2684  1.2685  1.3279  1.3279
  1.3537  1.3538  1.3914  1.3915  1.5039  1.5039  1.5353  1.5354  1.5839  1.5840
  1.7302  1.7302  1.7645  1.7645  1.8130  1.8132  1.8503  1.8504  1.9163  1.9165
  1.9478  1.9479  2.0081  2.0083  2.0601  2.0602  2.0890  2.0892  2.1899  2.1900
  2.2140  2.2141  2.2421  2.2422  2.3139  2.3140  2.3416  2.3416  2.3546  2.3550
  2.3907  2.3909  2.4956  2.4956  2.5092  2.5093  2.6511  2.6513  2.6868  2.6869
  2.7220  2.7222  2.7442  2.7444  2.7871  2.7872  2.8668  2.8675  2.8967  2.8973
  2.9073  2.9077  2.9284  2.9287  2.9617  2.9619  2.9917  2.9927  3.0422  3.0424
  3.1411  3.1417  3.2143  3.2145  3.2446  3.2450  3.2649  3.2652  3.2708  3.2714
  3.3123  3.3125  3.4279  3.4283  3.4704  3.4708  3.5254  3.5259  3.5647  3.5648
  3.5753  3.5759  3.6150  3.6151  3.6634  3.6639  3.7060  3.7066  3.7393  3.7396
  3.8137  3.8140  3.8686  3.8688  3.8868  3.8875  3.9226  3.9231  3.9717  3.9726
  4.0037  4.0042  4.0482  4.0488  4.0875  4.0879  4.1229  4.1230  4.1778  4.1782
  4.2233  4.2235  4.2317  4.2318  4.2824  4.2829  4.3045  4.3049  4.3252  4.3256
  4.4263  4.4264  4.4686  4.4694  4.4954  4.4958  4.5497  4.5501  4.5573  4.5575
  4.6128  4.6130  4.6440  4.6446  4.7361  4.7367  4.7911  4.7912  4.8185  4.8191
  4.8468  4.8471  4.8677  4.8679  4.9091  4.9095  4.9684  4.9691  5.0280  5.0285
  5.0721  5.0723  5.1252  5.1255  5.1541  5.1550  5.2205  5.2213  5.2678  5.2680
  5.3163  5.3164  5.3659  5.3669  5.4270  5.4277  5.4836  5.4846  5.5167  5.5172
  5.5536  5.5543  5.6320  5.6322  5.6647  5.6656  5.7413  5.7413  5.8120  5.8121
  5.8366  5.8367  5.8623  5.8625  5.9035  5.9037  5.9826  5.9832  6.0235  6.0240
  6.0888  6.0891  6.1260  6.1262  6.1650  6.1654  6.2044  6.2047  6.2532  6.2533
  6.3044  6.3048  6.3658  6.3664  6.3745  6.3749  6.4239  6.4246  6.4781  6.4783
  6.5358  6.5362  6.5800  6.5803  6.6423  6.6427  6.7002  6.7007  6.7260  6.7264
  6.7910  6.7914  6.8437  6.8441  6.8714  6.8721  6.9016  6.9017  6.9207  6.9214
  6.9684  6.9686  7.0041  7.0045  7.0891  7.0892  7.1466  7.1467  7.1796  7.1797
  7.2488  7.2492  7.3221  7.3230  7.3724  7.3728  7.4456  7.4460  7.4815  7.4820
  7.4963  7.4966  7.5688  7.5694  7.6896  7.6902  7.7523  7.7523  7.7705  7.7706
  7.8488  7.8492  7.9309  7.9312  8.0310  8.0312  8.1392  8.1396  8.2970  8.2981
  8.3195  8.3200  8.4050  8.4057  8.4631  8.4641  8.5336  8.5338  8.8696  8.8698
  8.9279  8.9282
   0.00000   0.07065   0.53944
 -1.5712 -1.5712 -1.5364 -1.5363 -1.5311 -1.5311 -1.5300 -1.5300 -1.1614 -1.1614
 -1.1609 -1.1609 -1.1525 -1.1525 -1.1480 -1.1480 -1.1454 -1.1454 -1.1436 -1.1436
 -1.1417 -1.1417 -1.1269 -1.1269 -1.1074 -1.1074 -1.1036 -1.1036 -0.6234 -0.6234
 -0.5201 -0.5200 -0.4369 -0.4369 -0.4141 -0.4141 -0.3644 -0.3644 -0.3489 -0.3489
 -0.3051 -0.3051 -0.2847 -0.2847 -0.2527 -0.2526 -0.2390 -0.2390 -0.2202 -0.2202
 -0.2149 -0.2149  0.5311  0.5311  0.6512  0.6513  0.7091  0.7091  0.7441  0.7442
  0.8920  0.8921  0.9100  0.9100  0.9542  0.9542  1.0076  1.0076  1.0382  1.0383
  1.1511  1.1511  1.1796  1.1797  1.2178  1.2179  1.2689  1.2690  1.3268  1.3269
  1.3557  1.3558  1.3862  1.3864  1.5073  1.5073  1.5331  1.5332  1.5839  1.5839
  1.7355  1.7355  1.7653  1.7653  1.8110  1.8112  1.8543  1.8543  1.9148  1.9149
  1.9462  1.9463  2.0114  2.0117  2.0611  2.0612  2.0856  2.0858  2.1927  2.1929
  2.2136  2.2137  2.2398  2.2399  2.3151  2.3152  2.3304  2.3304  2.3549  2.3552
  2.3846  2.3848  2.4983  2.4984  2.5094  2.5094  2.6535  2.6537  2.6878  2.6879
  2.7305  2.7307  2.7452  2.7454  2.7918  2.7918  2.8702  2.8709  2.8963  2.8970
  2.9019  2.9024  2.9278  2.9282  2.9594  2.9596  2.9895  2.9905  3.0323  3.0326
  3.1421  3.1426  3.2145  3.2147  3.2470  3.2475  3.2679  3.2683  3.2737  3.2745
  3.3090  3.3092  3.4346  3.4350  3.4736  3.4739  3.5283  3.5289  3.5669  3.5673
  3.5753  3.5757  3.6144  3.6145  3.6644  3.6651  3.7034  3.7040  3.7370  3.7374
  3.8164  3.8167  3.8694  3.8697  3.8890  3.8896  3.9236  3.9241  3.9733  3.9743
  4.0043  4.0046  4.0527  4.0533  4.0935  4.0940  4.1184  4.1187  4.1684  4.1688
  4.2245  4.2248  4.2301  4.2303  4.2768  4.2773  4.3009  4.3012  4.3231  4.3235
  4.4231  4.4232  4.4664  4.4673  4.4927  4.4931  4.5456  4.5461  4.5550  4.5553
  4.6082  4.6084  4.6503  4.6508  4.7447  4.7453  4.7909  4.7910  4.8226  4.8232
  4.8432  4.8436  4.8634  4.8641  4.9060  4.9064  4.9705  4.9713  5.0254  5.0259
  5.0726  5.0728  5.1294  5.1297  5.1615  5.1624  5.2193  5.2202  5.2691  5.2693
  5.3132  5.3134  5.3591  5.3601  5.4343  5.4351  5.4823  5.4832  5.5140  5.5146
  5.5573  5.5581  5.6347  5.6350  5.6648  5.6656  5.7414  5.7415  5.8162  5.8164
  5.8304  5.8305  5.8607  5.8609  5.8965  5.8968  5.9881  5.9887  6.0245  6.0249
  6.0951  6.0954  6.1247  6.1248  6.1697  6.1701  6.2074  6.2077  6.2476  6.2479
  6.3057  6.3062  6.3661  6.3666  6.3812  6.3817  6.4236  6.4242  6.4735  6.4737
  6.5296  6.5300  6.5748  6.5751  6.6391  6.6396  6.6982  6.6988  6.7310  6.7313
  6.7905  6.7909  6.8512  6.8515  6.8754  6.8763  6.9002  6.9004  6.9207  6.9213
  6.9623  6.9625  6.9951  6.9955  7.0903  7.0904  7.1480  7.1481  7.1815  7.1816
  7.2447  7.2451  7.3265  7.3274  7.3716  7.3721  7.4473  7.4477  7.4806  7.4808
  7.4935  7.4942  7.5691  7.5698  7.6965  7.6970  7.7561  7.7561  7.7654  7.7655
  7.8458  7.8462  7.9369  7.9371  8.0304  8.0307  8.1446  8.1450  8.3036  8.3045
  8.3161  8.3166  8.4060  8.4066  8.4573  8.4585  8.5324  8.5325  8.8700  8.8702
  8.9301  8.9304
   0.00000   0.05299   0.53944
 -1.5713 -1.5712 -1.5361 -1.5360 -1.5311 -1.5311 -1.5302 -1.5302 -1.1614 -1.1614
 -1.1610 -1.1610 -1.1524 -1.1524 -1.1480 -1.1480 -1.1454 -1.1454 -1.1436 -1.1436
 -1.1417 -1.1417 -1.1268 -1.1268 -1.1075 -1.1075 -1.1036 -1.1036 -0.6237 -0.6237
 -0.5204 -0.5204 -0.4371 -0.4371 -0.4133 -0.4133 -0.3632 -0.3632 -0.3508 -0.3508
 -0.3049 -0.3048 -0.2846 -0.2845 -0.2521 -0.2521 -0.2395 -0.2394 -0.2198 -0.2197
 -0.2146 -0.2145  0.5301  0.5301  0.6497  0.6498  0.7127  0.7127  0.7396  0.7396
  0.8950  0.8950  0.9112  0.9112  0.9528  0.9528  1.0069  1.0069  1.0401  1.0401
  1.1545  1.1545  1.1768  1.1768  1.2162  1.2163  1.2693  1.2694  1.3259  1.3259
  1.3582  1.3584  1.3814  1.3815  1.5104  1.5105  1.5309  1.5310  1.5839  1.5840
  1.7403  1.7404  1.7655  1.7656  1.8091  1.8092  1.8575  1.8576  1.9135  1.9137
  1.9450  1.9450  2.0141  2.0144  2.0626  2.0627  2.0823  2.0824  2.1948  2.1950
  2.2125  2.2126  2.2403  2.2404  2.3138  2.3140  2.3223  2.3224  2.3559  2.3563
  2.3788  2.3790  2.5008  2.5009  2.5092  2.5092  2.6549  2.6551  2.6886  2.6887
  2.7348  2.7350  2.7484  2.7487  2.7993  2.7994  2.8731  2.8738  2.8932  2.8937
  2.8970  2.8977  2.9277  2.9281  2.9562  2.9564  2.9898  2.9907  3.0233  3.0235
  3.1426  3.1432  3.2148  3.2150  3.2480  3.2485  3.2728  3.2732  3.2751  3.2760
  3.3056  3.3059  3.4406  3.4410  3.4761  3.4764  3.5292  3.5300  3.5667  3.5672
  3.5793  3.5796  3.6130  3.6130  3.6651  3.6659  3.7016  3.7020  3.7336  3.7341
  3.8190  3.8193  3.8706  3.8711  3.8901  3.8907  3.9242  3.9248  3.9743  3.9754
  4.0058  4.0060  4.0560  4.0565  4.0991  4.0995  4.1166  4.1167  4.1594  4.1598
  4.2243  4.2246  4.2309  4.2312  4.2711  4.2717  4.2983  4.2987  4.3216  4.3220
  4.4199  4.4200  4.4639  4.4648  4.4906  4.4910  4.5427  4.5433  4.5530  4.5533
  4.6044  4.6046  4.6563  4.6569  4.7530  4.7538  4.7911  4.7913  4.8218  4.8223
  4.8410  4.8419  4.8612  4.8622  4.9028  4.9032  4.9728  4.9736  5.0230  5.0235
  5.0731  5.0733  5.1331  5.1335  5.1679  5.1690  5.2184  5.2193  5.2689  5.2690
  5.3123  5.3127  5.3523  5.3533  5.4414  5.4423  5.4808  5.4816  5.5106  5.5113
  5.5607  5.5615  5.6381  5.6384  5.6644  5.6653  5.7413  5.7414  5.8187  5.8189
  5.8265  5.8267  5.8601  5.8604  5.8894  5.8897  5.9930  5.9937  6.0239  6.0244
  6.1013  6.1016  6.1242  6.1244  6.1733  6.1739  6.2082  6.2084  6.2444  6.2447
  6.3069  6.3075  6.3663  6.3667  6.3849  6.3855  6.4269  6.4275  6.4689  6.4691
  6.5241  6.5245  6.5695  6.5697  6.6367  6.6372  6.6964  6.6970  6.7358  6.7362
  6.7897  6.7901  6.8563  6.8565  6.8790  6.8800  6.9004  6.9006  6.9220  6.9224
  6.9573  6.9576  6.9860  6.9864  7.0914  7.0915  7.1488  7.1488  7.1841  7.1843
  7.2404  7.2408  7.3309  7.3317  7.3704  7.3709  7.4488  7.4492  7.4786  7.4788
  7.4920  7.4929  7.5696  7.5702  7.7032  7.7037  7.7584  7.7586  7.7613  7.7614
  7.8429  7.8433  7.9421  7.9423  8.0293  8.0296  8.1495  8.1499  8.3077  8.3083
  8.3144  8.3154  8.4062  8.4067  8.4530  8.4542  8.5313  8.5314  8.8704  8.8705
  8.9318  8.9321
   0.00000   0.03532   0.53944
 -1.5713 -1.5713 -1.5358 -1.5358 -1.5311 -1.5310 -1.5304 -1.5304 -1.1613 -1.1613
 -1.1610 -1.1610 -1.1524 -1.1524 -1.1480 -1.1480 -1.1455 -1.1455 -1.1436 -1.1436
 -1.1417 -1.1417 -1.1267 -1.1267 -1.1075 -1.1075 -1.1037 -1.1037 -0.6239 -0.6239
 -0.5207 -0.5207 -0.4373 -0.4373 -0.4127 -0.4127 -0.3619 -0.3619 -0.3526 -0.3526
 -0.3047 -0.3046 -0.2844 -0.2844 -0.2517 -0.2517 -0.2398 -0.2398 -0.2194 -0.2194
 -0.2144 -0.2143  0.5294  0.5294  0.6487  0.6487  0.7162  0.7162  0.7353  0.7353
  0.8970  0.8970  0.9125  0.9125  0.9514  0.9514  1.0064  1.0064  1.0414  1.0415
  1.1578  1.1579  1.1739  1.1739  1.2150  1.2151  1.2697  1.2698  1.3251  1.3251
  1.3611  1.3613  1.3768  1.3770  1.5131  1.5132  1.5289  1.5289  1.5839  1.5840
  1.7444  1.7444  1.7653  1.7654  1.8075  1.8077  1.8600  1.8601  1.9125  1.9127
  1.9441  1.9442  2.0159  2.0163  2.0647  2.0648  2.0790  2.0791  2.1964  2.1966
  2.2107  2.2108  2.2431  2.2432  2.3071  2.3072  2.3210  2.3211  2.3576  2.3580
  2.3734  2.3737  2.5030  2.5030  2.5086  2.5087  2.6556  2.6559  2.6892  2.6893
  2.7360  2.7362  2.7521  2.7523  2.8094  2.8095  2.8736  2.8742  2.8874  2.8881
  2.8946  2.8954  2.9278  2.9283  2.9530  2.9532  2.9919  2.9928  3.0153  3.0156
  3.1429  3.1435  3.2150  3.2152  3.2483  3.2488  3.2758  3.2767  3.2783  3.2787
  3.3022  3.3024  3.4455  3.4458  3.4779  3.4781  3.5291  3.5299  3.5660  3.5664
  3.5849  3.5850  3.6106  3.6108  3.6654  3.6663  3.7008  3.7012  3.7300  3.7306
  3.8210  3.8213  3.8724  3.8729  3.8902  3.8907  3.9245  3.9251  3.9752  3.9762
  4.0076  4.0076  4.0583  4.0588  4.1004  4.1005  4.1199  4.1201  4.1510  4.1514
  4.2243  4.2246  4.2320  4.2322  4.2665  4.2671  4.2965  4.2970  4.3205  4.3209
  4.4170  4.4171  4.4615  4.4625  4.4889  4.4894  4.5414  4.5419  4.5511  4.5514
  4.6016  4.6018  4.6614  4.6620  4.7609  4.7618  4.7920  4.7922  4.8154  4.8158
  4.8421  4.8431  4.8604  4.8617  4.8998  4.9003  4.9747  4.9756  5.0209  5.0214
  5.0735  5.0737  5.1362  5.1366  5.1729  5.1739  5.2182  5.2192  5.2670  5.2671
  5.3140  5.3145  5.3456  5.3467  5.4479  5.4487  5.4791  5.4800  5.5072  5.5082
  5.5633  5.5642  5.6415  5.6419  5.6637  5.6646  5.7410  5.7411  5.8171  5.8172
  5.8271  5.8275  5.8611  5.8614  5.8824  5.8827  5.9972  5.9979  6.0225  6.0230
  6.1057  6.1061  6.1251  6.1255  6.1770  6.1776  6.2051  6.2054  6.2443  6.2447
  6.3077  6.3083  6.3666  6.3668  6.3855  6.3863  6.4336  6.4342  6.4639  6.4642
  6.5196  6.5201  6.5646  6.5649  6.6350  6.6355  6.6950  6.6955  6.7398  6.7402
  6.7888  6.7891  6.8592  6.8594  6.8818  6.8829  6.9020  6.9022  6.9238  6.9241
  6.9545  6.9548  6.9771  6.9774  7.0922  7.0923  7.1491  7.1492  7.1870  7.1872
  7.2364  7.2368  7.3347  7.3355  7.3689  7.3695  7.4500  7.4505  7.4764  7.4767
  7.4914  7.4924  7.5699  7.5706  7.7093  7.7096  7.7545  7.7548  7.7632  7.7633
  7.8404  7.8409  7.9462  7.9463  8.0281  8.0283  8.1535  8.1540  8.3072  8.3076
  8.3168  8.3182  8.4056  8.4062  8.4501  8.4514  8.5305  8.5306  8.8706  8.8708
  8.9331  8.9334
   0.00000   0.01766   0.53944
 -1.5714 -1.5713 -1.5357 -1.5357 -1.5310 -1.5310 -1.5305 -1.5305 -1.1613 -1.1613
 -1.1611 -1.1611 -1.1524 -1.1524 -1.1480 -1.1480 -1.1455 -1.1455 -1.1436 -1.1436
 -1.1417 -1.1417 -1.1267 -1.1267 -1.1075 -1.1075 -1.1037 -1.1037 -0.6241 -0.6241
 -0.5208 -0.5208 -0.4374 -0.4374 -0.4123 -0.4123 -0.3607 -0.3607 -0.3542 -0.3541
 -0.3045 -0.3045 -0.2843 -0.2843 -0.2514 -0.2514 -0.2400 -0.2400 -0.2192 -0.2191
 -0.2142 -0.2142  0.5290  0.5290  0.6480  0.6480  0.7194  0.7195  0.7316  0.7317
  0.8980  0.8981  0.9135  0.9135  0.9504  0.9505  1.0060  1.0060  1.0423  1.0424
  1.1607  1.1608  1.1713  1.1713  1.2143  1.2144  1.2699  1.2700  1.3246  1.3246
  1.3643  1.3645  1.3726  1.3728  1.5151  1.5152  1.5272  1.5272  1.5840  1.5840
  1.7473  1.7473  1.7648  1.7649  1.8065  1.8066  1.8616  1.8616  1.9119  1.9121
  1.9436  1.9437  2.0170  2.0174  2.0669  2.0670  2.0761  2.0762  2.1974  2.1976
  2.2090  2.2091  2.2462  2.2463  2.3008  2.3009  2.3214  2.3215  2.3600  2.3603
  2.3689  2.3691  2.5049  2.5049  2.5078  2.5078  2.6560  2.6563  2.6896  2.6897
  2.7363  2.7365  2.7544  2.7546  2.8195  2.8197  2.8685  2.8691  2.8867  2.8875
  2.8921  2.8930  2.9280  2.9285  2.9508  2.9511  2.9950  2.9959  3.0088  3.0090
  3.1430  3.1436  3.2152  3.2154  3.2484  3.2489  3.2760  3.2770  3.2830  3.2835
  3.2990  3.2992  3.4487  3.4490  3.4789  3.4790  3.5286  3.5295  3.5656  3.5659
  3.5899  3.5900  3.6079  3.6081  3.6654  3.6664  3.7008  3.7013  3.7271  3.7278
  3.8222  3.8226  3.8742  3.8747  3.8895  3.8900  3.9246  3.9252  3.9758  3.9768
  4.0089  4.0089  4.0600  4.0604  4.0990  4.0991  4.1264  4.1267  4.1435  4.1438
  4.2248  4.2252  4.2322  4.2324  4.2635  4.2642  4.2953  4.2959  4.3198  4.3202
  4.4149  4.4150  4.4599  4.4609  4.4879  4.4883  4.5410  4.5416  4.5496  4.5500
  4.5999  4.6001  4.6647  4.6653  4.7672  4.7683  4.7938  4.7940  4.8075  4.8078
  4.8437  4.8447  4.8604  4.8618  4.8977  4.8982  4.9760  4.9770  5.0196  5.0201
  5.0738  5.0740  5.1382  5.1387  5.1759  5.1769  5.2184  5.2196  5.2647  5.2648
  5.3171  5.3178  5.3400  5.3412  5.4527  5.4534  5.4774  5.4785  5.5046  5.5059
  5.5649  5.5659  5.6440  5.6446  5.6630  5.6639  5.7407  5.7408  5.8148  5.8149
  5.8288  5.8293  5.8639  5.8642  5.8757  5.8761  6.0002  6.0009  6.0210  6.0215
  6.1078  6.1083  6.1268  6.1273  6.1811  6.1818  6.1999  6.2002  6.2458  6.2462
  6.3080  6.3087  6.3667  6.3670  6.3850  6.3859  6.4417  6.4423  6.4580  6.4584
  6.5168  6.5172  6.5612  6.5615  6.6340  6.6346  6.6941  6.6946  6.7426  6.7429
  6.7880  6.7883  6.8605  6.8607  6.8833  6.8845  6.9041  6.9043  6.9247  6.9250
  6.9552  6.9556  6.9688  6.9690  7.0927  7.0929  7.1493  7.1493  7.1893  7.1895
  7.2335  7.2339  7.3374  7.3382  7.3676  7.3682  7.4509  7.4514  7.4747  7.4750
  7.4911  7.4923  7.5702  7.5708  7.7138  7.7141  7.7507  7.7510  7.7651  7.7653
  7.8387  7.8393  7.9488  7.9489  8.0271  8.0274  8.1562  8.1566  8.3057  8.3061
  8.3196  8.3210  8.4049  8.4054  8.4485  8.4499  8.5300  8.5301  8.8707  8.8709
  8.9339  8.9341
   0.00000   0.00000   0.53944
 -1.5714 -1.5714 -1.5356 -1.5356 -1.5310 -1.5310 -1.5305 -1.5305 -1.1613 -1.1613
 -1.1611 -1.1611 -1.1524 -1.1524 -1.1480 -1.1480 -1.1455 -1.1455 -1.1436 -1.1436
 -1.1417 -1.1417 -1.1266 -1.1266 -1.1075 -1.1075 -1.1037 -1.1037 -0.6241 -0.6241
 -0.5209 -0.5209 -0.4374 -0.4374 -0.4122 -0.4122 -0.3601 -0.3601 -0.3548 -0.3548
 -0.3045 -0.3045 -0.2842 -0.2842 -0.2513 -0.2513 -0.2401 -0.2401 -0.2191 -0.2191
 -0.2142 -0.2142  0.5289  0.5289  0.6478  0.6478  0.7211  0.7211  0.7299  0.7299
  0.8984  0.8984  0.9139  0.9139  0.9501  0.9501  1.0059  1.0059  1.0426  1.0426
  1.1621  1.1622  1.1699  1.1700  1.2141  1.2142  1.2700  1.2701  1.3244  1.3244
  1.3667  1.3669  1.3699  1.3700  1.5160  1.5161  1.5265  1.5265  1.5840  1.5840
  1.7483  1.7484  1.7645  1.7647  1.8061  1.8062  1.8621  1.8621  1.9117  1.9119
  1.9435  1.9435  2.0174  2.0178  2.0681  2.0682  2.0747  2.0748  2.1979  2.1981
  2.2083  2.2084  2.2476  2.2477  2.2984  2.2985  2.3216  2.3217  2.3617  2.3622
  2.3664  2.3665  2.5062  2.5062  2.5068  2.5069  2.6561  2.6564  2.6898  2.6898
  2.7363  2.7365  2.7551  2.7553  2.8243  2.8246  2.8647  2.8653  2.8884  2.8894
  2.8900  2.8908  2.9281  2.9286  2.9501  2.9503  2.9972  2.9983  3.0055  3.0056
  3.1430  3.1436  3.2153  3.2155  3.2484  3.2489  3.2761  3.2770  3.2852  3.2858
  3.2973  3.2975  3.4498  3.4501  3.4792  3.4793  3.5283  3.5293  3.5654  3.5658
  3.5922  3.5923  3.6063  3.6066  3.6654  3.6664  3.7010  3.7014  3.7259  3.7267
  3.8227  3.8230  3.8750  3.8755  3.8891  3.8896  3.9247  3.9252  3.9761  3.9771
  4.0093  4.0093  4.0606  4.0610  4.0982  4.0983  4.1310  4.1315  4.1387  4.1390
  4.2251  4.2257  4.2321  4.2323  4.2625  4.2632  4.2950  4.2956  4.3196  4.3200
  4.4142  4.4143  4.4593  4.4604  4.4875  4.4880  4.5410  4.5416  4.5491  4.5494
  4.5994  4.5995  4.6658  4.6664  4.7698  4.7709  4.7960  4.7962  4.8027  4.8029
  4.8443  4.8453  4.8605  4.8620  4.8969  4.8974  4.9765  4.9775  5.0191  5.0196
  5.0739  5.0741  5.1389  5.1394  5.1769  5.1779  5.2187  5.2199  5.2636  5.2638
  5.3188  5.3196  5.3374  5.3387  5.4546  5.4552  5.4766  5.4779  5.5037  5.5050
  5.5655  5.5664  5.6450  5.6456  5.6627  5.6636  5.7406  5.7407  5.8140  5.8141
  5.8295  5.8299  5.8670  5.8672  5.8713  5.8719  6.0013  6.0021  6.0203  6.0208
  6.1083  6.1088  6.1276  6.1282  6.1836  6.1844  6.1966  6.1971  6.2465  6.2469
  6.3080  6.3088  6.3668  6.3670  6.3846  6.3856  6.4480  6.4485  6.4527  6.4533
  6.5158  6.5162  6.5600  6.5603  6.6337  6.6342  6.6937  6.6943  6.7435  6.7439
  6.7876  6.7880  6.8609  6.8610  6.8838  6.8850  6.9051  6.9054  6.9247  6.9251
  6.9578  6.9585  6.9635  6.9638  7.0929  7.0930  7.1493  7.1493  7.1902  7.1904
  7.2324  7.2328  7.3384  7.3392  7.3671  7.3677  7.4512  7.4517  7.4741  7.4744
  7.4911  7.4923  7.5703  7.5709  7.7156  7.7159  7.7491  7.7495  7.7658  7.7660
  7.8381  7.8387  7.9497  7.9498  8.0267  8.0270  8.1571  8.1575  8.3051  8.3056
  8.3206  8.3221  8.4046  8.4051  8.4480  8.4495  8.5298  8.5299  8.8708  8.8710
  8.9341  8.9344
    0


==> anc/lgoeps.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Thu Sep 15 16:07:21 2022"
@with string
@    string on
@    string loctype view
@    string 0.51213592233, 0.79854368932
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 1.000000
@    string def "quasiparticle gap"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 20, 10
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.616667, 1.144903, 0.850000
@    title "LiGaO\s2"
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle "QSGW\sladder\N+BSE "
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label ""
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 5
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel off
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.000000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 2
@    yaxis  tick minor ticks 1
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 2.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Cols 1:5"
@    s0 legend  "BSE E||a"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 1
@    s1 symbol pattern 1
@    s1 symbol fill color 1
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 3
@    s1 line linewidth 1.0
@    s1 line color 1
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 1
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Cols 1:3"
@    s1 legend  "IPA E||a"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 5
@    s2 line linewidth 1.5
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "Cols 1:9"
@    s2 legend  ""
@g1 on
@g1 hidden false
@g1 type XY
@g1 stacked false
@g1 bar hgap 0.000000
@g1 fixedpoint off
@g1 fixedpoint type 0
@g1 fixedpoint xy 0.000000, 0.000000
@g1 fixedpoint format general general
@g1 fixedpoint prec 6, 6
@with g1
@    world 0, 0, 20, 8
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.383333, 1.144903, 0.616667
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label ""
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 5
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel off
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "\f{Symbol}e\f{}\s2\N(\f{Symbol}w\f{})"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.000000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 2
@    yaxis  tick minor ticks 1
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type spec
@    yaxis  ticklabel stop 6.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.6
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 2
@    s0 symbol pattern 1
@    s0 symbol fill color 2
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 2.0
@    s0 line color 2
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 2
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Cols 1:9"
@    s0 legend  "BSE E||b"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 3
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Cols 1:7"
@    s1 legend  "IPA E||b"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 5
@    s2 line linewidth 1.5
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "copy of set G0.S2"
@    s2 legend  ""
@g2 on
@g2 hidden false
@g2 type XY
@g2 stacked false
@g2 bar hgap 0.000000
@g2 fixedpoint off
@g2 fixedpoint type 0
@g2 fixedpoint xy 0.000000, 0.000000
@g2 fixedpoint format general general
@g2 fixedpoint prec 6, 6
@with g2
@    world 0, 0, 20, 7
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.144903, 0.383333
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "Photon energy (eV)"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 5
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.000000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 1
@    yaxis  tick minor ticks 1
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type spec
@    yaxis  ticklabel stop 6.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.3
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 3
@    s0 symbol pattern 1
@    s0 symbol fill color 3
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 2.0
@    s0 line color 3
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 3
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Cols 1:13"
@    s0 legend  "BSE E||c"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 3
@    s1 symbol pattern 1
@    s1 symbol fill color 3
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 3
@    s1 line linewidth 1.0
@    s1 line color 3
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 3
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Cols 1:11"
@    s1 legend  "IPA E||c"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 5
@    s2 line linewidth 1.5
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "copy of set G0.S2"
@    s2 legend  ""
@target G0.S0
@type xy
0 0.10391893
0.0136058 0.10391956
0.0272116 0.10392144
0.0408174 0.10392459
0.0544232 0.103929
0.068029 0.10393467
0.0816348 0.10394159
0.0952406 0.10394978
0.1088464 0.10395923
0.1224522 0.10396994
0.136058 0.10398191
0.1496638 0.10399514
0.1632696 0.10400964
0.1768754 0.1040254
0.1904812 0.10404243
0.204087 0.10406073
0.2176928 0.10408029
0.2312986 0.10410112
0.2449044 0.10412322
0.2585102 0.1041466
0.272116 0.10417124
0.2857218 0.10419717
0.2993276 0.10422436
0.3129334 0.10425284
0.3265392 0.10428259
0.340145 0.10431363
0.3537508 0.10434595
0.3673566 0.10437955
0.3809624 0.10441445
0.3945682 0.10445063
0.408174 0.1044881
0.4217798 0.10452687
0.4353856 0.10456694
0.4489914 0.1046083
0.4625972 0.10465097
0.476203 0.10469494
0.4898088 0.10474022
0.5034146 0.10478681
0.5170204 0.10483471
0.5306262 0.10488392
0.544232 0.10493446
0.5578378 0.10498632
0.5714436 0.1050395
0.5850494 0.10509401
0.5986552 0.10514986
0.612261 0.10520704
0.6258668 0.10526556
0.6394726 0.10532542
0.6530784 0.10538663
0.6666842 0.1054492
0.68029 0.10551311
0.6938958 0.10557839
0.7075016 0.10564503
0.7211074 0.10571303
0.7347132 0.10578241
0.748319 0.10585317
0.7619248 0.1059253
0.7755306 0.10599882
0.7891364 0.10607373
0.8027422 0.10615004
0.816348 0.10622775
0.8299538 0.10630686
0.8435596 0.10638738
0.8571654 0.10646932
0.8707712 0.10655267
0.884377 0.10663746
0.8979828 0.10672368
0.9115886 0.10681133
0.9251944 0.10690043
0.9388002 0.10699097
0.952406 0.10708297
0.9660118 0.10717644
0.9796176 0.10727137
0.9932234 0.10736777
1.0068292 0.10746566
1.020435 0.10756503
1.0340408 0.10766589
1.0476466 0.10776826
1.0612524 0.10787213
1.0748582 0.10797752
1.088464 0.10808443
1.1020698 0.10819286
1.1156756 0.10830284
1.1292814 0.10841435
1.1428872 0.10852742
1.156493 0.10864205
1.1700988 0.10875824
1.1837046 0.10887601
1.1973104 0.10899536
1.2109162 0.1091163
1.224522 0.10923884
1.2381278 0.10936299
1.2517336 0.10948876
1.2653394 0.10961615
1.2789452 0.10974518
1.292551 0.10987585
1.3061568 0.11000817
1.3197626 0.11014216
1.3333684 0.11027781
1.3469742 0.11041515
1.36058 0.11055418
1.3741858 0.11069492
1.3877916 0.11083736
1.4013974 0.11098152
1.4150032 0.11112742
1.428609 0.11127506
1.4422148 0.11142446
1.4558206 0.11157561
1.4694264 0.11172855
1.4830322 0.11188327
1.496638 0.11203979
1.5102438 0.11219812
1.5238496 0.11235827
1.5374554 0.11252025
1.5510612 0.11268408
1.564667 0.11284977
1.5782728 0.11301733
1.5918786 0.11318678
1.6054844 0.11335812
1.6190902 0.11353136
1.632696 0.11370654
1.6463018 0.11388364
1.6599076 0.1140627
1.6735134 0.11424372
1.6871192 0.11442672
1.700725 0.11461172
1.7143308 0.11479871
1.7279366 0.11498773
1.7415424 0.11517879
1.7551482 0.1153719
1.768754 0.11556707
1.7823598 0.11576433
1.7959656 0.11596369
1.8095714 0.11616516
1.8231772 0.11636876
1.836783 0.11657451
1.8503888 0.11678242
1.8639946 0.11699251
1.8776004 0.11720481
1.8912062 0.11741932
1.904812 0.11763606
1.9184178 0.11785505
1.9320236 0.11807632
1.9456294 0.11829988
1.9592352 0.11852574
1.972841 0.11875393
1.9864468 0.11898447
2.0000526 0.11921738
2.0136584 0.11945267
2.0272642 0.11969037
2.04087 0.11993049
2.0544758 0.12017307
2.0680816 0.12041812
2.0816874 0.12066566
2.0952932 0.12091571
2.108899 0.1211683
2.1225048 0.12142345
2.1361106 0.12168118
2.1497164 0.12194152
2.1633222 0.12220448
2.176928 0.1224701
2.1905338 0.1227384
2.2041396 0.12300939
2.2177454 0.12328312
2.2313512 0.1235596
2.244957 0.12383886
2.2585628 0.12412093
2.2721686 0.12440582
2.2857744 0.12469358
2.2993802 0.12498423
2.312986 0.12527779
2.3265918 0.12557429
2.3401976 0.12587377
2.3538034 0.12617625
2.3674092 0.12648176
2.381015 0.12679034
2.3946208 0.12710201
2.4082266 0.1274168
2.4218324 0.12773475
2.4354382 0.12805589
2.449044 0.12838025
2.4626498 0.12870786
2.4762556 0.12903877
2.4898614 0.129373
2.5034672 0.12971059
2.517073 0.13005157
2.5306788 0.13039598
2.5442846 0.13074386
2.5578904 0.13109524
2.5714962 0.13145017
2.585102 0.13180867
2.5987078 0.1321708
2.6123136 0.13253659
2.6259194 0.13290607
2.6395252 0.1332793
2.653131 0.13365631
2.6667368 0.13403715
2.6803426 0.13442186
2.6939484 0.13481048
2.7075542 0.13520306
2.72116 0.13559965
2.7347658 0.13600028
2.7483716 0.13640501
2.7619774 0.13681389
2.7755832 0.13722696
2.789189 0.13764427
2.8027948 0.13806588
2.8164006 0.13849183
2.8300064 0.13892218
2.8436122 0.13935698
2.857218 0.13979628
2.8708238 0.14024015
2.8844296 0.14068863
2.8980354 0.14114178
2.9116412 0.14159966
2.925247 0.14206233
2.9388528 0.14252985
2.9524586 0.14300228
2.9660644 0.14347968
2.9796702 0.14396212
2.993276 0.14444966
3.0068818 0.14494236
3.0204876 0.1454403
3.0340934 0.14594354
3.0476992 0.14645215
3.061305 0.1469662
3.0749108 0.14748576
3.0885166 0.14801091
3.1021224 0.14854172
3.1157282 0.14907827
3.129334 0.14962063
3.1429398 0.15016889
3.1565456 0.15072312
3.1701514 0.1512834
3.1837572 0.15184983
3.197363 0.15242248
3.2109688 0.15300144
3.2245746 0.15358681
3.2381804 0.15417866
3.2517862 0.1547771
3.265392 0.15538221
3.2789978 0.15599409
3.2926036 0.15661285
3.3062094 0.15723857
3.3198152 0.15787137
3.333421 0.15851134
3.3470268 0.15915859
3.3606326 0.15981323
3.3742384 0.16047537
3.3878442 0.16114512
3.40145 0.16182259
3.4150558 0.16250791
3.4286616 0.16320119
3.4422674 0.16390255
3.4558732 0.16461212
3.469479 0.16533003
3.4830848 0.1660564
3.4966906 0.16679137
3.5102964 0.16753508
3.5239022 0.16828765
3.537508 0.16904924
3.5511138 0.16981999
3.5647196 0.17060004
3.5783254 0.17138955
3.5919312 0.17218866
3.605537 0.17299755
3.6191428 0.17381636
3.6327486 0.17464526
3.6463544 0.17548443
3.6599602 0.17633403
3.673566 0.17719424
3.6871718 0.17806523
3.7007776 0.1789472
3.7143834 0.17984034
3.7279892 0.18074482
3.741595 0.18166086
3.7552008 0.18258865
3.7688066 0.1835284
3.7824124 0.18448033
3.7960182 0.18544463
3.809624 0.18642155
3.8232298 0.18741131
3.8368356 0.18841413
3.8504414 0.18943026
3.8640472 0.19045994
3.877653 0.19150342
3.8912588 0.19256096
3.9048646 0.19363281
3.9184704 0.19471926
3.9320762 0.19582056
3.945682 0.19693701
3.9592878 0.1980689
3.9728936 0.19921652
3.9864994 0.20038018
4.0001052 0.20156019
4.013711 0.20275686
4.0273168 0.20397054
4.0409226 0.20520156
4.0545284 0.20645026
4.0681342 0.207717
4.08174 0.20900215
4.0953458 0.21030608
4.1089516 0.21162917
4.1225574 0.21297183
4.1361632 0.21433445
4.149769 0.21571747
4.1633748 0.2171213
4.1769806 0.21854639
4.1905864 0.21999319
4.2041922 0.22146217
4.217798 0.22295381
4.2314038 0.2244686
4.2450096 0.22600705
4.2586154 0.22756968
4.2722212 0.22915704
4.285827 0.23076967
4.2994328 0.23240814
4.3130386 0.23407305
4.3266444 0.23576499
4.3402502 0.23748459
4.353856 0.2392325
4.3674618 0.24100936
4.3810676 0.24281586
4.3946734 0.24465272
4.4082792 0.24652064
4.421885 0.24842037
4.4354908 0.2503527
4.4490966 0.2523184
4.4627024 0.25431831
4.4763082 0.25635327
4.489914 0.25842416
4.5035198 0.26053187
4.5171256 0.26267734
4.5307314 0.26486154
4.5443372 0.26708546
4.557943 0.26935013
4.5715488 0.27165661
4.5851546 0.274006
4.5987604 0.27639945
4.6123662 0.27883813
4.625972 0.28132325
4.6395778 0.28385609
4.6531836 0.28643795
4.6667894 0.28907018
4.6803952 0.29175418
4.694001 0.2944914
4.7076068 0.29728336
4.7212126 0.30013161
4.7348184 0.30303776
4.7484242 0.30600351
4.76203 0.30903059
4.7756358 0.31212081
4.7892416 0.31527605
4.8028474 0.31849826
4.8164532 0.32178947
4.830059 0.32515178
4.8436648 0.32858738
4.8572706 0.33209855
4.8708764 0.33568765
4.8844822 0.33935715
4.898088 0.34310962
4.9116938 0.34694772
4.9252996 0.35087424
4.9389054 0.35489207
4.9525112 0.35900424
4.966117 0.3632139
4.9797228 0.36752432
4.9933286 0.37193895
5.0069344 0.37646135
5.0205402 0.38109526
5.034146 0.38584459
5.0477518 0.39071342
5.0613576 0.395706
5.0749634 0.4008268
5.0885692 0.40608049
5.102175 0.41147195
5.1157808 0.41700628
5.1293866 0.42268885
5.1429924 0.42852528
5.1565982 0.43452144
5.170204 0.44068351
5.1838098 0.44701797
5.1974156 0.45353162
5.2110214 0.4602316
5.2246272 0.46712542
5.238233 0.47422098
5.2518388 0.48152657
5.2654446 0.48905093
5.2790504 0.49680326
5.2926562 0.50479324
5.306262 0.51303108
5.3198678 0.52152755
5.3334736 0.53029402
5.3470794 0.53934246
5.3606852 0.54868554
5.374291 0.55833664
5.3878968 0.56830989
5.4015026 0.57862028
5.4151084 0.58928362
5.4287142 0.6003167
5.44232 0.61173727
5.4559258 0.62356418
5.4695316 0.63581742
5.4831374 0.64851819
5.4967432 0.66168902
5.510349 0.67535384
5.5239548 0.68953812
5.5375606 0.70426891
5.5511664 0.71957506
5.5647722 0.73548724
5.578378 0.75203818
5.5919838 0.76926276
5.6055896 0.78719819
5.6191954 0.8058842
5.6328012 0.82536323
5.646407 0.84568061
5.6600128 0.86688483
5.6736186 0.88902773
5.6872244 0.91216482
5.7008302 0.9363555
5.714436 0.9616634
5.7280418 0.98815669
5.7416476 1.0159084
5.7552534 1.044997
5.7688592 1.0755062
5.782465 1.1075263
5.7960708 1.1411536
5.8096766 1.1764917
5.8232824 1.2136516
5.8368882 1.2527519
5.850494 1.29392
5.8640998 1.3372919
5.8777056 1.3830132
5.8913114 1.431239
5.9049172 1.4821348
5.918523 1.5358763
5.9321288 1.5926502
5.9457346 1.6526533
5.9593404 1.7160933
5.9729462 1.7831872
5.986552 1.8541614
6.0001578 1.9292493
6.0137636 2.0086898
6.0273694 2.0927242
6.0409752 2.1815921
6.054581 2.2755266
6.0681868 2.3747469
6.0817926 2.4794504
6.0953984 2.589802
6.1090042 2.7059207
6.12261 2.8278641
6.1362158 2.9556098
6.1498216 3.0890341
6.1634274 3.227887
6.1770332 3.3717661
6.190639 3.5200887
6.2042448 3.6720635
6.2178506 3.8266659
6.2314564 3.9826177
6.2450622 4.1383763
6.258668 4.2921378
6.2722738 4.4418573
6.2858796 4.5852915
6.2994854 4.720065
6.3130912 4.8437621
6.326697 4.9540389
6.3403028 5.0487511
6.3539086 5.1260852
6.3675144 5.1846808
6.3811202 5.2237302
6.394726 5.2430425
6.4083318 5.2430636
6.4219376 5.2248499
6.4355434 5.1899979
6.4491492 5.1405404
6.462755 5.07882
6.4763608 5.007355
6.4899666 4.9287103
6.5035724 4.845383
6.5171782 4.7597084
6.530784 4.6737914
6.5443898 4.5894588
6.5579956 4.508234
6.5716014 4.431327
6.5852072 4.3596368
6.598813 4.2937629
6.6124188 4.2340211
6.6260246 4.1804638
6.6396304 4.1329018
6.6532362 4.0909292
6.666842 4.0539502
6.6804478 4.0212105
6.6940536 3.9918341
6.7076594 3.9648642
6.7212652 3.939311
6.734871 3.9142025
6.7484768 3.8886368
6.7620826 3.861832
6.7756884 3.8331686
6.7892942 3.8022206
6.8029 3.7687715
6.8165058 3.7328135
6.8301116 3.6945299
6.8437174 3.6542633
6.8573232 3.6124742
6.870929 3.5696951
6.8845348 3.5264841
6.8981406 3.4833848
6.9117464 3.4408941
6.9253522 3.3994405
6.938958 3.3593734
6.9525638 3.3209624
6.9661696 3.2844047
6.9797754 3.249838
6.9933812 3.2173561
7.006987 3.1870249
7.0205928 3.1588957
7.0341986 3.1330144
7.0478044 3.1094258
7.0614102 3.0881742
7.075016 3.069299
7.0886218 3.0528296
7.1022276 3.0387779
7.1158334 3.0271333
7.1294392 3.0178581
7.143045 3.0108858
7.1566508 3.0061216
7.1702566 3.0034439
7.1838624 3.0027083
7.1974682 3.0037509
7.211074 3.006393
7.2246798 3.0104456
7.2382856 3.0157153
7.2518914 3.0220098
7.2654972 3.0291451
7.279103 3.0369532
7.2927088 3.0452903
7.3063146 3.054043
7.3199204 3.0631337
7.3335262 3.0725222
7.347132 3.0822032
7.3607378 3.0921994
7.3743436 3.1025513
7.3879494 3.1133034
7.4015552 3.1244895
7.415161 3.1361185
7.4287668 3.148163
7.4423726 3.1605511
7.4559784 3.1731644
7.4695842 3.185841
7.48319 3.1983846
7.4967958 3.2105795
7.5104016 3.2222086
7.5240074 3.2330741
7.5376132 3.2430184
7.551219 3.2519413
7.5648248 3.2598127
7.5784306 3.266679
7.5920364 3.2726608
7.6056422 3.2779442
7.619248 3.2827657
7.6328538 3.2873922
7.6464596 3.2920998
7.6600654 3.2971516
7.6736712 3.3027774
7.687277 3.3091569
7.7008828 3.3164058
7.7144886 3.3245669
7.7280944 3.3336058
7.7417002 3.3434106
7.755306 3.3537978
7.7689118 3.3645208
7.7825176 3.3752843
7.7961234 3.3857605
7.8097292 3.3956074
7.823335 3.404488
7.8369408 3.4120876
7.8505466 3.4181294
7.8641524 3.4223859
7.8777582 3.4246861
7.891364 3.4249196
7.9049698 3.4230359
7.9185756 3.4190419
7.9321814 3.4129968
7.9457872 3.4050063
7.959393 3.3952161
7.9729988 3.3838054
7.9866046 3.3709802
8.0002104 3.3569671
8.0138162 3.3420072
8.027422 3.3263507
8.0410278 3.3102519
8.0546336 3.2939644
8.0682394 3.2777378
8.0818452 3.2618132
8.095451 3.2464195
8.1090568 3.2317699
8.1226626 3.2180572
8.1362684 3.2054508
8.1498742 3.1940931
8.16348 3.1840975
8.1770858 3.1755472
8.1906916 3.1684952
8.2042974 3.1629649
8.2179032 3.1589515
8.231509 3.1564231
8.2451148 3.1553224
8.2587206 3.1555683
8.2723264 3.1570577
8.2859322 3.1596679
8.299538 3.1632601
8.3131438 3.1676835
8.3267496 3.1727802
8.3403554 3.1783902
8.3539612 3.184357
8.367567 3.1905317
8.3811728 3.1967766
8.3947786 3.2029678
8.4083844 3.2089965
8.4219902 3.2147701
8.435596 3.2202123
8.4492018 3.2252633
8.4628076 3.2298797
8.4764134 3.2340339
8.4900192 3.2377129
8.503625 3.2409164
8.5172308 3.243654
8.5308366 3.2459421
8.5444424 3.2478004
8.5580482 3.2492494
8.571654 3.2503079
8.5852598 3.2509929
8.5988656 3.2513206
8.6124714 3.2513083
8.6260772 3.2509781
8.639683 3.2503602
8.6532888 3.2494961
8.6668946 3.248441
8.6805004 3.2472637
8.6941062 3.2460456
8.707712 3.2448776
8.7213178 3.2438558
8.7349236 3.2430767
8.7485294 3.2426327
8.7621352 3.2426086
8.775741 3.2430795
8.7893468 3.2441103
8.8029526 3.2457571
8.8165584 3.2480693
8.8301642 3.251093
8.84377 3.2548736
8.8573758 3.2594577
8.8709816 3.2648934
8.8845874 3.2712287
8.8981932 3.2785081
8.911799 3.2867677
8.9254048 3.2960294
8.9390106 3.3062941
8.9526164 3.3175366
8.9662222 3.329701
8.979828 3.3426979
8.9934338 3.3564047
9.0070396 3.370668
9.0206454 3.3853083
9.0342512 3.4001276
9.047857 3.4149183
9.0614628 3.4294735
9.0750686 3.4435973
9.0886744 3.4571143
9.1022802 3.4698781
9.115886 3.4817771
9.1294918 3.4927378
9.1430976 3.5027258
9.1567034 3.5117441
9.1703092 3.5198291
9.183915 3.5270457
9.1975208 3.5334815
9.2111266 3.5392405
9.2247324 3.544437
9.2383382 3.5491902
9.251944 3.5536189
9.2655498 3.557837
9.2791556 3.5619496
9.2927614 3.5660499
9.3063672 3.5702168
9.319973 3.5745144
9.3335788 3.5789917
9.3471846 3.5836846
9.3607904 3.5886183
9.3743962 3.5938117
9.388002 3.5992809
9.4016078 3.6050442
9.4152136 3.6111246
9.4288194 3.6175531
9.4424252 3.6243685
9.456031 3.6316175
9.4696368 3.639352
9.4832426 3.647626
9.4968484 3.6564924
9.5104542 3.6659985
9.52406 3.6761838
9.5376658 3.6870762
9.5512716 3.6986914
9.5648774 3.7110317
9.5784832 3.7240863
9.592089 3.7378323
9.6056948 3.7522362
9.6193006 3.767256
9.6329064 3.7828431
9.6465122 3.7989443
9.660118 3.8155043
9.6737238 3.832467
9.6873296 3.849778
9.7009354 3.8673859
9.7145412 3.8852443
9.728147 3.9033132
9.7417528 3.92156
9.7553586 3.9399611
9.7689644 3.9585019
9.7825702 3.9771774
9.796176 3.9959919
9.8097818 4.0149587
9.8233876 4.0340988
9.8369934 4.0534408
9.8505992 4.073019
9.864205 4.0928725
9.8778108 4.1130444
9.8914166 4.1335795
9.9050224 4.1545234
9.9186282 4.1759208
9.932234 4.1978136
9.9458398 4.2202391
9.9594456 4.243229
9.9730514 4.2668084
9.9866572 4.2909953
10.000263 4.3158013
10.013869 4.3412323
10.027475 4.3672902
10.04108 4.3939748
10.054686 4.4212855
10.068292 4.4492226
10.081898 4.4777888
10.095504 4.5069896
10.109109 4.5368328
10.122715 4.5673274
10.136321 4.5984825
10.149927 4.6303045
10.163533 4.6627949
10.177138 4.6959481
10.190744 4.7297488
10.20435 4.7641706
10.217956 4.799175
10.231562 4.8347109
10.245167 4.8707155
10.258773 4.9071155
10.272379 4.9438283
10.285985 4.9807647
10.299591 5.0178302
10.313196 5.0549267
10.326802 5.0919541
10.340408 5.1288106
10.354014 5.165393
10.36762 5.201597
10.381225 5.237317
10.394831 5.2724471
10.408437 5.3068823
10.422043 5.3405209
10.435649 5.3732682
10.449254 5.4050407
10.46286 5.4357706
10.476466 5.4654107
10.490072 5.4939367
10.503678 5.5213499
10.517283 5.5476762
10.530889 5.5729639
10.544495 5.5972793
10.558101 5.6207005
10.571707 5.6433111
10.585312 5.665193
10.598918 5.6864195
10.612524 5.7070498
10.62613 5.7271242
10.639736 5.7466615
10.653341 5.7656574
10.666947 5.7840846
10.680553 5.8018948
10.694159 5.819021
10.707765 5.8353822
10.72137 5.8508876
10.734976 5.865442
10.748582 5.8789512
10.762188 5.8913267
10.775794 5.9024906
10.789399 5.912379
10.803005 5.9209442
10.816611 5.9281564
10.830217 5.9340038
10.843823 5.9384925
10.857428 5.9416458
10.871034 5.9435036
10.88464 5.9441222
10.898246 5.9435754
10.911852 5.9419543
10.925457 5.9393693
10.939063 5.9359503
10.952669 5.9318474
10.966275 5.9272292
10.979881 5.9222813
10.993486 5.9172016
11.007092 5.9121959
11.020698 5.9074705
11.034304 5.9032252
11.04791 5.8996449
11.061515 5.896891
11.075121 5.8950932
11.088727 5.8943425
11.102333 5.8946846
11.115939 5.8961156
11.129544 5.8985801
11.14315 5.9019715
11.156756 5.9061354
11.170362 5.9108758
11.183968 5.915963
11.197573 5.9211438
11.211179 5.9261531
11.224785 5.9307247
11.238391 5.9346028
11.251997 5.9375515
11.265602 5.9393632
11.279208 5.9398648
11.292814 5.9389218
11.30642 5.9364405
11.320026 5.9323678
11.333631 5.9266894
11.347237 5.9194265
11.360843 5.9106311
11.374449 5.9003808
11.388055 5.8887728
11.40166 5.8759181
11.415266 5.8619355
11.428872 5.8469463
11.442478 5.8310693
11.456084 5.8144166
11.469689 5.7970896
11.483295 5.7791762
11.496901 5.7607483
11.510507 5.7418604
11.524113 5.722549
11.537718 5.7028328
11.551324 5.6827147
11.56493 5.6621847
11.578536 5.6412237
11.592142 5.6198089
11.605747 5.5979192
11.619353 5.5755411
11.632959 5.552673
11.646565 5.5293292
11.660171 5.5055416
11.673776 5.4813592
11.687382 5.4568463
11.700988 5.4320793
11.714594 5.4071422
11.7282 5.3821223
11.741805 5.3571062
11.755411 5.3321762
11.769017 5.3074084
11.782623 5.2828709
11.796229 5.2586239
11.809834 5.2347199
11.82344 5.2112047
11.837046 5.188119
11.850652 5.1654994
11.864258 5.1433804
11.877863 5.1217946
11.891469 5.1007742
11.905075 5.0803507
11.918681 5.0605546
11.932287 5.0414145
11.945892 5.022956
11.959498 5.0052003
11.973104 4.9881623
11.98671 4.9718496
12.000316 4.9562607
12.013921 4.9413849
12.027527 4.927202
12.041133 4.9136826
12.054739 4.9007897
12.068345 4.8884803
12.08195 4.8767078
12.095556 4.865424
12.109162 4.8545817
12.122768 4.8441358
12.136374 4.8340448
12.149979 4.8242703
12.163585 4.814777
12.177191 4.8055309
12.190797 4.7964979
12.204403 4.787642
12.218008 4.7789235
12.231614 4.7702975
12.24522 4.7617135
12.258826 4.7531146
12.272432 4.7444387
12.286037 4.7356197
12.299643 4.7265897
12.313249 4.7172815
12.326855 4.7076322
12.340461 4.6975863
12.354066 4.6870992
12.367672 4.6761403
12.381278 4.664695
12.394884 4.652766
12.40849 4.6403742
12.422095 4.6275571
12.435701 4.6143671
12.449307 4.6008688
12.462913 4.5871353
12.476519 4.5732444
12.490124 4.5592751
12.50373 4.5453042
12.517336 4.5314041
12.530942 4.5176406
12.544548 4.5040717
12.558153 4.490748
12.571759 4.4777118
12.585365 4.4649983
12.598971 4.4526357
12.612577 4.4406461
12.626182 4.429046
12.639788 4.4178467
12.653394 4.4070545
12.667 4.3966713
12.680606 4.3866948
12.694211 4.3771184
12.707817 4.3679317
12.721423 4.3591208
12.735029 4.3506684
12.748635 4.3425542
12.76224 4.3347551
12.775846 4.3272452
12.789452 4.3199955
12.803058 4.3129738
12.816664 4.3061447
12.830269 4.2994686
12.843875 4.2929027
12.857481 4.2864001
12.871087 4.2799114
12.884693 4.273385
12.898298 4.2667692
12.911904 4.2600134
12.92551 4.2530707
12.939116 4.2459001
12.952722 4.2384683
12.966327 4.230752
12.979933 4.2227396
12.993539 4.2144323
13.007145 4.2058445
13.020751 4.1970045
13.034356 4.187953
13.047962 4.1787425
13.061568 4.1694347
13.075174 4.1600976
13.08878 4.1508028
13.102385 4.1416209
13.115991 4.1326178
13.129597 4.1238507
13.143203 4.1153647
13.156809 4.1071895
13.170414 4.0993373
13.18402 4.0918026
13.197626 4.0845618
13.211232 4.0775754
13.224838 4.0707902
13.238443 4.0641436
13.252049 4.0575675
13.265655 4.0509927
13.279261 4.0443538
13.292867 4.0375926
13.306472 4.0306615
13.320078 4.0235254
13.333684 4.016163
13.34729 4.0085661
13.360896 4.0007391
13.374501 3.9926965
13.388107 3.9844609
13.401713 3.9760604
13.415319 3.9675268
13.428925 3.9588934
13.44253 3.9501945
13.456136 3.9414647
13.469742 3.9327396
13.483348 3.9240561
13.496954 3.915453
13.510559 3.9069718
13.524165 3.898656
13.537771 3.890551
13.551377 3.8827025
13.564983 3.8751548
13.578588 3.8679491
13.592194 3.861121
13.6058 3.8546993
13.619406 3.8487043
13.633012 3.8431474
13.646617 3.8380315
13.660223 3.8333511
13.673829 3.8290938
13.687435 3.8252415
13.701041 3.8217724
13.714646 3.8186614
13.728252 3.8158823
13.741858 3.8134081
13.755464 3.8112115
13.76907 3.8092656
13.782675 3.8075437
13.796281 3.8060197
13.809887 3.8046679
13.823493 3.8034634
13.837099 3.8023824
13.850704 3.8014024
13.86431 3.8005023
13.877916 3.799663
13.891522 3.7988676
13.905128 3.7981008
13.918733 3.7973494
13.932339 3.7966023
13.945945 3.7958498
13.959551 3.7950845
13.973157 3.7943011
13.986762 3.7934962
14.000368 3.792669
14.013974 3.7918208
14.02758 3.7909545
14.041186 3.7900742
14.054791 3.7891845
14.068397 3.7882894
14.082003 3.7873915
14.095609 3.7864918
14.109215 3.7855891
14.12282 3.7846802
14.136426 3.7837599
14.150032 3.7828221
14.163638 3.7818601
14.177244 3.7808673
14.190849 3.7798383
14.204455 3.7787696
14.218061 3.7776595
14.231667 3.7765096
14.245273 3.7753238
14.258878 3.7741093
14.272484 3.7728759
14.28609 3.7716361
14.299696 3.7704046
14.313302 3.7691981
14.326907 3.7680344
14.340513 3.7669327
14.354119 3.7659128
14.367725 3.7649951
14.381331 3.7642007
14.394936 3.7635517
14.408542 3.7630711
14.422148 3.762783
14.435754 3.7627127
14.44936 3.7628858
14.462965 3.7633279
14.476571 3.7640625
14.490177 3.7651098
14.503783 3.7664839
14.517389 3.7681906
14.530994 3.7702257
14.5446 3.7725723
14.558206 3.7752002
14.571812 3.7780653
14.585418 3.7811099
14.599023 3.7842641
14.612629 3.7874486
14.626235 3.7905778
14.639841 3.7935633
14.653447 3.7963189
14.667052 3.7987642
14.680658 3.800829
14.694264 3.8024567
14.70787 3.8036061
14.721476 3.8042535
14.735081 3.8043919
14.748687 3.8040309
14.762293 3.8031938
14.775899 3.8019158
14.789505 3.8002399
14.80311 3.7982142
14.816716 3.7958881
14.830322 3.7933093
14.843928 3.790521
14.857534 3.7875603
14.871139 3.7844564
14.884745 3.7812306
14.898351 3.7778964
14.911957 3.7744607
14.925563 3.7709256
14.939168 3.7672907
14.952774 3.7635553
14.96638 3.7597208
14.979986 3.755793
14.993592 3.7517833
15.007197 3.7477098
15.020803 3.7435978
15.034409 3.7394787
15.048015 3.7353898
15.061621 3.7313717
15.075226 3.7274673
15.088832 3.7237194
15.102438 3.7201684
15.116044 3.7168508
15.12965 3.7137974
15.143255 3.7110314
15.156861 3.7085677
15.170467 3.7064119
15.184073 3.7045596
15.197679 3.7029968
15.211284 3.7017002
15.22489 3.7006383
15.238496 3.6997731
15.252102 3.6990619
15.265708 3.6984596
15.279313 3.6979216
15.292919 3.6974058
15.306525 3.6968754
15.320131 3.6963004
15.333737 3.6956597
15.347342 3.6949418
15.360948 3.6941454
15.374554 3.6932796
15.38816 3.6923631
15.401766 3.6914237
15.415371 3.6904974
15.428977 3.6896277
15.442583 3.6888642
15.456189 3.6882621
15.469795 3.6878811
15.4834 3.6877848
15.497006 3.6880395
15.510612 3.688713
15.524218 3.6898734
15.537824 3.6915867
15.551429 3.6939155
15.565035 3.6969168
15.578641 3.7006402
15.592247 3.7051265
15.605853 3.7104068
15.619458 3.7165021
15.633064 3.7234247
15.64667 3.7311785
15.660276 3.7397619
15.673882 3.749169
15.687487 3.7593929
15.701093 3.7704267
15.714699 3.7822656
15.728305 3.7949077
15.741911 3.8083539
15.755516 3.8226077
15.769122 3.8376748
15.782728 3.8535611
15.796334 3.8702728
15.80994 3.8878143
15.823545 3.9061882
15.837151 3.9253938
15.850757 3.9454267
15.864363 3.9662784
15.877969 3.9879356
15.891574 4.0103801
15.90518 4.0335883
15.918786 4.0575314
15.932392 4.0821754
15.945998 4.1074811
15.959603 4.1334042
15.973209 4.1598949
15.986815 4.1868979
16.000421 4.2143516
16.014027 4.2421872
16.027632 4.2703285
16.041238 4.2986913
16.054844 4.3271837
16.06845 4.3557074
16.082056 4.3841592
16.095661 4.4124341
16.109267 4.4404286
16.122873 4.4680445
16.136479 4.4951924
16.150085 4.5217951
16.16369 4.5477896
16.177296 4.5731285
16.190902 4.5977799
16.204508 4.6217263
16.218114 4.6449621
16.231719 4.6674911
16.245325 4.6893226
16.258931 4.7104687
16.272537 4.7309414
16.286143 4.7507502
16.299748 4.7699011
16.313354 4.7883969
16.32696 4.8062377
16.340566 4.823423
16.354172 4.8399539
16.367777 4.8558359
16.381383 4.8710809
16.394989 4.8857095
16.408595 4.8997518
16.422201 4.9132482
16.435806 4.9262484
16.449412 4.9388106
16.463018 4.9509993
16.476624 4.9628839
16.49023 4.9745358
16.503835 4.9860265
16.517441 4.9974256
16.531047 5.008799
16.544653 5.0202078
16.558259 5.0317066
16.571864 5.0433435
16.58547 5.0551597
16.599076 5.0671891
16.612682 5.0794589
16.626288 5.0919903
16.639893 5.1047984
16.653499 5.1178936
16.667105 5.1312816
16.680711 5.1449642
16.694317 5.1589401
16.707922 5.1732049
16.721528 5.187752
16.735134 5.202573
16.74874 5.2176585
16.762346 5.2329986
16.775951 5.2485844
16.789557 5.2644085
16.803163 5.2804659
16.816769 5.2967548
16.830375 5.313277
16.84398 5.3300369
16.857586 5.3470411
16.871192 5.3642964
16.884798 5.3818081
16.898404 5.3995775
16.912009 5.4176004
16.925615 5.4358652
16.939221 5.4543533
16.952827 5.4730384
16.966433 5.491889
16.980038 5.5108699
16.993644 5.5299453
17.00725 5.5490812
17.020856 5.5682487
17.034462 5.5874252
17.048067 5.6065963
17.061673 5.6257558
17.075279 5.6449051
17.088885 5.6640515
17.102491 5.6832062
17.116096 5.7023814
17.129702 5.7215875
17.143308 5.7408308
17.156914 5.7601114
17.17052 5.7794222
17.184125 5.7987486
17.197731 5.8180696
17.211337 5.8373589
17.224943 5.8565874
17.238549 5.8757255
17.252154 5.8947456
17.26576 5.9136239
17.279366 5.9323427
17.292972 5.9508922
17.306578 5.9692711
17.320183 5.9874884
17.333789 6.0055642
17.347395 6.0235301
17.361001 6.0414304
17.374607 6.0593217
17.388212 6.0772728
17.401818 6.0953636
17.415424 6.1136832
17.42903 6.1323278
17.442636 6.1513972
17.456241 6.170991
17.469847 6.1912038
17.483453 6.2121212
17.497059 6.233815
17.510665 6.2563391
17.52427 6.2797263
17.537876 6.303986
17.551482 6.3291035
17.565088 6.3550402
17.578694 6.3817355
17.592299 6.4091096
17.605905 6.4370671
17.619511 6.4655014
17.633117 6.494299
17.646723 6.5233434
17.660328 6.5525191
17.673934 6.581714
17.68754 6.6108216
17.701146 6.6397421
17.714752 6.6683825
17.728357 6.6966568
17.741963 6.7244857
17.755569 6.7517972
17.769175 6.7785273
17.782781 6.8046217
17.796386 6.8300384
17.809992 6.854751
17.823598 6.878751
17.837204 6.9020507
17.85081 6.9246843
17.864415 6.9467077
17.878021 6.9681973
17.891627 6.9892465
17.905233 7.0099626
17.918839 7.0304616
17.932444 7.0508642
17.94605 7.0712916
17.959656 7.091862
17.973262 7.1126884
17.986868 7.1338766
18.000473 7.1555252
18.014079 7.1777251
18.027685 7.2005608
18.041291 7.2241111
18.054897 7.2484507
18.068502 7.2736514
18.082108 7.2997824
18.095714 7.3269104
18.10932 7.3550991
18.122926 7.3844066
18.136531 7.4148828
18.150137 7.4465658
18.163743 7.4794784
18.177349 7.5136241
18.190955 7.5489855
18.20456 7.5855226
18.218166 7.6231745
18.231772 7.6618623
18.245378 7.7014942
18.258984 7.7419722
18.272589 7.7831996
18.286195 7.8250885
18.299801 7.8675667
18.313407 7.9105828
18.327013 7.9541102
18.340618 7.9981472
18.354224 8.0427168
18.36783 8.087863
18.381436 8.133646
18.395042 8.1801363
18.408647 8.2274079
18.422253 8.2755317
18.435859 8.3245687
18.449465 8.3745642
18.463071 8.4255426
18.476676 8.4775029
18.490282 8.5304156
18.503888 8.5842205
18.517494 8.6388254
18.5311 8.6941061
18.544705 8.7499065
18.558311 8.8060404
18.571917 8.8622926
18.585523 8.9184214
18.599129 8.9741608
18.612734 9.0292236
18.62634 9.0833052
18.639946 9.1360882
18.653552 9.1872485
18.667158 9.2364624
18.680763 9.2834156
18.694369 9.3278119
18.707975 9.3693821
18.721581 9.4078924
18.735187 9.4431496
18.748792 9.4750054
18.762398 9.5033564
18.776004 9.5281422
18.78961 9.5493405
18.803216 9.5669603
18.816821 9.5810347
18.830427 9.5916128
18.844033 9.5987524
18.857639 9.6025137
18.871245 9.6029547
18.88485 9.600129
18.898456 9.5940841
18.912062 9.5848635
18.925668 9.572509
18.939274 9.5570655
18.952879 9.5385857
18.966485 9.5171361
18.980091 9.4928016
18.993697 9.4656894
19.007303 9.4359319
19.020908 9.4036865
19.034514 9.3691341
19.04812 9.3324758
19.061726 9.2939271
19.075332 9.2537117
19.088937 9.212054
19.102543 9.169172
19.116149 9.1252706
19.129755 9.0805366
19.143361 9.035135
19.156966 8.9892076
19.170572 8.9428737
19.184178 8.8962325
19.197784 8.8493673
19.21139 8.80235
19.224995 8.7552465
19.238601 8.7081207
19.252207 8.6610386
19.265813 8.6140709
19.279419 8.5672943
19.293024 8.5207923
19.30663 8.4746545
19.320236 8.4289756
19.333842 8.383854
19.347448 8.3393892
19.361053 8.2956796
19.374659 8.2528199
19.388265 8.2108982
19.401871 8.1699944
19.415477 8.1301779
19.429082 8.0915073
19.442688 8.0540296
19.456294 8.0177811
19.4699 7.9827885
19.483506 7.9490694
19.497111 7.9166342
19.510717 7.8854865
19.524323 7.8556242
19.537929 7.8270394
19.551535 7.799719
19.56514 7.7736438
19.578746 7.7487889
19.592352 7.7251218
19.605958 7.7026024
19.619564 7.6811808
19.633169 7.6607966
19.646775 7.6413772
19.660381 7.6228375
19.673987 7.6050795
19.687593 7.5879934
19.701198 7.5714593
19.714804 7.5553501
19.72841 7.5395348
19.742016 7.5238829
19.755622 7.508269
19.769227 7.4925765
19.782833 7.4767024
19.796439 7.4605606
19.810045 7.4440845
19.823651 7.4272289
19.837256 7.4099712
19.850862 7.3923101
19.864468 7.3742647
19.878074 7.3558706
19.89168 7.3371766
19.905285 7.3182391
19.918891 7.299117
19.932497 7.2798659
19.946103 7.2605338
19.959709 7.241157
19.973314 7.2217577
19.98692 7.2023435
20.000526 7.1829078
20.014132 7.1634325
20.027738 7.1438911
20.041343 7.124253
20.054949 7.1044877
20.068555 7.0845699
20.082161 7.0644827
20.095767 7.0442217
20.109372 7.0237963
20.122978 7.0032314
20.136584 6.9825662
20.15019 6.9618528
20.163796 6.9411534
20.177401 6.9205358
20.191007 6.9000693
20.204613 6.8798202
20.218219 6.8598479
20.231825 6.8402009
20.24543 6.8209147
20.259036 6.8020105
20.272642 6.7834949
20.286248 6.765361
20.299854 6.7475906
20.313459 6.7301564
20.327065 6.7130254
20.340671 6.6961623
20.354277 6.6795321
20.367883 6.6631029
20.381488 6.6468476
20.395094 6.6307453
20.4087 6.6147815
&
@target G0.S1
@type xy
0 0.077451619
0.0136058 0.077451875
0.0272116 0.077452641
0.0408174 0.077453919
0.0544232 0.077455708
0.068029 0.077458007
0.0816348 0.077460818
0.0952406 0.07746414
0.1088464 0.077467974
0.1224522 0.077472319
0.136058 0.077477176
0.1496638 0.077482545
0.1632696 0.077488425
0.1768754 0.077494818
0.1904812 0.077501723
0.204087 0.077509141
0.2176928 0.077517071
0.2312986 0.077525515
0.2449044 0.077534471
0.2585102 0.077543942
0.272116 0.077553926
0.2857218 0.077564424
0.2993276 0.077575437
0.3129334 0.077586965
0.3265392 0.077599008
0.340145 0.077611566
0.3537508 0.077624641
0.3673566 0.077638232
0.3809624 0.077652339
0.3945682 0.077666964
0.408174 0.077682107
0.4217798 0.077697768
0.4353856 0.077713947
0.4489914 0.077730646
0.4625972 0.077747864
0.476203 0.077765603
0.4898088 0.077783862
0.5034146 0.077802643
0.5170204 0.077821946
0.5306262 0.077841771
0.544232 0.07786212
0.5578378 0.077882992
0.5714436 0.077904389
0.5850494 0.077926311
0.5986552 0.077948758
0.612261 0.077971733
0.6258668 0.077995234
0.6394726 0.078019264
0.6530784 0.078043822
0.6666842 0.07806891
0.68029 0.078094528
0.6938958 0.078120678
0.7075016 0.078147359
0.7211074 0.078174573
0.7347132 0.078202321
0.748319 0.078230604
0.7619248 0.078259422
0.7755306 0.078288776
0.7891364 0.078318668
0.8027422 0.078349098
0.816348 0.078380067
0.8299538 0.078411577
0.8435596 0.078443628
0.8571654 0.078476221
0.8707712 0.078509357
0.884377 0.078543038
0.8979828 0.078577264
0.9115886 0.078612037
0.9251944 0.078647357
0.9388002 0.078683227
0.952406 0.078719646
0.9660118 0.078756617
0.9796176 0.07879414
0.9932234 0.078832216
1.0068292 0.078870848
1.020435 0.078910035
1.0340408 0.07894978
1.0476466 0.078990083
1.0612524 0.079030947
1.0748582 0.079072372
1.088464 0.079114359
1.1020698 0.079156911
1.1156756 0.079200028
1.1292814 0.079243711
1.1428872 0.079287963
1.156493 0.079332785
1.1700988 0.079378178
1.1837046 0.079424144
1.1973104 0.079470684
1.2109162 0.0795178
1.224522 0.079565493
1.2381278 0.079613765
1.2517336 0.079662618
1.2653394 0.079712053
1.2789452 0.079762072
1.292551 0.079812676
1.3061568 0.079863868
1.3197626 0.079915648
1.3333684 0.079968019
1.3469742 0.080020983
1.36058 0.080074541
1.3741858 0.080128695
1.3877916 0.080183446
1.4013974 0.080238798
1.4150032 0.080294751
1.428609 0.080351308
1.4422148 0.08040847
1.4558206 0.08046624
1.4694264 0.080524619
1.4830322 0.08058361
1.496638 0.080643214
1.5102438 0.080703433
1.5238496 0.08076427
1.5374554 0.080825727
1.5510612 0.080887805
1.564667 0.080950508
1.5782728 0.081013837
1.5918786 0.081077794
1.6054844 0.081142382
1.6190902 0.081207603
1.632696 0.081273458
1.6463018 0.081339952
1.6599076 0.081407085
1.6735134 0.081474861
1.6871192 0.081543281
1.700725 0.081612348
1.7143308 0.081682064
1.7279366 0.081752433
1.7415424 0.081823456
1.7551482 0.081895137
1.768754 0.081967477
1.7823598 0.082040479
1.7959656 0.082114146
1.8095714 0.082188481
1.8231772 0.082263486
1.836783 0.082339164
1.8503888 0.082415518
1.8639946 0.08249255
1.8776004 0.082570264
1.8912062 0.082648662
1.904812 0.082727747
1.9184178 0.082807522
1.9320236 0.08288799
1.9456294 0.082969154
1.9592352 0.083051017
1.972841 0.083133582
1.9864468 0.083216853
2.0000526 0.083300831
2.0136584 0.083385521
2.0272642 0.083470926
2.04087 0.083557049
2.0544758 0.083643892
2.0680816 0.083731461
2.0816874 0.083819757
2.0952932 0.083908784
2.108899 0.083998546
2.1225048 0.084089046
2.1361106 0.084180287
2.1497164 0.084272273
2.1633222 0.084365009
2.176928 0.084458496
2.1905338 0.084552739
2.2041396 0.084647742
2.2177454 0.084743509
2.2313512 0.084840042
2.244957 0.084937347
2.2585628 0.085035426
2.2721686 0.085134284
2.2857744 0.085233925
2.2993802 0.085334352
2.312986 0.08543557
2.3265918 0.085537583
2.3401976 0.085640394
2.3538034 0.085744009
2.3674092 0.085848431
2.381015 0.085953665
2.3946208 0.086059715
2.4082266 0.086166584
2.4218324 0.086274279
2.4354382 0.086382803
2.449044 0.08649216
2.4626498 0.086602355
2.4762556 0.086713393
2.4898614 0.086825279
2.5034672 0.086938017
2.517073 0.087051612
2.5306788 0.087166069
2.5442846 0.087281392
2.5578904 0.087397587
2.5714962 0.087514659
2.585102 0.087632612
2.5987078 0.087751452
2.6123136 0.087871183
2.6259194 0.087991812
2.6395252 0.088113343
2.653131 0.088235782
2.6667368 0.088359134
2.6803426 0.088483405
2.6939484 0.0886086
2.7075542 0.088734724
2.72116 0.088861784
2.7347658 0.088989785
2.7483716 0.089118732
2.7619774 0.089248632
2.7755832 0.089379491
2.789189 0.089511314
2.8027948 0.089644108
2.8164006 0.089777879
2.8300064 0.089912632
2.8436122 0.090048375
2.857218 0.090185113
2.8708238 0.090322853
2.8844296 0.090461601
2.8980354 0.090601364
2.9116412 0.090742149
2.925247 0.090883962
2.9388528 0.09102681
2.9524586 0.091170699
2.9660644 0.091315638
2.9796702 0.091461633
2.993276 0.09160869
3.0068818 0.091756818
3.0204876 0.091906023
3.0340934 0.092056313
3.0476992 0.092207695
3.061305 0.092360177
3.0749108 0.092513767
3.0885166 0.092668472
3.1021224 0.092824299
3.1157282 0.092981258
3.129334 0.093139355
3.1429398 0.0932986
3.1565456 0.093459
3.1701514 0.093620563
3.1837572 0.093783298
3.197363 0.093947214
3.2109688 0.094112319
3.2245746 0.094278621
3.2381804 0.094446131
3.2517862 0.094614855
3.265392 0.094784805
3.2789978 0.094955988
3.2926036 0.095128414
3.3062094 0.095302092
3.3198152 0.095477032
3.333421 0.095653244
3.3470268 0.095830737
3.3606326 0.096009521
3.3742384 0.096189607
3.3878442 0.096371003
3.40145 0.096553722
3.4150558 0.096737772
3.4286616 0.096923164
3.4422674 0.097109909
3.4558732 0.097298018
3.469479 0.097487502
3.4830848 0.097678372
3.4966906 0.097870639
3.5102964 0.098064314
3.5239022 0.098259409
3.537508 0.098455935
3.5511138 0.098653905
3.5647196 0.09885333
3.5783254 0.099054223
3.5919312 0.099256595
3.605537 0.09946046
3.6191428 0.099665829
3.6327486 0.099872716
3.6463544 0.10008113
3.6599602 0.10029109
3.673566 0.10050261
3.6871718 0.1007157
3.7007776 0.10093037
3.7143834 0.10114664
3.7279892 0.10136453
3.741595 0.10158403
3.7552008 0.10180518
3.7688066 0.10202799
3.7824124 0.10225246
3.7960182 0.10247862
3.809624 0.10270649
3.8232298 0.10293606
3.8368356 0.10316737
3.8504414 0.10340043
3.8640472 0.10363525
3.877653 0.10387185
3.8912588 0.10411025
3.9048646 0.10435046
3.9184704 0.1045925
3.9320762 0.10483639
3.945682 0.10508215
3.9592878 0.10532979
3.9728936 0.10557933
3.9864994 0.10583079
4.0001052 0.10608419
4.013711 0.10633955
4.0273168 0.10659688
4.0409226 0.10685622
4.0545284 0.10711757
4.0681342 0.10738095
4.08174 0.10764639
4.0953458 0.10791391
4.1089516 0.10818353
4.1225574 0.10845527
4.1361632 0.10872916
4.149769 0.1090052
4.1633748 0.10928343
4.1769806 0.10956387
4.1905864 0.10984655
4.2041922 0.11013148
4.217798 0.11041869
4.2314038 0.1107082
4.2450096 0.11100004
4.2586154 0.11129423
4.2722212 0.11159081
4.285827 0.11188979
4.2994328 0.1121912
4.3130386 0.11249507
4.3266444 0.11280142
4.3402502 0.11311028
4.353856 0.11342169
4.3674618 0.11373566
4.3810676 0.11405224
4.3946734 0.11437144
4.4082792 0.1146933
4.421885 0.11501784
4.4354908 0.11534511
4.4490966 0.11567513
4.4627024 0.11600793
4.4763082 0.11634354
4.489914 0.116682
4.5035198 0.11702335
4.5171256 0.11736762
4.5307314 0.11771483
4.5443372 0.11806504
4.557943 0.11841826
4.5715488 0.11877455
4.5851546 0.11913394
4.5987604 0.11949647
4.6123662 0.11986217
4.625972 0.12023109
4.6395778 0.12060326
4.6531836 0.12097873
4.6667894 0.12135754
4.6803952 0.12173974
4.694001 0.12212536
4.7076068 0.12251445
4.7212126 0.12290706
4.7348184 0.12330323
4.7484242 0.12370301
4.76203 0.12410645
4.7756358 0.12451359
4.7892416 0.12492449
4.8028474 0.1253392
4.8164532 0.12575776
4.830059 0.12618024
4.8436648 0.12660669
4.8572706 0.12703716
4.8708764 0.1274717
4.8844822 0.12791039
4.898088 0.12835326
4.9116938 0.12880039
4.9252996 0.12925184
4.9389054 0.12970766
4.9525112 0.13016793
4.966117 0.1306327
4.9797228 0.13110204
4.9933286 0.13157603
5.0069344 0.13205473
5.0205402 0.13253821
5.034146 0.13302654
5.0477518 0.1335198
5.0613576 0.13401807
5.0749634 0.13452142
5.0885692 0.13502993
5.102175 0.13554368
5.1157808 0.13606276
5.1293866 0.13658725
5.1429924 0.13711724
5.1565982 0.13765281
5.170204 0.13819406
5.1838098 0.13874108
5.1974156 0.13929397
5.2110214 0.13985283
5.2246272 0.14041774
5.238233 0.14098883
5.2518388 0.14156619
5.2654446 0.14214993
5.2790504 0.14274016
5.2926562 0.14333699
5.306262 0.14394054
5.3198678 0.14455094
5.3334736 0.14516829
5.3470794 0.14579273
5.3606852 0.14642439
5.374291 0.1470634
5.3878968 0.14770989
5.4015026 0.14836401
5.4151084 0.14902589
5.4287142 0.14969568
5.44232 0.15037354
5.4559258 0.15105962
5.4695316 0.15175408
5.4831374 0.15245709
5.4967432 0.1531688
5.510349 0.15388941
5.5239548 0.15461907
5.5375606 0.15535799
5.5511664 0.15610634
5.5647722 0.15686433
5.578378 0.15763215
5.5919838 0.15841002
5.6055896 0.15919813
5.6191954 0.15999672
5.6328012 0.16080601
5.646407 0.16162624
5.6600128 0.16245764
5.6736186 0.16330046
5.6872244 0.16415496
5.7008302 0.16502141
5.714436 0.16590008
5.7280418 0.16679124
5.7416476 0.16769521
5.7552534 0.16861227
5.7688592 0.16954273
5.782465 0.17048693
5.7960708 0.1714452
5.8096766 0.17241788
5.8232824 0.17340532
5.8368882 0.17440791
5.850494 0.17542603
5.8640998 0.17646007
5.8777056 0.17751045
5.8913114 0.1785776
5.9049172 0.17966196
5.918523 0.18076399
5.9321288 0.18188418
5.9457346 0.18302302
5.9593404 0.18418103
5.9729462 0.18535875
5.986552 0.18655674
6.0001578 0.18777558
6.0137636 0.18901588
6.0273694 0.19027827
6.0409752 0.19156342
6.054581 0.192872
6.0681868 0.19420473
6.0817926 0.19556237
6.0953984 0.19694569
6.1090042 0.1983555
6.12261 0.19979267
6.1362158 0.20125808
6.1498216 0.20275265
6.1634274 0.20427738
6.1770332 0.20583327
6.190639 0.20742141
6.2042448 0.2090429
6.2178506 0.21069894
6.2314564 0.21239075
6.2450622 0.21411963
6.258668 0.21588694
6.2722738 0.21769413
6.2858796 0.21954269
6.2994854 0.22143422
6.3130912 0.22337039
6.326697 0.22535295
6.3403028 0.22738377
6.3539086 0.22946482
6.3675144 0.23159816
6.3811202 0.23378597
6.394726 0.23603059
6.4083318 0.23833444
6.4219376 0.24070013
6.4355434 0.24313039
6.4491492 0.24562814
6.462755 0.24819646
6.4763608 0.25083861
6.4899666 0.25355808
6.5035724 0.25635855
6.5171782 0.25924394
6.530784 0.26221841
6.5443898 0.26528639
6.5579956 0.26845258
6.5716014 0.271722
6.5852072 0.27509998
6.598813 0.27859216
6.6124188 0.2822046
6.6260246 0.28594368
6.6396304 0.28981623
6.6532362 0.29382947
6.666842 0.29799107
6.6804478 0.30230915
6.6940536 0.30679232
6.7076594 0.31144964
6.7212652 0.31629066
6.734871 0.3213254
6.7484768 0.32656433
6.7620826 0.33201832
6.7756884 0.33769861
6.7892942 0.34361674
6.8029 0.34978438
6.8165058 0.35621326
6.8301116 0.36291495
6.8437174 0.36990059
6.8573232 0.37718065
6.870929 0.38476454
6.8845348 0.39266019
6.8981406 0.40087354
6.9117464 0.40940803
6.9253522 0.41826395
6.938958 0.42743784
6.9525638 0.43692191
6.9661696 0.44670349
6.9797754 0.45676468
6.9933812 0.46708222
7.006987 0.47762772
7.0205928 0.48836828
7.0341986 0.49926773
7.0478044 0.51028828
7.0614102 0.52139278
7.075016 0.53254732
7.0886218 0.54372411
7.1022276 0.55490414
7.1158334 0.56607951
7.1294392 0.57725499
7.143045 0.58844856
7.1566508 0.59969073
7.1702566 0.61102275
7.1838624 0.6224937
7.1974682 0.63415684
7.211074 0.64606554
7.2246798 0.65826902
7.2382856 0.67080857
7.2518914 0.68371415
7.2654972 0.69700198
7.279103 0.71067303
7.2927088 0.72471279
7.3063146 0.73909212
7.3199204 0.75376941
7.3335262 0.76869391
7.347132 0.78380989
7.3607378 0.79906157
7.3743436 0.81439808
7.3879494 0.82977818
7.4015552 0.84517399
7.415161 0.86057325
7.4287668 0.87597996
7.4423726 0.89141303
7.4559784 0.90690349
7.4695842 0.92249039
7.48319 0.93821619
7.4967958 0.95412238
7.5104016 0.97024575
7.5240074 0.98661592
7.5376132 1.0032542
7.551219 1.020174
7.5648248 1.0373815
7.5784306 1.0548773
7.5920364 1.0726579
7.6056422 1.0907153
7.619248 1.1090367
7.6328538 1.1276019
7.6464596 1.1463799
7.6600654 1.1653247
7.6736712 1.1843716
7.687277 1.2034339
7.7008828 1.2224015
7.7144886 1.2411422
7.7280944 1.2595047
7.7417002 1.2773252
7.755306 1.294436
7.7689118 1.3106748
7.7825176 1.3258961
7.7961234 1.3399812
7.8097292 1.352847
7.823335 1.3644528
7.8369408 1.3748041
7.8505466 1.3839528
7.8641524 1.3919943
7.8777582 1.3990622
7.891364 1.4053198
7.9049698 1.4109514
7.9185756 1.4161519
7.9321814 1.4211174
7.9457872 1.4260362
7.959393 1.4310805
7.9729988 1.4363994
7.9866046 1.4421135
8.0002104 1.4483091
8.0138162 1.4550347
8.027422 1.4622984
8.0410278 1.4700668
8.0546336 1.4782662
8.0682394 1.4867863
8.0818452 1.4954864
8.095451 1.5042045
8.1090568 1.5127688
8.1226626 1.5210106
8.1362684 1.5287777
8.1498742 1.5359464
8.16348 1.5424328
8.1770858 1.5481987
8.1906916 1.5532546
8.2042974 1.5576581
8.2179032 1.5615073
8.231509 1.564932
8.2451148 1.5680819
8.2587206 1.5711143
8.2723264 1.5741829
8.2859322 1.5774275
8.299538 1.5809672
8.3131438 1.5848961
8.3267496 1.5892817
8.3403554 1.5941663
8.3539612 1.5995701
8.367567 1.6054955
8.3811728 1.6119325
8.3947786 1.6188631
8.4083844 1.6262663
8.4219902 1.6341217
8.435596 1.642412
8.4492018 1.6511254
8.4628076 1.6602567
8.4764134 1.6698074
8.4900192 1.6797853
8.503625 1.6902035
8.5172308 1.7010775
8.5308366 1.712422
8.5444424 1.7242463
8.5580482 1.7365493
8.571654 1.7493148
8.5852598 1.7625062
8.5988656 1.776064
8.6124714 1.789904
8.6260772 1.8039186
8.639683 1.8179803
8.6532888 1.8319468
8.6668946 1.8456692
8.6805004 1.8589999
8.6941062 1.8718018
8.707712 1.8839564
8.7213178 1.8953708
8.7349236 1.9059824
8.7485294 1.915762
8.7621352 1.9247138
8.775741 1.9328737
8.7893468 1.9403051
8.8029526 1.9470949
8.8165584 1.9533476
8.8301642 1.9591808
8.84377 1.9647198
8.8573758 1.9700944
8.8709816 1.975435
8.8845874 1.9808695
8.8981932 1.9865202
8.911799 1.992501
8.9254048 1.9989139
8.9390106 2.0058462
8.9526164 2.0133677
8.9662222 2.0215293
8.979828 2.030362
8.9934338 2.0398779
9.0070396 2.0500716
9.0206454 2.060923
9.0342512 2.0724005
9.047857 2.0844642
9.0614628 2.0970685
9.0750686 2.1101641
9.0886744 2.1236991
9.1022802 2.1376198
9.115886 2.1518707
9.1294918 2.1663946
9.1430976 2.1811332
9.1567034 2.1960282
9.1703092 2.2110226
9.183915 2.2260627
9.1975208 2.2411002
9.2111266 2.2560937
9.2247324 2.2710098
9.2383382 2.2858228
9.251944 2.3005141
9.2655498 2.3150695
9.2791556 2.3294763
9.2927614 2.3437199
9.3063672 2.3577801
9.319973 2.3716281
9.3335788 2.3852248
9.3471846 2.3985197
9.3607904 2.4114516
9.3743962 2.4239504
9.388002 2.4359391
9.4016078 2.4473372
9.4152136 2.4580633
9.4288194 2.4680384
9.4424252 2.4771887
9.456031 2.4854489
9.4696368 2.4927655
9.4832426 2.4991005
9.4968484 2.5044353
9.5104542 2.5087752
9.52406 2.5121526
9.5376658 2.5146307
9.5512716 2.5163044
9.5648774 2.5173008
9.5784832 2.517777
9.592089 2.5179162
9.6056948 2.517922
9.6193006 2.5180119
9.6329064 2.5184095
9.6465122 2.519337
9.660118 2.5210079
9.6737238 2.5236205
9.6873296 2.5273516
9.7009354 2.5323525
9.7145412 2.5387441
9.728147 2.5466146
9.7417528 2.5560176
9.7553586 2.5669713
9.7689644 2.5794599
9.7825702 2.5934354
9.796176 2.6088223
9.8097818 2.6255225
9.8233876 2.643422
9.8369934 2.6623981
9.8505992 2.6823269
9.864205 2.7030903
9.8778108 2.7245817
9.8914166 2.7467115
9.9050224 2.7694094
9.9186282 2.792626
9.932234 2.8163321
9.9458398 2.8405168
9.9594456 2.8651839
9.9730514 2.8903481
9.9866572 2.9160302
10.000263 2.9422523
10.013869 2.9690335
10.027475 2.996385
10.04108 3.0243061
10.054686 3.0527802
10.068292 3.0817724
10.081898 3.1112269
10.095504 3.1410665
10.109109 3.1711935
10.122715 3.201492
10.136321 3.2318321
10.149927 3.2620755
10.163533 3.2920825
10.177138 3.3217182
10.190744 3.3508603
10.20435 3.3794042
10.217956 3.4072674
10.231562 3.4343921
10.245167 3.4607452
10.258773 3.4863165
10.272379 3.5111153
10.285985 3.5351659
10.299591 3.5585024
10.313196 3.5811646
10.326802 3.6031936
10.340408 3.6246286
10.354014 3.6455053
10.36762 3.6658545
10.381225 3.685701
10.394831 3.7050634
10.408437 3.7239542
10.422043 3.7423798
10.435649 3.7603411
10.449254 3.7778352
10.46286 3.7948573
10.476466 3.811403
10.490072 3.8274719
10.503678 3.84307
10.517283 3.8582124
10.530889 3.872925
10.544495 3.8872451
10.558101 3.9012207
10.571707 3.9149082
10.585312 3.9283694
10.598918 3.9416674
10.612524 3.9548626
10.62613 3.9680084
10.639736 3.9811479
10.653341 3.9943113
10.666947 4.0075149
10.680553 4.020761
10.694159 4.0340385
10.707765 4.0473247
10.72137 4.060587
10.734976 4.0737849
10.748582 4.0868713
10.762188 4.0997937
10.775794 4.1124948
10.789399 4.1249128
10.803005 4.1369821
10.816611 4.1486335
10.830217 4.1597958
10.843823 4.1703979
10.857428 4.1803716
10.871034 4.1896552
10.88464 4.1981983
10.898246 4.2059647
10.911852 4.2129368
10.925457 4.2191165
10.939063 4.2245262
10.952669 4.2292069
10.966275 4.2332152
10.979881 4.23662
10.993486 4.2394981
11.007092 4.2419313
11.020698 4.2440041
11.034304 4.2458032
11.04791 4.2474182
11.061515 4.2489427
11.075121 4.2504761
11.088727 4.2521242
11.102333 4.2539987
11.115939 4.2562153
11.129544 4.25889
11.14315 4.2621341
11.156756 4.2660495
11.170362 4.2707236
11.183968 4.2762257
11.197573 4.2826052
11.211179 4.2898912
11.224785 4.2980945
11.238391 4.3072105
11.251997 4.3172237
11.265602 4.328112
11.279208 4.3398512
11.292814 4.3524187
11.30642 4.3657966
11.320026 4.3799729
11.333631 4.394942
11.347237 4.4107039
11.360843 4.4272621
11.374449 4.4446194
11.388055 4.4627739
11.40166 4.4817128
11.415266 4.5014069
11.428872 4.5218041
11.442478 4.5428242
11.456084 4.564355
11.469689 4.58625
11.483295 4.6083301
11.496901 4.6303869
11.510507 4.6521905
11.524113 4.6734998
11.537718 4.6940759
11.551324 4.7136961
11.56493 4.7321693
11.578536 4.7493495
11.592142 4.7651475
11.605747 4.7795382
11.619353 4.792564
11.632959 4.804333
11.646565 4.815013
11.660171 4.824821
11.673776 4.8340098
11.687382 4.8428536
11.700988 4.8516328
11.714594 4.8606202
11.7282 4.8700692
11.741805 4.8802049
11.755411 4.8912181
11.769017 4.9032632
11.782623 4.9164582
11.796229 4.9308874
11.809834 4.9466057
11.82344 4.9636434
11.837046 4.9820115
11.850652 5.0017057
11.864258 5.0227106
11.877863 5.0450012
11.891469 5.0685448
11.905075 5.0933012
11.918681 5.1192227
11.932287 5.1462546
11.945892 5.1743355
11.959498 5.2033989
11.973104 5.2333753
11.98671 5.2641946
12.000316 5.2957889
12.013921 5.3280957
12.027527 5.3610594
12.041133 5.3946328
12.054739 5.4287772
12.068345 5.4634609
12.08195 5.4986564
12.095556 5.5343368
12.109162 5.5704714
12.122768 5.6070214
12.136374 5.6439355
12.149979 5.6811474
12.163585 5.7185739
12.177191 5.7561156
12.190797 5.7936584
12.204403 5.831077
12.218008 5.8682401
12.231614 5.9050153
12.24522 5.9412749
12.258826 5.9769021
12.272432 6.011796
12.286037 6.0458765
12.299643 6.079089
12.313249 6.1114078
12.326855 6.1428388
12.340461 6.1734206
12.354066 6.2032251
12.367672 6.232355
12.381278 6.2609406
12.394884 6.2891343
12.40849 6.3171043
12.422095 6.3450272
12.435701 6.3730813
12.449307 6.4014396
12.462913 6.4302643
12.476519 6.4597017
12.490124 6.4898789
12.50373 6.5209001
12.517336 6.5528438
12.530942 6.5857611
12.544548 6.6196737
12.558153 6.6545731
12.571759 6.6904212
12.585365 6.7271517
12.598971 6.7646734
12.612577 6.8028741
12.626182 6.8416261
12.639788 6.8807912
12.653394 6.9202264
12.667 6.9597889
12.680606 6.9993398
12.694211 7.0387475
12.707817 7.0778889
12.721423 7.1166507
12.735029 7.1549281
12.748635 7.1926246
12.76224 7.2296504
12.775846 7.2659218
12.789452 7.3013612
12.803058 7.3358973
12.816664 7.3694677
12.830269 7.4020211
12.843875 7.4335203
12.857481 7.4639449
12.871087 7.4932929
12.884693 7.5215818
12.898298 7.5488468
12.911904 7.5751386
12.92551 7.600519
12.939116 7.6250551
12.952722 7.648814
12.966327 7.6718557
12.979933 7.6942274
12.993539 7.7159583
13.007145 7.7370554
13.020751 7.7575009
13.034356 7.7772511
13.047962 7.7962374
13.061568 7.8143686
13.075174 7.8315355
13.08878 7.8476165
13.102385 7.8624839
13.115991 7.8760117
13.129597 7.8880825
13.143203 7.898594
13.156809 7.9074645
13.170414 7.9146363
13.18402 7.9200773
13.197626 7.9237807
13.211232 7.9257636
13.224838 7.9260637
13.238443 7.9247359
13.252049 7.92185
13.265655 7.9174871
13.279261 7.911739
13.292867 7.9047068
13.306472 7.8965013
13.320078 7.8872433
13.333684 7.8770634
13.34729 7.8661019
13.360896 7.8545068
13.374501 7.842431
13.388107 7.8300283
13.401713 7.8174473
13.415319 7.8048254
13.428925 7.7922812
13.44253 7.7799075
13.456136 7.7677648
13.469742 7.7558764
13.483348 7.7442251
13.496954 7.7327532
13.510559 7.721365
13.524165 7.7099322
13.537771 7.6983016
13.551377 7.6863054
13.564983 7.6737718
13.578588 7.6605358
13.592194 7.6464494
13.6058 7.6313902
13.619406 7.6152679
13.633012 7.5980279
13.646617 7.5796533
13.660223 7.5601636
13.673829 7.5396119
13.687435 7.5180797
13.701041 7.4956704
13.714646 7.4725023
13.728252 7.4487012
13.741858 7.424393
13.755464 7.3996979
13.76907 7.3747265
13.782675 7.3495777
13.796281 7.324339
13.809887 7.29909
13.823493 7.2739065
13.837099 7.2488671
13.850704 7.2240589
13.86431 7.1995831
13.877916 7.1755586
13.891522 7.1521229
13.905128 7.1294305
13.918733 7.1076486
13.932339 7.0869503
13.945945 7.0675067
13.959551 7.0494791
13.973157 7.0330105
13.986762 7.0182196
14.000368 7.0051953
14.013974 6.9939939
14.02758 6.9846368
14.041186 6.977111
14.054791 6.9713689
14.068397 6.9673302
14.082003 6.9648838
14.095609 6.9638906
14.109215 6.9641862
14.12282 6.965585
14.136426 6.9678852
14.150032 6.9708738
14.163638 6.974333
14.177244 6.9780461
14.190849 6.9818039
14.204455 6.9854097
14.218061 6.9886831
14.231667 6.9914627
14.245273 6.9936066
14.258878 6.9949922
14.272484 6.9955148
14.28609 6.9950865
14.299696 6.9936352
14.313302 6.9911047
14.326907 6.987456
14.340513 6.9826697
14.354119 6.9767484
14.367725 6.9697196
14.381331 6.9616374
14.394936 6.9525827
14.408542 6.9426617
14.422148 6.932002
14.435754 6.9207469
14.44936 6.9090489
14.462965 6.8970616
14.476571 6.8849323
14.490177 6.8727952
14.503783 6.8607662
14.517389 6.8489393
14.530994 6.8373852
14.5446 6.8261513
14.558206 6.8152637
14.571812 6.8047293
14.585418 6.7945393
14.599023 6.7846723
14.612629 6.7750975
14.626235 6.7657781
14.639841 6.7566742
14.653447 6.7477462
14.667052 6.7389585
14.680658 6.7302831
14.694264 6.721703
14.70787 6.7132158
14.721476 6.7048355
14.735081 6.6965943
14.748687 6.6885416
14.762293 6.6807428
14.775899 6.6732756
14.789505 6.6662249
14.80311 6.6596774
14.816716 6.6537158
14.830322 6.6484128
14.843928 6.6438267
14.857534 6.6399981
14.871139 6.6369483
14.884745 6.6346789
14.898351 6.6331733
14.911957 6.6323988
14.925563 6.6323094
14.939168 6.6328488
14.952774 6.6339531
14.96638 6.6355539
14.979986 6.6375802
14.993592 6.6399611
15.007197 6.642627
15.020803 6.6455124
15.034409 6.6485567
15.048015 6.6517061
15.061621 6.6549146
15.075226 6.6581452
15.088832 6.6613694
15.102438 6.6645673
15.116044 6.6677258
15.12965 6.6708363
15.143255 6.6738926
15.156861 6.6768876
15.170467 6.6798117
15.184073 6.6826508
15.197679 6.6853873
15.211284 6.688001
15.22489 6.6904724
15.238496 6.6927865
15.252102 6.6949368
15.265708 6.6969297
15.279313 6.6987868
15.292919 6.7005466
15.306525 6.7022637
15.320131 6.704007
15.333737 6.7058552
15.347342 6.7078917
15.360948 6.7101988
15.374554 6.712852
15.38816 6.7159144
15.401766 6.7194335
15.415371 6.7234386
15.428977 6.7279411
15.442583 6.7329355
15.456189 6.7384034
15.469795 6.7443173
15.4834 6.7506457
15.497006 6.7573579
15.510612 6.7644281
15.524218 6.7718391
15.537824 6.779584
15.551429 6.7876671
15.565035 6.796104
15.578641 6.8049197
15.592247 6.8141458
15.605853 6.8238176
15.619458 6.833969
15.633064 6.8446285
15.64667 6.8558139
15.660276 6.867528
15.673882 6.8797549
15.687487 6.8924571
15.701093 6.9055748
15.714699 6.9190267
15.728305 6.9327118
15.741911 6.9465137
15.755516 6.9603054
15.769122 6.9739549
15.782728 6.9873307
15.796334 7.0003073
15.80994 7.0127699
15.823545 7.0246177
15.837151 7.0357678
15.850757 7.0461566
15.864363 7.055742
15.877969 7.0645042
15.891574 7.0724467
15.90518 7.0795958
15.918786 7.0860003
15.932392 7.0917289
15.945998 7.0968674
15.959603 7.1015139
15.973209 7.1057729
15.986815 7.109749
16.000421 7.1135399
16.014027 7.1172295
16.027632 7.1208826
16.041238 7.12454
16.054844 7.1282155
16.06845 7.1318957
16.082056 7.1355408
16.095661 7.1390882
16.109267 7.1424582
16.122873 7.1455607
16.136479 7.1483028
16.150085 7.1505973
16.16369 7.1523695
16.177296 7.1535635
16.190902 7.1541463
16.204508 7.1541095
16.218114 7.1534684
16.231719 7.1522604
16.245325 7.1505407
16.258931 7.1483777
16.272537 7.1458492
16.286143 7.1430373
16.299748 7.1400259
16.313354 7.1368979
16.32696 7.1337332
16.340566 7.1306075
16.354172 7.1275913
16.367777 7.1247486
16.381383 7.1221362
16.394989 7.1198022
16.408595 7.1177854
16.422201 7.1161152
16.435806 7.1148109
16.449412 7.113883
16.463018 7.1133334
16.476624 7.1131569
16.49023 7.1133421
16.503835 7.1138718
16.517441 7.1147237
16.531047 7.1158708
16.544653 7.1172813
16.558259 7.1189202
16.571864 7.1207499
16.58547 7.1227332
16.599076 7.124836
16.612682 7.1270309
16.626288 7.1293007
16.639893 7.1316417
16.653499 7.1340664
16.667105 7.1366039
16.680711 7.1392999
16.694317 7.1422141
16.707922 7.1454159
16.721528 7.1489795
16.735134 7.1529772
16.74874 7.1574729
16.762346 7.1625164
16.775951 7.1681387
16.789557 7.1743483
16.803163 7.181131
16.816769 7.1884501
16.830375 7.19625
16.84398 7.2044596
16.857586 7.2129976
16.871192 7.2217775
16.884798 7.2307114
16.898404 7.2397138
16.912009 7.248704
16.925615 7.2576069
16.939221 7.2663538
16.952827 7.2748818
16.966433 7.2831332
16.980038 7.2910555
16.993644 7.2986
17.00725 7.3057227
17.020856 7.3123831
17.034462 7.3185452
17.048067 7.3241772
17.061673 7.3292513
17.075279 7.3337442
17.088885 7.3376362
17.102491 7.3409112
17.116096 7.3435559
17.129702 7.3455595
17.143308 7.3469134
17.156914 7.3476114
17.17052 7.3476505
17.184125 7.3470317
17.197731 7.3457623
17.211337 7.3438573
17.224943 7.3413415
17.238549 7.338251
17.252154 7.3346333
17.26576 7.330547
17.279366 7.3260597
17.292972 7.3212453
17.306578 7.3161801
17.320183 7.3109391
17.333789 7.305592
17.347395 7.3002003
17.361001 7.2948154
17.374607 7.289477
17.388212 7.2842137
17.401818 7.279044
17.415424 7.273978
17.42903 7.2690201
17.442636 7.2641712
17.456241 7.2594307
17.469847 7.2547988
17.483453 7.2502762
17.497059 7.2458644
17.510665 7.2415641
17.52427 7.2373731
17.537876 7.2332831
17.551482 7.2292769
17.565088 7.2253253
17.578694 7.2213844
17.592299 7.2173942
17.605905 7.2132777
17.619511 7.2089418
17.633117 7.2042789
17.646723 7.1991709
17.660328 7.193493
17.673934 7.187119
17.68754 7.1799267
17.701146 7.1718032
17.714752 7.1626494
17.728357 7.1523832
17.741963 7.140942
17.755569 7.1282842
17.769175 7.1143893
17.782781 7.0992586
17.796386 7.0829146
17.809992 7.0654016
17.823598 7.0467854
17.837204 7.0271538
17.85081 7.0066153
17.864415 6.9852985
17.878021 6.9633486
17.891627 6.9409247
17.905233 6.9181939
17.918839 6.8953267
17.932444 6.8724904
17.94605 6.8498436
17.959656 6.8275309
17.973262 6.805679
17.986868 6.7843936
18.000473 6.7637586
18.014079 6.7438358
18.027685 6.7246673
18.041291 6.7062783
18.054897 6.6886814
18.068502 6.6718812
18.082108 6.655879
18.095714 6.6406769
18.10932 6.6262812
18.122926 6.6127033
18.136531 6.5999602
18.150137 6.5880726
18.163743 6.5770624
18.177349 6.566949
18.190955 6.5577465
18.20456 6.5494606
18.218166 6.5420878
18.231772 6.5356156
18.245378 6.530024
18.258984 6.5252884
18.272589 6.5213834
18.286195 6.5182866
18.299801 6.5159811
18.313407 6.5144583
18.327013 6.5137183
18.340618 6.5137696
18.354224 6.5146275
18.36783 6.5163118
18.381436 6.5188442
18.395042 6.5222447
18.408647 6.5265293
18.422253 6.5317066
18.435859 6.5377759
18.449465 6.5447244
18.463071 6.5525254
18.476676 6.5611371
18.490282 6.5705016
18.503888 6.580545
18.517494 6.5911788
18.5311 6.6023019
18.544705 6.6138041
18.558311 6.6255702
18.571917 6.6374853
18.585523 6.6494395
18.599129 6.6613331
18.612734 6.673081
18.62634 6.6846164
18.639946 6.6958925
18.653552 6.7068848
18.667158 6.7175897
18.680763 6.728024
18.694369 6.7382223
18.707975 6.7482332
18.721581 6.7581156
18.735187 6.7679341
18.748792 6.7777544
18.762398 6.7876384
18.776004 6.7976409
18.78961 6.8078059
18.803216 6.8181645
18.816821 6.8287332
18.830427 6.8395135
18.844033 6.8504918
18.857639 6.8616397
18.871245 6.8729152
18.88485 6.8842636
18.898456 6.8956193
18.912062 6.906908
18.925668 6.9180487
18.939274 6.9289577
18.952879 6.9395518
18.966485 6.9497528
18.980091 6.9594919
18.993697 6.9687141
19.007303 6.977382
19.020908 6.9854785
19.034514 6.9930081
19.04812 6.9999966
19.061726 7.0064887
19.075332 7.0125446
19.088937 7.0182345
19.102543 7.0236326
19.116149 7.0288116
19.129755 7.0338371
19.143361 7.0387646
19.156966 7.0436367
19.170572 7.0484836
19.184178 7.0533241
19.197784 7.0581685
19.21139 7.0630218
19.224995 7.0678868
19.238601 7.0727672
19.252207 7.0776698
19.265813 7.0826061
19.279419 7.0875924
19.293024 7.0926506
19.30663 7.0978071
19.320236 7.1030923
19.333842 7.1085394
19.347448 7.1141828
19.361053 7.1200573
19.374659 7.1261955
19.388265 7.1326272
19.401871 7.1393775
19.415477 7.1464654
19.429082 7.1539032
19.442688 7.1616958
19.456294 7.1698404
19.4699 7.1783268
19.483506 7.1871378
19.497111 7.1962503
19.510717 7.205636
19.524323 7.215263
19.537929 7.2250971
19.551535 7.2351036
19.56514 7.2452482
19.578746 7.255498
19.592352 7.2658209
19.605958 7.2761854
19.619564 7.2865578
19.633169 7.2969
19.646775 7.3071662
19.660381 7.3173001
19.673987 7.3272322
19.687593 7.3368783
19.701198 7.3461398
19.714804 7.354905
19.72841 7.3630518
19.742016 7.3704517
19.755622 7.3769755
19.769227 7.3824983
19.782833 7.386906
19.796439 7.3901007
19.810045 7.3920059
19.823651 7.3925705
19.837256 7.3917716
19.850862 7.3896152
19.864468 7.3861349
19.878074 7.381389
19.89168 7.375455
19.905285 7.3684237
19.918891 7.360391
19.932497 7.351451
19.946103 7.341689
19.959709 7.3311757
19.973314 7.3199641
19.98692 7.3080876
20.000526 7.2955608
20.014132 7.2823822
20.027738 7.2685382
20.041343 7.2540079
20.054949 7.2387693
20.068555 7.2228043
20.082161 7.2061035
20.095767 7.1886708
20.109372 7.1705257
20.122978 7.1517044
20.136584 7.1322603
20.15019 7.1122618
20.163796 7.0917898
20.177401 7.0709341
20.191007 7.0497888
20.204613 7.028448
20.218219 7.0070015
20.231825 6.985531
20.24543 6.964107
20.259036 6.9427869
20.272642 6.9216137
20.286248 6.9006161
20.299854 6.8798097
20.313459 6.8591985
20.327065 6.8387776
20.340671 6.818536
20.354277 6.7984597
20.367883 6.778534
20.381488 6.7587463
20.395094 6.7390877
20.4087 6.7195541
&
@target G0.S2
@type xy
7.019 0
7.019 10
&
@target G1.S0
@type xy
0 0.092735587
0.0136058 0.092736148
0.0272116 0.092737832
0.0408174 0.092740637
0.0544232 0.092744565
0.068029 0.092749615
0.0816348 0.092755789
0.0952406 0.092763085
0.1088464 0.092771506
0.1224522 0.092781051
0.136058 0.09279172
0.1496638 0.092803515
0.1632696 0.092816436
0.1768754 0.092830485
0.1904812 0.09284566
0.204087 0.092861965
0.2176928 0.092879399
0.2312986 0.092897964
0.2449044 0.092917661
0.2585102 0.09293849
0.272116 0.092960454
0.2857218 0.092983553
0.2993276 0.09300779
0.3129334 0.093033164
0.3265392 0.093059679
0.340145 0.093087335
0.3537508 0.093116134
0.3673566 0.093146078
0.3809624 0.093177169
0.3945682 0.093209408
0.408174 0.093242798
0.4217798 0.09327734
0.4353856 0.093313037
0.4489914 0.093349891
0.4625972 0.093387903
0.476203 0.093427077
0.4898088 0.093467415
0.5034146 0.093508918
0.5170204 0.093551591
0.5306262 0.093595434
0.544232 0.093640451
0.5578378 0.093686645
0.5714436 0.093734019
0.5850494 0.093782574
0.5986552 0.093832315
0.612261 0.093883245
0.6258668 0.093935365
0.6394726 0.093988681
0.6530784 0.094043194
0.6666842 0.094098909
0.68029 0.094155828
0.6938958 0.094213956
0.7075016 0.094273296
0.7211074 0.094333851
0.7347132 0.094395625
0.748319 0.094458623
0.7619248 0.094522847
0.7755306 0.094588303
0.7891364 0.094654993
0.8027422 0.094722923
0.816348 0.094792097
0.8299538 0.094862518
0.8435596 0.094934192
0.8571654 0.095007122
0.8707712 0.095081314
0.884377 0.095156772
0.8979828 0.095233501
0.9115886 0.095311506
0.9251944 0.095390792
0.9388002 0.095471363
0.952406 0.095553225
0.9660118 0.095636384
0.9796176 0.095720844
0.9932234 0.09580661
1.0068292 0.09589369
1.020435 0.095982087
1.0340408 0.096071808
1.0476466 0.096162859
1.0612524 0.096255245
1.0748582 0.096348973
1.088464 0.096444048
1.1020698 0.096540478
1.1156756 0.096638267
1.1292814 0.096737423
1.1428872 0.096837953
1.156493 0.096939862
1.1700988 0.097043158
1.1837046 0.097147847
1.1973104 0.097253936
1.2109162 0.097361433
1.224522 0.097470345
1.2381278 0.097580679
1.2517336 0.097692442
1.2653394 0.097805642
1.2789452 0.097920286
1.292551 0.098036383
1.3061568 0.098153941
1.3197626 0.098272966
1.3333684 0.098393468
1.3469742 0.098515455
1.36058 0.098638935
1.3741858 0.098763917
1.3877916 0.098890409
1.4013974 0.09901842
1.4150032 0.099147959
1.428609 0.099279035
1.4422148 0.099411658
1.4558206 0.099545836
1.4694264 0.099681579
1.4830322 0.099818897
1.496638 0.0999578
1.5102438 0.1000983
1.5238496 0.1002404
1.5374554 0.10038411
1.5510612 0.10052945
1.564667 0.10067643
1.5782728 0.10082505
1.5918786 0.10097533
1.6054844 0.10112728
1.6190902 0.10128091
1.632696 0.10143622
1.6463018 0.10159324
1.6599076 0.10175197
1.6735134 0.10191243
1.6871192 0.10207463
1.700725 0.10223857
1.7143308 0.10240427
1.7279366 0.10257175
1.7415424 0.10274102
1.7551482 0.10291209
1.768754 0.10308497
1.7823598 0.10325967
1.7959656 0.10343622
1.8095714 0.10361462
1.8231772 0.10379488
1.836783 0.10397703
1.8503888 0.10416107
1.8639946 0.10434702
1.8776004 0.1045349
1.8912062 0.10472472
1.904812 0.10491649
1.9184178 0.10511023
1.9320236 0.10530595
1.9456294 0.10550368
1.9592352 0.10570343
1.972841 0.1059052
1.9864468 0.10610903
2.0000526 0.10631493
2.0136584 0.10652291
2.0272642 0.10673298
2.04087 0.10694518
2.0544758 0.10715952
2.0680816 0.107376
2.0816874 0.10759466
2.0952932 0.10781552
2.108899 0.10803858
2.1225048 0.10826387
2.1361106 0.10849141
2.1497164 0.10872121
2.1633222 0.10895331
2.176928 0.10918771
2.1905338 0.10942444
2.2041396 0.10966352
2.2177454 0.10990497
2.2313512 0.11014882
2.244957 0.11039507
2.2585628 0.11064377
2.2721686 0.11089492
2.2857744 0.11114855
2.2993802 0.11140469
2.312986 0.11166336
2.3265918 0.11192458
2.3401976 0.11218838
2.3538034 0.11245478
2.3674092 0.1127238
2.381015 0.11299547
2.3946208 0.11326983
2.4082266 0.11354688
2.4218324 0.11382667
2.4354382 0.11410921
2.449044 0.11439454
2.4626498 0.11468268
2.4762556 0.11497367
2.4898614 0.11526752
2.5034672 0.11556427
2.517073 0.11586395
2.5306788 0.11616658
2.5442846 0.11647221
2.5578904 0.11678085
2.5714962 0.11709255
2.585102 0.11740734
2.5987078 0.11772523
2.6123136 0.11804628
2.6259194 0.11837051
2.6395252 0.11869796
2.653131 0.11902867
2.6667368 0.11936266
2.6803426 0.11969997
2.6939484 0.12004064
2.7075542 0.12038471
2.72116 0.12073222
2.7347658 0.1210832
2.7483716 0.12143769
2.7619774 0.12179573
2.7755832 0.12215737
2.789189 0.12252264
2.8027948 0.12289158
2.8164006 0.12326424
2.8300064 0.12364067
2.8436122 0.12402089
2.857218 0.12440497
2.8708238 0.12479293
2.8844296 0.12518484
2.8980354 0.12558074
2.9116412 0.12598067
2.925247 0.12638468
2.9388528 0.12679283
2.9524586 0.12720516
2.9660644 0.12762172
2.9796702 0.12804257
2.993276 0.12846776
3.0068818 0.12889734
3.0204876 0.12933137
3.0340934 0.1297699
3.0476992 0.130213
3.061305 0.13066071
3.0749108 0.1311131
3.0885166 0.13157022
3.1021224 0.13203215
3.1157282 0.13249893
3.129334 0.13297064
3.1429398 0.13344733
3.1565456 0.13392908
3.1701514 0.13441595
3.1837572 0.13490801
3.197363 0.13540533
3.2109688 0.13590797
3.2245746 0.13641602
3.2381804 0.13692954
3.2517862 0.13744861
3.265392 0.13797331
3.2789978 0.1385037
3.2926036 0.13903989
3.3062094 0.13958193
3.3198152 0.14012992
3.333421 0.14068394
3.3470268 0.14124407
3.3606326 0.14181041
3.3742384 0.14238303
3.3878442 0.14296204
3.40145 0.14354752
3.4150558 0.14413958
3.4286616 0.14473829
3.4422674 0.14534377
3.4558732 0.14595612
3.469479 0.14657543
3.4830848 0.14720181
3.4966906 0.14783536
3.5102964 0.14847621
3.5239022 0.14912445
3.537508 0.1497802
3.5511138 0.15044357
3.5647196 0.15111469
3.5783254 0.15179368
3.5919312 0.15248065
3.605537 0.15317574
3.6191428 0.15387907
3.6327486 0.15459077
3.6463544 0.15531098
3.6599602 0.15603984
3.673566 0.15677748
3.6871718 0.15752406
3.7007776 0.1582797
3.7143834 0.15904458
3.7279892 0.15981883
3.741595 0.16060261
3.7552008 0.16139609
3.7688066 0.16219943
3.7824124 0.1630128
3.7960182 0.16383636
3.809624 0.1646703
3.8232298 0.16551479
3.8368356 0.16637001
3.8504414 0.16723616
3.8640472 0.16811342
3.877653 0.16900199
3.8912588 0.16990208
3.9048646 0.17081389
3.9184704 0.17173763
3.9320762 0.17267352
3.945682 0.17362178
3.9592878 0.17458264
3.9728936 0.17555632
3.9864994 0.17654308
4.0001052 0.17754315
4.013711 0.17855678
4.0273168 0.17958423
4.0409226 0.18062577
4.0545284 0.18168166
4.0681342 0.18275218
4.08174 0.18383762
4.0953458 0.18493827
4.1089516 0.18605442
4.1225574 0.18718639
4.1361632 0.18833449
4.149769 0.18949904
4.1633748 0.19068038
4.1769806 0.19187884
4.1905864 0.19309478
4.2041922 0.19432856
4.217798 0.19558055
4.2314038 0.19685112
4.2450096 0.19814067
4.2586154 0.1994496
4.2722212 0.20077833
4.285827 0.20212727
4.2994328 0.20349687
4.3130386 0.20488758
4.3266444 0.20629985
4.3402502 0.20773416
4.353856 0.209191
4.3674618 0.21067088
4.3810676 0.21217431
4.3946734 0.21370183
4.4082792 0.21525399
4.421885 0.21683135
4.4354908 0.21843451
4.4490966 0.22006406
4.4627024 0.22172062
4.4763082 0.22340484
4.489914 0.22511737
4.5035198 0.22685889
4.5171256 0.22863011
4.5307314 0.23043175
4.5443372 0.23226456
4.557943 0.23412931
4.5715488 0.2360268
4.5851546 0.23795785
4.5987604 0.23992332
4.6123662 0.24192408
4.625972 0.24396105
4.6395778 0.24603515
4.6531836 0.24814737
4.6667894 0.25029871
4.6803952 0.2524902
4.694001 0.25472293
4.7076068 0.25699801
4.7212126 0.25931658
4.7348184 0.26167986
4.7484242 0.26408906
4.76203 0.26654548
4.7756358 0.26905044
4.7892416 0.27160533
4.8028474 0.27421156
4.8164532 0.27687062
4.830059 0.27958406
4.8436648 0.28235346
4.8572706 0.28518048
4.8708764 0.28806686
4.8844822 0.29101436
4.898088 0.29402486
4.9116938 0.29710028
4.9252996 0.30024264
4.9389054 0.30345402
4.9525112 0.3067366
4.966117 0.31009265
4.9797228 0.31352452
4.9933286 0.31703467
5.0069344 0.32062566
5.0205402 0.32430015
5.034146 0.32806093
5.0477518 0.3319109
5.0613576 0.33585309
5.0749634 0.33989065
5.0885692 0.34402689
5.102175 0.34826527
5.1157808 0.35260937
5.1293866 0.35706298
5.1429924 0.36163003
5.1565982 0.36631465
5.170204 0.37112115
5.1838098 0.37605406
5.1974156 0.38111812
5.2110214 0.38631828
5.2246272 0.39165977
5.238233 0.39714804
5.2518388 0.40278883
5.2654446 0.40858815
5.2790504 0.41455233
5.2926562 0.42068803
5.306262 0.42700223
5.3198678 0.43350229
5.3334736 0.44019595
5.3470794 0.44709136
5.3606852 0.45419711
5.374291 0.46152226
5.3878968 0.46907637
5.4015026 0.4768695
5.4151084 0.48491231
5.4287142 0.49321603
5.44232 0.50179254
5.4559258 0.51065443
5.4695316 0.51981497
5.4831374 0.52928826
5.4967432 0.5390892
5.510349 0.5492336
5.5239548 0.55973824
5.5375606 0.5706209
5.5511664 0.58190046
5.5647722 0.593597
5.578378 0.60573186
5.5919838 0.61832771
5.6055896 0.63140871
5.6191954 0.64500058
5.6328012 0.6591307
5.646407 0.67382828
5.6600128 0.68912449
5.6736186 0.70505257
5.6872244 0.72164803
5.7008302 0.73894881
5.714436 0.75699544
5.7280418 0.77583132
5.7416476 0.79550282
5.7552534 0.81605964
5.7688592 0.83755495
5.782465 0.86004573
5.7960708 0.88359304
5.8096766 0.90826231
5.8232824 0.93412368
5.8368882 0.96125235
5.850494 0.98972894
5.8640998 1.0196399
5.8777056 1.0510778
5.8913114 1.0841418
5.9049172 1.1189382
5.918523 1.1555805
5.9321288 1.1941903
5.9457346 1.234897
5.9593404 1.2778387
5.9729462 1.3231622
5.986552 1.3710232
6.0001578 1.4215861
6.0137636 1.4750241
6.0273694 1.5315186
6.0409752 1.5912584
6.054581 1.6544388
6.0681868 1.7212594
6.0817926 1.7919219
6.0953984 1.866627
6.1090042 1.9455699
6.12261 2.0289347
6.1362158 2.1168876
6.1498216 2.2095681
6.1634274 2.3070781
6.1770332 2.4094689
6.190639 2.516726
6.2042448 2.6287512
6.2178506 2.7453426
6.2314564 2.8661725
6.2450622 2.9907644
6.258668 3.1184701
6.2722738 3.2484486
6.2858796 3.3796499
6.2994854 3.5108057
6.3130912 3.6404319
6.326697 3.7668452
6.3403028 3.8881978
6.3539086 4.0025328
6.3675144 4.1078583
6.3811202 4.2022411
6.394726 4.2839112
6.4083318 4.3513705
6.4219376 4.4034941
6.4355434 4.4396126
6.4491492 4.4595661
6.462755 4.4637206
6.4763608 4.4529471
6.4899666 4.428564
6.5035724 4.3922505
6.5171782 4.3459424
6.530784 4.2917198
6.5443898 4.2316994
6.5579956 4.1679383
6.5716014 4.1023546
6.5852072 4.0366683
6.598813 3.9723606
6.6124188 3.9106499
6.6260246 3.8524827
6.6396304 3.7985335
6.6532362 3.7492132
6.666842 3.7046824
6.6804478 3.6648684
6.6940536 3.6294858
6.7076594 3.5980604
6.7212652 3.5699574
6.734871 3.5444146
6.7484768 3.5205811
6.7620826 3.4975623
6.7756884 3.4744686
6.7892942 3.4504666
6.8029 3.4248298
6.8165058 3.3969831
6.8301116 3.3665383
6.8437174 3.3333162
6.8573232 3.2973521
6.870929 3.2588869
6.8845348 3.2183421
6.8981406 3.1762844
6.9117464 3.133384
6.9253522 3.0903694
6.938958 3.0479859
6.9525638 3.0069583
6.9661696 2.9679612
6.9797754 2.9315966
6.9933812 2.8983803
7.006987 2.8687334
7.0205928 2.8429803
7.0341986 2.8213498
7.0478044 2.8039792
7.0614102 2.7909195
7.075016 2.7821412
7.0886218 2.77754
7.1022276 2.776942
7.1158334 2.7801088
7.1294392 2.7867418
7.143045 2.7964866
7.1566508 2.8089388
7.1702566 2.8236507
7.1838624 2.8401402
7.1974682 2.8579025
7.211074 2.8764254
7.2246798 2.8952066
7.2382856 2.9137728
7.2518914 2.931699
7.2654972 2.9486264
7.279103 2.9642762
7.2927088 2.9784576
7.3063146 2.9910705
7.3199204 3.0021004
7.3335262 3.0116092
7.347132 3.019721
7.3607378 3.0266065
7.3743436 3.0324681
7.3879494 3.0375263
7.4015552 3.0420088
7.415161 3.0461437
7.4287668 3.0501543
7.4423726 3.054256
7.4559784 3.0586537
7.4695842 3.0635387
7.48319 3.0690842
7.4967958 3.0754405
7.5104016 3.0827284
7.5240074 3.0910339
7.5376132 3.1004045
7.551219 3.110847
7.5648248 3.12233
7.5784306 3.1347891
7.5920364 3.1481352
7.6056422 3.1622646
7.619248 3.1770709
7.6328538 3.1924544
7.6464596 3.20833
7.6600654 3.2246313
7.6736712 3.2413103
7.687277 3.258333
7.7008828 3.2756706
7.7144886 3.2932888
7.7280944 3.3111354
7.7417002 3.3291293
7.755306 3.3471521
7.7689118 3.3650431
7.7825176 3.3826011
7.7961234 3.399591
7.8097292 3.4157561
7.823335 3.4308344
7.8369408 3.4445772
7.8505466 3.4567674
7.8641524 3.4672354
7.8777582 3.4758707
7.891364 3.4826279
7.9049698 3.4875264
7.9185756 3.4906451
7.9321814 3.4921121
7.9457872 3.4920907
7.959393 3.4907649
7.9729988 3.4883232
7.9866046 3.4849451
8.0002104 3.4807893
8.0138162 3.4759854
8.027422 3.4706306
8.0410278 3.4647894
8.0546336 3.4584994
8.0682394 3.4517791
8.0818452 3.4446385
8.095451 3.4370909
8.1090568 3.4291629
8.1226626 3.4209028
8.1362684 3.4123851
8.1498742 3.4037111
8.16348 3.3950057
8.1770858 3.3864105
8.1906916 3.3780749
8.2042974 3.3701465
8.2179032 3.3627607
8.231509 3.3560324
8.2451148 3.3500495
8.2587206 3.3448687
8.2723264 3.3405147
8.2859322 3.3369808
8.299538 3.3342335
8.3131438 3.3322174
8.3267496 3.3308617
8.3403554 3.3300881
8.3539612 3.3298172
8.367567 3.3299747
8.3811728 3.3304965
8.3947786 3.3313319
8.4083844 3.3324455
8.4219902 3.3338172
8.435596 3.3354413
8.4492018 3.3373242
8.4628076 3.3394828
8.4764134 3.3419413
8.4900192 3.3447297
8.503625 3.3478813
8.5172308 3.351432
8.5308366 3.3554181
8.5444424 3.359875
8.5580482 3.3648358
8.571654 3.3703287
8.5852598 3.376376
8.5988656 3.3829928
8.6124714 3.390187
8.6260772 3.3979609
8.639683 3.4063141
8.6532888 3.4152479
8.6668946 3.4247698
8.6805004 3.4348975
8.6941062 3.4456618
8.707712 3.4571075
8.7213178 3.4692904
8.7349236 3.4822731
8.7485294 3.4961178
8.7621352 3.5108774
8.775741 3.5265877
8.7893468 3.5432587
8.8029526 3.5608697
8.8165584 3.579366
8.8301642 3.5986592
8.84377 3.6186301
8.8573758 3.6391346
8.8709816 3.6600105
8.8845874 3.681085
8.8981932 3.7021824
8.911799 3.7231301
8.9254048 3.743763
8.9390106 3.7639264
8.9526164 3.7834777
8.9662222 3.8022874
8.979828 3.8202391
8.9934338 3.8372312
9.0070396 3.8531776
9.0206454 3.868011
9.0342512 3.8816849
9.047857 3.8941767
9.0614628 3.9054893
9.0750686 3.915652
9.0886744 3.9247187
9.1022802 3.9327642
9.115886 3.9398789
9.1294918 3.9461604
9.1430976 3.9517058
9.1567034 3.9566019
9.1703092 3.9609181
9.183915 3.9646998
9.1975208 3.9679647
9.2111266 3.970703
9.2247324 3.9728791
9.2383382 3.9744384
9.251944 3.9753136
9.2655498 3.9754345
9.2791556 3.974736
9.2927614 3.9731662
9.3063672 3.9706921
9.319973 3.9673037
9.3335788 3.9630155
9.3471846 3.9578666
9.3607904 3.9519194
9.3743962 3.9452568
9.388002 3.93798
9.4016078 3.9302046
9.4152136 3.9220577
9.4288194 3.9136742
9.4424252 3.9051924
9.456031 3.8967508
9.4696368 3.8884837
9.4832426 3.8805188
9.4968484 3.8729743
9.5104542 3.8659581
9.52406 3.8595684
9.5376658 3.8538947
9.5512716 3.8490208
9.5648774 3.8450269
9.5784832 3.8419927
9.592089 3.8399989
9.6056948 3.8391272
9.6193006 3.8394598
9.6329064 3.8410762
9.6465122 3.8440498
9.660118 3.8484431
9.6737238 3.8543029
9.6873296 3.8616557
9.7009354 3.8705044
9.7145412 3.8808261
9.728147 3.892572
9.7417528 3.9056689
9.7553586 3.9200222
9.7689644 3.9355214
9.7825702 3.9520457
9.796176 3.9694711
9.8097818 3.9876768
9.8233876 4.0065517
9.8369934 4.0259997
9.8505992 4.0459433
9.864205 4.0663261
9.8778108 4.0871127
9.8914166 4.1082878
9.9050224 4.1298529
9.9186282 4.1518223
9.932234 4.1742187
9.9458398 4.1970675
9.9594456 4.2203927
9.9730514 4.2442123
9.9866572 4.268535
10.000263 4.2933584
10.013869 4.3186686
10.027475 4.3444403
10.04108 4.3706397
10.054686 4.397227
10.068292 4.4241603
10.081898 4.4513997
10.095504 4.4789102
10.109109 4.5066643
10.122715 4.5346431
10.136321 4.5628353
10.149927 4.591235
10.163533 4.6198378
10.177138 4.6486362
10.190744 4.6776151
10.20435 4.7067472
10.217956 4.7359899
10.231562 4.765285
10.245167 4.7945585
10.258773 4.8237246
10.272379 4.8526899
10.285985 4.88136
10.299591 4.9096456
10.313196 4.9374696
10.326802 4.9647714
10.340408 4.9915108
10.354014 5.0176679
10.36762 5.0432418
10.381225 5.0682452
10.394831 5.0926985
10.408437 5.116622
10.422043 5.1400276
10.435649 5.1629127
10.449254 5.1852537
10.46286 5.2070035
10.476466 5.2280898
10.490072 5.2484163
10.503678 5.2678656
10.517283 5.2863025
10.530889 5.3035784
10.544495 5.3195362
10.558101 5.3340138
10.571707 5.3468485
10.585312 5.3578805
10.598918 5.3669573
10.612524 5.3739374
10.62613 5.3786962
10.639736 5.381131
10.653341 5.3811669
10.666947 5.3787624
10.680553 5.3739127
10.694159 5.3666531
10.707765 5.3570581
10.72137 5.3452397
10.734976 5.3313427
10.748582 5.3155391
10.762188 5.2980209
10.775794 5.2789936
10.789399 5.2586691
10.803005 5.2372606
10.816611 5.2149775
10.830217 5.1920217
10.843823 5.1685847
10.857428 5.1448453
10.871034 5.1209673
10.88464 5.0970983
10.898246 5.0733679
10.911852 5.0498868
10.925457 5.026746
10.939063 5.0040162
10.952669 4.9817477
10.966275 4.9599705
10.979881 4.9386946
10.993486 4.917911
11.007092 4.8975921
11.020698 4.877694
11.034304 4.8581589
11.04791 4.8389179
11.061515 4.8198961
11.075121 4.8010169
11.088727 4.7822074
11.102333 4.7634036
11.115939 4.744555
11.129544 4.7256278
11.14315 4.7066069
11.156756 4.6874968
11.170362 4.66832
11.183968 4.6491156
11.197573 4.6299358
11.211179 4.6108428
11.224785 4.5919048
11.238391 4.5731927
11.251997 4.554776
11.265602 4.5367207
11.279208 4.5190858
11.292814 4.5019221
11.30642 4.4852703
11.320026 4.4691607
11.333631 4.4536129
11.347237 4.4386364
11.360843 4.4242323
11.374449 4.4103944
11.388055 4.3971119
11.40166 4.3843711
11.415266 4.3721575
11.428872 4.360458
11.442478 4.3492617
11.456084 4.338561
11.469689 4.3283508
11.483295 4.3186285
11.496901 4.3093917
11.510507 4.3006368
11.524113 4.2923574
11.537718 4.2845423
11.551324 4.2771747
11.56493 4.2702324
11.578536 4.2636886
11.592142 4.2575136
11.605747 4.2516774
11.619353 4.2461522
11.632959 4.2409158
11.646565 4.2359536
11.660171 4.2312604
11.673776 4.2268415
11.687382 4.2227119
11.700988 4.2188957
11.714594 4.215423
11.7282 4.2123273
11.741805 4.2096418
11.755411 4.2073953
11.769017 4.2056089
11.782623 4.2042924
11.796229 4.2034422
11.809834 4.2030397
11.82344 4.2030507
11.837046 4.2034261
11.850652 4.204103
11.864258 4.205007
11.877863 4.2060548
11.891469 4.207157
11.905075 4.208221
11.918681 4.2091547
11.932287 4.2098692
11.945892 4.2102823
11.959498 4.2103212
11.973104 4.2099251
11.98671 4.2090478
12.000316 4.207659
12.013921 4.205745
12.027527 4.2033087
12.041133 4.2003682
12.054739 4.1969543
12.068345 4.1931073
12.08195 4.188873
12.095556 4.1842981
12.109162 4.1794264
12.122768 4.1742945
12.136374 4.168929
12.149979 4.1633445
12.163585 4.1575431
12.177191 4.1515154
12.190797 4.1452427
12.204403 4.1387006
12.218008 4.1318627
12.231614 4.1247058
12.24522 4.1172137
12.258826 4.1093812
12.272432 4.1012166
12.286037 4.0927431
12.299643 4.0839988
12.313249 4.0750349
12.326855 4.0659133
12.340461 4.0567028
12.354066 4.0474753
12.367672 4.0383017
12.381278 4.0292483
12.394884 4.0203739
12.40849 4.0117275
12.422095 4.0033481
12.435701 3.9952642
12.449307 3.9874946
12.462913 3.9800498
12.476519 3.9729336
12.490124 3.9661444
12.50373 3.9596764
12.517336 3.9535208
12.530942 3.9476661
12.544548 3.9420987
12.558153 3.9368028
12.571759 3.9317604
12.585365 3.9269509
12.598971 3.9223515
12.612577 3.917937
12.626182 3.9136802
12.639788 3.9095528
12.653394 3.9055258
12.667 3.9015706
12.680606 3.89766
12.694211 3.8937685
12.707817 3.889873
12.721423 3.8859527
12.735029 3.8819885
12.748635 3.8779623
12.76224 3.8738565
12.775846 3.8696527
12.789452 3.8653319
12.803058 3.8608742
12.816664 3.8562604
12.830269 3.8514729
12.843875 3.8464985
12.857481 3.8413302
12.871087 3.8359702
12.884693 3.8304315
12.898298 3.8247388
12.911904 3.8189294
12.92551 3.8130515
12.939116 3.8071626
12.952722 3.801327
12.966327 3.7956123
12.979933 3.790086
12.993539 3.7848129
13.007145 3.779852
13.020751 3.7752548
13.034356 3.7710642
13.047962 3.7673138
13.061568 3.7640288
13.075174 3.7612264
13.08878 3.7589175
13.102385 3.7571076
13.115991 3.7557988
13.129597 3.7549906
13.143203 3.7546806
13.156809 3.7548647
13.170414 3.7555369
13.18402 3.7566887
13.197626 3.7583083
13.211232 3.7603791
13.224838 3.7628796
13.238443 3.7657817
13.252049 3.7690512
13.265655 3.7726474
13.279261 3.7765233
13.292867 3.7806267
13.306472 3.7849012
13.320078 3.7892873
13.333684 3.7937243
13.34729 3.7981512
13.360896 3.8025088
13.374501 3.8067407
13.388107 3.8107948
13.401713 3.8146239
13.415319 3.8181872
13.428925 3.82145
13.44253 3.8243846
13.456136 3.8269696
13.469742 3.8291902
13.483348 3.831037
13.496954 3.8325056
13.510559 3.8335952
13.524165 3.8343078
13.537771 3.8346471
13.551377 3.8346171
13.564983 3.8342216
13.578588 3.8334638
13.592194 3.8323455
13.6058 3.8308675
13.619406 3.8290299
13.633012 3.8268327
13.646617 3.8242764
13.660223 3.8213631
13.673829 3.8180977
13.687435 3.8144887
13.701041 3.8105494
13.714646 3.8062986
13.728252 3.801761
13.741858 3.7969676
13.755464 3.791955
13.76907 3.7867651
13.782675 3.7814433
13.796281 3.7760376
13.809887 3.7705964
13.823493 3.7651665
13.837099 3.7597912
13.850704 3.7545083
13.86431 3.7493482
13.877916 3.7443333
13.891522 3.7394764
13.905128 3.7347814
13.918733 3.7302432
13.932339 3.7258491
13.945945 3.7215804
13.959551 3.717414
13.973157 3.7133244
13.986762 3.709286
14.000368 3.7052742
14.013974 3.7012672
14.02758 3.6972461
14.041186 3.6931958
14.054791 3.6891041
14.068397 3.6849619
14.082003 3.6807615
14.095609 3.6764965
14.109215 3.6721605
14.12282 3.667747
14.136426 3.6632487
14.150032 3.6586582
14.163638 3.6539684
14.177244 3.6491736
14.190849 3.6442711
14.204455 3.6392622
14.218061 3.6341539
14.231667 3.6289596
14.245273 3.6236995
14.258878 3.6184001
14.272484 3.6130928
14.28609 3.6078119
14.299696 3.6025918
14.313302 3.5974641
14.326907 3.5924544
14.340513 3.5875799
14.354119 3.5828472
14.367725 3.5782507
14.381331 3.573773
14.394936 3.5693846
14.408542 3.5650459
14.422148 3.5607089
14.435754 3.5563202
14.44936 3.551823
14.462965 3.5471607
14.476571 3.542279
14.490177 3.5371282
14.503783 3.5316652
14.517389 3.5258544
14.530994 3.5196682
14.5446 3.5130875
14.558206 3.5061007
14.571812 3.4987034
14.585418 3.4908976
14.599023 3.4826909
14.612629 3.4740956
14.626235 3.4651285
14.639841 3.4558101
14.653447 3.4461642
14.667052 3.4362172
14.680658 3.4259973
14.694264 3.4155337
14.70787 3.4048557
14.721476 3.3939915
14.735081 3.3829679
14.748687 3.3718092
14.762293 3.360537
14.775899 3.3491705
14.789505 3.3377268
14.80311 3.3262215
14.816716 3.3146695
14.830322 3.3030858
14.843928 3.2914865
14.857534 3.2798894
14.871139 3.2683148
14.884745 3.2567859
14.898351 3.2453291
14.911957 3.2339739
14.925563 3.2227533
14.939168 3.2117029
14.952774 3.20086
14.96638 3.1902631
14.979986 3.1799503
14.993592 3.1699581
15.007197 3.1603196
15.020803 3.1510637
15.034409 3.1422137
15.048015 3.1337864
15.061621 3.1257917
15.075226 3.1182327
15.088832 3.1111055
15.102438 3.1044002
15.116044 3.0981021
15.12965 3.0921926
15.143255 3.0866508
15.156861 3.0814551
15.170467 3.0765839
15.184073 3.0720175
15.197679 3.0677387
15.211284 3.063734
15.22489 3.059994
15.238496 3.0565139
15.252102 3.0532943
15.265708 3.0503411
15.279313 3.0476654
15.292919 3.0452834
15.306525 3.0432153
15.320131 3.0414851
15.333737 3.0401189
15.347342 3.0391443
15.360948 3.038589
15.374554 3.0384805
15.38816 3.038845
15.401766 3.039707
15.415371 3.0410896
15.428977 3.0430138
15.442583 3.0454986
15.456189 3.0485607
15.469795 3.0522145
15.4834 3.0564714
15.497006 3.0613392
15.510612 3.0668221
15.524218 3.0729197
15.537824 3.0796266
15.551429 3.0869325
15.565035 3.0948219
15.578641 3.1032747
15.592247 3.1122659
15.605853 3.1217676
15.619458 3.131749
15.633064 3.1421783
15.64667 3.1530238
15.660276 3.1642555
15.673882 3.1758462
15.687487 3.1877727
15.701093 3.2000162
15.714699 3.2125632
15.728305 3.2254046
15.741911 3.2385359
15.755516 3.2519564
15.769122 3.2656678
15.782728 3.2796742
15.796334 3.2939804
15.80994 3.308592
15.823545 3.3235148
15.837151 3.3387548
15.850757 3.3543183
15.864363 3.3702126
15.877969 3.386446
15.891574 3.4030286
15.90518 3.4199724
15.918786 3.4372919
15.932392 3.4550031
15.945998 3.4731239
15.959603 3.4916726
15.973209 3.5106666
15.986815 3.5301214
16.000421 3.5500487
16.014027 3.5704554
16.027632 3.5913419
16.041238 3.6127016
16.054844 3.634521
16.06845 3.6567791
16.082056 3.6794485
16.095661 3.7024962
16.109267 3.7258839
16.122873 3.7495692
16.136479 3.7735065
16.150085 3.7976474
16.16369 3.8219415
16.177296 3.8463371
16.190902 3.8707824
16.204508 3.8952269
16.218114 3.9196226
16.231719 3.943926
16.245325 3.9680999
16.258931 3.9921149
16.272537 4.0159509
16.286143 4.0395983
16.299748 4.0630577
16.313354 4.0863407
16.32696 4.1094682
16.340566 4.1324696
16.354172 4.1553803
16.367777 4.1782402
16.381383 4.2010904
16.394989 4.2239711
16.408595 4.2469186
16.422201 4.2699636
16.435806 4.2931292
16.449412 4.3164295
16.463018 4.3398692
16.476624 4.3634436
16.49023 4.3871395
16.503835 4.4109357
16.517441 4.4348052
16.531047 4.458716
16.544653 4.4826332
16.558259 4.50652
16.571864 4.5303389
16.58547 4.5540526
16.599076 4.5776241
16.612682 4.6010175
16.626288 4.6241979
16.639893 4.6471313
16.653499 4.6697848
16.667105 4.692127
16.680711 4.7141277
16.694317 4.7357593
16.707922 4.7569965
16.721528 4.7778178
16.735134 4.7982056
16.74874 4.8181479
16.762346 4.8376391
16.775951 4.8566812
16.789557 4.8752849
16.803163 4.8934711
16.816769 4.9112712
16.830375 4.928728
16.84398 4.9458945
16.857586 4.9628329
16.871192 4.9796124
16.884798 4.9963055
16.898404 5.0129854
16.912009 5.0297216
16.925615 5.0465777
16.939221 5.0636082
16.952827 5.0808578
16.966433 5.0983606
16.980038 5.1161409
16.993644 5.1342147
17.00725 5.1525916
17.020856 5.1712773
17.034462 5.1902755
17.048067 5.2095898
17.061673 5.2292255
17.075279 5.2491901
17.088885 5.2694937
17.102491 5.2901483
17.116096 5.3111671
17.129702 5.3325629
17.143308 5.3543466
17.156914 5.3765259
17.17052 5.3991038
17.184125 5.4220785
17.197731 5.4454431
17.211337 5.4691862
17.224943 5.4932936
17.238549 5.5177505
17.252154 5.5425432
17.26576 5.5676623
17.279366 5.5931045
17.292972 5.6188751
17.306578 5.6449893
17.320183 5.6714731
17.333789 5.6983634
17.347395 5.7257074
17.361001 5.7535617
17.374607 5.7819894
17.388212 5.8110584
17.401818 5.8408376
17.415424 5.8713932
17.42903 5.9027847
17.442636 5.935061
17.456241 5.9682556
17.469847 6.0023832
17.483453 6.0374357
17.497059 6.0733803
17.510665 6.1101573
17.52427 6.1476805
17.537876 6.1858378
17.551482 6.224494
17.565088 6.2634944
17.578694 6.3026697
17.592299 6.3418409
17.605905 6.3808249
17.619511 6.41944
17.633117 6.4575103
17.646723 6.4948699
17.660328 6.5313666
17.673934 6.5668642
17.68754 6.6012444
17.701146 6.6344088
17.714752 6.6662788
17.728357 6.6967967
17.741963 6.7259249
17.755569 6.7536464
17.769175 6.7799635
17.782781 6.804898
17.796386 6.8284906
17.809992 6.8508007
17.823598 6.8719061
17.837204 6.8919024
17.85081 6.9109022
17.864415 6.9290332
17.878021 6.9464356
17.891627 6.9632584
17.905233 6.9796555
17.918839 6.9957799
17.932444 7.0117789
17.94605 7.0277879
17.959656 7.0439255
17.973262 7.0602886
17.986868 7.0769489
18.000473 7.09395
18.014079 7.1113073
18.027685 7.1290079
18.041291 7.1470128
18.054897 7.1652608
18.068502 7.1836726
18.082108 7.2021566
18.095714 7.2206146
18.10932 7.2389476
18.122926 7.2570607
18.136531 7.2748675
18.150137 7.2922933
18.163743 7.3092762
18.177349 7.3257685
18.190955 7.341735
18.20456 7.357152
18.218166 7.3720056
18.231772 7.3862899
18.245378 7.4000056
18.258984 7.4131596
18.272589 7.425764
18.286195 7.4378356
18.299801 7.4493944
18.313407 7.4604615
18.327013 7.4710553
18.340618 7.4811878
18.354224 7.4908599
18.36783 7.5000574
18.381436 7.5087492
18.395042 7.5168863
18.408647 7.524404
18.422253 7.5312259
18.435859 7.5372707
18.449465 7.5424585
18.463071 7.5467185
18.476676 7.549995
18.490282 7.552252
18.503888 7.5534746
18.517494 7.5536689
18.5311 7.5528581
18.544705 7.551078
18.558311 7.5483707
18.571917 7.5447783
18.585523 7.5403373
18.599129 7.5350752
18.612734 7.5290082
18.62634 7.5221418
18.639946 7.5144736
18.653552 7.5059979
18.667158 7.4967112
18.680763 7.4866182
18.694369 7.475737
18.707975 7.4641031
18.721581 7.4517718
18.735187 7.4388176
18.748792 7.4253326
18.762398 7.4114229
18.776004 7.3972034
18.78961 7.382793
18.803216 7.3683087
18.816821 7.3538607
18.830427 7.339548
18.844033 7.3254551
18.857639 7.3116496
18.871245 7.2981807
18.88485 7.2850789
18.898456 7.2723566
18.912062 7.2600088
18.925668 7.2480155
18.939274 7.2363433
18.952879 7.2249477
18.966485 7.2137762
18.980091 7.202771
18.993697 7.1918717
19.007303 7.1810184
19.020908 7.1701549
19.034514 7.1592311
19.04812 7.1482053
19.061726 7.1370454
19.075332 7.1257296
19.088937 7.1142453
19.102543 7.1025882
19.116149 7.0907592
19.129755 7.0787617
19.143361 7.0665989
19.156966 7.0542707
19.170572 7.0417717
19.184178 7.0290898
19.197784 7.0162053
19.21139 7.0030911
19.224995 6.9897132
19.238601 6.9760316
19.252207 6.9620019
19.265813 6.9475763
19.279419 6.9327051
19.293024 6.9173386
19.30663 6.901428
19.320236 6.8849268
19.333842 6.8677926
19.347448 6.8499871
19.361053 6.8314778
19.374659 6.8122379
19.388265 6.7922469
19.401871 6.771491
19.415477 6.7499633
19.429082 6.7276649
19.442688 6.704605
19.456294 6.680803
19.4699 6.6562887
19.483506 6.6311046
19.497111 6.6053063
19.510717 6.5789637
19.524323 6.552161
19.537929 6.5249966
19.551535 6.4975811
19.56514 6.4700349
19.578746 6.4424853
19.592352 6.4150617
19.605958 6.3878908
19.619564 6.3610923
19.633169 6.3347741
19.646775 6.3090288
19.660381 6.283932
19.673987 6.2595412
19.687593 6.2358966
19.701198 6.213024
19.714804 6.1909372
19.72841 6.1696421
19.742016 6.14914
19.755622 6.1294312
19.769227 6.1105167
19.782833 6.0923993
19.796439 6.0750838
19.810045 6.0585752
19.823651 6.042877
19.837256 6.0279885
19.850862 6.0139018
19.864468 6.0005995
19.878074 5.9880529
19.89168 5.9762208
19.905285 5.965049
19.918891 5.9544711
19.932497 5.9444095
19.946103 5.934777
19.959709 5.9254795
19.973314 5.9164174
19.98692 5.907489
20.000526 5.8985923
20.014132 5.889628
20.027738 5.8805023
20.041343 5.8711297
20.054949 5.8614357
20.068555 5.8513601
20.082161 5.8408586
20.095767 5.8299058
20.109372 5.8184957
20.122978 5.8066426
20.136584 5.7943803
20.15019 5.7817613
20.163796 5.7688546
20.177401 5.7557434
20.191007 5.7425222
20.204613 5.7292936
20.218219 5.7161655
20.231825 5.7032476
20.24543 5.6906474
20.259036 5.678467
20.272642 5.6667992
20.286248 5.6557235
20.299854 5.6453035
20.313459 5.6355835
20.327065 5.626587
20.340671 5.6183158
20.354277 5.6107497
20.367883 5.6038475
20.381488 5.5975492
20.395094 5.5917781
20.4087 5.5864443
&
@target G1.S1
@type xy
0 0.069724927
0.0136058 0.069725167
0.0272116 0.069725887
0.0408174 0.069727088
0.0544232 0.069728769
0.068029 0.06973093
0.0816348 0.069733571
0.0952406 0.069736693
0.1088464 0.069740296
0.1224522 0.069744379
0.136058 0.069748943
0.1496638 0.069753988
0.1632696 0.069759514
0.1768754 0.069765521
0.1904812 0.06977201
0.204087 0.069778981
0.2176928 0.069786433
0.2312986 0.069794368
0.2449044 0.069802785
0.2585102 0.069811684
0.272116 0.069821067
0.2857218 0.069830932
0.2993276 0.069841282
0.3129334 0.069852115
0.3265392 0.069863432
0.340145 0.069875234
0.3537508 0.069887521
0.3673566 0.069900293
0.3809624 0.069913551
0.3945682 0.069927295
0.408174 0.069941525
0.4217798 0.069956243
0.4353856 0.069971448
0.4489914 0.069987142
0.4625972 0.070003323
0.476203 0.070019994
0.4898088 0.070037154
0.5034146 0.070054804
0.5170204 0.070072945
0.5306262 0.070091578
0.544232 0.070110702
0.5578378 0.070130318
0.5714436 0.070150427
0.5850494 0.070171031
0.5986552 0.070192128
0.612261 0.070213721
0.6258668 0.070235809
0.6394726 0.070258394
0.6530784 0.070281475
0.6666842 0.070305055
0.68029 0.070329134
0.6938958 0.070353711
0.7075016 0.070378789
0.7211074 0.070404368
0.7347132 0.070430449
0.748319 0.070457033
0.7619248 0.07048412
0.7755306 0.070511712
0.7891364 0.070539809
0.8027422 0.070568412
0.816348 0.070597522
0.8299538 0.070627141
0.8435596 0.070657268
0.8571654 0.070687906
0.8707712 0.070719054
0.884377 0.070750715
0.8979828 0.070782889
0.9115886 0.070815576
0.9251944 0.070848779
0.9388002 0.070882499
0.952406 0.070916736
0.9660118 0.070951491
0.9796176 0.070986766
0.9932234 0.071022562
1.0068292 0.07105888
1.020435 0.071095721
1.0340408 0.071133086
1.0476466 0.071170977
1.0612524 0.071209396
1.0748582 0.071248342
1.088464 0.071287818
1.1020698 0.071327824
1.1156756 0.071368363
1.1292814 0.071409435
1.1428872 0.071451042
1.156493 0.071493185
1.1700988 0.071535866
1.1837046 0.071579086
1.1973104 0.071622847
1.2109162 0.07166715
1.224522 0.071711996
1.2381278 0.071757387
1.2517336 0.071803325
1.2653394 0.071849811
1.2789452 0.071896846
1.292551 0.071944433
1.3061568 0.071992573
1.3197626 0.072041267
1.3333684 0.072090517
1.3469742 0.072140326
1.36058 0.072190694
1.3741858 0.072241623
1.3877916 0.072293115
1.4013974 0.072345172
1.4150032 0.072397796
1.428609 0.072450989
1.4422148 0.072504751
1.4558206 0.072559086
1.4694264 0.072613995
1.4830322 0.07266948
1.496638 0.072725543
1.5102438 0.072782185
1.5238496 0.07283941
1.5374554 0.072897218
1.5510612 0.072955612
1.564667 0.073014595
1.5782728 0.073074167
1.5918786 0.073134331
1.6054844 0.07319509
1.6190902 0.073256445
1.632696 0.073318399
1.6463018 0.073380953
1.6599076 0.073444111
1.6735134 0.073507874
1.6871192 0.073572244
1.700725 0.073637225
1.7143308 0.073702817
1.7279366 0.073769025
1.7415424 0.073835849
1.7551482 0.073903293
1.768754 0.073971359
1.7823598 0.074040049
1.7959656 0.074109366
1.8095714 0.074179313
1.8231772 0.074249891
1.836783 0.074321104
1.8503888 0.074392955
1.8639946 0.074465445
1.8776004 0.074538578
1.8912062 0.074612356
1.904812 0.074686783
1.9184178 0.07476186
1.9320236 0.074837591
1.9456294 0.074913978
1.9592352 0.074991025
1.972841 0.075068734
1.9864468 0.075147108
2.0000526 0.07522615
2.0136584 0.075305864
2.0272642 0.075386252
2.04087 0.075467317
2.0544758 0.075549062
2.0680816 0.075631492
2.0816874 0.075714608
2.0952932 0.075798414
2.108899 0.075882913
2.1225048 0.075968108
2.1361106 0.076054004
2.1497164 0.076140602
2.1633222 0.076227908
2.176928 0.076315923
2.1905338 0.076404652
2.2041396 0.076494097
2.2177454 0.076584264
2.2313512 0.076675154
2.244957 0.076766772
2.2585628 0.076859122
2.2721686 0.076952207
2.2857744 0.077046031
2.2993802 0.077140597
2.312986 0.07723591
2.3265918 0.077331973
2.3401976 0.077428791
2.3538034 0.077526367
2.3674092 0.077624705
2.381015 0.077723809
2.3946208 0.077823684
2.4082266 0.077924334
2.4218324 0.078025762
2.4354382 0.078127974
2.449044 0.078230972
2.4626498 0.078334763
2.4762556 0.078439349
2.4898614 0.078544735
2.5034672 0.078650927
2.517073 0.078757928
2.5306788 0.078865743
2.5442846 0.078974376
2.5578904 0.079083833
2.5714962 0.079194117
2.585102 0.079305235
2.5987078 0.07941719
2.6123136 0.079529988
2.6259194 0.079643633
2.6395252 0.07975813
2.653131 0.079873485
2.6667368 0.079989703
2.6803426 0.080106789
2.6939484 0.080224747
2.7075542 0.080343584
2.72116 0.080463304
2.7347658 0.080583914
2.7483716 0.080705418
2.7619774 0.080827822
2.7755832 0.080951131
2.789189 0.081075352
2.8027948 0.08120049
2.8164006 0.081326551
2.8300064 0.08145354
2.8436122 0.081581464
2.857218 0.081710329
2.8708238 0.08184014
2.8844296 0.081970904
2.8980354 0.082102626
2.9116412 0.082235314
2.925247 0.082368974
2.9388528 0.082503611
2.9524586 0.082639233
2.9660644 0.082775846
2.9796702 0.082913456
2.993276 0.083052071
3.0068818 0.083191697
3.0204876 0.083332341
3.0340934 0.08347401
3.0476992 0.08361671
3.061305 0.08376045
3.0749108 0.083905236
3.0885166 0.084051076
3.1021224 0.084197977
3.1157282 0.084345946
3.129334 0.084494991
3.1429398 0.08464512
3.1565456 0.08479634
3.1701514 0.08494866
3.1837572 0.085102086
3.197363 0.085256628
3.2109688 0.085412292
3.2245746 0.085569088
3.2381804 0.085727024
3.2517862 0.085886108
3.265392 0.086046349
3.2789978 0.086207755
3.2926036 0.086370334
3.3062094 0.086534097
3.3198152 0.086699051
3.333421 0.086865206
3.3470268 0.087032571
3.3606326 0.087201156
3.3742384 0.087370969
3.3878442 0.087542019
3.40145 0.087714318
3.4150558 0.087887874
3.4286616 0.088062698
3.4422674 0.088238798
3.4558732 0.088416187
3.469479 0.088594873
3.4830848 0.088774866
3.4966906 0.088956179
3.5102964 0.089138821
3.5239022 0.089322802
3.537508 0.089508135
3.5511138 0.08969483
3.5647196 0.089882897
3.5783254 0.090072349
3.5919312 0.090263198
3.605537 0.090455454
3.6191428 0.090649129
3.6327486 0.090844236
3.6463544 0.091040786
3.6599602 0.091238792
3.673566 0.091438267
3.6871718 0.091639222
3.7007776 0.091841671
3.7143834 0.092045626
3.7279892 0.092251101
3.741595 0.092458109
3.7552008 0.092666664
3.7688066 0.092876778
3.7824124 0.093088467
3.7960182 0.093301743
3.809624 0.093516622
3.8232298 0.093733117
3.8368356 0.093951244
3.8504414 0.094171016
3.8640472 0.09439245
3.877653 0.09461556
3.8912588 0.094840362
3.9048646 0.095066872
3.9184704 0.095295105
3.9320762 0.095525077
3.945682 0.095756806
3.9592878 0.095990307
3.9728936 0.096225597
3.9864994 0.096462693
4.0001052 0.096701614
4.013711 0.096942375
4.0273168 0.097184996
4.0409226 0.097429494
4.0545284 0.097675887
4.0681342 0.097924195
4.08174 0.098174436
4.0953458 0.098426629
4.1089516 0.098680793
4.1225574 0.09893695
4.1361632 0.099195118
4.149769 0.099455318
4.1633748 0.09971757
4.1769806 0.099981896
4.1905864 0.10024832
4.2041922 0.10051686
4.217798 0.10078753
4.2314038 0.10106037
4.2450096 0.10133539
4.2586154 0.10161262
4.2722212 0.10189208
4.285827 0.10217379
4.2994328 0.10245778
4.3130386 0.10274407
4.3266444 0.10303269
4.3402502 0.10332366
4.353856 0.10361701
4.3674618 0.10391276
4.3810676 0.10421095
4.3946734 0.10451159
4.4082792 0.10481472
4.421885 0.10512037
4.4354908 0.10542855
4.4490966 0.10573931
4.4627024 0.10605266
4.4763082 0.10636865
4.489914 0.1066873
4.5035198 0.10700863
4.5171256 0.10733269
4.5307314 0.10765951
4.5443372 0.10798911
4.557943 0.10832153
4.5715488 0.10865681
4.5851546 0.10899497
4.5987604 0.10933606
4.6123662 0.1096801
4.625972 0.11002714
4.6395778 0.11037721
4.6531836 0.11073034
4.6667894 0.11108659
4.6803952 0.11144598
4.694001 0.11180855
4.7076068 0.11217435
4.7212126 0.11254341
4.7348184 0.11291578
4.7484242 0.11329151
4.76203 0.11367062
4.7756358 0.11405317
4.7892416 0.11443921
4.8028474 0.11482877
4.8164532 0.11522191
4.830059 0.11561867
4.8436648 0.1160191
4.8572706 0.11642325
4.8708764 0.11683117
4.8844822 0.11724292
4.898088 0.11765853
4.9116938 0.11807808
4.9252996 0.11850161
4.9389054 0.11892918
4.9525112 0.11936085
4.966117 0.11979667
4.9797228 0.1202367
4.9933286 0.120681
5.0069344 0.12112964
5.0205402 0.12158268
5.034146 0.12204018
5.0477518 0.12250221
5.0613576 0.12296883
5.0749634 0.12344012
5.0885692 0.12391614
5.102175 0.12439697
5.1157808 0.12488268
5.1293866 0.12537334
5.1429924 0.12586903
5.1565982 0.12636983
5.170204 0.12687582
5.1838098 0.12738708
5.1974156 0.1279037
5.2110214 0.12842575
5.2246272 0.12895333
5.238233 0.12948653
5.2518388 0.13002544
5.2654446 0.13057015
5.2790504 0.13112076
5.2926562 0.13167737
5.306262 0.13224008
5.3198678 0.13280899
5.3334736 0.1333842
5.3470794 0.13396584
5.3606852 0.134554
5.374291 0.13514881
5.3878968 0.13575037
5.4015026 0.13635882
5.4151084 0.13697427
5.4287142 0.13759684
5.44232 0.13822668
5.4559258 0.1388639
5.4695316 0.13950866
5.4831374 0.14016108
5.4967432 0.14082132
5.510349 0.14148951
5.5239548 0.14216582
5.5375606 0.1428504
5.5511664 0.14354341
5.5647722 0.14424501
5.578378 0.14495537
5.5919838 0.14567468
5.6055896 0.1464031
5.6191954 0.14714082
5.6328012 0.14788804
5.646407 0.14864495
5.6600128 0.14941175
5.6736186 0.15018865
5.6872244 0.15097586
5.7008302 0.15177361
5.714436 0.15258212
5.7280418 0.15340162
5.7416476 0.15423237
5.7552534 0.1550746
5.7688592 0.15592858
5.782465 0.15679457
5.7960708 0.15767285
5.8096766 0.1585637
5.8232824 0.15946742
5.8368882 0.1603843
5.850494 0.16131467
5.8640998 0.16225884
5.8777056 0.16321716
5.8913114 0.16418997
5.9049172 0.16517762
5.918523 0.1661805
5.9321288 0.16719899
5.9457346 0.16823348
5.9593404 0.1692844
5.9729462 0.17035218
5.986552 0.17143725
6.0001578 0.17254009
6.0137636 0.17366118
6.0273694 0.17480101
6.0409752 0.17596012
6.054581 0.17713903
6.0681868 0.17833831
6.0817926 0.17955854
6.0953984 0.18080035
6.1090042 0.18206435
6.12261 0.18335121
6.1362158 0.18466163
6.1498216 0.18599632
6.1634274 0.18735604
6.1770332 0.18874156
6.190639 0.19015371
6.2042448 0.19159334
6.2178506 0.19306135
6.2314564 0.19455868
6.2450622 0.1960863
6.258668 0.19764525
6.2722738 0.1992366
6.2858796 0.20086148
6.2994854 0.20252108
6.3130912 0.20421664
6.326697 0.20594947
6.3403028 0.20772094
6.3539086 0.20953249
6.3675144 0.21138565
6.3811202 0.21328201
6.394726 0.21522327
6.4083318 0.2172112
6.4219376 0.21924768
6.4355434 0.22133469
6.4491492 0.22347432
6.462755 0.22566878
6.4763608 0.2279204
6.4899666 0.23023167
6.5035724 0.2326052
6.5171782 0.23504376
6.530784 0.2375503
6.5443898 0.24012793
6.5579956 0.24277995
6.5716014 0.24550988
6.5852072 0.24832144
6.598813 0.25121859
6.6124188 0.25420552
6.6260246 0.25728669
6.6396304 0.26046686
6.6532362 0.26375104
6.666842 0.26714458
6.6804478 0.27065314
6.6940536 0.27428274
6.7076594 0.27803975
6.7212652 0.28193089
6.734871 0.28596328
6.7484768 0.2901444
6.7620826 0.29448215
6.7756884 0.29898475
6.7892942 0.30366082
6.8029 0.30851929
6.8165058 0.31356935
6.8301116 0.31882042
6.8437174 0.32428203
6.8573232 0.3299637
6.870929 0.33587481
6.8845348 0.34202434
6.8981406 0.3484207
6.9117464 0.35507137
6.9253522 0.3619826
6.938958 0.36915896
6.9525638 0.37660292
6.9661696 0.38431434
6.9797754 0.39229003
6.9933812 0.40052319
7.006987 0.40900307
7.0205928 0.4177147
7.0341986 0.42663884
7.0478044 0.4357522
7.0614102 0.44502808
7.075016 0.45443746
7.0886218 0.46395046
7.1022276 0.47353841
7.1158334 0.48317612
7.1294392 0.49284443
7.143045 0.50253272
7.1566508 0.5122411
7.1702566 0.52198206
7.1838624 0.53178131
7.1974682 0.54167776
7.211074 0.55172255
7.2246798 0.56197725
7.2382856 0.5725115
7.2518914 0.58340017
7.2654972 0.59472047
7.279103 0.60654906
7.2927088 0.61895944
7.3063146 0.63201957
7.3199204 0.64578982
7.3335262 0.66032114
7.347132 0.67565346
7.3607378 0.69181406
7.3743436 0.70881609
7.3879494 0.72665696
7.4015552 0.74531685
7.415161 0.76475716
7.4287668 0.78491928
7.4423726 0.80572369
7.4559784 0.82706979
7.4695842 0.84883662
7.48319 0.87088475
7.4967958 0.89305967
7.5104016 0.91519649
7.5240074 0.93712613
7.5376132 0.95868249
7.551219 0.97971019
7.5648248 1.0000722
7.5784306 1.0196565
7.5920364 1.0383811
7.6056422 1.0561973
7.619248 1.0730894
7.6328538 1.0890727
7.6464596 1.1041891
7.6600654 1.1184998
7.6736712 1.1320786
7.687277 1.1450033
7.7008828 1.1573494
7.7144886 1.1691838
7.7280944 1.1805614
7.7417002 1.1915242
7.755306 1.2021016
7.7689118 1.2123138
7.7825176 1.2221756
7.7961234 1.2317011
7.8097292 1.2409078
7.823335 1.2498199
7.8369408 1.2584702
7.8505466 1.2668998
7.8641524 1.2751566
7.8777582 1.2832924
7.891364 1.2913593
7.9049698 1.2994055
7.9185756 1.3074725
7.9321814 1.3155923
7.9457872 1.3237865
7.959393 1.3320666
7.9729988 1.3404348
7.9866046 1.3488854
8.0002104 1.3574063
8.0138162 1.3659791
8.027422 1.3745783
8.0410278 1.3831694
8.0546336 1.3917066
8.0682394 1.4001299
8.0818452 1.4083635
8.095451 1.4163162
8.1090568 1.4238838
8.1226626 1.4309545
8.1362684 1.4374171
8.1498742 1.4431707
8.16348 1.4481359
8.1770858 1.4522647
8.1906916 1.4555489
8.2042974 1.458025
8.2179032 1.4597751
8.231509 1.4609239
8.2451148 1.4616311
8.2587206 1.4620818
8.2723264 1.4624746
8.2859322 1.4630098
8.299538 1.4638786
8.3131438 1.4652541
8.3267496 1.467285
8.3403554 1.4700925
8.3539612 1.4737691
8.367567 1.4783808
8.3811728 1.4839698
8.3947786 1.4905598
8.4083844 1.4981601
8.4219902 1.5067713
8.435596 1.5163889
8.4492018 1.5270067
8.4628076 1.5386188
8.4764134 1.551221
8.4900192 1.5648099
8.503625 1.5793825
8.5172308 1.5949338
8.5308366 1.6114543
8.5444424 1.6289272
8.5580482 1.6473244
8.571654 1.6666036
8.5852598 1.6867043
8.5988656 1.7075459
8.6124714 1.7290254
8.6260772 1.7510181
8.639683 1.7733793
8.6532888 1.7959491
8.6668946 1.8185592
8.6805004 1.8410415
8.6941062 1.8632384
8.707712 1.8850125
8.7213178 1.9062564
8.7349236 1.926899
8.7485294 1.94691
8.7621352 1.9662988
8.775741 1.9851116
8.7893468 2.0034236
8.8029526 2.0213296
8.8165584 2.0389331
8.8301642 2.0563362
8.84377 2.0736295
8.8573758 2.090885
8.8709816 2.1081508
8.8845874 2.1254478
8.8981932 2.1427689
8.911799 2.1600802
8.9254048 2.1773232
8.9390106 2.1944182
8.9526164 2.2112693
8.9662222 2.2277691
8.979828 2.243805
8.9934338 2.2592646
9.0070396 2.2740423
9.0206454 2.2880443
9.0342512 2.3011933
9.047857 2.3134319
9.0614628 2.3247236
9.0750686 2.3350521
9.0886744 2.3444196
9.1022802 2.3528429
9.115886 2.3603499
9.1294918 2.3669762
9.1430976 2.3727634
9.1567034 2.3777582
9.1703092 2.3820138
9.183915 2.3855927
9.1975208 2.3885696
9.2111266 2.3910351
9.2247324 2.3930974
9.2383382 2.3948831
9.251944 2.396535
9.2655498 2.3982083
9.2791556 2.4000637
9.2927614 2.4022598
9.3063672 2.4049435
9.319973 2.4082418
9.3335788 2.4122535
9.3471846 2.4170437
9.3607904 2.4226398
9.3743962 2.4290314
9.388002 2.4361724
9.4016078 2.443986
9.4152136 2.4523722
9.4288194 2.4612164
9.4424252 2.4703995
9.456031 2.4798077
9.4696368 2.4893414
9.4832426 2.4989226
9.4968484 2.5085005
9.5104542 2.5180544
9.52406 2.5275943
9.5376658 2.5371596
9.5512716 2.546815
9.5648774 2.5566467
9.5784832 2.5667554
9.592089 2.5772511
9.6056948 2.5882467
9.6193006 2.5998519
9.6329064 2.6121688
9.6465122 2.6252875
9.660118 2.6392833
9.6737238 2.6542147
9.6873296 2.6701223
9.7009354 2.687028
9.7145412 2.7049347
9.728147 2.7238262
9.7417528 2.743667
9.7553586 2.7644025
9.7689644 2.7859602
9.7825702 2.8082514
9.796176 2.8311745
9.8097818 2.8546194
9.8233876 2.8784735
9.8369934 2.9026275
9.8505992 2.9269821
9.864205 2.9514531
9.8778108 2.9759763
9.8914166 3.0005093
9.9050224 3.0250322
9.9186282 3.0495457
9.932234 3.0740682
9.9458398 3.0986305
9.9594456 3.123271
9.9730514 3.1480296
9.9866572 3.1729424
10.000263 3.1980366
10.013869 3.2233266
10.027475 3.2488113
10.04108 3.2744725
10.054686 3.3002759
10.068292 3.3261717
10.081898 3.3520984
10.095504 3.3779865
10.109109 3.4037627
10.122715 3.4293546
10.136321 3.454695
10.149927 3.4797253
10.163533 3.5043991
10.177138 3.5286844
10.190744 3.552565
10.20435 3.5760416
10.217956 3.5991317
10.231562 3.6218689
10.245167 3.6443006
10.258773 3.6664849
10.272379 3.6884871
10.285985 3.7103747
10.299591 3.7322121
10.313196 3.754056
10.326802 3.7759504
10.340408 3.7979229
10.354014 3.8199818
10.36762 3.8421149
10.381225 3.864289
10.394831 3.886451
10.408437 3.9085305
10.422043 3.9304422
10.435649 3.9520911
10.449254 3.9733764
10.46286 3.994197
10.476466 4.0144566
10.490072 4.0340683
10.503678 4.0529579
10.517283 4.0710673
10.530889 4.088355
10.544495 4.1047957
10.558101 4.1203781
10.571707 4.135102
10.585312 4.1489732
10.598918 4.1619988
10.612524 4.1741823
10.62613 4.1855193
10.639736 4.1959946
10.653341 4.2055808
10.666947 4.2142396
10.680553 4.2219236
10.694159 4.2285819
10.707765 4.2341652
10.72137 4.2386326
10.734976 4.2419587
10.748582 4.244139
10.762188 4.2451954
10.775794 4.2451789
10.789399 4.2441706
10.803005 4.2422803
10.816611 4.2396427
10.830217 4.2364114
10.843823 4.2327516
10.857428 4.2288315
10.871034 4.2248134
10.88464 4.2208455
10.898246 4.2170544
10.911852 4.213539
10.925457 4.210367
10.939063 4.207573
10.952669 4.2051585
10.966275 4.2030949
10.979881 4.2013277
10.993486 4.1997831
11.007092 4.1983745
11.020698 4.1970112
11.034304 4.1956056
11.04791 4.1940807
11.061515 4.1923757
11.075121 4.1904502
11.088727 4.1882862
11.102333 4.1858885
11.115939 4.1832834
11.129544 4.1805161
11.14315 4.1776471
11.156756 4.1747494
11.170362 4.1719048
11.183968 4.1692016
11.197573 4.1667331
11.211179 4.1645956
11.224785 4.1628888
11.238391 4.1617147
11.251997 4.1611773
11.265602 4.161382
11.279208 4.1624341
11.292814 4.1644368
11.30642 4.1674889
11.320026 4.1716822
11.333631 4.1770981
11.347237 4.1838054
11.360843 4.1918575
11.374449 4.2012906
11.388055 4.212122
11.40166 4.2243499
11.415266 4.2379532
11.428872 4.2528928
11.442478 4.2691134
11.456084 4.286546
11.469689 4.3051124
11.483295 4.3247283
11.496901 4.3453089
11.510507 4.3667731
11.524113 4.3890484
11.537718 4.412074
11.551324 4.4358045
11.56493 4.4602105
11.578536 4.4852795
11.592142 4.5110138
11.605747 4.5374286
11.619353 4.5645483
11.632959 4.5924027
11.646565 4.6210229
11.660171 4.6504377
11.673776 4.6806698
11.687382 4.7117336
11.700988 4.743633
11.714594 4.7763601
11.7282 4.8098949
11.741805 4.8442057
11.755411 4.8792497
11.769017 4.9149742
11.782623 4.9513179
11.796229 4.9882124
11.809834 5.0255832
11.82344 5.0633506
11.837046 5.1014302
11.850652 5.1397331
11.864258 5.178166
11.877863 5.2166314
11.891469 5.2550274
11.905075 5.2932487
11.918681 5.3311878
11.932287 5.3687361
11.945892 5.4057864
11.959498 5.4422355
11.973104 5.4779867
11.98671 5.5129536
12.000316 5.5470622
12.013921 5.5802539
12.027527 5.6124878
12.041133 5.643741
12.054739 5.6740093
12.068345 5.7033056
12.08195 5.7316583
12.095556 5.7591077
12.109162 5.7857031
12.122768 5.8114995
12.136374 5.8365537
12.149979 5.8609228
12.163585 5.8846619
12.177191 5.9078237
12.190797 5.9304576
12.204403 5.9526101
12.218008 5.9743248
12.231614 5.9956425
12.24522 6.0166015
12.258826 6.0372372
12.272432 6.057583
12.286037 6.0776704
12.299643 6.0975293
12.313249 6.1171894
12.326855 6.1366804
12.340461 6.156032
12.354066 6.175274
12.367672 6.1944352
12.381278 6.2135413
12.394884 6.2326131
12.40849 6.2516638
12.422095 6.2706972
12.435701 6.2897056
12.449307 6.3086697
12.462913 6.3275589
12.476519 6.3463334
12.490124 6.3649463
12.50373 6.3833478
12.517336 6.4014891
12.530942 6.4193272
12.544548 6.4368289
12.558153 6.4539752
12.571759 6.4707647
12.585365 6.4872158
12.598971 6.5033678
12.612577 6.5192791
12.626182 6.5350247
12.639788 6.5506904
12.653394 6.5663663
12.667 6.5821386
12.680606 6.598082
12.694211 6.6142518
12.707817 6.6306787
12.721423 6.6473639
12.735029 6.664278
12.748635 6.6813613
12.76224 6.6985268
12.775846 6.7156642
12.789452 6.7326466
12.803058 6.7493371
12.816664 6.7655964
12.830269 6.7812898
12.843875 6.7962941
12.857481 6.8105026
12.871087 6.8238282
12.884693 6.8362047
12.898298 6.8475857
12.911904 6.8579409
12.92551 6.867252
12.939116 6.8755062
12.952722 6.8826903
12.966327 6.8887856
12.979933 6.8937635
12.993539 6.8975836
13.007145 6.9001928
13.020751 6.9015275
13.034356 6.901517
13.047962 6.9000883
13.061568 6.8971716
13.075174 6.8927061
13.08878 6.8866454
13.102385 6.8789621
13.115991 6.8696503
13.129597 6.8587273
13.143203 6.8462332
13.156809 6.832229
13.170414 6.8167942
13.18402 6.8000234
13.197626 6.7820227
13.211232 6.7629066
13.224838 6.7427948
13.238443 6.7218099
13.252049 6.7000745
13.265655 6.6777095
13.279261 6.6548321
13.292867 6.6315542
13.306472 6.6079813
13.320078 6.5842125
13.333684 6.56034
13.34729 6.5364506
13.360896 6.5126264
13.374501 6.4889455
13.388107 6.4654834
13.401713 6.4423124
13.415319 6.4195008
13.428925 6.397112
13.44253 6.3752017
13.456136 6.3538161
13.469742 6.3329896
13.483348 6.3127431
13.496954 6.2930833
13.510559 6.2740021
13.524165 6.2554778
13.537771 6.237476
13.551377 6.2199517
13.564983 6.2028517
13.578588 6.1861172
13.592194 6.1696859
13.6058 6.153495
13.619406 6.137483
13.633012 6.1215915
13.646617 6.1057664
13.660223 6.0899589
13.673829 6.0741257
13.687435 6.0582296
13.701041 6.0422388
13.714646 6.0261267
13.728252 6.0098719
13.741858 5.9934578
13.755464 5.9768729
13.76907 5.9601114
13.782675 5.9431745
13.796281 5.9260719
13.809887 5.908824
13.823493 5.8914635
13.837099 5.8740378
13.850704 5.856609
13.86431 5.8392551
13.877916 5.8220678
13.891522 5.8051503
13.905128 5.7886135
13.918733 5.7725711
13.932339 5.7571343
13.945945 5.7424061
13.959551 5.7284763
13.973157 5.7154173
13.986762 5.7032811
14.000368 5.6920973
14.013974 5.6818732
14.02758 5.6725951
14.041186 5.6642303
14.054791 5.6567305
14.068397 5.6500353
14.082003 5.6440755
14.095609 5.638777
14.109215 5.6340625
14.12282 5.6298543
14.136426 5.626075
14.150032 5.6226479
14.163638 5.6194971
14.177244 5.6165474
14.190849 5.6137241
14.204455 5.6109534
14.218061 5.6081635
14.231667 5.605286
14.245273 5.6022588
14.258878 5.5990284
14.272484 5.5955537
14.28609 5.5918085
14.299696 5.5877842
14.313302 5.5834919
14.326907 5.5789629
14.340513 5.5742487
14.354119 5.569419
14.367725 5.56456
14.381331 5.5597702
14.394936 5.5551566
14.408542 5.5508302
14.422148 5.546901
14.435754 5.5434733
14.44936 5.540641
14.462965 5.538484
14.476571 5.5370645
14.490177 5.5364251
14.503783 5.5365872
14.517389 5.5375512
14.530994 5.5392975
14.5446 5.5417887
14.558206 5.5449723
14.571812 5.5487843
14.585418 5.5531539
14.599023 5.5580071
14.612629 5.5632711
14.626235 5.5688779
14.639841 5.5747676
14.653447 5.5808905
14.667052 5.5872085
14.680658 5.5936956
14.694264 5.6003373
14.70787 5.60713
14.721476 5.6140795
14.735081 5.6211997
14.748687 5.6285115
14.762293 5.6360415
14.775899 5.6438218
14.789505 5.6518888
14.80311 5.6602826
14.816716 5.6690462
14.830322 5.6782242
14.843928 5.6878603
14.857534 5.6979957
14.871139 5.7086656
14.884745 5.7198967
14.898351 5.7317038
14.911957 5.7440881
14.925563 5.7570342
14.939168 5.7705103
14.952774 5.7844675
14.96638 5.7988417
14.979986 5.8135552
14.993592 5.8285206
15.007197 5.8436442
15.020803 5.8588305
15.034409 5.8739859
15.048015 5.889023
15.061621 5.9038638
15.075226 5.9184424
15.088832 5.932706
15.102438 5.9466163
15.116044 5.9601482
15.12965 5.9732889
15.143255 5.9860357
15.156861 5.9983942
15.170467 6.0103759
15.184073 6.0219972
15.197679 6.0332785
15.211284 6.0442447
15.22489 6.0549262
15.238496 6.0653598
15.252102 6.0755901
15.265708 6.0856698
15.279313 6.0956597
15.292919 6.1056268
15.306525 6.1156417
15.320131 6.125775
15.333737 6.1360931
15.347342 6.1466544
15.360948 6.1575046
15.374554 6.1686746
15.38816 6.1801783
15.401766 6.1920122
15.415371 6.2041559
15.428977 6.2165744
15.442583 6.2292209
15.456189 6.2420403
15.469795 6.2549732
15.4834 6.26796
15.497006 6.2809443
15.510612 6.293876
15.524218 6.3067138
15.537824 6.3194261
15.551429 6.3319916
15.565035 6.3443981
15.578641 6.3566412
15.592247 6.3687211
15.605853 6.3806396
15.619458 6.3923962
15.633064 6.4039835
15.64667 6.4153839
15.660276 6.4265657
15.673882 6.4374806
15.687487 6.4480624
15.701093 6.4582272
15.714699 6.4678743
15.728305 6.4768897
15.741911 6.4851494
15.755516 6.4925246
15.769122 6.4988874
15.782728 6.504116
15.796334 6.5081008
15.80994 6.5107498
15.823545 6.5119939
15.837151 6.5117909
15.850757 6.5101292
15.864363 6.5070303
15.877969 6.5025495
15.891574 6.496776
15.90518 6.4898311
15.918786 6.4818645
15.932392 6.4730493
15.945998 6.4635762
15.959603 6.4536465
15.973209 6.4434648
15.986815 6.4332324
16.000421 6.4231413
16.014027 6.4133695
16.027632 6.4040771
16.041238 6.3954042
16.054844 6.3874689
16.06845 6.3803666
16.082056 6.3741694
16.095661 6.3689259
16.109267 6.3646608
16.122873 6.3613756
16.136479 6.3590488
16.150085 6.357637
16.16369 6.3570763
16.177296 6.3572844
16.190902 6.3581625
16.204508 6.3595986
16.218114 6.3614703
16.231719 6.3636483
16.245325 6.3660009
16.258931 6.3683977
16.272537 6.3707144
16.286143 6.3728374
16.299748 6.3746682
16.313354 6.3761272
16.32696 6.3771569
16.340566 6.3777234
16.354172 6.3778167
16.367777 6.3774492
16.381383 6.3766531
16.394989 6.3754754
16.408595 6.3739727
16.422201 6.3722057
16.435806 6.3702324
16.449412 6.3681033
16.463018 6.3658565
16.476624 6.3635143
16.49023 6.361081
16.503835 6.3585424
16.517441 6.3558662
16.531047 6.3530038
16.544653 6.3498933
16.558259 6.3464633
16.571864 6.3426369
16.58547 6.3383368
16.599076 6.3334894
16.612682 6.32803
16.626288 6.3219061
16.639893 6.3150816
16.653499 6.3075384
16.667105 6.2992782
16.680711 6.2903224
16.694317 6.2807109
16.707922 6.2705
16.721528 6.2597583
16.735134 6.2485634
16.74874 6.236997
16.762346 6.2251415
16.775951 6.2130766
16.789557 6.2008772
16.803163 6.1886129
16.816769 6.1763477
16.830375 6.1641413
16.84398 6.1520504
16.857586 6.1401291
16.871192 6.1284297
16.884798 6.1170022
16.898404 6.1058929
16.912009 6.0951428
16.925615 6.0847858
16.939221 6.0748464
16.952827 6.0653394
16.966433 6.0562686
16.980038 6.0476281
16.993644 6.0394032
17.00725 6.0315728
17.020856 6.024112
17.034462 6.0169946
17.048067 6.0101967
17.061673 6.0036983
17.075279 5.9974863
17.088885 5.9915551
17.102491 5.9859077
17.116096 5.9805553
17.129702 5.9755158
17.143308 5.9708128
17.156914 5.9664726
17.17052 5.9625224
17.184125 5.9589882
17.197731 5.9558924
17.211337 5.9532532
17.224943 5.9510835
17.238549 5.9493908
17.252154 5.9481778
17.26576 5.9474429
17.279366 5.9471809
17.292972 5.9473843
17.306578 5.9480439
17.320183 5.9491501
17.333789 5.9506937
17.347395 5.9526669
17.361001 5.9550639
17.374607 5.9578818
17.388212 5.9611207
17.401818 5.9647831
17.415424 5.968874
17.42903 5.9733986
17.442636 5.9783615
17.456241 5.9837637
17.469847 5.9896008
17.483453 5.9958603
17.497059 6.0025196
17.510665 6.0095447
17.52427 6.0168887
17.537876 6.0244917
17.551482 6.0322813
17.565088 6.0401737
17.578694 6.0480749
17.592299 6.055883
17.605905 6.0634902
17.619511 6.0707845
17.633117 6.0776526
17.646723 6.0839811
17.660328 6.0896595
17.673934 6.0945825
17.68754 6.0986525
17.701146 6.101783
17.714752 6.1039013
17.728357 6.1049511
17.741963 6.1048953
17.755569 6.1037171
17.769175 6.1014211
17.782781 6.0980328
17.796386 6.0935979
17.809992 6.0881803
17.823598 6.0818599
17.837204 6.0747285
17.85081 6.0668875
17.864415 6.0584425
17.878021 6.0495001
17.891627 6.0401638
17.905233 6.0305298
17.918839 6.0206844
17.932444 6.0107014
17.94605 6.0006406
17.959656 5.9905469
17.973262 5.9804505
17.986868 5.970367
18.000473 5.9602987
18.014079 5.9502356
18.027685 5.940158
18.041291 5.9300376
18.054897 5.9198408
18.068502 5.9095311
18.082108 5.8990724
18.095714 5.888432
18.10932 5.8775834
18.122926 5.8665091
18.136531 5.8552023
18.150137 5.8436676
18.163743 5.8319219
18.177349 5.8199933
18.190955 5.8079207
18.20456 5.7957521
18.218166 5.7835437
18.231772 5.7713588
18.245378 5.7592667
18.258984 5.7473427
18.272589 5.735667
18.286195 5.724324
18.299801 5.7134012
18.313407 5.702987
18.327013 5.6931685
18.340618 5.6840283
18.354224 5.6756416
18.36783 5.6680739
18.381436 5.6613784
18.395042 5.6555952
18.408647 5.6507511
18.422253 5.6468602
18.435859 5.6439253
18.449465 5.6419403
18.463071 5.640892
18.476676 5.6407629
18.490282 5.6415333
18.503888 5.6431838
18.517494 5.6456969
18.5311 5.6490582
18.544705 5.6532572
18.558311 5.6582875
18.571917 5.664146
18.585523 5.6708319
18.599129 5.6783453
18.612734 5.6866854
18.62634 5.6958486
18.639946 5.7058276
18.653552 5.7166102
18.667158 5.7281791
18.680763 5.7405123
18.694369 5.753584
18.707975 5.767365
18.721581 5.7818247
18.735187 5.7969312
18.748792 5.8126522
18.762398 5.8289555
18.776004 5.8458085
18.78961 5.8631783
18.803216 5.8810312
18.816821 5.8993322
18.830427 5.9180441
18.844033 5.9371279
18.857639 5.9565416
18.871245 5.9762404
18.88485 5.9961767
18.898456 6.0163001
18.912062 6.0365576
18.925668 6.0568944
18.939274 6.0772542
18.952879 6.0975802
18.966485 6.1178162
18.980091 6.1379069
18.993697 6.1577999
19.007303 6.1774458
19.020908 6.1967997
19.034514 6.2158214
19.04812 6.2344755
19.061726 6.2527315
19.075332 6.2705624
19.088937 6.2879442
19.102543 6.3048539
19.116149 6.321268
19.129755 6.337161
19.143361 6.3525044
19.156966 6.3672655
19.170572 6.3814074
19.184178 6.394889
19.197784 6.4076655
19.21139 6.4196892
19.224995 6.43091
19.238601 6.4412769
19.252207 6.4507379
19.265813 6.4592414
19.279419 6.4667366
19.293024 6.4731741
19.30663 6.4785066
19.320236 6.4826894
19.333842 6.4856816
19.347448 6.4874462
19.361053 6.4879511
19.374659 6.4871698
19.388265 6.4850819
19.401871 6.4816741
19.415477 6.4769412
19.429082 6.4708871
19.442688 6.4635259
19.456294 6.4548839
19.4699 6.4450004
19.483506 6.4339294
19.497111 6.4217405
19.510717 6.4085193
19.524323 6.3943675
19.537929 6.3794021
19.551535 6.3637537
19.56514 6.3475638
19.578746 6.3309813
19.592352 6.3141577
19.605958 6.2972421
19.619564 6.2803761
19.633169 6.2636883
19.646775 6.2472904
19.660381 6.2312739
19.673987 6.2157089
19.687593 6.200644
19.701198 6.1861082
19.714804 6.1721142
19.72841 6.158662
19.742016 6.145743
19.755622 6.1333445
19.769227 6.1214521
19.782833 6.1100526
19.796439 6.0991347
19.810045 6.088689
19.823651 6.0787073
19.837256 6.0691805
19.850862 6.0600968
19.864468 6.0514397
19.878074 6.0431859
19.89168 6.0353039
19.905285 6.0277528
19.918891 6.0204818
19.932497 6.0134307
19.946103 6.0065298
19.959709 5.9997013
19.973314 5.9928606
19.98692 5.9859185
20.000526 5.9787832
20.014132 5.971363
20.027738 5.9635698
20.041343 5.9553221
20.054949 5.9465483
20.068555 5.9371907
20.082161 5.9272079
20.095767 5.9165771
20.109372 5.9052959
20.122978 5.8933826
20.136584 5.880876
20.15019 5.8678339
20.163796 5.8543314
20.177401 5.8404587
20.191007 5.8263182
20.204613 5.8120215
20.218219 5.7976867
20.231825 5.7834345
20.24543 5.7693852
20.259036 5.755654
20.272642 5.7423477
20.286248 5.7295599
20.299854 5.7173679
20.313459 5.7058294
20.327065 5.6949805
20.340671 5.684834
20.354277 5.6753801
20.367883 5.6665868
20.381488 5.6584017
20.395094 5.6507553
20.4087 5.6435639
&
@target G1.S2
@type xy
7.019 0
7.019 10
&
@target G2.S0
@type xy
0 0.09747269
0.0136058 0.097473396
0.0272116 0.097475511
0.0408174 0.097479038
0.0544232 0.097483976
0.068029 0.097490325
0.0816348 0.097498086
0.0952406 0.097507259
0.1088464 0.097517844
0.1224522 0.097529844
0.136058 0.097543258
0.1496638 0.097558087
0.1632696 0.097574333
0.1768754 0.097591996
0.1904812 0.097611078
0.204087 0.097631579
0.2176928 0.097653502
0.2312986 0.097676848
0.2449044 0.097701618
0.2585102 0.097727815
0.272116 0.097755439
0.2857218 0.097784493
0.2993276 0.097814978
0.3129334 0.097846898
0.3265392 0.097880253
0.340145 0.097915047
0.3537508 0.097951281
0.3673566 0.097988958
0.3809624 0.098028081
0.3945682 0.098068652
0.408174 0.098110675
0.4217798 0.098154151
0.4353856 0.098199084
0.4489914 0.098245478
0.4625972 0.098293334
0.476203 0.098342658
0.4898088 0.098393451
0.5034146 0.098445717
0.5170204 0.098499461
0.5306262 0.098554685
0.544232 0.098611394
0.5578378 0.098669592
0.5714436 0.098729282
0.5850494 0.098790468
0.5986552 0.098853156
0.612261 0.098917349
0.6258668 0.098983052
0.6394726 0.099050269
0.6530784 0.099119006
0.6666842 0.099189266
0.68029 0.099261055
0.6938958 0.099334378
0.7075016 0.09940924
0.7211074 0.099485646
0.7347132 0.099563602
0.748319 0.099643113
0.7619248 0.099724186
0.7755306 0.099806824
0.7891364 0.099891036
0.8027422 0.099976825
0.816348 0.1000642
0.8299538 0.10015317
0.8435596 0.10024373
0.8571654 0.10033589
0.8707712 0.10042967
0.884377 0.10052506
0.8979828 0.10062208
0.9115886 0.10072073
0.9251944 0.10082102
0.9388002 0.10092295
0.952406 0.10102654
0.9660118 0.10113178
0.9796176 0.1012387
0.9932234 0.10134729
1.0068292 0.10145756
1.020435 0.10156953
1.0340408 0.1016832
1.0476466 0.10179857
1.0612524 0.10191567
1.0748582 0.10203449
1.088464 0.10215504
1.1020698 0.10227734
1.1156756 0.10240139
1.1292814 0.1025272
1.1428872 0.10265479
1.156493 0.10278416
1.1700988 0.10291532
1.1837046 0.10304828
1.1973104 0.10318305
1.2109162 0.10331964
1.224522 0.10345807
1.2381278 0.10359834
1.2517336 0.10374046
1.2653394 0.10388445
1.2789452 0.10403031
1.292551 0.10417807
1.3061568 0.10432772
1.3197626 0.10447928
1.3333684 0.10463276
1.3469742 0.10478818
1.36058 0.10494554
1.3741858 0.10510486
1.3877916 0.10526616
1.4013974 0.10542944
1.4150032 0.10559472
1.428609 0.105762
1.4422148 0.10593132
1.4558206 0.10610267
1.4694264 0.10627607
1.4830322 0.10645154
1.496638 0.10662909
1.5102438 0.10680874
1.5238496 0.1069905
1.5374554 0.10717438
1.5510612 0.1073604
1.564667 0.10754857
1.5782728 0.10773892
1.5918786 0.10793146
1.6054844 0.1081262
1.6190902 0.10832316
1.632696 0.10852235
1.6463018 0.1087238
1.6599076 0.10892752
1.6735134 0.10913353
1.6871192 0.10934184
1.700725 0.10955248
1.7143308 0.10976546
1.7279366 0.1099808
1.7415424 0.11019853
1.7551482 0.11041865
1.768754 0.11064118
1.7823598 0.11086616
1.7959656 0.1110936
1.8095714 0.11132351
1.8231772 0.11155592
1.836783 0.11179085
1.8503888 0.11202833
1.8639946 0.11226836
1.8776004 0.11251098
1.8912062 0.11275621
1.904812 0.11300407
1.9184178 0.11325458
1.9320236 0.11350776
1.9456294 0.11376365
1.9592352 0.11402226
1.972841 0.11428361
1.9864468 0.11454774
2.0000526 0.11481467
2.0136584 0.11508442
2.0272642 0.11535702
2.04087 0.1156325
2.0544758 0.11591088
2.0680816 0.11619218
2.0816874 0.11647645
2.0952932 0.1167637
2.108899 0.11705397
2.1225048 0.11734727
2.1361106 0.11764365
2.1497164 0.11794313
2.1633222 0.11824575
2.176928 0.11855152
2.1905338 0.1188605
2.2041396 0.11917269
2.2177454 0.11948815
2.2313512 0.11980689
2.244957 0.12012896
2.2585628 0.12045439
2.2721686 0.12078321
2.2857744 0.12111546
2.2993802 0.12145117
2.312986 0.12179038
2.3265918 0.12213313
2.3401976 0.12247945
2.3538034 0.12282937
2.3674092 0.12318295
2.381015 0.12354022
2.3946208 0.12390121
2.4082266 0.12426598
2.4218324 0.12463455
2.4354382 0.12500697
2.449044 0.12538329
2.4626498 0.12576354
2.4762556 0.12614777
2.4898614 0.12653603
2.5034672 0.12692835
2.517073 0.1273248
2.5306788 0.1277254
2.5442846 0.12813022
2.5578904 0.1285393
2.5714962 0.12895268
2.585102 0.12937042
2.5987078 0.12979258
2.6123136 0.13021919
2.6259194 0.13065032
2.6395252 0.13108601
2.653131 0.13152632
2.6667368 0.13197132
2.6803426 0.13242104
2.6939484 0.13287556
2.7075542 0.13333493
2.72116 0.1337992
2.7347658 0.13426845
2.7483716 0.13474273
2.7619774 0.1352221
2.7755832 0.13570662
2.789189 0.13619637
2.8027948 0.13669141
2.8164006 0.13719181
2.8300064 0.13769763
2.8436122 0.13820894
2.857218 0.13872581
2.8708238 0.13924833
2.8844296 0.13977655
2.8980354 0.14031057
2.9116412 0.14085044
2.925247 0.14139625
2.9388528 0.14194808
2.9524586 0.14250601
2.9660644 0.14307013
2.9796702 0.14364051
2.993276 0.14421724
3.0068818 0.14480041
3.0204876 0.1453901
3.0340934 0.14598641
3.0476992 0.14658943
3.061305 0.14719925
3.0749108 0.14781597
3.0885166 0.14843969
3.1021224 0.1490705
3.1157282 0.14970851
3.129334 0.15035382
3.1429398 0.15100653
3.1565456 0.15166676
3.1701514 0.1523346
3.1837572 0.15301018
3.197363 0.15369361
3.2109688 0.154385
3.2245746 0.15508448
3.2381804 0.15579216
3.2517862 0.15650816
3.265392 0.15723262
3.2789978 0.15796566
3.2926036 0.15870742
3.3062094 0.15945802
3.3198152 0.16021761
3.333421 0.16098632
3.3470268 0.16176429
3.3606326 0.16255168
3.3742384 0.16334863
3.3878442 0.1641553
3.40145 0.16497183
3.4150558 0.16579839
3.4286616 0.16663514
3.4422674 0.16748224
3.4558732 0.16833987
3.469479 0.16920819
3.4830848 0.17008739
3.4966906 0.17097764
3.5102964 0.17187913
3.5239022 0.17279205
3.537508 0.17371658
3.5511138 0.17465294
3.5647196 0.17560132
3.5783254 0.17656192
3.5919312 0.17753496
3.605537 0.17852065
3.6191428 0.17951922
3.6327486 0.18053089
3.6463544 0.1815559
3.6599602 0.18259447
3.673566 0.18364686
3.6871718 0.18471331
3.7007776 0.18579407
3.7143834 0.18688941
3.7279892 0.1879996
3.741595 0.1891249
3.7552008 0.1902656
3.7688066 0.19142198
3.7824124 0.19259434
3.7960182 0.19378298
3.809624 0.19498821
3.8232298 0.19621034
3.8368356 0.1974497
3.8504414 0.19870663
3.8640472 0.19998146
3.877653 0.20127454
3.8912588 0.20258623
3.9048646 0.20391691
3.9184704 0.20526695
3.9320762 0.20663673
3.945682 0.20802667
3.9592878 0.20943715
3.9728936 0.21086862
3.9864994 0.21232149
4.0001052 0.21379621
4.013711 0.21529323
4.0273168 0.21681303
4.0409226 0.21835607
4.0545284 0.21992287
4.0681342 0.22151392
4.08174 0.22312974
4.0953458 0.22477087
4.1089516 0.22643787
4.1225574 0.2281313
4.1361632 0.22985174
4.149769 0.2315998
4.1633748 0.23337609
4.1769806 0.23518125
4.1905864 0.23701593
4.2041922 0.23888081
4.217798 0.24077659
4.2314038 0.24270397
4.2450096 0.2446637
4.2586154 0.24665654
4.2722212 0.24868326
4.285827 0.25074468
4.2994328 0.25284162
4.3130386 0.25497495
4.3266444 0.25714556
4.3402502 0.25935434
4.353856 0.26160226
4.3674618 0.26389027
4.3810676 0.26621939
4.3946734 0.26859065
4.4082792 0.27100513
4.421885 0.27346392
4.4354908 0.27596818
4.4490966 0.27851908
4.4627024 0.28111785
4.4763082 0.28376575
4.489914 0.28646408
4.5035198 0.28921421
4.5171256 0.29201752
4.5307314 0.29487547
4.5443372 0.29778955
4.557943 0.30076132
4.5715488 0.30379239
4.5851546 0.30688442
4.5987604 0.31003913
4.6123662 0.31325833
4.625972 0.31654386
4.6395778 0.31989766
4.6531836 0.32332171
4.6667894 0.32681809
4.6803952 0.33038896
4.694001 0.33403655
4.7076068 0.33776318
4.7212126 0.34157127
4.7348184 0.34546332
4.7484242 0.34944194
4.76203 0.35350984
4.7756358 0.35766984
4.7892416 0.36192489
4.8028474 0.36627803
4.8164532 0.37073244
4.830059 0.37529146
4.8436648 0.37995853
4.8572706 0.38473725
4.8708764 0.38963138
4.8844822 0.39464484
4.898088 0.39978173
4.9116938 0.4050463
4.9252996 0.41044303
4.9389054 0.41597657
4.9525112 0.42165179
4.966117 0.42747379
4.9797228 0.43344788
4.9933286 0.43957965
5.0069344 0.44587493
5.0205402 0.45233983
5.034146 0.45898075
5.0477518 0.46580441
5.0613576 0.47281784
5.0749634 0.48002843
5.0885692 0.48744392
5.102175 0.49507246
5.1157808 0.50292259
5.1293866 0.51100329
5.1429924 0.51932402
5.1565982 0.52789471
5.170204 0.53672582
5.1838098 0.54582838
5.1974156 0.55521398
5.2110214 0.56489487
5.2246272 0.57488394
5.238233 0.58519481
5.2518388 0.59584185
5.2654446 0.60684025
5.2790504 0.61820606
5.2926562 0.62995625
5.306262 0.64210876
5.3198678 0.65468261
5.3334736 0.66769793
5.3470794 0.68117605
5.3606852 0.6951396
5.374291 0.70961258
5.3878968 0.72462049
5.4015026 0.74019038
5.4151084 0.75635103
5.4287142 0.77313304
5.44232 0.79056897
5.4559258 0.80869348
5.4695316 0.8275435
5.4831374 0.84715838
5.4967432 0.86758013
5.510349 0.88885352
5.5239548 0.91102638
5.5375606 0.93414983
5.5511664 0.95827845
5.5647722 0.98347065
5.578378 1.0097889
5.5919838 1.0373001
5.6055896 1.0660758
5.6191954 1.0961927
5.6328012 1.127733
5.646407 1.1607847
5.6600128 1.1954423
5.6736186 1.2318071
5.6872244 1.2699874
5.7008302 1.3100998
5.714436 1.352269
5.7280418 1.3966286
5.7416476 1.4433218
5.7552534 1.4925019
5.7688592 1.5443328
5.782465 1.5989895
5.7960708 1.6566588
5.8096766 1.7175395
5.8232824 1.7818428
5.8368882 1.8497923
5.850494 1.921624
5.8640998 1.9975859
5.8777056 2.0779373
5.8913114 2.1629473
5.9049172 2.2528926
5.918523 2.3480554
5.9321288 2.4487189
5.9457346 2.5551623
5.9593404 2.6676542
5.9729462 2.7864437
5.986552 2.91175
6.0001578 3.0437482
6.0137636 3.1825535
6.0273694 3.328201
6.0409752 3.480623
6.054581 3.6396219
6.0681868 3.8048411
6.0817926 3.9757326
6.0953984 4.1515242
6.1090042 4.3311873
6.12261 4.5134099
6.1362158 4.6965756
6.1498216 4.8787575
6.1634274 5.057728
6.1770332 5.2309921
6.190639 5.3958482
6.2042448 5.549477
6.2178506 5.6890589
6.2314564 5.8119136
6.2450622 5.9156535
6.258668 5.9983356
6.2722738 6.0585967
6.2858796 6.0957564
6.2994854 6.1098735
6.3130912 6.1017489
6.326697 6.0728746
6.3403028 6.0253349
6.3539086 5.961672
6.3675144 5.8847333
6.3811202 5.7975141
6.394726 5.7030114
6.4083318 5.6040984
6.4219376 5.5034252
6.4355434 5.4033482
6.4491492 5.3058843
6.462755 5.2126888
6.4763608 5.1250501
6.4899666 5.0438968
6.5035724 4.9698142
6.5171782 4.9030646
6.530784 4.8436128
6.5443898 4.7911523
6.5579956 4.7451359
6.5716014 4.7048093
6.5852072 4.6692496
6.598813 4.6374108
6.6124188 4.6081746
6.6260246 4.5804081
6.6396304 4.5530246
6.6532362 4.5250445
6.666842 4.4956513
6.6804478 4.4642376
6.6940536 4.4304358
6.7076594 4.3941301
6.7212652 4.3554491
6.734871 4.3147391
6.7484768 4.2725228
6.7620826 4.2294481
6.7756884 4.1862325
6.7892942 4.1436103
6.8029 4.1022846
6.8165058 4.0628904
6.8301116 4.0259663
6.8437174 3.9919377
6.8573232 3.9611085
6.870929 3.9336585
6.8845348 3.9096464
6.8981406 3.889014
6.9117464 3.8715915
6.9253522 3.8571028
6.938958 3.845171
6.9525638 3.8353267
6.9661696 3.8270178
6.9797754 3.8196267
6.9933812 3.8124921
7.006987 3.8049391
7.0205928 3.7963152
7.0341986 3.7860305
7.0478044 3.7735973
7.0614102 3.7586672
7.075016 3.7410587
7.0886218 3.7207728
7.1022276 3.6979947
7.1158334 3.6730803
7.1294392 3.6465303
7.143045 3.6189547
7.1566508 3.5910317
7.1702566 3.5634657
7.1838624 3.5369479
7.1974682 3.5121225
7.211074 3.4895594
7.2246798 3.4697335
7.2382856 3.453012
7.2518914 3.4396459
7.2654972 3.4297676
7.279103 3.4233915
7.2927088 3.4204189
7.3063146 3.4206453
7.3199204 3.4237715
7.3335262 3.4294177
7.347132 3.4371413
7.3607378 3.4464569
7.3743436 3.4568595
7.3879494 3.4678473
7.4015552 3.4789448
7.415161 3.4897227
7.4287668 3.4998139
7.4423726 3.5089232
7.4559784 3.5168322
7.4695842 3.5233965
7.48319 3.5285386
7.4967958 3.5322363
7.5104016 3.5345092
7.5240074 3.5354046
7.5376132 3.5349849
7.551219 3.5333177
7.5648248 3.5304702
7.5784306 3.526507
7.5920364 3.521492
7.6056422 3.5154926
7.619248 3.508584
7.6328538 3.5008538
7.6464596 3.4924038
7.6600654 3.4833488
7.6736712 3.4738137
7.687277 3.463929
7.7008828 3.4538256
7.7144886 3.4436324
7.7280944 3.4334758
7.7417002 3.4234822
7.755306 3.4137829
7.7689118 3.4045206
7.7825176 3.3958545
7.7961234 3.3879632
7.8097292 3.3810443
7.823335 3.3753089
7.8369408 3.3709724
7.8505466 3.3682422
7.8641524 3.3673037
7.8777582 3.368306
7.891364 3.3713496
7.9049698 3.376476
7.9185756 3.3836616
7.9321814 3.3928141
7.9457872 3.4037733
7.959393 3.4163148
7.9729988 3.4301568
7.9866046 3.4449701
8.0002104 3.4603901
8.0138162 3.4760322
8.027422 3.4915083
8.0410278 3.5064446
8.0546336 3.5204992
8.0682394 3.5333785
8.0818452 3.5448497
8.095451 3.5547496
8.1090568 3.5629886
8.1226626 3.5695496
8.1362684 3.5744832
8.1498742 3.5779003
8.16348 3.5799624
8.1770858 3.5808717
8.1906916 3.5808609
8.2042974 3.5801825
8.2179032 3.5790978
8.231509 3.5778643
8.2451148 3.5767234
8.2587206 3.5758867
8.2723264 3.5755228
8.2859322 3.5757456
8.299538 3.5766062
8.3131438 3.5780874
8.3267496 3.5801048
8.3403554 3.5825126
8.3539612 3.5851153
8.367567 3.5876835
8.3811728 3.5899739
8.3947786 3.5917497
8.4083844 3.5928006
8.4219902 3.5929594
8.435596 3.5921137
8.4492018 3.5902115
8.4628076 3.5872602
8.4764134 3.58332
8.4900192 3.5784932
8.503625 3.57291
8.5172308 3.566715
8.5308366 3.5600544
8.5444424 3.5530657
8.5580482 3.5458714
8.571654 3.5385767
8.5852598 3.5312694
8.5988656 3.5240234
8.6124714 3.5169026
8.6260772 3.5099655
8.639683 3.5032686
8.6532888 3.4968686
8.6668946 3.4908234
8.6805004 3.4851902
8.6941062 3.4800237
8.707712 3.4753715
8.7213178 3.4712698
8.7349236 3.4677386
8.7485294 3.4647772
8.7621352 3.4623615
8.775741 3.460442
8.7893468 3.4589453
8.8029526 3.4577772
8.8165584 3.4568286
8.8301642 3.4559829
8.84377 3.4551247
8.8573758 3.4541484
8.8709816 3.4529657
8.8845874 3.4515113
8.8981932 3.4497464
8.911799 3.4476594
8.9254048 3.4452654
8.9390106 3.4426026
8.9526164 3.4397287
8.9662222 3.4367164
8.979828 3.433648
8.9934338 3.4306103
9.0070396 3.4276892
9.0206454 3.4249644
9.0342512 3.4225036
9.047857 3.4203583
9.0614628 3.4185595
9.0750686 3.4171156
9.0886744 3.4160117
9.1022802 3.4152114
9.115886 3.4146601
9.1294918 3.4142904
9.1430976 3.4140284
9.1567034 3.4138002
9.1703092 3.4135387
9.183915 3.4131878
9.1975208 3.4127067
9.2111266 3.4120709
9.2247324 3.4112713
9.2383382 3.4103122
9.251944 3.4092073
9.2655498 3.4079758
9.2791556 3.4066384
9.2927614 3.4052144
9.3063672 3.4037205
9.319973 3.4021713
9.3335788 3.4005816
9.3471846 3.3989696
9.3607904 3.3973607
9.3743962 3.3957912
9.388002 3.3943103
9.4016078 3.3929813
9.4152136 3.3918799
9.4288194 3.3910916
9.4424252 3.390707
9.456031 3.3908169
9.4696368 3.3915077
9.4832426 3.392857
9.4968484 3.3949308
9.5104542 3.3977826
9.52406 3.4014535
9.5376658 3.4059743
9.5512716 3.4113682
9.5648774 3.4176539
9.5784832 3.4248485
9.592089 3.4329697
9.6056948 3.4420366
9.6193006 3.4520692
9.6329064 3.4630866
9.6465122 3.4751036
9.660118 3.4881273
9.6737238 3.5021524
9.6873296 3.517158
9.7009354 3.5331041
9.7145412 3.5499302
9.728147 3.567555
9.7417528 3.5858776
9.7553586 3.6047808
9.7689644 3.6241357
9.7825702 3.6438073
9.796176 3.6636608
9.8097818 3.6835681
9.8233876 3.7034136
9.8369934 3.7230995
9.8505992 3.7425487
9.864205 3.7617071
9.8778108 3.7805438
9.8914166 3.7990501
9.9050224 3.8172382
9.9186282 3.8351382
9.932234 3.8527966
9.9458398 3.8702731
9.9594456 3.887639
9.9730514 3.9049749
9.9866572 3.922369
10.000263 3.9399148
10.013869 3.9577103
10.027475 3.9758555
10.04108 3.9944518
10.054686 4.0136014
10.068292 4.0334063
10.081898 4.0539691
10.095504 4.0753934
10.109109 4.0977845
10.122715 4.1212506
10.136321 4.145903
10.149927 4.171856
10.163533 4.199226
10.177138 4.2281287
10.190744 4.2586755
10.20435 4.2909681
10.217956 4.3250921
10.231562 4.3611102
10.245167 4.3990538
10.258773 4.4389165
10.272379 4.4806475
10.285985 4.524147
10.299591 4.5692638
10.313196 4.6157945
10.326802 4.6634862
10.340408 4.7120412
10.354014 4.7611237
10.36762 4.8103693
10.381225 4.8593958
10.394831 4.9078154
10.408437 4.9552476
10.422043 5.0013325
10.435649 5.0457438
10.449254 5.0882001
10.46286 5.1284748
10.476466 5.1664022
10.490072 5.2018815
10.503678 5.2348754
10.517283 5.2654057
10.530889 5.2935448
10.544495 5.3194042
10.558101 5.3431218
10.571707 5.3648479
10.585312 5.3847325
10.598918 5.4029146
10.612524 5.4195144
10.62613 5.4346286
10.639736 5.4483287
10.653341 5.4606629
10.666947 5.4716595
10.680553 5.4813323
10.694159 5.4896868
10.707765 5.4967266
10.72137 5.5024594
10.734976 5.5069026
10.748582 5.5100871
10.762188 5.5120595
10.775794 5.5128832
10.789399 5.5126369
10.803005 5.5114117
10.816611 5.5093072
10.830217 5.5064266
10.843823 5.5028713
10.857428 5.498737
10.871034 5.4941096
10.88464 5.4890629
10.898246 5.4836571
10.911852 5.4779389
10.925457 5.4719422
10.939063 5.4656902
10.952669 5.4591971
10.966275 5.4524706
10.979881 5.4455142
10.993486 5.4383294
11.007092 5.4309163
11.020698 5.423275
11.034304 5.4154055
11.04791 5.4073068
11.061515 5.3989759
11.075121 5.3904069
11.088727 5.3815893
11.102333 5.3725074
11.115939 5.3631393
11.129544 5.3534574
11.14315 5.3434289
11.156756 5.3330172
11.170362 5.3221836
11.183968 5.3108893
11.197573 5.2990985
11.211179 5.2867799
11.224785 5.27391
11.238391 5.2604752
11.251997 5.2464741
11.265602 5.2319198
11.279208 5.2168415
11.292814 5.201285
11.30642 5.185313
11.320026 5.1690035
11.333631 5.1524471
11.347237 5.1357431
11.360843 5.118995
11.374449 5.1023049
11.388055 5.0857691
11.40166 5.0694731
11.415266 5.0534888
11.428872 5.0378718
11.442478 5.0226613
11.456084 5.0078799
11.469689 4.9935357
11.483295 4.9796241
11.496901 4.9661313
11.510507 4.9530366
11.524113 4.9403158
11.537718 4.9279441
11.551324 4.9158982
11.56493 4.9041581
11.578536 4.8927081
11.592142 4.8815374
11.605747 4.8706388
11.619353 4.8600085
11.632959 4.8496433
11.646565 4.839539
11.660171 4.8296878
11.673776 4.8200761
11.687382 4.8106828
11.700988 4.8014785
11.714594 4.7924258
11.7282 4.7834801
11.741805 4.7745926
11.755411 4.7657131
11.769017 4.7567943
11.782623 4.7477955
11.796229 4.7386868
11.809834 4.7294521
11.82344 4.7200916
11.837046 4.7106231
11.850652 4.7010814
11.864258 4.6915177
11.877863 4.6819968
11.891469 4.672594
11.905075 4.6633916
11.918681 4.6544743
11.932287 4.645926
11.945892 4.6378254
11.959498 4.6302435
11.973104 4.6232404
11.98671 4.6168641
12.000316 4.6111485
12.013921 4.6061134
12.027527 4.6017641
12.041133 4.598092
12.054739 4.5950751
12.068345 4.5926794
12.08195 4.5908596
12.095556 4.5895599
12.109162 4.588715
12.122768 4.5882499
12.136374 4.58808
12.149979 4.588111
12.163585 4.5882386
12.177191 4.5883487
12.190797 4.5883176
12.204403 4.5880145
12.218008 4.5873033
12.231614 4.5860465
12.24522 4.5841102
12.258826 4.5813684
12.272432 4.5777095
12.286037 4.5730412
12.299643 4.5672957
12.313249 4.5604335
12.326855 4.5524468
12.340461 4.5433609
12.354066 4.533234
12.367672 4.5221562
12.381278 4.5102461
12.394884 4.4976467
12.40849 4.4845193
12.422095 4.4710373
12.435701 4.4573786
12.449307 4.4437181
12.462913 4.4302198
12.476519 4.4170303
12.490124 4.4042724
12.50373 4.3920402
12.517336 4.3803962
12.530942 4.3693694
12.544548 4.3589557
12.558153 4.3491202
12.571759 4.3398007
12.585365 4.3309127
12.598971 4.3223556
12.612577 4.3140194
12.626182 4.3057911
12.639788 4.2975614
12.653394 4.2892301
12.667 4.2807105
12.680606 4.2719326
12.694211 4.2628444
12.707817 4.2534121
12.721423 4.2436191
12.735029 4.2334635
12.748635 4.2229554
12.76224 4.2121134
12.775846 4.2009619
12.789452 4.1895273
12.803058 4.1778366
12.816664 4.1659155
12.830269 4.1537881
12.843875 4.1414765
12.857481 4.1290023
12.871087 4.1163867
12.884693 4.1036518
12.898298 4.0908208
12.911904 4.0779182
12.92551 4.0649685
12.939116 4.0519949
12.952722 4.0390174
12.966327 4.0260509
12.979933 4.0131028
12.993539 4.0001717
13.007145 3.9872466
13.020751 3.9743068
13.034356 3.9613226
13.047962 3.9482569
13.061568 3.9350671
13.075174 3.9217072
13.08878 3.9081313
13.102385 3.8942951
13.115991 3.8801592
13.129597 3.8656911
13.143203 3.8508672
13.156809 3.8356747
13.170414 3.8201124
13.18402 3.804192
13.197626 3.7879378
13.211232 3.7713862
13.224838 3.7545851
13.238443 3.7375919
13.252049 3.7204717
13.265655 3.7032948
13.279261 3.6861346
13.292867 3.669065
13.306472 3.6521582
13.320078 3.6354825
13.333684 3.6191012
13.34729 3.6030707
13.360896 3.5874404
13.374501 3.5722517
13.388107 3.5575382
13.401713 3.543326
13.415319 3.5296341
13.428925 3.5164746
13.44253 3.5038535
13.456136 3.4917713
13.469742 3.4802235
13.483348 3.4692011
13.496954 3.4586916
13.510559 3.4486794
13.524165 3.4391474
13.537771 3.430077
13.551377 3.4214495
13.564983 3.4132466
13.578588 3.4054503
13.592194 3.3980433
13.6058 3.3910082
13.619406 3.3843267
13.633012 3.3779793
13.646617 3.3719438
13.660223 3.3661948
13.673829 3.3607031
13.687435 3.3554359
13.701041 3.3503562
13.714646 3.3454238
13.728252 3.3405955
13.741858 3.3358266
13.755464 3.3310714
13.76907 3.3262848
13.782675 3.3214231
13.796281 3.3164449
13.809887 3.3113123
13.823493 3.3059909
13.837099 3.3004506
13.850704 3.2946651
13.86431 3.2886121
13.877916 3.2822729
13.891522 3.2756326
13.905128 3.2686798
13.918733 3.2614066
13.932339 3.2538091
13.945945 3.2458876
13.959551 3.2376466
13.973157 3.2290955
13.986762 3.2202483
14.000368 3.2111236
14.013974 3.2017448
14.02758 3.1921391
14.041186 3.1823371
14.054791 3.1723726
14.068397 3.1622821
14.082003 3.1521037
14.095609 3.1418778
14.109215 3.1316465
14.12282 3.1214536
14.136426 3.1113448
14.150032 3.1013673
14.163638 3.0915693
14.177244 3.0819994
14.190849 3.0727053
14.204455 3.063732
14.218061 3.0551203
14.231667 3.0469044
14.245273 3.0391106
14.258878 3.0317553
14.272484 3.0248436
14.28609 3.018369
14.299696 3.0123131
14.313302 3.0066455
14.326907 3.0013255
14.340513 2.9963032
14.354119 2.9915215
14.367725 2.9869187
14.381331 2.9824307
14.394936 2.9779938
14.408542 2.9735467
14.422148 2.9690333
14.435754 2.9644041
14.44936 2.9596177
14.462965 2.954642
14.476571 2.9494543
14.490177 2.9440415
14.503783 2.9384
14.517389 2.9325351
14.530994 2.9264599
14.5446 2.9201945
14.558206 2.9137649
14.571812 2.907202
14.585418 2.9005399
14.599023 2.8938152
14.612629 2.8870657
14.626235 2.8803287
14.639841 2.8736407
14.653447 2.8670358
14.667052 2.860545
14.680658 2.8541956
14.694264 2.8480105
14.70787 2.8420082
14.721476 2.8362024
14.735081 2.8306019
14.748687 2.825211
14.762293 2.8200291
14.775899 2.8150516
14.789505 2.8102691
14.80311 2.8056687
14.816716 2.8012334
14.830322 2.7969434
14.843928 2.792776
14.857534 2.7887065
14.871139 2.7847091
14.884745 2.7807573
14.898351 2.7768247
14.911957 2.772886
14.925563 2.7689168
14.939168 2.7648952
14.952774 2.7608013
14.96638 2.7566185
14.979986 2.7523338
14.993592 2.747938
15.007197 2.7434268
15.020803 2.738801
15.034409 2.7340667
15.048015 2.7292357
15.061621 2.7243252
15.075226 2.7193574
15.088832 2.7143586
15.102438 2.7093587
15.116044 2.7043896
15.12965 2.6994849
15.143255 2.6946783
15.156861 2.690003
15.170467 2.6854916
15.184073 2.6811749
15.197679 2.6770818
15.211284 2.6732397
15.22489 2.6696736
15.238496 2.6664065
15.252102 2.6634594
15.265708 2.6608511
15.279313 2.658599
15.292919 2.6567185
15.306525 2.6552241
15.320131 2.6541293
15.333737 2.653447
15.347342 2.65319
15.360948 2.6533715
15.374554 2.6540047
15.38816 2.6551034
15.401766 2.6566818
15.415371 2.658754
15.428977 2.6613335
15.442583 2.6644326
15.456189 2.668062
15.469795 2.6722295
15.4834 2.6769392
15.497006 2.6821914
15.510612 2.6879812
15.524218 2.6942988
15.537824 2.7011285
15.551429 2.7084492
15.565035 2.7162341
15.578641 2.7244512
15.592247 2.7330643
15.605853 2.7420332
15.619458 2.7513155
15.633064 2.7608678
15.64667 2.7706469
15.660276 2.780612
15.673882 2.7907254
15.687487 2.8009545
15.701093 2.8112726
15.714699 2.8216592
15.728305 2.8321008
15.741911 2.8425905
15.755516 2.8531277
15.769122 2.8637177
15.782728 2.874371
15.796334 2.8851029
15.80994 2.8959329
15.823545 2.9068844
15.837151 2.9179843
15.850757 2.9292628
15.864363 2.9407529
15.877969 2.9524898
15.891574 2.9645102
15.90518 2.9768518
15.918786 2.9895523
15.932392 3.0026485
15.945998 3.0161755
15.959603 3.030166
15.973209 3.0446495
15.986815 3.0596517
16.000421 3.0751936
16.014027 3.0912907
16.027632 3.1079525
16.041238 3.1251812
16.054844 3.1429711
16.06845 3.1613079
16.082056 3.1801679
16.095661 3.1995181
16.109267 3.2193166
16.122873 3.2395132
16.136479 3.2600509
16.150085 3.2808678
16.16369 3.3018996
16.177296 3.3230819
16.190902 3.3443532
16.204508 3.3656575
16.218114 3.3869467
16.231719 3.4081827
16.245325 3.4293393
16.258931 3.4504026
16.272537 3.4713717
16.286143 3.4922581
16.299748 3.5130842
16.313354 3.5338818
16.32696 3.5546895
16.340566 3.5755503
16.354172 3.5965087
16.367777 3.617608
16.381383 3.6388884
16.394989 3.6603847
16.408595 3.6821252
16.422201 3.7041308
16.435806 3.7264141
16.449412 3.7489796
16.463018 3.7718233
16.476624 3.7949323
16.49023 3.8182851
16.503835 3.8418511
16.517441 3.8655913
16.531047 3.8894581
16.544653 3.9133966
16.558259 3.9373461
16.571864 3.9612418
16.58547 3.9850176
16.599076 4.0086085
16.612682 4.0319539
16.626288 4.0550001
16.639893 4.0777023
16.653499 4.1000263
16.667105 4.1219496
16.680711 4.1434612
16.694317 4.1645607
16.707922 4.1852571
16.721528 4.2055667
16.735134 4.2255108
16.74874 4.2451136
16.762346 4.2643992
16.775951 4.2833903
16.789557 4.3021054
16.803163 4.3205575
16.816769 4.3387523
16.830375 4.3566866
16.84398 4.3743467
16.857586 4.3917074
16.871192 4.4087304
16.884798 4.4253647
16.898404 4.4415459
16.912009 4.4571982
16.925615 4.4722362
16.939221 4.4865686
16.952827 4.5001021
16.966433 4.5127466
16.980038 4.5244193
16.993644 4.53505
17.00725 4.5445841
17.020856 4.5529863
17.034462 4.5602416
17.048067 4.5663567
17.061673 4.5713594
17.075279 4.5752977
17.088885 4.5782381
17.102491 4.5802628
17.116096 4.5814669
17.129702 4.5819541
17.143308 4.5818327
17.156914 4.5812112
17.17052 4.5801939
17.184125 4.5788775
17.197731 4.5773487
17.211337 4.5756831
17.224943 4.5739453
17.238549 4.5721908
17.252154 4.5704683
17.26576 4.5688229
17.279366 4.5672989
17.292972 4.5659421
17.306578 4.5648018
17.320183 4.5639312
17.333789 4.5633865
17.347395 4.5632256
17.361001 4.5635057
17.374607 4.5642812
17.388212 4.5656005
17.401818 4.5675044
17.415424 4.5700246
17.42903 4.5731819
17.442636 4.5769867
17.456241 4.5814379
17.469847 4.5865228
17.483453 4.592217
17.497059 4.5984832
17.510665 4.6052708
17.52427 4.612515
17.537876 4.6201361
17.551482 4.6280403
17.565088 4.6361202
17.578694 4.6442577
17.592299 4.6523272
17.605905 4.6601999
17.619511 4.6677487
17.633117 4.6748533
17.646723 4.6814054
17.660328 4.6873121
17.673934 4.6925
17.68754 4.6969163
17.701146 4.70053
17.714752 4.7033305
17.728357 4.705326
17.741963 4.7065401
17.755569 4.7070085
17.769175 4.7067748
17.782781 4.7058876
17.796386 4.7043969
17.809992 4.7023522
17.823598 4.6998016
17.837204 4.6967911
17.85081 4.6933649
17.864415 4.6895666
17.878021 4.6854394
17.891627 4.6810272
17.905233 4.6763742
17.918839 4.6715246
17.932444 4.6665214
17.94605 4.6614047
17.959656 4.6562103
17.973262 4.6509677
17.986868 4.6456986
18.000473 4.6404169
18.014079 4.6351286
18.027685 4.6298327
18.041291 4.6245239
18.054897 4.619195
18.068502 4.6138406
18.082108 4.6084599
18.095714 4.60306
18.10932 4.5976577
18.122926 4.5922811
18.136531 4.5869686
18.150137 4.5817676
18.163743 4.5767316
18.177349 4.5719168
18.190955 4.5673778
18.20456 4.5631643
18.218166 4.5593172
18.231772 4.5558664
18.245378 4.552829
18.258984 4.550209
18.272589 4.547997
18.286195 4.5461718
18.299801 4.5447011
18.313407 4.543544
18.327013 4.5426524
18.340618 4.5419729
18.354224 4.5414499
18.36783 4.5410266
18.381436 4.5406487
18.395042 4.5402663
18.408647 4.539837
18.422253 4.5393282
18.435859 4.5387201
18.449465 4.5380068
18.463071 4.5371975
18.476676 4.5363168
18.490282 4.5354026
18.503888 4.5345046
18.517494 4.5336806
18.5311 4.5329932
18.544705 4.5325054
18.558311 4.5322765
18.571917 4.5323589
18.585523 4.5327948
18.599129 4.5336132
18.612734 4.5348293
18.62634 4.5364426
18.639946 4.5384375
18.653552 4.5407837
18.667158 4.5434377
18.680763 4.5463448
18.694369 4.5494408
18.707975 4.5526547
18.721581 4.5559107
18.735187 4.5591306
18.748792 4.5622354
18.762398 4.5651474
18.776004 4.5677917
18.78961 4.5700984
18.803216 4.572004
18.816821 4.5734541
18.830427 4.5744048
18.844033 4.5748247
18.857639 4.5746964
18.871245 4.5740168
18.88485 4.5727971
18.898456 4.5710624
18.912062 4.5688498
18.925668 4.5662065
18.939274 4.5631879
18.952879 4.5598548
18.966485 4.5562719
18.980091 4.5525053
18.993697 4.548621
19.007303 4.5446834
19.020908 4.5407543
19.034514 4.5368918
19.04812 4.533149
19.061726 4.5295736
19.075332 4.5262069
19.088937 4.5230833
19.102543 4.5202296
19.116149 4.5176651
19.129755 4.5154014
19.143361 4.5134427
19.156966 4.511787
19.170572 4.5104265
19.184178 4.509349
19.197784 4.5085385
19.21139 4.5079767
19.224995 4.5076433
19.238601 4.5075168
19.252207 4.5075748
19.265813 4.5077943
19.279419 4.5081518
19.293024 4.5086231
19.30663 4.5091835
19.320236 4.5098076
19.333842 4.5104692
19.347448 4.5111416
19.361053 4.5117984
19.374659 4.5124137
19.388265 4.5129637
19.401871 4.5134278
19.415477 4.5137903
19.429082 4.5140412
19.442688 4.514178
19.456294 4.5142055
19.4699 4.5141365
19.483506 4.5139906
19.497111 4.5137936
19.510717 4.5135759
19.524323 4.5133707
19.537929 4.5132127
19.551535 4.5131361
19.56514 4.5131736
19.578746 4.513355
19.592352 4.5137065
19.605958 4.5142497
19.619564 4.5150015
19.633169 4.5159737
19.646775 4.5171731
19.660381 4.5186023
19.673987 4.52026
19.687593 4.5221422
19.701198 4.524243
19.714804 4.5265557
19.72841 4.5290731
19.742016 4.5317877
19.755622 4.5346911
19.769227 4.5377736
19.782833 4.541022
19.796439 4.5444194
19.810045 4.5479432
19.823651 4.5515647
19.837256 4.5552489
19.850862 4.558955
19.864468 4.5626373
19.878074 4.5662467
19.89168 4.5697321
19.905285 4.5730423
19.918891 4.5761269
19.932497 4.5789375
19.946103 4.5814288
19.959709 4.5835581
19.973314 4.5852859
19.98692 4.5865755
20.000526 4.5873924
20.014132 4.5877044
20.027738 4.5874809
20.041343 4.5866938
20.054949 4.5853172
20.068555 4.5833288
20.082161 4.5807113
20.095767 4.5774532
20.109372 4.5735509
20.122978 4.5690092
20.136584 4.5638422
20.15019 4.5580729
20.163796 4.5517326
20.177401 4.5448599
20.191007 4.5374986
20.204613 4.5296961
20.218219 4.5215015
20.231825 4.5129643
20.24543 4.5041326
20.259036 4.4950521
20.272642 4.485765
20.286248 4.4763095
20.299854 4.4667184
20.313459 4.4570196
20.327065 4.4472351
20.340671 4.4373814
20.354277 4.42747
20.367883 4.4175083
20.381488 4.4075004
20.395094 4.3974486
20.4087 4.3873543
&
@target G2.S1
@type xy
0 0.065968888
0.0136058 0.06596914
0.0272116 0.065969896
0.0408174 0.065971155
0.0544232 0.065972919
0.068029 0.065975186
0.0816348 0.065977958
0.0952406 0.065981234
0.1088464 0.065985014
0.1224522 0.065989299
0.136058 0.065994088
0.1496638 0.065999382
0.1632696 0.06600518
0.1768754 0.066011484
0.1904812 0.066018294
0.204087 0.066025608
0.2176928 0.066033429
0.2312986 0.066041756
0.2449044 0.066050589
0.2585102 0.066059929
0.272116 0.066069776
0.2857218 0.066080131
0.2993276 0.066090993
0.3129334 0.066102363
0.3265392 0.066114243
0.340145 0.066126631
0.3537508 0.066139528
0.3673566 0.066152935
0.3809624 0.066166853
0.3945682 0.066181282
0.408174 0.066196222
0.4217798 0.066211673
0.4353856 0.066227638
0.4489914 0.066244115
0.4625972 0.066261106
0.476203 0.066278611
0.4898088 0.066296631
0.5034146 0.066315167
0.5170204 0.066334218
0.5306262 0.066353787
0.544232 0.066373873
0.5578378 0.066394477
0.5714436 0.0664156
0.5850494 0.066437243
0.5986552 0.066459407
0.612261 0.066482092
0.6258668 0.066505299
0.6394726 0.066529029
0.6530784 0.066553283
0.6666842 0.066578061
0.68029 0.066603365
0.6938958 0.066629196
0.7075016 0.066655554
0.7211074 0.06668244
0.7347132 0.066709856
0.748319 0.066737803
0.7619248 0.06676628
0.7755306 0.06679529
0.7891364 0.066824834
0.8027422 0.066854912
0.816348 0.066885525
0.8299538 0.066916676
0.8435596 0.066948364
0.8571654 0.066980592
0.8707712 0.067013359
0.884377 0.067046668
0.8979828 0.06708052
0.9115886 0.067114916
0.9251944 0.067149857
0.9388002 0.067185344
0.952406 0.067221379
0.9660118 0.067257964
0.9796176 0.067295098
0.9932234 0.067332785
1.0068292 0.067371025
1.020435 0.067409819
1.0340408 0.06744917
1.0476466 0.067489078
1.0612524 0.067529545
1.0748582 0.067570573
1.088464 0.067612163
1.1020698 0.067654316
1.1156756 0.067697035
1.1292814 0.067740321
1.1428872 0.067784175
1.156493 0.067828599
1.1700988 0.067873595
1.1837046 0.067919165
1.1973104 0.06796531
1.2109162 0.068012032
1.224522 0.068059333
1.2381278 0.068107214
1.2517336 0.068155678
1.2653394 0.068204726
1.2789452 0.06825436
1.292551 0.068304582
1.3061568 0.068355395
1.3197626 0.068406799
1.3333684 0.068458797
1.3469742 0.068511391
1.36058 0.068564583
1.3741858 0.068618375
1.3877916 0.068672769
1.4013974 0.068727768
1.4150032 0.068783373
1.428609 0.068839586
1.4422148 0.068896411
1.4558206 0.068953848
1.4694264 0.069011901
1.4830322 0.069070571
1.496638 0.069129861
1.5102438 0.069189774
1.5238496 0.069250311
1.5374554 0.069311475
1.5510612 0.069373268
1.564667 0.069435694
1.5782728 0.069498754
1.5918786 0.069562451
1.6054844 0.069626787
1.6190902 0.069691766
1.632696 0.069757389
1.6463018 0.06982366
1.6599076 0.069890581
1.6735134 0.069958155
1.6871192 0.070026384
1.700725 0.070095272
1.7143308 0.070164821
1.7279366 0.070235034
1.7415424 0.070305914
1.7551482 0.070377465
1.768754 0.070449688
1.7823598 0.070522586
1.7959656 0.070596164
1.8095714 0.070670424
1.8231772 0.070745369
1.836783 0.070821002
1.8503888 0.070897326
1.8639946 0.070974346
1.8776004 0.071052063
1.8912062 0.071130481
1.904812 0.071209604
1.9184178 0.071289435
1.9320236 0.071369977
1.9456294 0.071451234
1.9592352 0.07153321
1.972841 0.071615907
1.9864468 0.071699329
2.0000526 0.071783481
2.0136584 0.071868365
2.0272642 0.071953986
2.04087 0.072040347
2.0544758 0.072127452
2.0680816 0.072215305
2.0816874 0.072303909
2.0952932 0.072393269
2.108899 0.072483389
2.1225048 0.072574272
2.1361106 0.072665923
2.1497164 0.072758346
2.1633222 0.072851545
2.176928 0.072945524
2.1905338 0.073040287
2.2041396 0.07313584
2.2177454 0.073232185
2.2313512 0.073329328
2.244957 0.073427273
2.2585628 0.073526024
2.2721686 0.073625586
2.2857744 0.073725965
2.2993802 0.073827163
2.312986 0.073929187
2.3265918 0.07403204
2.3401976 0.074135729
2.3538034 0.074240256
2.3674092 0.074345629
2.381015 0.074451851
2.3946208 0.074558928
2.4082266 0.074666864
2.4218324 0.074775666
2.4354382 0.074885338
2.449044 0.074995885
2.4626498 0.075107314
2.4762556 0.075219628
2.4898614 0.075332835
2.5034672 0.075446939
2.517073 0.075561946
2.5306788 0.075677862
2.5442846 0.075794693
2.5578904 0.075912444
2.5714962 0.076031121
2.585102 0.076150731
2.5987078 0.076271278
2.6123136 0.076392771
2.6259194 0.076515214
2.6395252 0.076638613
2.653131 0.076762977
2.6667368 0.076888309
2.6803426 0.077014618
2.6939484 0.07714191
2.7075542 0.077270191
2.72116 0.077399468
2.7347658 0.077529748
2.7483716 0.077661038
2.7619774 0.077793344
2.7755832 0.077926675
2.789189 0.078061036
2.8027948 0.078196436
2.8164006 0.078332881
2.8300064 0.078470379
2.8436122 0.078608938
2.857218 0.078748565
2.8708238 0.078889267
2.8844296 0.079031053
2.8980354 0.079173931
2.9116412 0.079317908
2.925247 0.079462992
2.9388528 0.079609192
2.9524586 0.079756516
2.9660644 0.079904972
2.9796702 0.080054569
2.993276 0.080205315
3.0068818 0.08035722
3.0204876 0.080510291
3.0340934 0.080664538
3.0476992 0.08081997
3.061305 0.080976596
3.0749108 0.081134425
3.0885166 0.081293466
3.1021224 0.08145373
3.1157282 0.081615226
3.129334 0.081777963
3.1429398 0.081941951
3.1565456 0.082107201
3.1701514 0.082273722
3.1837572 0.082441525
3.197363 0.08261062
3.2109688 0.082781017
3.2245746 0.082952728
3.2381804 0.083125763
3.2517862 0.083300134
3.265392 0.08347585
3.2789978 0.083652924
3.2926036 0.083831366
3.3062094 0.084011189
3.3198152 0.084192403
3.333421 0.084375022
3.3470268 0.084559056
3.3606326 0.084744519
3.3742384 0.084931422
3.3878442 0.085119777
3.40145 0.085309598
3.4150558 0.085500898
3.4286616 0.085693689
3.4422674 0.085887984
3.4558732 0.086083797
3.469479 0.086281142
3.4830848 0.086480032
3.4966906 0.086680482
3.5102964 0.086882504
3.5239022 0.087086114
3.537508 0.087291327
3.5511138 0.087498156
3.5647196 0.087706617
3.5783254 0.087916725
3.5919312 0.088128495
3.605537 0.088341944
3.6191428 0.088557086
3.6327486 0.088773938
3.6463544 0.088992516
3.6599602 0.089212836
3.673566 0.089434916
3.6871718 0.089658773
3.7007776 0.089884422
3.7143834 0.090111883
3.7279892 0.090341173
3.741595 0.090572309
3.7552008 0.090805311
3.7688066 0.091040196
3.7824124 0.091276983
3.7960182 0.091515692
3.809624 0.091756342
3.8232298 0.091998953
3.8368356 0.092243544
3.8504414 0.092490136
3.8640472 0.09273875
3.877653 0.092989406
3.8912588 0.093242126
3.9048646 0.093496931
3.9184704 0.093753843
3.9320762 0.094012884
3.945682 0.094274078
3.9592878 0.094537446
3.9728936 0.094803013
3.9864994 0.095070802
4.0001052 0.095340837
4.013711 0.095613142
4.0273168 0.095887743
4.0409226 0.096164664
4.0545284 0.096443931
4.0681342 0.096725571
4.08174 0.097009609
4.0953458 0.097296073
4.1089516 0.09758499
4.1225574 0.097876388
4.1361632 0.098170295
4.149769 0.098466741
4.1633748 0.098765753
4.1769806 0.099067362
4.1905864 0.099371599
4.2041922 0.099678493
4.217798 0.099988077
4.2314038 0.10030038
4.2450096 0.10061544
4.2586154 0.10093328
4.2722212 0.10125395
4.285827 0.10157747
4.2994328 0.10190388
4.3130386 0.10223321
4.3266444 0.1025655
4.3402502 0.10290079
4.353856 0.10323911
4.3674618 0.1035805
4.3810676 0.103925
4.3946734 0.10427266
4.4082792 0.1046235
4.421885 0.10497757
4.4354908 0.10533492
4.4490966 0.10569557
4.4627024 0.10605959
4.4763082 0.10642701
4.489914 0.10679787
4.5035198 0.10717222
4.5171256 0.10755011
4.5307314 0.10793159
4.5443372 0.1083167
4.557943 0.10870549
4.5715488 0.10909802
4.5851546 0.10949433
4.5987604 0.10989447
4.6123662 0.1102985
4.625972 0.11070648
4.6395778 0.11111846
4.6531836 0.11153448
4.6667894 0.11195463
4.6803952 0.11237894
4.694001 0.11280748
4.7076068 0.11324032
4.7212126 0.11367751
4.7348184 0.11411912
4.7484242 0.11456521
4.76203 0.11501585
4.7756358 0.11547111
4.7892416 0.11593106
4.8028474 0.11639576
4.8164532 0.11686529
4.830059 0.11733973
4.8436648 0.11781915
4.8572706 0.11830362
4.8708764 0.11879323
4.8844822 0.11928806
4.898088 0.11978818
4.9116938 0.12029369
4.9252996 0.12080466
4.9389054 0.12132119
4.9525112 0.12184337
4.966117 0.12237129
4.9797228 0.12290505
4.9933286 0.12344473
5.0069344 0.12399044
5.0205402 0.12454229
5.034146 0.12510037
5.0477518 0.12566479
5.0613576 0.12623566
5.0749634 0.12681309
5.0885692 0.1273972
5.102175 0.1279881
5.1157808 0.12858591
5.1293866 0.12919076
5.1429924 0.12980277
5.1565982 0.13042207
5.170204 0.13104879
5.1838098 0.13168307
5.1974156 0.13232506
5.2110214 0.13297488
5.2246272 0.1336327
5.238233 0.13429865
5.2518388 0.1349729
5.2654446 0.13565561
5.2790504 0.13634693
5.2926562 0.13704704
5.306262 0.13775611
5.3198678 0.13847431
5.3334736 0.13920184
5.3470794 0.13993887
5.3606852 0.14068559
5.374291 0.14144222
5.3878968 0.14220895
5.4015026 0.14298599
5.4151084 0.14377357
5.4287142 0.14457189
5.44232 0.1453812
5.4559258 0.14620172
5.4695316 0.14703371
5.4831374 0.14787741
5.4967432 0.14873308
5.510349 0.14960099
5.5239548 0.15048142
5.5375606 0.15137464
5.5511664 0.15228096
5.5647722 0.15320068
5.578378 0.1541341
5.5919838 0.15508156
5.6055896 0.15604338
5.6191954 0.15701992
5.6328012 0.15801152
5.646407 0.15901857
5.6600128 0.16004143
5.6736186 0.16108051
5.6872244 0.16213621
5.7008302 0.16320896
5.714436 0.1642992
5.7280418 0.16540738
5.7416476 0.16653397
5.7552534 0.16767947
5.7688592 0.16884438
5.782465 0.17002922
5.7960708 0.17123455
5.8096766 0.17246093
5.8232824 0.17370895
5.8368882 0.17497923
5.850494 0.17627239
5.8640998 0.17758912
5.8777056 0.17893008
5.8913114 0.18029601
5.9049172 0.18168766
5.918523 0.18310579
5.9321288 0.18455123
5.9457346 0.18602481
5.9593404 0.18752744
5.9729462 0.18906002
5.986552 0.19062353
6.0001578 0.19221896
6.0137636 0.19384738
6.0273694 0.19550989
6.0409752 0.19720763
6.054581 0.19894182
6.0681868 0.20071372
6.0817926 0.20252466
6.0953984 0.20437602
6.1090042 0.20626927
6.12261 0.20820592
6.1362158 0.21018761
6.1498216 0.212216
6.1634274 0.21429289
6.1770332 0.21642015
6.190639 0.21859973
6.2042448 0.22083373
6.2178506 0.22312432
6.2314564 0.22547382
6.2450622 0.22788466
6.258668 0.23035942
6.2722738 0.23290081
6.2858796 0.23551171
6.2994854 0.23819516
6.3130912 0.24095439
6.326697 0.2437928
6.3403028 0.24671401
6.3539086 0.24972186
6.3675144 0.25282042
6.3811202 0.25601401
6.394726 0.25930722
6.4083318 0.26270492
6.4219376 0.2662123
6.4355434 0.26983487
6.4491492 0.2735785
6.462755 0.27744944
6.4763608 0.28145431
6.4899666 0.28560019
6.5035724 0.2898946
6.5171782 0.29434554
6.530784 0.29896151
6.5443898 0.30375155
6.5579956 0.30872527
6.5716014 0.31389283
6.5852072 0.31926502
6.598813 0.32485324
6.6124188 0.33066949
6.6260246 0.33672642
6.6396304 0.34303726
6.6532362 0.3496158
6.666842 0.35647636
6.6804478 0.36363368
6.6940536 0.37110281
6.7076594 0.37889896
6.7212652 0.38703726
6.734871 0.39553252
6.7484768 0.40439889
6.7620826 0.41364943
6.7756884 0.42329563
6.7892942 0.43334682
6.8029 0.44380952
6.8165058 0.4546867
6.8301116 0.46597705
6.8437174 0.47767418
6.8573232 0.48976596
6.870929 0.502234
6.8845348 0.51505333
6.8981406 0.52819256
6.9117464 0.54161445
6.9253522 0.55527717
6.938958 0.56913615
6.9525638 0.58314662
6.9661696 0.59726675
6.9797754 0.61146107
6.9933812 0.62570389
7.006987 0.63998239
7.0205928 0.65429886
7.0341986 0.66867175
7.0478044 0.6831353
7.0614102 0.69773763
7.075016 0.71253745
7.0886218 0.72759952
7.1022276 0.74298947
7.1158334 0.7587682
7.1294392 0.77498647
7.143045 0.79168003
7.1566508 0.8088655
7.1702566 0.82653751
7.1838624 0.84466706
7.1974682 0.8632013
7.211074 0.88206496
7.2246798 0.90116319
7.2382856 0.92038584
7.2518914 0.93961296
7.2654972 0.95872112
7.279103 0.97759001
7.2927088 0.99610888
7.3063146 1.0141822
7.3199204 1.0317344
7.3335262 1.048713
7.347132 1.0650906
7.3607378 1.080866
7.3743436 1.0960638
7.3879494 1.110734
7.4015552 1.1249505
7.415161 1.1388092
7.4287668 1.1524246
7.4423726 1.1659265
7.4559784 1.1794535
7.4695842 1.193147
7.48319 1.2071432
7.4967958 1.2215648
7.5104016 1.2365129
7.5240074 1.25206
7.5376132 1.2682438
7.551219 1.2850639
7.5648248 1.302481
7.5784306 1.3204184
7.5920364 1.3387671
7.6056422 1.3573928
7.619248 1.3761463
7.6328538 1.3948735
7.6464596 1.4134274
7.6600654 1.4316776
7.6736712 1.4495192
7.687277 1.4668773
7.7008828 1.4837091
7.7144886 1.500002
7.7280944 1.5157692
7.7417002 1.5310435
7.755306 1.5458707
7.7689118 1.5603032
7.7825176 1.5743956
7.7961234 1.5882018
7.8097292 1.6017742
7.823335 1.6151636
7.8369408 1.6284208
7.8505466 1.6415973
7.8641524 1.6547457
7.8777582 1.6679197
7.891364 1.6811732
7.9049698 1.6945581
7.9185756 1.7081232
7.9321814 1.7219124
7.9457872 1.7359633
7.959393 1.7503064
7.9729988 1.7649647
7.9866046 1.7799528
8.0002104 1.7952759
8.0138162 1.8109284
8.027422 1.8268922
8.0410278 1.8431342
8.0546336 1.8596041
8.0682394 1.876233
8.0818452 1.8929332
8.095451 1.9095997
8.1090568 1.9261138
8.1226626 1.9423496
8.1362684 1.9581812
8.1498742 1.9734922
8.16348 1.9881835
8.1770858 2.0021803
8.1906916 2.0154358
8.2042974 2.0279316
8.2179032 2.0396736
8.231509 2.0506856
8.2451148 2.061001
8.2587206 2.0706536
8.2723264 2.0796709
8.2859322 2.0880691
8.299538 2.0958525
8.3131438 2.1030153
8.3267496 2.1095477
8.3403554 2.1154417
8.3539612 2.1206998
8.367567 2.125341
8.3811728 2.1294058
8.3947786 2.1329592
8.4083844 2.1360904
8.4219902 2.1389106
8.435596 2.141548
8.4492018 2.1441417
8.4628076 2.1468337
8.4764134 2.1497606
8.4900192 2.1530452
8.503625 2.1567885
8.5172308 2.1610632
8.5308366 2.165909
8.5444424 2.1713303
8.5580482 2.1772968
8.571654 2.1837456
8.5852598 2.1905869
8.5988656 2.1977097
8.6124714 2.2049886
8.6260772 2.2122911
8.639683 2.2194841
8.6532888 2.226439
8.6668946 2.2330376
8.6805004 2.2391765
8.6941062 2.2447714
8.707712 2.2497614
8.7213178 2.2541128
8.7349236 2.2578212
8.7485294 2.2609137
8.7621352 2.2634481
8.775741 2.2655103
8.7893468 2.2672095
8.8029526 2.2686716
8.8165584 2.2700303
8.8301642 2.271418
8.84377 2.2729561
8.8573758 2.274746
8.8709816 2.2768621
8.8845874 2.2793471
8.8981932 2.2822109
8.911799 2.2854327
8.9254048 2.2889666
8.9390106 2.2927504
8.9526164 2.2967158
8.9662222 2.3007992
8.979828 2.3049515
8.9934338 2.3091453
9.0070396 2.3133793
9.0206454 2.3176786
9.0342512 2.3220922
9.047857 2.3266863
9.0614628 2.3315383
9.0750686 2.3367279
9.0886744 2.3423305
9.1022802 2.3484115
9.115886 2.3550223
9.1294918 2.3621989
9.1430976 2.3699617
9.1567034 2.378317
9.1703092 2.3872592
9.183915 2.3967734
9.1975208 2.4068375
9.2111266 2.4174247
9.2247324 2.4285042
9.2383382 2.440042
9.251944 2.4519999
9.2655498 2.4643343
9.2791556 2.4769934
9.2927614 2.4899144
9.3063672 2.5030205
9.319973 2.5162192
9.3335788 2.5294013
9.3471846 2.5424431
9.3607904 2.5552104
9.3743962 2.5675658
9.388002 2.5793784
9.4016078 2.5905346
9.4152136 2.6009495
9.4288194 2.6105767
9.4424252 2.6194165
9.456031 2.6275189
9.4696368 2.6349839
9.4832426 2.6419563
9.4968484 2.6486173
9.5104542 2.6551726
9.52406 2.6618398
9.5376658 2.6688345
9.5512716 2.6763586
9.5648774 2.6845899
9.5784832 2.6936751
9.592089 2.7037256
9.6056948 2.7148168
9.6193006 2.7269892
9.6329064 2.740252
9.6465122 2.7545877
9.660118 2.7699564
9.6737238 2.7863003
9.6873296 2.8035469
9.7009354 2.8216118
9.7145412 2.8403999
9.728147 2.8598073
9.7417528 2.879722
9.7553586 2.9000258
9.7689644 2.9205966
9.7825702 2.9413112
9.796176 2.9620481
9.8097818 2.9826909
9.8233876 3.0031301
9.8369934 3.0232648
9.8505992 3.043003
9.864205 3.0622615
9.8778108 3.0809652
9.8914166 3.0990466
9.9050224 3.1164473
9.9186282 3.1331184
9.932234 3.1490245
9.9458398 3.1641462
9.9594456 3.1784839
9.9730514 3.1920607
9.9866572 3.2049232
10.000263 3.2171405
10.013869 3.2288019
10.027475 3.2400114
10.04108 3.2508819
10.054686 3.261529
10.068292 3.2720643
10.081898 3.282591
10.095504 3.2931995
10.109109 3.3039657
10.122715 3.3149492
10.136321 3.3261938
10.149927 3.3377276
10.163533 3.3495632
10.177138 3.3616992
10.190744 3.3741198
10.20435 3.3867962
10.217956 3.3996867
10.231562 3.4127385
10.245167 3.4258891
10.258773 3.4390694
10.272379 3.4522068
10.285985 3.4652302
10.299591 3.4780747
10.313196 3.4906869
10.326802 3.5030302
10.340408 3.5150883
10.354014 3.5268684
10.36762 3.5384011
10.381225 3.5497396
10.394831 3.5609551
10.408437 3.5721324
10.422043 3.5833624
10.435649 3.5947359
10.449254 3.606337
10.46286 3.6182378
10.476466 3.630494
10.490072 3.6431432
10.503678 3.6562031
10.517283 3.6696713
10.530889 3.6835265
10.544495 3.6977283
10.558101 3.7122185
10.571707 3.7269216
10.585312 3.7417457
10.598918 3.7565834
10.612524 3.7713134
10.62613 3.7858033
10.639736 3.7999132
10.653341 3.8134995
10.666947 3.826421
10.680553 3.8385434
10.694159 3.8497448
10.707765 3.8599197
10.72137 3.8689815
10.734976 3.8768638
10.748582 3.8835197
10.762188 3.88892
10.775794 3.8930506
10.789399 3.8959097
10.803005 3.8975051
10.816611 3.8978527
10.830217 3.8969751
10.843823 3.8949026
10.857428 3.8916732
10.871034 3.8873353
10.88464 3.8819491
10.898246 3.8755882
10.911852 3.8683413
10.925457 3.8603125
10.939063 3.8516202
10.952669 3.8423952
10.966275 3.8327776
10.979881 3.8229124
10.993486 3.8129453
11.007092 3.8030178
11.020698 3.7932641
11.034304 3.7838079
11.04791 3.7747612
11.061515 3.766224
11.075121 3.7582859
11.088727 3.751027
11.102333 3.7445207
11.115939 3.7388351
11.129544 3.7340351
11.14315 3.7301825
11.156756 3.7273363
11.170362 3.7255521
11.183968 3.7248798
11.197573 3.7253624
11.211179 3.7270333
11.224785 3.7299143
11.238391 3.7340133
11.251997 3.7393232
11.265602 3.7458211
11.279208 3.7534673
11.292814 3.7622069
11.30642 3.7719705
11.320026 3.7826764
11.333631 3.7942331
11.347237 3.8065427
11.360843 3.8195034
11.374449 3.8330123
11.388055 3.8469684
11.40166 3.8612735
11.415266 3.8758338
11.428872 3.8905605
11.442478 3.9053695
11.456084 3.9201817
11.469689 3.9349239
11.483295 3.9495292
11.496901 3.9639395
11.510507 3.9781075
11.524113 3.9920005
11.537718 4.0056027
11.551324 4.0189192
11.56493 4.0319767
11.578536 4.0448248
11.592142 4.0575342
11.605747 4.070194
11.619353 4.0829064
11.632959 4.0957809
11.646565 4.108928
11.660171 4.1224518
11.673776 4.1364454
11.687382 4.1509858
11.700988 4.166132
11.714594 4.1819244
11.7282 4.1983867
11.741805 4.2155286
11.755411 4.2333504
11.769017 4.2518472
11.782623 4.2710135
11.796229 4.2908468
11.809834 4.3113498
11.82344 4.3325318
11.837046 4.354408
11.850652 4.3769982
11.864258 4.4003243
11.877863 4.4244078
11.891469 4.449267
11.905075 4.474915
11.918681 4.5013585
11.932287 4.5285968
11.945892 4.5566228
11.959498 4.5854228
11.973104 4.6149776
11.98671 4.6452635
12.000316 4.6762528
12.013921 4.7079143
12.027527 4.7402131
12.041133 4.7731104
12.054739 4.8065629
12.068345 4.8405214
12.08195 4.87493
12.095556 4.9097253
12.109162 4.9448353
12.122768 4.9801798
12.136374 5.0156713
12.149979 5.0512167
12.163585 5.08672
12.177191 5.1220856
12.190797 5.1572221
12.204403 5.192046
12.218008 5.2264848
12.231614 5.26048
12.24522 5.293989
12.258826 5.3269859
12.272432 5.3594614
12.286037 5.3914221
12.299643 5.4228878
12.313249 5.4538886
12.326855 5.4844612
12.340461 5.5146439
12.354066 5.5444721
12.367672 5.5739733
12.381278 5.6031627
12.394884 5.6320395
12.40849 5.6605844
12.422095 5.6887582
12.435701 5.716502
12.449307 5.7437389
12.462913 5.7703767
12.476519 5.7963122
12.490124 5.8214362
12.50373 5.8456385
12.517336 5.8688145
12.530942 5.8908704
12.544548 5.9117288
12.558153 5.9313339
12.571759 5.9496547
12.585365 5.9666876
12.598971 5.9824571
12.612577 5.9970134
12.626182 6.0104296
12.639788 6.0227958
12.653394 6.034212
12.667 6.0447814
12.680606 6.0546032
12.694211 6.0637662
12.707817 6.0723446
12.721423 6.0803955
12.735029 6.087958
12.748635 6.0950546
12.76224 6.1016946
12.775846 6.1078778
12.789452 6.1136004
12.803058 6.1188607
12.816664 6.1236647
12.830269 6.1280316
12.843875 6.1319977
12.857481 6.1356183
12.871087 6.1389686
12.884693 6.1421407
12.898298 6.14524
12.911904 6.1483785
12.92551 6.1516678
12.939116 6.1552102
12.952722 6.1590914
12.966327 6.1633727
12.979933 6.1680861
12.993539 6.1732301
13.007145 6.1787693
13.020751 6.1846362
13.034356 6.1907356
13.047962 6.1969512
13.061568 6.2031543
13.075174 6.2092128
13.08878 6.2150002
13.102385 6.2204043
13.115991 6.2253335
13.129597 6.2297213
13.143203 6.2335282
13.156809 6.2367422
13.170414 6.2393761
13.18402 6.241464
13.197626 6.2430567
13.211232 6.2442167
13.224838 6.2450127
13.238443 6.2455148
13.252049 6.2457901
13.265655 6.2458993
13.279261 6.2458931
13.292867 6.2458108
13.306472 6.2456786
13.320078 6.2455089
13.333684 6.2453005
13.34729 6.2450391
13.360896 6.2446982
13.374501 6.2442406
13.388107 6.2436206
13.401713 6.2427862
13.415319 6.2416824
13.428925 6.2402535
13.44253 6.2384473
13.456136 6.2362181
13.469742 6.2335297
13.483348 6.2303585
13.496954 6.2266949
13.510559 6.2225449
13.524165 6.2179298
13.537771 6.2128853
13.551377 6.2074597
13.564983 6.2017105
13.578588 6.1957014
13.592194 6.189498
13.6058 6.1831637
13.619406 6.1767565
13.633012 6.1703257
13.646617 6.1639092
13.660223 6.157533
13.673829 6.1512098
13.687435 6.1449402
13.701041 6.1387135
13.714646 6.1325098
13.728252 6.1263027
13.741858 6.1200616
13.755464 6.1137557
13.76907 6.1073572
13.782675 6.1008451
13.796281 6.0942088
13.809887 6.0874509
13.823493 6.0805897
13.837099 6.0736606
13.850704 6.0667155
13.86431 6.0598224
13.877916 6.0530623
13.891522 6.0465267
13.905128 6.0403133
13.918733 6.0345223
13.932339 6.0292521
13.945945 6.0245954
13.959551 6.0206355
13.973157 6.0174428
13.986762 6.0150728
14.000368 6.0135631
14.013974 6.0129337
14.02758 6.0131861
14.041186 6.0143049
14.054791 6.0162601
14.068397 6.0190098
14.082003 6.0225031
14.095609 6.0266832
14.109215 6.0314899
14.12282 6.0368609
14.136426 6.0427323
14.150032 6.0490381
14.163638 6.055709
14.177244 6.0626709
14.190849 6.0698428
14.204455 6.0771354
14.218061 6.0844506
14.231667 6.0916815
14.245273 6.0987134
14.258878 6.1054257
14.272484 6.1116957
14.28609 6.1174017
14.299696 6.1224281
14.313302 6.1266691
14.326907 6.1300331
14.340513 6.1324454
14.354119 6.1338506
14.367725 6.1342123
14.381331 6.1335128
14.394936 6.1317508
14.408542 6.1289388
14.422148 6.1250998
14.435754 6.1202646
14.44936 6.1144697
14.462965 6.1077555
14.476571 6.1001659
14.490177 6.091748
14.503783 6.0825529
14.517389 6.0726359
14.530994 6.0620571
14.5446 6.0508808
14.558206 6.0391746
14.571812 6.027007
14.585418 6.0144441
14.599023 6.0015461
14.612629 5.9883629
14.626235 5.9749298
14.639841 5.9612654
14.653447 5.9473692
14.667052 5.9332226
14.680658 5.9187911
14.694264 5.9040285
14.70787 5.8888828
14.721476 5.8733024
14.735081 5.8572429
14.748687 5.8406726
14.762293 5.8235769
14.775899 5.8059609
14.789505 5.7878494
14.80311 5.7692853
14.816716 5.750326
14.830322 5.7310391
14.843928 5.7114977
14.857534 5.6917758
14.871139 5.6719454
14.884745 5.6520744
14.898351 5.6322263
14.911957 5.6124606
14.925563 5.592834
14.939168 5.5734012
14.952774 5.5542156
14.96638 5.5353283
14.979986 5.516787
14.993592 5.4986335
15.007197 5.4809006
15.020803 5.4636098
15.034409 5.446769
15.048015 5.4303717
15.061621 5.4143973
15.075226 5.3988138
15.088832 5.3835802
15.102438 5.3686518
15.116044 5.353984
15.12965 5.3395376
15.143255 5.3252821
15.156861 5.3111992
15.170467 5.297284
15.184073 5.2835465
15.197679 5.2700111
15.211284 5.2567153
15.22489 5.2437093
15.238496 5.2310532
15.252102 5.2188152
15.265708 5.2070691
15.279313 5.1958917
15.292919 5.1853599
15.306525 5.1755474
15.320131 5.1665224
15.333737 5.1583442
15.347342 5.1510611
15.360948 5.1447083
15.374554 5.1393059
15.38816 5.1348585
15.401766 5.1313545
15.415371 5.1287664
15.428977 5.127052
15.442583 5.1261556
15.456189 5.1260103
15.469795 5.1265405
15.4834 5.1276649
15.497006 5.1292989
15.510612 5.1313579
15.524218 5.1337596
15.537824 5.1364255
15.551429 5.1392833
15.565035 5.1422668
15.578641 5.1453169
15.592247 5.1483811
15.605853 5.1514127
15.619458 5.1543704
15.633064 5.1572169
15.64667 5.1599184
15.660276 5.162444
15.673882 5.1647658
15.687487 5.166859
15.701093 5.1687038
15.714699 5.1702859
15.728305 5.1715986
15.741911 5.1726438
15.755516 5.1734331
15.769122 5.1739878
15.782728 5.1743382
15.796334 5.1745222
15.80994 5.1745835
15.823545 5.1745687
15.837151 5.1745251
15.850757 5.1744987
15.864363 5.1745324
15.877969 5.1746653
15.891574 5.174932
15.90518 5.1753634
15.918786 5.1759875
15.932392 5.1768302
15.945998 5.1779168
15.959603 5.1792729
15.973209 5.1809255
15.986815 5.1829034
16.000421 5.1852384
16.014027 5.1879645
16.027632 5.1911182
16.041238 5.1947374
16.054844 5.1988597
16.06845 5.2035208
16.082056 5.2087518
16.095661 5.2145765
16.109267 5.2210093
16.122873 5.2280532
16.136479 5.2356993
16.150085 5.2439266
16.16369 5.2527041
16.177296 5.2619933
16.190902 5.2717519
16.204508 5.2819371
16.218114 5.2925095
16.231719 5.303436
16.245325 5.3146911
16.258931 5.3262583
16.272537 5.3381289
16.286143 5.3503012
16.299748 5.362778
16.313354 5.3755648
16.32696 5.3886675
16.340566 5.4020909
16.354172 5.4158372
16.367777 5.4299053
16.381383 5.4442904
16.394989 5.4589844
16.408595 5.4739758
16.422201 5.4892506
16.435806 5.5047923
16.449412 5.5205824
16.463018 5.5366005
16.476624 5.5528237
16.49023 5.5692257
16.503835 5.5857754
16.517441 5.6024354
16.531047 5.6191606
16.544653 5.6358975
16.558259 5.6525842
16.571864 5.6691516
16.58547 5.685526
16.599076 5.7016326
16.612682 5.7173998
16.626288 5.7327638
16.639893 5.7476732
16.653499 5.7620919
16.667105 5.776002
16.680711 5.789404
16.694317 5.8023164
16.707922 5.814773
16.721528 5.8268193
16.735134 5.8385087
16.74874 5.849897
16.762346 5.8610382
16.775951 5.8719799
16.789557 5.8827598
16.803163 5.8934017
16.816769 5.9039136
16.830375 5.9142851
16.84398 5.9244857
16.857586 5.9344637
16.871192 5.9441456
16.884798 5.9534361
16.898404 5.9622198
16.912009 5.9703631
16.925615 5.9777182
16.939221 5.9841275
16.952827 5.9894297
16.966433 5.9934658
16.980038 5.9960859
16.993644 5.9971553
17.00725 5.9965602
17.020856 5.9942124
17.034462 5.9900531
17.048067 5.984055
17.061673 5.9762239
17.075279 5.9665989
17.088885 5.9552505
17.102491 5.9422783
17.116096 5.9278074
17.129702 5.9119827
17.143308 5.894963
17.156914 5.8769147
17.17052 5.8580056
17.184125 5.838399
17.197731 5.8182496
17.211337 5.7977013
17.224943 5.7768862
17.238549 5.7559257
17.252154 5.7349332
17.26576 5.7140162
17.279366 5.6932795
17.292972 5.6728276
17.306578 5.6527649
17.320183 5.6331962
17.333789 5.6142239
17.347395 5.5959458
17.361001 5.5784513
17.374607 5.5618172
17.388212 5.5461051
17.401818 5.5313579
17.415424 5.5175988
17.42903 5.5048305
17.442636 5.4930358
17.456241 5.4821786
17.469847 5.4722053
17.483453 5.4630461
17.497059 5.4546168
17.510665 5.4468193
17.52427 5.4395424
17.537876 5.4326632
17.551482 5.4260478
17.565088 5.4195533
17.578694 5.4130303
17.592299 5.4063265
17.605905 5.3992907
17.619511 5.3917775
17.633117 5.383652
17.646723 5.3747946
17.660328 5.3651047
17.673934 5.354504
17.68754 5.3429384
17.701146 5.3303784
17.714752 5.3168188
17.728357 5.3022763
17.741963 5.2867866
17.755569 5.2704005
17.769175 5.25318
17.782781 5.2351941
17.796386 5.2165156
17.809992 5.1972182
17.823598 5.1773749
17.837204 5.157057
17.85081 5.136334
17.864415 5.1152739
17.878021 5.0939436
17.891627 5.072409
17.905233 5.0507353
17.918839 5.0289855
17.932444 5.0072201
17.94605 4.9854954
17.959656 4.9638622
17.973262 4.9423642
17.986868 4.921038
18.000473 4.8999121
18.014079 4.8790083
18.027685 4.8583427
18.041291 4.8379283
18.054897 4.8177768
18.068502 4.7979021
18.082108 4.7783224
18.095714 4.759063
18.10932 4.7401568
18.122926 4.7216456
18.136531 4.7035793
18.150137 4.6860144
18.163743 4.6690115
18.177349 4.652633
18.190955 4.6369397
18.20456 4.621988
18.218166 4.6078276
18.231772 4.5944988
18.245378 4.5820318
18.258984 4.5704452
18.272589 4.5597458
18.286195 4.5499285
18.299801 4.5409764
18.313407 4.5328611
18.327013 4.5255434
18.340618 4.518974
18.354224 4.513095
18.36783 4.5078415
18.381436 4.5031443
18.395042 4.4989332
18.408647 4.4951407
18.422253 4.4917058
18.435859 4.4885781
18.449465 4.485721
18.463071 4.4831138
18.476676 4.4807526
18.490282 4.4786504
18.503888 4.4768344
18.517494 4.4753437
18.5311 4.4742251
18.544705 4.4735289
18.558311 4.4733048
18.571917 4.4735977
18.585523 4.4744446
18.599129 4.4758721
18.612734 4.4778947
18.62634 4.4805137
18.639946 4.4837176
18.653552 4.4874825
18.667158 4.4917731
18.680763 4.4965444
18.694369 4.5017432
18.707975 4.5073102
18.721581 4.513181
18.735187 4.5192884
18.748792 4.5255634
18.762398 4.531937
18.776004 4.5383414
18.78961 4.5447122
18.803216 4.5509897
18.816821 4.5571217
18.830427 4.5630648
18.844033 4.5687868
18.857639 4.5742678
18.871245 4.579501
18.88485 4.5844926
18.898456 4.589261
18.912062 4.5938356
18.925668 4.5982543
18.939274 4.6025613
18.952879 4.6068051
18.966485 4.6110356
18.980091 4.6153026
18.993697 4.6196538
19.007303 4.624133
19.020908 4.6287791
19.034514 4.6336249
19.04812 4.638696
19.061726 4.64401
19.075332 4.649576
19.088937 4.6553939
19.102543 4.6614548
19.116149 4.667741
19.129755 4.6742274
19.143361 4.6808821
19.156966 4.6876684
19.170572 4.6945464
19.184178 4.7014747
19.197784 4.7084117
19.21139 4.7153168
19.224995 4.7221513
19.238601 4.7288787
19.252207 4.7354647
19.265813 4.7418776
19.279419 4.7480874
19.293024 4.7540663
19.30663 4.7597881
19.320236 4.7652284
19.333842 4.7703644
19.347448 4.7751756
19.361053 4.7796442
19.374659 4.7837561
19.388265 4.7875017
19.401871 4.7908778
19.415477 4.793888
19.429082 4.7965441
19.442688 4.7988659
19.456294 4.8008818
19.4699 4.8026268
19.483506 4.804142
19.497111 4.8054723
19.510717 4.8066645
19.524323 4.8077651
19.537929 4.8088195
19.551535 4.8098699
19.56514 4.8109551
19.578746 4.8121097
19.592352 4.8133638
19.605958 4.8147426
19.619564 4.8162663
19.633169 4.8179494
19.646775 4.8198002
19.660381 4.821821
19.673987 4.8240076
19.687593 4.8263497
19.701198 4.8288316
19.714804 4.8314325
19.72841 4.8341275
19.742016 4.8368884
19.755622 4.8396843
19.769227 4.8424813
19.782833 4.8452433
19.796439 4.8479317
19.810045 4.8505058
19.823651 4.852923
19.837256 4.8551398
19.850862 4.8571125
19.864468 4.858799
19.878074 4.860159
19.89168 4.8611561
19.905285 4.8617576
19.918891 4.8619352
19.932497 4.8616647
19.946103 4.8609254
19.959709 4.859699
19.973314 4.8579693
19.98692 4.8557205
20.000526 4.8529369
20.014132 4.8496022
20.027738 4.8456994
20.041343 4.8412115
20.054949 4.8361217
20.068555 4.8304154
20.082161 4.8240812
20.095767 4.817113
20.109372 4.8095115
20.122978 4.8012855
20.136584 4.7924523
20.15019 4.7830382
20.163796 4.7730774
20.177401 4.7626109
20.191007 4.751685
20.204613 4.7403491
20.218219 4.728654
20.231825 4.7166501
20.24543 4.704386
20.259036 4.691907
20.272642 4.679254
20.286248 4.6664628
20.299854 4.6535635
20.313459 4.64058
20.327065 4.6275299
20.340671 4.6144256
20.354277 4.6012741
20.367883 4.5880793
20.381488 4.5748423
20.395094 4.5615635
20.4087 4.5482443
&
@target G2.S2
@type xy
7.019 0
7.019 10
&


==> anc/syml.lgo <==
# generated from text ~n=50~q=0,0,0,0.5,0,0,0.5,0.5,0,0,0.5,0,0,0,0,0,0,0.5,0.5,0,0.5,0.5,0.5,0.5,0,0.5,0.5,0,0,0.5~lbl=G,X,S,Y,G,Z,U,R,T,Z
  25    0.0000000   0.0000000   0.0000000     0.5000000   0.0000000   0.0000000  G  to  X
  25    0.5000000   0.0000000   0.0000000     0.5000000   0.5000000   0.0000000  X  to  S
  25    0.5000000   0.5000000   0.0000000     0.0000000   0.5000000   0.0000000  S  to  Y
  25    0.0000000   0.5000000   0.0000000     0.0000000   0.0000000   0.0000000  Y  to  G
  25    0.0000000   0.0000000   0.0000000     0.0000000   0.0000000   0.5000000  G  to  Z
  25    0.0000000   0.0000000   0.5000000     0.5000000   0.0000000   0.5000000  Z  to  U
  25    0.5000000   0.0000000   0.5000000     0.5000000   0.5000000   0.5000000  U  to  R
  25    0.5000000   0.5000000   0.5000000     0.0000000   0.5000000   0.5000000  R  to  T
  25    0.0000000   0.5000000   0.5000000     0.0000000   0.0000000   0.5000000  T  to  Z

